Generic splitting types and Terao's conjecture for seventeen and eighteen lines

We prove that the generic splitting type of the logarithmic bundle of an arrangement of at most eighteen lines in the complex projective plane is determined by the intersection lattice. In particular, Terao's freeness conjecture holds for seventeen and eighteen lines. For any number of lines, it holds for free arrangements whose smaller exponent is at most eight. By the theorem for at most sixteen lines, the problem reduces to a uniformity condition for lattices of seventeen lines: if all realizations have minimal Jacobian-syzygy degree at least seven, then all or none have degree seven. The proof has two parts. First, a realization of minimal degree seven has defect at most four, the defect being the length of the zero scheme of a minimal section. This uses the residual inflection quartic of the associated degree-seven foliation, local inflection identities, and fixed-point theory for critically fixed rational maps of degree seven with exact finite certificates. Second, the uniformity condition holds at these defects. For multiplicities at most six, a critical realization contains a twelve-line core of minimal weight, and an exact search through extensions of the cores shows that the lattice has a single Galois orbit of realizations; the only family left at defect four has no critical member. For a point of multiplicity seven we use the zero scheme of the pencil derivation and a classification of transversal structures. Terao's conjecture for seventeen and eighteen lines needs only defects one, two and three and, for seventeen lines, this classification at multiplicity seven. The proof is computer-assisted.

==> anc/README.txt <==
ANCILLARY MATERIAL
Generic splitting types and Terao's conjecture for seventeen and eighteen lines
Cristian Anghel and Rares Stan

gst1718_computation/
    Programs and data for the computations of the article: the census of
    twelve-line lattices and the statuses of the cores (Sections 6 and 7),
    extension searches for defects one to four with per-root records
    (Sections 8, 11 and 14), the lattices of Section 10, computations for
    Section 12 and Lambda_F (Lemma 14.3), classification of candidates with
    a point of multiplicity seven (Section 15), consistency and independent
    checks (Sections 9, 11, 14 and 15), and exact computations for the defect
    bound (Appendices A and B; Section 17).

    Start with gst1718_computation/README.md. Its quick-start sequence
    checks SHA256SUMS, creates a working copy, restores executable permissions
    if needed, and decompresses the .xz data before running the checks.
    The appendix computations are documented in
    gst1718_computation/defect_bound/README.md.

mss_comparison/
    Comparison of Remark 10.1 with the sixteen lattices of Monteiro,
    Sa Earp and Silva (arXiv:2611.14689). This comparison is not used in
    the proofs. Its README.txt identifies the external input, the exact
    revision and checksum, and the reproduction command.

The computational material is supplied as directories, not as a nested ZIP.
The .log and .out files are scientific run records. Empty result files can
record that no counterexample or surviving case was found; retain them.


==> anc/gst1718_computation/README.md <==
# Generic splitting types and Terao's conjecture for 17 and 18 lines — programs and data

Computational ancillary material for

- **[A]** C. Anghel and R. Stan, *Generic splitting types and Terao's conjecture for seventeen and
  eighteen lines*.

Other references: **[AS]** C. Anghel and R. Stan, *Terao's freeness conjecture for arrangements of 15 and
16 lines*, arXiv:2610.25868; **[GST16]** C. Anghel and R. Stan, *The generic splitting type of the logarithmic bundle of an arrangement
of at most sixteen lines is combinatorial*, arXiv:2610.31556.

Statement and section numbers refer to [A].  The archive contains the programs, the census of twelve-line
lattices, the statuses of the cores, the per-root records of the extension searches for defects 1 to 4, the
classification of Section 15, the exact computations (Lemma 14.3, Section 12, Appendices A and B) and the
checks of Sections 9, 11, 14 and 15, with their logs.  The programs are those with which all records of
the archive were produced, except for later changes which only add failure checks or counters, and change
no output of a successful run: the calls of `nauty-labelg` go through `t17lib.labelg` (see Reproduction);
the general engine reads a Singular transcript with no minimal prime as undecided (`minAssGTZ` never
returns an empty list); the searches count undecided nodes separately (key `undecided`, `eng-undecided`;
they are still kept as open nodes of kind O); `sept/sept_search.py` reports engine exceptions; the
finite-field scans record every lattice of status E with a realization.  The classification of `sept/`,
the scripts of `check/lambdaF/` which call labelg, `check/validate_records.py` and the rechecks of the
general engine on the census (`lib/gen_recheck.py`, `lib/gen_recheck7.py`) were run again with the changed
programs, with identical outputs.

**Integrity.** `SHA256SUMS` lists the SHA-256 hash of every supplied file in this directory tree, except the manifest itself. Run `sha256sum -c SHA256SUMS` before decompressing or regenerating data. The hash check verifies the supplied bytes; it does not rerun the mathematics.
`check/validate_records.py` checks the consistency of the data files (output `check/validate_records.out`;
about two minutes): the census lists consist of canonical forms (recomputed with `nauty-labelg`, whose
exit status is checked) without repetitions; the files of statuses are aligned with the census lists; the
records of the general engine describe the lattices of their indices, have certified statuses (never
`T`) and exist for exactly the lattices that the searches need; and the per-root records of every search
contain each root once and exactly the roots of the class (so no part of a run is missing); the classes
of `gtree/` are compared with an explicit list (defect 1: b(M) = 41..45, the regression run; defect 2:
41..46; defect 3: 42..47; defect 4: 43..47, with b(M) = 43, 44 run with the reduction; and the test
`gtree/t/sym_nu3_b42`), so that a class whose files are all missing is detected.  The programs
of the searches assume these properties of their inputs: run it after regenerating the census and the
statuses, and after the searches.

## Requirements

- Bash and standard Unix command-line utilities (`find`, `sort`, `sha256sum`, `grep`, `cut`, `wc`, `tail`), plus `xz`.
- gcc; nauty 2.8.x, including `libnauty`, the development header `nauty/nauty.h`, and the executable `nauty-labelg` on `PATH`; Singular 4.3 with `primdec.lib` and `elim.lib`.
- Python 3.10+ with python-flint 0.9, sympy and numpy.
- The optional comparison in the sibling directory `mss_comparison/` also needs networkx and an external data file, as documented there. Neither is needed for the proofs in this directory.

The commands below assume a Unix-like shell. The main programs call `nauty-labelg` by that exact name;
if a nauty installation supplies only `labelg`, make it available as `nauty-labelg` on `PATH`.
The C generators are supplied as source and must be compiled before regenerating the census.
For checksum verification and decompression alone, only `sha256sum` and `xz` are needed;
`check/validate_records.py` requires the Python dependencies and `nauty-labelg`.

## Quick start: verify the supplied records

Start in the extracted article directory, the one containing `gst_terao_1718.tex` and `anc/`.
Use a fresh working copy because many reproduction commands overwrite scientific run records.
The directory name `gst1718_work` must not already exist:

```sh
set -e
(cd anc/gst1718_computation && sha256sum -c SHA256SUMS)
test ! -e gst1718_work
cp -a anc/gst1718_computation gst1718_work
cd gst1718_work
chmod +x gen/*.sh check/run_checks.sh
find . -type f -name '*.xz' -exec xz -dk -- {} +
python3 check/validate_records.py
python3 lib/table_nu.py 2 3 4
```

The `chmod` command also handles ZIP extractors that do not preserve executable permissions.
The large data files are supplied as `*.xz`; the programs read their uncompressed counterparts.
Decompress once in a fresh working copy. The `-k` option keeps the original compressed files.
An already existing uncompressed counterpart is not overwritten by this command.

Except where an explicit subshell changes directory, all subsequent commands are run from this
working directory (`gst1718_work`, or equivalently the top of `gst1718_computation/`).
Successful record validation ends with `all checks passed`; the table report should include
`% incomplete (nu, class, roots done, roots): []`. These checks validate the supplied records;
regenerating the census, classifications and searches is a separate step described below.

## Programs
| path | content |
|---|---|
| `gen/heavyaug.c`, `gen/lsgen3c.c`, `gen/census.sh`, `gen/census7.sh` | generators of the 12-line lattices (the programs of [AS]) |
| `lib/exact.py`, `lib/realize.py`, `lib/arr.py`, `lib/g6util.py` | fast exact engine (constructions with at most one parameter) and F_p tools [AS] |
| `lib/geneng.py` | general exact engine (any number of parameters; Singular `minAssGTZ`), ([A], Section 13): an error, a malformed or incomplete Singular transcript, a nonzero exit status, a timeout or a construction with more than eight parameters gives the status `T` (undecided), which the searches treat like `O` (the node is never discarded and is expanded further), so that a failure is never read as `E` or `R`; with `GST17_SINGULAR_AUDIT_DIR=DIR` it keeps, for every call, the input, the raw output and a receipt (exit status, time, SHA-256 hashes) in `DIR` (the transcripts are not included in the archive) |
| `lib/t17lib.py` | lattices, canonical forms, children, conditions on sublattices |
| `lib/scan1.py`, `lib/gen_scan.py`, `lib/gen_scan2.py` | statuses of the census lattices (fast engine; general engine for the constructions with more than one parameter) |
| `lib/mtree.py`, `lib/mtree2.py` | the extension search for defect 1 ([A], Section 8) |
| `lib/classify.py`, `lib/analyze17.py`, `lib/newlat.py` | [A], Section 10 (the search continued through rigid nodes for b(M) = 41) |
| `check/critical_d0.py` | [A], Sections 9 and 10: D_0 in degrees 5..9 modulo two primes for the 16 lattices of Section 10, for A(G(6,6,3)) minus a line, and so for the 13 test lattices of `check/sub24.g6` with multiplicities at most 6 (all critical) |
| `lib/gtree.py`, `gen/run_job.sh`, `gen/run_job_sym.sh` | the extension search for defects 2, 3, 4 ([A], Sections 11 and 14; `--symbreak` is the reduction of Section 14) |
| `lib/table_nu.py`, `lib/stats_nu.py` | tables of [A], Computational results 11.2 and 14.2, and the sizes and statuses of the classes of cores |
| `sept/` | the classification of [A], Section 15 |
| `check/lambdaF/` | Lemma 14.3 and the checks (ii), (iii) of Section 14 |
| `check/twosept.sing` | [A], Section 12: the three arrangements of 18 lines with two points of multiplicity 7 |
| `lib/crosscheck.py`, `lib/crosscheck7.py`, `lib/gen_recheck.py`, `lib/k5check.py`, `check/nu4_recheck/` | fast engine against general engine; general engine after further relabellings |
| `lib/fpscan.py`, `lib/fpscan7.py`, `lib/fpchildren.py` | brute-force search for realizations over F_101, F_103, F_107 |
| `lib/poscontrol.py`, `lib/poscontrol_nu.py`, `lib/poscontrol_sym.py`, `lib/known17.py` | positive controls; `lib/known17.py` computes their test lattices for Sections 11 and 14 |
| `indep/`, `indep_nu/`, `lib/crosscheck_nu.py` | the second implementation of the search (written from the description of the search alone), for defect 1 and for defects ν ≥ 2; its generator of children is `gen.c` (`gcc -O2 -shared -fPIC -o libgen.so gen.c` in each directory; `check/run_checks.sh` does it), and `indep/make_roots.py` writes its input, the list of roots of defect 1 (`indep/roots/`) |
| `check/compare_sym.py` | test of the reduction of Section 14 on the class (ν, b(M)) = (3, 42) |
| `check/validate_records.py` | consistency of the data files (see Integrity above) |
| `check/run_checks.sh A1\|A2\|B1\|B2\|B3\|B4` | all checks (six independent parts) |
| `defect_bound/` | Appendices A and B (see `defect_bound/README.md`) |

## Data and records
| path | content |
|---|---|
| `census/X{25..20}_lo*.g6` | the census for defect 1: 12-line lattices with multiplicities at most 6 (point–block incidence graphs in graph6, the 12 lines first; `X = 66 − b`; `lo = 4`: at most 7 points on a line, `lo = 3`: at most 8) |
| `census/m7_X{25..19}_lo*.g6` | the census for defects 2, 3, 4 (multiplicities up to 7; the lattices with a point of multiplicity 7 are skipped by the searches) |
| `scan/X*.st`, `gscan/X*.jsonl`, `scan7/X*.st`, `scan7/X*.gen.jsonl` | statuses of these lattices (fast engine; general engine) |
| `tree/b4x*` | defect 1: per root the counters per level (`*.roots.jsonl`), all open nodes (`*.nodes.jsonl`), the open 17-line lattices (`*.final.json`, empty) |
| `classify/` | [A], Section 10 |
| `gtree/nu{1,2,3,4}_b*`, `gtree/sym_nu4_b*` | the same for the program of Sections 11 and 14 (`nu1`: regression for defect 1; `sym`: with the reduction) |
| `gtree/t/sym_nu3_b42*` | the search with the reduction on the class (3, 42) (check (i) of Section 14) |
| `sept/out/` | the classification of Section 15 |
| `indep/results_b*.jsonl`, `indep/summary.txt`, `check/indep_nu*.jsonl` | results of the second implementation |
| `check/`, `logs/` | outputs and logs of the checks and of all runs |

## Reproduction

The archive contains the records and the logs of the runs described below. To check the supplied records
without regenerating the searches, follow the Quick start sequence above, including decompression.
To recompute, run the commands below in the working copy.  The census scripts and the programs overwrite their outputs; the
job scripts `gen/run_job.sh` and `gen/run_job_sym.sh` skip a job whose log in `logs/` is complete (and say
so), so run them with `GST_FORCE=1` (for example `GST_FORCE=1 ./gen/run_job.sh 2 0`) to compute again.
The programs stop with a nonzero exit status if a step fails.  In the Python programs every call of
`nauty-labelg` goes through `t17lib.labelg`, which stops on a nonzero exit status of labelg and on any
output other than one graph6 string, on the same vertices, per input, so that a failure is never turned
into a canonical key (`check/validate_records.py`, `lib/g6util.py` and the second implementation, `indep/`
and `indep_nu/`, have their own calls, which also stop on a nonzero exit status; the census scripts
`gen/census*.sh` run with `set -eo pipefail`).  A failure or a timeout of Singular
in the general engine gives the undecided status `T`, which keeps the node open: it is never read as an
empty realization space.  A zero exit status of a stand-alone script (the Singular files and most scripts
of `check/`) only means that it ran: its output is to be compared with the archived output file (the
scripts which check an expected value say so and stop otherwise, e.g. `check/lambdaF/witness.py`).

### Census and statuses ([A], Sections 6 and 7)
```
gcc -O2 -o gen/heavyaug gen/heavyaug.c -lnauty
gcc -O2 -o gen/lsgen3c  gen/lsgen3c.c
./gen/census.sh 25 4; for X in 24 23 22 21 20; do ./gen/census.sh $X 3; done
./gen/census7.sh 25 4 7; ./gen/census7.sh 24 3 7; ./gen/census7.sh 23 3 7
for X in 22 21 20 19; do ./gen/census7.sh $X 4 7; done
for X in 25 24 23 22 21 20; do python3 lib/scan1.py census/X${X}_lo*.g6 scan/X$X.st; done
python3 lib/gen_scan.py 25 4 4 gscan/X25.jsonl; for X in 24 23 22 21; do python3 lib/gen_scan.py $X 3 4 gscan/X$X.jsonl; done
python3 lib/gen_scan.py 20 3 5 gscan/X20.jsonl
for X in 25 24 23 22 21 20 19; do f=$(ls census/m7_X${X}_lo*.g6); python3 lib/scan1.py $f scan7/X$X.st; python3 lib/gen_scan2.py $f scan7/X$X.st scan7/X$X.gen.jsonl 8; done
```
Expected ([A], Section 6 and Computational result 7.1): for b = 41, …, 46 the census (at most 8 points on
a line) has 767 (r ≤ 7), 4 025, 18 569, 68 427, 211 826, 540 173 lattices, and K_δ has 767, 3 650, 14 226,
40 142, 88 669, 5 lattices, with the statuses of Computational result 7.1.

### Defect 1 ([A], Section 8 and Computational result 8.1; Section 10)
```
python3 lib/mtree2.py 25 4 0 tree/b41        # arguments: X, lo of the census file, delta, output prefix
python3 lib/mtree2.py 24 3 1 tree/b42
for P in 0 1; do python3 lib/mtree2.py 23 3 2 tree/b43_p$P --part $P/2; done
for P in 0 1; do python3 lib/mtree2.py 22 3 3 tree/b44_p$P --part $P/2; done
for P in 0 1; do python3 lib/mtree2.py 21 3 4 tree/b45_p$P --part $P/2; done
python3 lib/classify.py 25 4 0 classify/b41; python3 lib/analyze17.py check/sub24.g6 classify/b41.final.json
```
Each run ends with `open 17-line lattices: 0`.  Open nodes on 13 / 14 / 15 / 16 lines:

| b(M) | K_δ | roots | open on 13 / 14 / 15 / 16 lines |
|---|---|---|---|
| 41 | 767 | 8 | 7 / 13 / 4 / 0 |
| 42 | 3 650 | 58 | 140 / 155 / 52 / 0 |
| 43 | 14 226 | 367 | 789 / 325 / 1 / 0 |
| 44 | 40 142 | 1 059 | 771 / 108 / 0 / 0 |
| 45 | 88 669 | 2 769 | 675 / 25 / 7 / 0 |

### Defects 2 and 3; eighteen lines ([A], Sections 11 and 12)
```
for D in 0 1 2; do ./gen/run_job.sh 2 $D; done
for D in 3 4 5; do for P in 0 1; do ./gen/run_job.sh 2 $D $P/2; done; done
for P in 0 1 2 3; do ./gen/run_job.sh 3 1 $P/4; done
for P in 0 1; do ./gen/run_job.sh 3 2 $P/2; done
for D in 3 4 5 6; do for P in 0 1 2 3; do ./gen/run_job.sh 3 $D $P/4; done; done
python3 lib/table_nu.py; python3 lib/stats_nu.py
Singular -q check/twosept.sing                                   # Section 12: degrees 7, 11, 12
```
`gen/run_job.sh NU DELTA [a/b]` runs the class b(M) = 41 + DELTA (part a of b: the roots whose position in
the list of roots of the class is a modulo b; the records identify a root by its census index).  Expected ([A], Computational result 11.2): no open node on 17 lines.

| ν | b(M) | class | roots | open on 13 / 14 / 15 / 16 / 17 lines |
|---|---|---|---|---|
| 2 | 41 | 767 | 8 | 28 / 113 / 38 / 0 / 0 |
| 2 | 42 | 3 650 | 58 | 137 / 791 / 181 / 0 / 0 |
| 2 | 43 | 14 226 | 367 | 789 / 325 / 20 / 0 / 0 |
| 2 | 44 | 40 142 | 1 059 | 771 / 108 / 0 / 0 / 0 |
| 2 | 45 | 88 669 | 2 769 | 675 / 51 / 7 / 0 / 0 |
| 2 | 46 | 143 699 | 4 888 | 521 / 0 / 0 / 0 / 0 |
| 3 | 42 | 4 025 | 61 | 1 369 / 5 211 / 500 / 7 / 0 |
| 3 | 43 | 14 226 | 367 | 789 / 1 857 / 79 / 0 / 0 |
| 3 | 44 | 40 142 | 1 059 | 771 / 108 / 0 / 0 / 0 |
| 3 | 45 | 88 669 | 2 769 | 675 / 51 / 7 / 0 / 0 |
| 3 | 46 | 143 699 | 4 888 | 521 / 9 / 0 / 0 / 0 |
| 3 | 47 | 155 619 | 6 097 | 219 / 0 / 0 / 0 / 0 |

### Defect 4 ([A], Section 14)
For the two classes with the smallest cores the search uses the reduction (`--symbreak`): the lattices of
the census list are numbered, and a node is discarded if it contains a 12-line sublattice of weight 41 + δ
with a larger number than the root.  This is valid because every such sublattice is a minimal core of the
final lattice, so the final lattice is reached from its minimal core with the largest number.  For the
same reason a node on that path has all such sublattices in the census list; a node with one which is
not could be discarded as well, but `extremal_core` (`lib/gtree.py`) stops the program with an error
instead, so that an incomplete census list cannot go unnoticed (this does not occur).
```
for P in 0 1 2 3 4 5 6 7; do ./gen/run_job_sym.sh 4 2 $P/8; done
for P in 0 1 2 3; do ./gen/run_job_sym.sh 4 3 $P/4; done
for D in 4 5 6; do for P in 0 1; do ./gen/run_job.sh 4 $D $P/2; done; done
python3 lib/table_nu.py 4
```
Expected ([A], Computational result 14.2): one open node on 17 lines, the lattice Λ_F of Lemma 14.3 (below
the root 13 396 of the class b(M) = 43, file `gtree/sym_nu4_b43_p7of8.final.json`; its status is F, a
one-parameter family), and six lattices of status R on 17 lines (below the roots 3 281 and 13 396).

| ν | b(M) | class | roots | open on 13 / 14 / 15 / 16 / 17 lines |
|---|---|---|---|---|
| 4 | 43* | 18 569 | 658 | 8 323 / 11 663 / 514 / 9 / 1 |
| 4 | 44* | 40 142 | 1 059 | 123 / 44 / 0 / 0 / 0 |
| 4 | 45 | 88 669 | 2 769 | 675 / 51 / 16 / 0 / 0 |
| 4 | 46 | 143 699 | 4 888 | 521 / 9 / 0 / 0 / 0 |
| 4 | 47 | 155 619 | 6 097 | 219 / 0 / 0 / 0 / 0 |

Classes marked * are run with the reduction.  In the records an open node has status F (one-parameter
family of realizations), M (finitely many Galois orbits, more than one) or O (other).

**The lattice Λ_F** (`check/lambdaF/`): `an1.py` (lattice data, realization space, degenerate parameters
`bad.json`, generic dimensions of D_0), `witness.py` (exact, self-contained: the family in the coordinates
of the proof of Lemma 14.3 has the lattice Λ_F exactly for t outside the roots of B, and at t = 3, over Q,
D_0 has dimensions 0, 0, 0, 3 in degrees 6, 7, 8, 9), `an3.py` (the degree-7 Ziegler multirestriction determinants and
their gcd, for three choices of coordinates), `an4.py` (all parameter values over F_10007 and F_10009:
D_0 is zero in degrees 7 and 8), `rigid17.py` (the six lattices of status R on 17 lines: one Galois orbit
over a quadratic field, D_0 of dimensions 0, 0, 3 in degrees 7, 8, 9 modulo three primes, so mdr = 9; the
lattices are taken from the second program), `rigid17_main.py` (the main search, with the reduction, run
again on the roots 3 281 and 13 396 with the status functions wrapped: its children of status R on 17
lines are exactly these six lattices; the records of the search contain only the open nodes),
`indep_root.py`, `iso.py`, `indep_compare.py`, `indep_3281.py`, `reduction_3281.py` (the second program on
the roots 3 281 and 13 396: same counts for 13 396; for 3 281 every extra open node contains a core with a
larger number; the open 17-line node is Λ_F, whose weight-43 cores have the numbers 4, …, 13 396).

### Multiplicity seven ([A], Section 15)
```sh
(
cd sept
MAXF=7 python3 sept_search.py A out/A7 10 > out/A7.log
MAXF=6 python3 sept_search.py A out/A6 10 > out/A6.log      # the row 'fibres of size <= 6' of [A], CR 15.4
python3 sept_search.py B out/B 10 > out/B.log
MAXF=7 python3 sept_final.py A out/A7_k10.jsonl out/A7_final.jsonl > out/A7_final.log
python3 sept_final.py B out/B_k10.jsonl out/B_final.jsonl > out/B_final.log
python3 sept_bgap.py out/B_k8.jsonl out/Bgap > out/Bgap.log
Singular -q out/new_nu3_sept.sing
)
```
Expected: realizable structures by level 6, …, 10: type A 227, 428, 135, 37, 13 (with fibres of size at most
6: 227, 427, 134, 34, 10; the run out/A6 was added later, with the programs of this archive); type B 112,
851, 43, 3, 1;
21 lattices on 17 lines from type A (`out/A7_final.jsonl`: defect, vertices off the pencil,
multiplicities, verdict) and none from type B; in the supplementary computation for case (B), two
structures with ten transversals, each with a pencil line with more than 8 points.  `out/new_nu3_sept.*`:
the critical arrangement of defect 3 over Q(ω) with vertices (3, 3, 3) off the pencil, with generators of
D_0 in degrees 7, 10, 12; `check/sept_nu3_lattice.py` recomputes its lattice exactly over Q(ω) (defect 3, the
three vertices off the pencil collinear with P).  `check/g613_sept.py` (check (i) of Section 15): the critical four-line deletions of
A(G(6,1,3)) with a point of multiplicity 7, defect at least 1 and at most 8 points on every line form 20
isomorphism classes, all among the 21 lattices; the remaining one is the lattice over Q(ω) above.

### Checks ([A], Sections 9, 11, 14, 15)
```
for P in A1 A2 B1 B2 B3 B4; do check/run_checks.sh $P; done
```
(the six parts are independent).  The test lattices of the positive controls of Sections 11 and 14 are
computed by `lib/known17.py` (`check/known17.json`): the twelve isomorphism classes of critical
arrangements of 17 lines with defect 2 or 3 and multiplicities at most 6 obtained by deleting four lines
from the extended Hesse arrangement or from A(G(6,1,3)).
The script lists every check with the statement of [A] it supports; the outputs are in `check/` and
`logs/`.  Expected: no disagreement in any comparison; the numbers of [A], Sections 9, 11 and 14.  The
finite-field searches (`lib/fpscan.py`, `lib/fpscan7.py`, `lib/fpchildren.py`; outputs `check/fp*.jsonl`,
`logs/fpscan*.log`, `logs/fpchildren.log`) are run separately (for example
`python3 lib/fpscan.py 25 4 4 check/fp25.jsonl 0 1`; the first line of `logs/fpscan.log`, for X = 25,
comes from a later rerun of this command, the original line being missing); `lib/fpchildren.py` reads the
lists `indep/children_b{41..45}.txt.gz` written by `indep/run_all.py` (not included because of their size).

### Defect bound ([A], Appendices A and B)
See `defect_bound/README.md`; its commands identify their own working directories.

## Generated files not supplied

The following are generated during reproduction and are intentionally not shipped:

- `gen/heavyaug`, `gen/lsgen3c`, `indep/libgen.so` and `indep_nu/libgen.so`: compiled programs.
- `census/heavy_*.g6` and `census/m7_heavy_*.g6`: intermediate outputs of the census scripts; the final census lists are included.
- `indep/roots/`: generated by `python3 indep/make_roots.py`.
- `indep/children_b{41..45}.txt.gz`: large intermediate child lists generated by `indep/run_all.py` (check part B2). Regenerate B2 before running `lib/fpchildren.py`; the archived finite-field outputs remain available without these lists.
- Raw Singular call transcripts: regenerated when `GST17_SINGULAR_AUDIT_DIR` is set, as described above.

The `.log` and `.out` files that are supplied are scientific records and should be retained. Empty
result files are also retained: for example, an empty comparison file can mean that no discrepancy
was found. A checksum verifies the supplied files, whereas regeneration can change logs, timings
and output order; compare the mathematical results rather than expecting every regenerated log to
have its original hash.

## Scope
- The completeness of the census rests on the generator (the programs of [AS]); two sectors are checked
  by hand ([A], Section 6).
- External inputs: the results of [GST16] (Anghel–Stan, arXiv:2610.31556) quoted in [A], Section 2 and
  Appendix A, Ziegler's restriction theorem, Abe's exponent bound, Dimca's near-freeness criterion.


==> anc/gst1718_computation/SHA256SUMS <==
0a9e4c72a0d6d32515232f049fb9c44670e554af87bbba251fcb1358ac54f867  README.md
0d725cd686a5e4c8337457abdb543ae74202f686e4f5f7f39d3f9f4b1904f94a  census/X20_lo3.g6.xz
09490d149cedfec8aa4e3efadf3f9de83814eba50fb16f4fdfe4a384499e18fa  census/X21_lo3.g6.xz
babc0ebd05c66c60918b06bc83b0bc432bb66e2947111d6267ba2b2a395b2fad  census/X22_lo3.g6.xz
bad24ad69c37cc94894febd87d48d9b6a0c77cec9503f4f617d8e4abb0d6a2f7  census/X23_lo3.g6.xz
2211a2a186429965b0502e50e4fe772c768bcc5d52671f5dca91ca080a415e70  census/X24_lo3.g6
3c52a6f5679c8cf90ba16e549dbb5132957a2acd690fa2a09739978220732605  census/X25_lo4.g6
2f3af9c9c3baaa2aeee5b0ddbe25b7565a8de2af9fd8acad42bb95085afc6e39  census/m7_X19_lo4.g6.xz
71f0dd828b3606b7cf9bf6170c7741171626d660f6834c045306e4b15d3e04f8  census/m7_X20_lo4.g6.xz
171d3076bcea9dfada84a0d6cd43454044b10addcba7b6960f98a7c76a8493f1  census/m7_X21_lo4.g6.xz
ccaff1d2f2282055fc403b58695080c73d0ce3d2ac38f412665c29b9c12563e1  census/m7_X22_lo4.g6.xz
173caa6ef35d8672a81af4897f13f9fc74f19a5ca9c82366814a9c2580acbb30  census/m7_X23_lo3.g6.xz
fd4c72cd9d0f9d28586089c5bc6d6a73e714ef2dc6c9e905757863dff9c8e321  census/m7_X24_lo3.g6
91bedac0997498f4490cf68a9757c809f149116c748af7aeb6cfaef2d9e8a456  census/m7_X25_lo4.g6
f823e2d73533145dffbd40db8b9de96e49c6f41f3f368af9042b72732749aadc  check/cc7_X19_r7.jsonl.xz
ca9f8b769d2d358d6cb07d594260ab9d18eee1374d750ab62589d33f6f173690  check/cc7_X20_r7.jsonl.xz
92478548a7d8a7d9a1df756d1018e6cca74bbd17799265caa4d67be415fda0da  check/cc7_X23_r8.jsonl
66c159c48765b231a0e2cb61e50765cf0e81d9d64eb75d4987e7a22ce92b4282  check/cc7_X24_r8.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/ccfull21.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/ccfull22.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/ccfull23.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/ccfull24.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/ccfull25.jsonl
52a6c2684e4a0256420b7ebf5e62dbd422c8e0affa053334a18ad5d732f48112  check/compare_sym.out
4f86569ff501d3e66fb6b2eb7c999916d89242e7816a5f6110345845d3e44640  check/compare_sym.py
3a62d6dfb630cfac12698082b54998a16b5aba5bd57b2373eb4aedab5b0acc8d  check/critical_d0.out
4de2b78f19a7584a0e1bafe8cd82f2bf3453a55177ffecf393d18c45c655f631  check/critical_d0.py
5dd36bd190c8df91e80efb095507d7bec91ddb60b304ecebceb9c7bc4b12b0b8  check/fp21.jsonl
333b5b54a9b903e81d0e9599bbe5205f992eaf8a8b9e094f9c119aee6d545316  check/fp22.jsonl
bfe0567dad3f35a0612abb44ae57cc18ddc97dcdce1c7ad339a5faa338ade022  check/fp23.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/fp24.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/fp25.jsonl
0b1997f04dcfb93096dd2facc72bb8b8bb32480944968fe7897c158653e2de4e  check/fp7_19.jsonl
a8b0cbe9a2b0180f5c77e0849509219aaf16ce4aa3a59a42d4a918aeb133fcf5  check/fp7_20.jsonl
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  check/fp7_24r8.jsonl
429ada4022e89f0aca9accdd2d170d30e4ab20964a751c9b47ffedc9cb92ac8a  check/g613_sept.out
fa1da58fbabcd5459779533396cad08a53b43bfd42bf7d73a2e5a58b41d66159  check/g613_sept.py
e571feda771429b2de35e9241ce41d26af6d6ce9119ab78adbbe6f9ada212dc3  check/indep_nu2.jsonl
d8e6fd53d838f9a5570e576b8049128abe25fff7f36d476cc48af09db2780de4  check/indep_nu3.jsonl
35b31bccc5ca912d68876d74484217ada6fa675e8f25215e9f20cd38e1a5702a  check/k5check.out
3f5e3684dffc274146fdeb583b1ab349a5a58cab36b1762035352d1db14f8d3e  check/known17.json
2a8030aa80b8c7753ad2e3b9a12b61c2f8ec96551473b5300156cfd25d28b557  check/known17.out
65bfdd51f89a09ff30b49fe6d9d1b871263c8f4649b4f2b4ea495020945cadc0  check/lambdaF/an1.out
e750b7086fb1b25470e09fbeddcd98c8a6221a4c1de54a4cd0070e3ab10ac7a0  check/lambdaF/an1.py
4ddafdc5d3954776c80927c00b0ee815196f65f815cef4277c78588cd3ebd3fd  check/lambdaF/an3.out
3fe723ff31f090672344ef460dcaa8a886c78126f52ecd95f7502fb6844d0c17  check/lambdaF/an3.py
4f8384397652e85262c66baae7aca8369c955268ba29291abc79bc52a994b1a1  check/lambdaF/an4.out
5df955c45ed46b225d60c491afece33d762fb8ac0244345d7216422b5f5371a1  check/lambdaF/an4.py
78205bb7b3ef9ca37b3f69223943b88c1cc2e9d576793e31419d6022c6c8fa77  check/lambdaF/bad.json
c570bbea8118ef188c8904aa66ccafcf801a5e0c3aa5ef7c5de7dc806ca9a471  check/lambdaF/indep_13396.json
c0e465e3c354afb19b801d35b81e55ea7762162a501e2d7680d3e949f8ec7391  check/lambdaF/indep_3281.out
86d9de452bdc82d75f30627acac9c5c792adbd2a8243cc7df07677c38b71be6a  check/lambdaF/indep_3281.py
f26fc5367e0eccd954d2df84bca3d555a146fad693ce85170c530fa3f8a11a8b  check/lambdaF/indep_compare.out
307d39c439ac04de085d12b8d71ee845408858e0c8bb1430c6e5458181f588e9  check/lambdaF/indep_compare.py
269e2ade14d39488b804d9183f02cc1fb83fe33b27b4596889acf7624a296abe  check/lambdaF/indep_root.out
947051dcb1480a18d83dee3575340c43e3ae1f125babd4b33be6fba9e7e308fd  check/lambdaF/indep_root.py
80dd802abe5bf911c25300c5eaada3d84767c9259d32a088f17c3c9744a6681f  check/lambdaF/iso.out
d24d82dd0399f3df192d5fa922b1304f3a9d7bfa0d074da9c5d25511ac0ccd75  check/lambdaF/iso.py
1febf90fd1bb2fc0550bcdced6d2a61ff65b29b75fe609e175cffa9aa9909366  check/lambdaF/reduction_3281.out
87ec6e96a05a1681f15e384c48a37489b69affb44d76ef1527d8b7c2a6ace6a9  check/lambdaF/reduction_3281.py
350141b1b8112ad5bcbab2089dad568b3aec78f0188e312508a6fa98a164004f  check/lambdaF/rigid17.json
fd64916a48f60dbae2809c86f461a64884e413f9068c3081bcd27eece18bca66  check/lambdaF/rigid17.out
3aaa81e361d77dac3325ce34a321df591a44368f2d1cf0f5dd43a969a78e5117  check/lambdaF/rigid17.py
e76dc232bce82da2d56b9b80bbf41867aa88d61a5bfc595e87d63a1556d7cc44  check/lambdaF/rigid17_main.out
98f5de50be79c2628d8cdf4d136ea2a2fd1b129bf48796a9a7e06f6f08b7baa0  check/lambdaF/rigid17_main.py
d7db3e041d10bb02f37fd61a0a0b90fd77562d58366ad22e8095d0310f09f3fa  check/lambdaF/witness.out
4e324f33251a4a6918e29a6d3e1fabc853bba46485ec5ffe8067de85093b7e2f  check/lambdaF/witness.py
77b5a8f3c54632834bb7092f9f4c098ae6cf124502d1baf0ba740bc66f208e56  check/nu4_recheck/gen_recheck_b43.out
a35452c4fa5643d173c6e26285d68db9341c5878eb3a41313200fabf935f070b  check/nu4_recheck/gen_recheck_b43.py
0b045c3a2192d9b96fb9b5b6dd88e1b815bad1a7e560faee5ee659a5f4cb2b64  check/run_checks.sh
5bbda6ef6983261ea2982191e0cff08fd4f49fa473009ff2dafac10b04069a6b  check/sept_nu3_lattice.out
cdd6b7791fea64c731385d4de70062aeedd6a552d8a78928582759fc85890a2c  check/sept_nu3_lattice.py
c151568c2dcf103904af20751bbe9886232b310ae25401588dd289d980e3990d  check/sub24.g6
7901cc34fe839a43b1969ce3306312de20d9a1a7794c50971fb98a67eb0ba971  check/twosept.out
959005f2c4c8e324981ede65fbdac75b14cef5d76437d443415cc0b723725edb  check/twosept.sing
7b29386167c503c0b48f06cbd797dd252e17404dc74f9371ca6684c2afd75b1c  check/validate_records.out
8aca07e7902c1e2099028e1e09238bc7f3ef4de9513787cffb6a5e4b06ab43b6  check/validate_records.py
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  check/verify_b41.final.json
0f27a984c63af5fff8222ac37a3c2abe71741a80633e1257d53e27c4fe2e77a3  check/verify_b41.nodes.jsonl
533429c483bf85cd7cda04baa0efcba0eec74a1bab43c920f9cebee1e8f4e900  check/verify_b41.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  check/verify_b42.final.json
f5a04aef1b3ad0506abdd3490daefa6532fc632fc17ec99f5a23c66c11244d24  check/verify_b42.nodes.jsonl
513dad9d92b1dbca8938cd31b1fa297740e124bc71201eb6e9f8e7f52c7a4f04  check/verify_b42.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  check/verify_b43.final.json
4388b2a95102e359500854fa2462d6ce4320a5cd78b09ed0b64783af9d99d13a  check/verify_b43.nodes.jsonl
00f908acbd037edc5420d365e8bb6f8cb8f10324e04e11b11dae0cf614eac8b6  check/verify_b43.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  check/verify_b44.final.json
cb24a53cc1d63c40fa8c152993efc0c1fbf007413988864192cc59afafc60684  check/verify_b44.nodes.jsonl
e684b995a850820bcef2bc50e5d272373bc803c5c8a127ed7b721ab6355b894a  check/verify_b44.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  check/verify_b45.final.json
d1552b147c2ec2a98b1f924a9f7ebf95fc0848c80b7c58a2144df9e55cd3aeb8  check/verify_b45.nodes.jsonl
12dd64cc242e842b7396498edc7ad932d9ec003a00b6d5f5b2deda12f6f763d2  check/verify_b45.roots.jsonl
fc8dfdca6d8dd773671f809237c2dd1fb918731830d97afb9615f7be5082323a  check/verify_roots.json
29f49ee7db7f1f011885528df8b4a9f38dbcd1b106021d0d7a4efa4e213703cd  classify/b41.final.json
9c9848401a4a13f6a135244cc41725f6767911e1227b4aa3a0869ee03eb27a11  classify/b41.nodes.jsonl.xz
8209a510708e46877c73d1269098b098b7d2ac4e6deb9c1251b89cccbc25de30  classify/b41.roots.jsonl
109c0dc06cc49c2fe035ce2ef27a7f66ef898ccf524a219047124207a5a5697e  classify/new_lattices_b41.json
a354997e13e50687366448eb91f4650df47d57901a23615c19689a2e119794bb  defect_bound/README.md
2f54a6436a8f38cc9a8d178deecf31fb74c1baf36f607e7c439c66167ee5df1b  defect_bound/exact/analyse.out
d5bdc5413e6f37b05115c61c697293310f4094ae2de9729c9e19997525f356db  defect_bound/exact/analyse_multipliers.py
abe9f29f9250a4069589c7a24c639f005ceef7682f44dc0c329fd19061a0c10e  defect_bound/exact/ar5_0.out
1626752361bf4ac725db9a127222e2bb9be7caa1045a70b035e8a8c3b52c7766  defect_bound/exact/ar5_0.sing
de04b26e7f3dcfd05a8bc39d67ab1ea9130ac18b486a815876e6b09a27a44e57  defect_bound/exact/ar5_1.out
5d613001be039be18a032dc00fb97e46854efe18197c8a76c197252805bcc323  defect_bound/exact/ar5_1.sing
21f54d7f2f257eb06680e9bb2248d4a01758d52e6a3c153482d456f7c0501406  defect_bound/exact/ar5_2.out
8e422c396095d91bb41e240f97ae24dd090446e5f9612f1ccc6299a6487701b3  defect_bound/exact/ar5_2.sing
6652eb07dd07e938b4784c797b1908fed9f09bc35233136ee8a71f30fe92b849  defect_bound/exact/ar5_3.out
1bce11d17c82f4c598f249c20340556e404c58a97223871815916bf2bc31439f  defect_bound/exact/ar5_3.sing
3baf5553c4c61f6a8abe969a0316fb53cb1639df4e29aef0dd430ef34c36c036  defect_bound/exact/ar5_4.out
6a829ceb0488e5265e33bf86535db7d5a30bfcfd4bdce795db17a2521a254517  defect_bound/exact/ar5_4.sing
3785200008537260eed31f9fc275bc5b0fa868796ecaac736c8a0e0102457ba7  defect_bound/exact/ar5_5.out
dec0796262e6d77402f8c8852e7d8a3f4f3ad5a52fc5b4bb2d08ee7b412d07bd  defect_bound/exact/ar5_5.sing
fbf09db80da28e7e8d39b3b93222cc242a371cd217d61830947c353969ced90f  defect_bound/exact/catalog_exact.log
ddcd1f4fdccdf861cb1a894db9a9bf32dd11b0304644f8b9e3b7193d1ffb1f03  defect_bound/exact/catalog_exact.py
ce1518dc12f224d9fcfbe99173ccda36a2d3f2cff5d311e8194f6ab21708b904  defect_bound/exact/ds5_0.out
13d7ebbd5b0e4e64a0d3973ad890ef6ad79ad05f9b778551ca790419e4f782d6  defect_bound/exact/ds5_0.sing
853cbddc03d9c30667dce17276749a317a3c8f8c200c77586280468be6e70492  defect_bound/exact/ds5_1.out
ce647443b2a4481df4b2253e097ac6f3b55ff0df40a4942ddf55236ec89e2a00  defect_bound/exact/ds5_1.sing
48cae85792bdc613815bb4dc153af0cb3bf757a3a7a6dc56553c574d1d2c5b18  defect_bound/exact/ds5_2.out
c8142a8f62422da95ad6872a0ef908940169c724488432e542c2a97c22970b43  defect_bound/exact/ds5_2.sing
df2c6b77a5957611c8ad3f5a044729bfe13954fa9e6dc900b9c3336dcc51d7ef  defect_bound/exact/gen_shape.py
f1e16e62dcd4e5fa20fdc44432ec8bca0aaf4e6e648a1fd3eead13f50e56913b  defect_bound/exact/incidence_exact.out
527475cd6387e6f862484f5ec119b40592191ea922bfe4ed4e0fbf126f28e3af  defect_bound/exact/incidence_exact.py
fa1e9ebe048686422b2fab5146eab7e1658b23c32dabc61ded5c0f329911f91e  defect_bound/exact/multiplier_data.json.xz
5aa42d0237847febf986556a8012271d4b7f93ea8eac34c1cc05879257e8a23f  defect_bound/exact/nf.py
2c63b27e997783aa3c0b785f4beae91f8ebfaf292063411d9c177929024b07a2  defect_bound/local/audit_A1.out
d7612274772e001dec1082eca3433d2764676fc4654455d7367fd070738461a7  defect_bound/local/audit_A1.py
8775d9272d18adb79cc95c1ff0ea896217ea363fe629eb3cba5c0d1462b56dac  defect_bound/local/audit_A2.out
ca8cc8ed7d4716f499dc0466d7bf145d840d6765e09fd982e45e37e7bca2cd1c  defect_bound/local/audit_A2.py
e086a198b6cf9478bc81f3d262610457cb9412d44a094a45f8cbea29a493d2c7  defect_bound/local/audit_B1.out
edb7cb8891b9e02c6825866e5ea91a8e5f12eaddbea80a71473f8da9057d9b1a  defect_bound/local/audit_B1.py
a6c1e0def9844d1982a2dec8414c629ae83696470c25cecbd239ee3d73ab2d01  defect_bound/local/audit_B2.out
1d08508516594745a23b1d6305c9182cd5f7b35383e89351aa7f6bb938931568  defect_bound/local/audit_B2.py
449bb677ff3a5487abbda5eefe93accdab0af319ebd68e88c8579298a32488d6  defect_bound/local/conic62.out
b857674319f51e2d284ef0517ca1770bf6cdd7a8c4d397bec1d70a0310fa4578  defect_bound/local/conic62.py
53cb1125fd731b0b617667ecd37dc6916dfb8f258e999c56d4aa729e094269a8  defect_bound/local/extra_identities.out
fe65f4c5a0647d3c59841313adcd7d55577c4a6977ed061bc4bdb785b051cd76  defect_bound/local/extra_identities.py
946145e69d8d637b7b86d50b8d8cb56ed5c105e1a7ea550c5ab2165b0226a73c  defect_bound/local/l3m_smooth.out
b1b0f3b83b7a96076b827469c8d4fd99d928cf89e1af914b4428e08c07ca2fd5  defect_bound/local/l3m_smooth.py
95fefb6aed2e8baad72e53c586a8e401a7108fe2ae9fcd25ee985c92a022ee9f  defect_bound/local/l4double.out
db5afd1a1aa8ec353da128f8f92cd6d5dd5e5c68df14ca284c8c8228c46f2c3a  defect_bound/local/l4double.py
eed68c3c22bb60b844ec37aa093d4fa2eb6df55faee62b06f95bbc5c2539c06a  defect_bound/local/n5.out
a135ecb4fca76e20b66c377b5b3cc830b60c3ab22d633bbb0862401bcbe53d6f  defect_bound/local/n5.py
722f5adbd31207717ad52642f8f35a56481d0300cf7ea4583503ee22a6249075  defect_bound/local/n5b.out
ab3acc06246c7311f513808289bf29958cb391656b411c5c47c622b9f95af52c  defect_bound/local/n5b.py
681f7dddee235f7468400fb6eabbf76473f97581da4f697bef6e57376f733515  defect_bound/local/oc.out
e55e388d56894a8304cde5ba6bca9823a182a66c9e97c3710e3e22c2cb937db4  defect_bound/local/oc.py
ca471ff7d009ad7534f12ff9421201f594d2df3a6186ada9c90555bc136e996b  defect_bound/local/ofc_n4.out
6ac5bc301b5c453441123df377e9fcd0c0e39bc16b1607c9a7d3d29740f9676c  defect_bound/local/ofc_n4.py
5268637fcc1f6651f46d4c3d53db0fdc8e85d30eac18db2281d3e420802f41ce  defect_bound/local/p93.out
f52d3964662e2af4e7051c78e976cdfd7b527ad45d48fe20dac3accecbea9bcb  defect_bound/local/p93.py
f560be262c3cf7fabfcc345d0dbd5695139b44ed6e68b5c9759e748fbdf6645e  defect_bound/local/vertex62b.out
ce0fa4be916b8027c218e0e7d5b89ad7199115142a9bedfd719db596417d0b70  defect_bound/local/vertex62b.py
0ab08eec0bfe772264d25bebcb67844665b23e11dbcc76d1656319fece6c8b3d  defect_bound/local/weighted.out
3a502d3977fc04d5b8c47b18ba5af5b4d6482d570771b91356f485dba7baa83c  defect_bound/local/weighted.py
602315eed38b07f636ebad033ac8c6edc38250546a34dceac0f539b1761e35c6  defect_bound/n5/43333.sing
a4ffb2ca7c13a735f4166d6b67e8f228df72ed098cdc0a1c83b7d4ff31e074a5  defect_bound/n5/44332.sing
459b59c1fd6076aba5878eb53cbc9f0ca4ad502613980aeff9f617437274cfe5  defect_bound/n5/44422.sing
7b01fb1f006283f455a44e68c291141b23747da29762616a99dd81b117e68c16  defect_bound/n5/53332.sing
53fde83ce44d6119bf68d39aecf0fd08075509acc0e91dcda36145ebe4c5afb8  defect_bound/n5/54322.sing
6851d230235aaa2a8d37b4bf3ea2d1971b33db0234a3c0f8e2982d2e8118acc0  defect_bound/n5/55222.sing
0d0176daa84863765311aab5b0aba27be2aa80e9a19eb5f5937d206fcf4f1f80  defect_bound/n5/gen.py
7029ec576000b0d9dd1dd93778ab5676a85de2b10c12d4c3a1bed381cdfe4f3d  defect_bound/n5/profiles.out
e30ee3a809e9ad063ec77486e32ea8c46a1d4a2b723cef57a57a83f7f2a1fa42  gen/census.sh
8e26e982585b517754b63028eb7a4e8d2c6a763c2b513e090cc11438dead182f  gen/census7.sh
20be8a440b2ace564494f44e928efa70225f56008a78f68cf720c648b45477ee  gen/heavyaug.c
b42ebe291ba3653922093cce80a3c15d2e6c5ce32c1d5897e905a76ae4f2573b  gen/lsgen3c.c
aa0097b14847b7a73f159387c25a7f92c0d0ac809d28333e0e9fac04849c052f  gen/run_job.sh
9a35b39fb612acfb1958e72f8a0840376a5c94461d82977f5615ca4ee9015a10  gen/run_job_sym.sh
89e13a1c754c20ba8f0cb7f0b3601041b015f9edc1556ceb1050d917b9490af8  gscan/X20.jsonl
7814099c5fcc9fc01020345a7701cb21c81d47b2a45571e76bb83f44d420aa67  gscan/X21.jsonl
f167d42c7d0ce4f2168eb227ed5200f02202f3e07445ca23f11d00d1175f62aa  gscan/X22.jsonl
68d5be42ba75563463b32052c1295862f6021373d9dd2740764eb579769ba7e1  gscan/X23.jsonl
0007995c2161c656fd7b51372f5e4b15734d11aac09c45e7d1b2f3225b439386  gscan/X24.jsonl
9b13fb3da3f03b12a389bd6013459da889d644334056328d390f3e0b99d124c5  gscan/X25.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu1_b41.final.json
117b7457b9d61538ec654aea6c7fc8db8c3162cfd0ecab4e6841f172cfd5733f  gtree/nu1_b41.nodes.jsonl
71376b774aed1e460b136c6c0d646d79cdea4e4027cf31b750d583cfe22672ed  gtree/nu1_b41.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu1_b42.final.json
0a69777498bc1a1eaf80a1a004fd5a75508f979493e9daa274c720d6bf2628a0  gtree/nu1_b42.nodes.jsonl
20147fed307c55d4eac019bce49c8eac38258175ef012e09d6ddc1d97cbf77ae  gtree/nu1_b42.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu1_b43.final.json
9e16acc73ae0e1a75eb99e2d118e70d7d9c81dd01fba7dcd8045cf1a56856d00  gtree/nu1_b43.nodes.jsonl
ecd13fb06e0109c6abf0efdca1999a93ed74589738a191ce3810513135b1ad40  gtree/nu1_b43.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu1_b44.final.json
c77e206ee60666207a65a4f4cc503832afec8d505493c2c1846a46992e5439a5  gtree/nu1_b44.nodes.jsonl
0df4f13b62640712538dd875f224a64bafd416b6a0d8c953e3949e9ea01f369c  gtree/nu1_b44.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu1_b45.final.json
b5187525197655c0f63164021c9fd18fbc26ba631e4b9fb6cfe27f87999654b6  gtree/nu1_b45.nodes.jsonl
de5535f4fb6af8103e993046f11ab5043d4f980bc4f0a8d76cdf4db852b7e085  gtree/nu1_b45.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b41.final.json
5b694bd786c09bf4b36c0d079d5d6b7d2c5f4edcd7fdeb359c8f8f2ee39d0486  gtree/nu2_b41.nodes.jsonl
f4db79b42b1dbfafb0c2cb5b59c0810866ad2ae79204b7421ce67d876fcbc3c8  gtree/nu2_b41.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b42.final.json
2d40a085b00afa1fba3361fab9bc692ba75768eda363e60c8eae92c2b3aae123  gtree/nu2_b42.nodes.jsonl
8061e83ddb011ef2a634333c82f42592f3e6d9af649c4dd53a645ceae8f79f80  gtree/nu2_b42.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b43.final.json
b0b91df1ddd5e00219b695818bb0579c0147e965c683bd8348583c328c2ed704  gtree/nu2_b43.nodes.jsonl
24e00b32dbd81e9cc8f3f57b66b05d6c9669fa5c4d8f5f395df8f28f58b0cff1  gtree/nu2_b43.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b44_p0of2.final.json
43a80a85ba3d4f66bfb9d4abdd30acd094ff893598879fdb40deb19dcda787ce  gtree/nu2_b44_p0of2.nodes.jsonl
c146c4cfa36ddc58309d2da3dcb56bf7d375a0967afaa23a5005461ef64d5ed1  gtree/nu2_b44_p0of2.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b44_p1of2.final.json
52bc6a0a8505436ee00d3df583bd834a1b4c9501bc9a0ae521c4375536fbd5eb  gtree/nu2_b44_p1of2.nodes.jsonl
6ac7510e10dcc15118f1670a46cb36557673c3cd4d90779d8818d4530014275f  gtree/nu2_b44_p1of2.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b45_p0of2.final.json
ccc53736661cb8e46a105e3a6ce64f96d7f5f697b9336e92aedf0d6e9e16f33a  gtree/nu2_b45_p0of2.nodes.jsonl
ce4880f5c96c470da27eb1dbf53b75e3da5ad7e01a06d7e5b7b37f7711b0c9ef  gtree/nu2_b45_p0of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b45_p1of2.final.json
8f286f516e494ceaf3a13c33961d1e09fefa57bcffe80739acbcf2ddbf0ffd66  gtree/nu2_b45_p1of2.nodes.jsonl
79fbbf8161461612df8739d3cb6b881e17854429ef9760cfb93045342553a49e  gtree/nu2_b45_p1of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b46_p0of2.final.json
803d481dda5b2d2af4cf133f695ed7168c02db778bbf13a251cfb5fb0d5a2727  gtree/nu2_b46_p0of2.nodes.jsonl
fe67da72ac04a5eb3784a5c96845d1152a74d25e64d3062150ef29b5d8e37d66  gtree/nu2_b46_p0of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu2_b46_p1of2.final.json
601ff668a315d104e3f9a6b2e32dcd83ea4a7f7f8174d89b6ea7251c4ae151e5  gtree/nu2_b46_p1of2.nodes.jsonl
78f09fb40e4dbd2f64a2cd42b912c79428bdcfa69510748561fad412a23669c2  gtree/nu2_b46_p1of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b42_p0of4.final.json
4be0ec35d3b703832420834561c0fc2bc504f60917be8cad5828b85898f76c9f  gtree/nu3_b42_p0of4.nodes.jsonl.xz
a4e49cc7b1e73bf5268dd2775ae2838c12ea245fa7de9e30cc2577bccbe727eb  gtree/nu3_b42_p0of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b42_p1of4.final.json
37542af45c65f01331dea9a94cee93c51e9d874f1a06ff16ba66ba27e566c82c  gtree/nu3_b42_p1of4.nodes.jsonl
2f4a8a15853144af21d0233806c3f80b21e46a789f87b2bfca2b9e1467649e22  gtree/nu3_b42_p1of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b42_p2of4.final.json
df7ab5f4b2b0b73b997f8b13ab68f8561881e60fd7f18ab780ffc0363bbe79a0  gtree/nu3_b42_p2of4.nodes.jsonl
71d90450588d5d3722a430599846601bfbe2cf984226e718bc19b8e73d7e08f9  gtree/nu3_b42_p2of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b42_p3of4.final.json
f2732aa21004290a3768d643ea2c4ff0480c5a524cea67a7d3a5936a9b8cc61d  gtree/nu3_b42_p3of4.nodes.jsonl
8ffdde359e9422a9a0fa5edc22b59633d569a15073af052ab15c119a0b48bbba  gtree/nu3_b42_p3of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b43_p0of2.final.json
1a561ae5b3f6adf9e12a5f2d403929bb71b365d440e7ceec7507be32fdc23a12  gtree/nu3_b43_p0of2.nodes.jsonl
739cf064eb811b32eda06069f420ace9ba2473d9c606edcd5e77cecb4e8c340a  gtree/nu3_b43_p0of2.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b43_p1of2.final.json
2cf51e446a2be78a0d7cb16616a88eadcbd751792b8fd910be26d35fdb113ca0  gtree/nu3_b43_p1of2.nodes.jsonl
593f1956f1248e6f5bda53d9c47ed672e7801e04b8efb9f109d9e4c8db03a006  gtree/nu3_b43_p1of2.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b44_p0of4.final.json
719a0368b2af5ec79570dd1d24a1d00b5c2f46e39e08f1c14de2f95e6df25d6f  gtree/nu3_b44_p0of4.nodes.jsonl
a89009e165b78ae2b3e85b18b4ad45045bee5336ffafd42e273681037ece3092  gtree/nu3_b44_p0of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b44_p1of4.final.json
56ce04c56da3605c2d80561fc7efefbe6eecf396b30fafcfe7a8a6f68538e8d1  gtree/nu3_b44_p1of4.nodes.jsonl
7501de03b3b749dbe499a46e676f0c5b67991a23781b42321d0a912b2f3ef24a  gtree/nu3_b44_p1of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b44_p2of4.final.json
60e8e43395f1e21a9b68bea5859526e3418c12e54c7d1f85669bf9faa2cde66f  gtree/nu3_b44_p2of4.nodes.jsonl
1e24856be66875f52d7a93524e6ea833072abed4c16807da453706eee103940a  gtree/nu3_b44_p2of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b44_p3of4.final.json
2a381aa10a37bc056a30c9a95a3b6801ab3103ab70589aa49f41d247ae3ebe37  gtree/nu3_b44_p3of4.nodes.jsonl
9883fc084e9c4ca4a078f67fc80f3cdc26716c0de7057a6f6834157a555cf433  gtree/nu3_b44_p3of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b45_p0of4.final.json
c412ee1255efc24e35cc5430f85fc6c31622f9e3b32f34a749ae8904152fb65d  gtree/nu3_b45_p0of4.nodes.jsonl
4ad9fe1146dc1b040796316fb9974357875ae5dee31186426fe075e9af7d833b  gtree/nu3_b45_p0of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b45_p1of4.final.json
5c483c4572b895acdbff65d2ae6b492d0bbb1cfaf870b77a04e162ca7613977a  gtree/nu3_b45_p1of4.nodes.jsonl
cd9ab251c63f84e66bc4a4039c9e2a81022e86001d5901842a4ccc2076871416  gtree/nu3_b45_p1of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b45_p2of4.final.json
1ae56a7e0905639de75f21b17b3207130e1cfa41340e75500ad1d10ae3b66806  gtree/nu3_b45_p2of4.nodes.jsonl
5769471467667b40a956df3805a38db1a68b8f59b381eb4f1f1ab7a5e8514656  gtree/nu3_b45_p2of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b45_p3of4.final.json
a73687d8ac7ec068be3d78a2e71424c12230ebacd27fef860cffe5665eefed3b  gtree/nu3_b45_p3of4.nodes.jsonl
f3069079591d624ae0246317b4f94c274e182ff5cb1578d2a80c20ddf091360b  gtree/nu3_b45_p3of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b46_p0of4.final.json
d38ed7c6536216a5b084999278fe2e5139cffcbbcc8312b819451b66baacf881  gtree/nu3_b46_p0of4.nodes.jsonl
f23ade1ba87f01a38f13f1499048f59f21b6a201bc1bcfb7fbab526ab77cadf9  gtree/nu3_b46_p0of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b46_p1of4.final.json
d6ee0c6bf41fe6a5d565dd1e5470583ccb89e652505cab08c29a8ca8c261170d  gtree/nu3_b46_p1of4.nodes.jsonl
ae60a35ec024875abc18cff2fee9a1c97afeea2d1a11466d1634cc5d3b4d4fee  gtree/nu3_b46_p1of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b46_p2of4.final.json
af5904efb10696ae0f39b12c86358fd8e12d73aed9f61845acf7ed62975d08f1  gtree/nu3_b46_p2of4.nodes.jsonl
b24d75d863178c93ce1d289b85212103d103d74b937f6414ffd89fbdf7238eec  gtree/nu3_b46_p2of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b46_p3of4.final.json
0eb909313b11d432475f420253690f4db0f4ba4e7ea177348e7bcf7a0454cde8  gtree/nu3_b46_p3of4.nodes.jsonl
c3400e579a117b3b8c1c6d15690acb539dbed58dce77783d3d4cdc4f3049aaed  gtree/nu3_b46_p3of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b47_p0of4.final.json
68ba0bef8285e00dbc5bb24846e04123ab037e27e5a178d6254ebe2bcb6d03e7  gtree/nu3_b47_p0of4.nodes.jsonl
db0ebfd1a5f2faae97e592b49bc611bb2ccf303ef8fa1b90f7df270107c15fd4  gtree/nu3_b47_p0of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b47_p1of4.final.json
b9935bb068861a9888f81909b86016d0a456b98fb24921595a62be97e3ca28b9  gtree/nu3_b47_p1of4.nodes.jsonl
b04a9263c7e91d30ba212b697220c96ac7f02311526163c1eba1e69d25f4cf6f  gtree/nu3_b47_p1of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b47_p2of4.final.json
855b508d9105ef209e41880a378a8f07479e5bc2f94d0b7d4b05bf8a80ec611f  gtree/nu3_b47_p2of4.nodes.jsonl
8163606e5bd3c522a33e3445d1b571e732a10aaeca1b2fdaa3866fd2339b3130  gtree/nu3_b47_p2of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu3_b47_p3of4.final.json
1fb9a3badc6af9597688ed2d4cbb575a1bc9b795849f6ff72b15fee2dc920307  gtree/nu3_b47_p3of4.nodes.jsonl
ba0eddc45459ba50316c829b151058ad3886e60071285a6af61132a470203587  gtree/nu3_b47_p3of4.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b45_p0of2.final.json
f825cbc04d9aa84dccceb0313c7019637fa161e95e90c629881bba29cc84bdfd  gtree/nu4_b45_p0of2.nodes.jsonl
808aef2cf737b8e0b8fdf7bfe23d888ea23a9f7e379f3eddc2bf19aefaa17d33  gtree/nu4_b45_p0of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b45_p1of2.final.json
94d6ebcfcf7a8fb82e17f5f611abbca7b5aaa139151fb199f7e166d7c37b4922  gtree/nu4_b45_p1of2.nodes.jsonl
4e2d0fa22dc0f0cb8ada7427d1e61783e043238ca8f6398fec6cf0c73383ad20  gtree/nu4_b45_p1of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b46_p0of2.final.json
5991b3b84a10d3d1e61360563854f63c4fd2ae56c0948877e0b7d0eb90b5eb77  gtree/nu4_b46_p0of2.nodes.jsonl
d808e8dbaae51d22ae1dfb3fe16546d363af6cc31cd81ac3bf33e28cd3e9b1d5  gtree/nu4_b46_p0of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b46_p1of2.final.json
da518a165a7655fb030e71a356a51fb8e6c95244eff3a947ce12a3f3c84107c1  gtree/nu4_b46_p1of2.nodes.jsonl
9b88d520ba5b6fc514a8700a388a0516c711c1c9adee31971b8df75f9a6cc674  gtree/nu4_b46_p1of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b47_p0of2.final.json
7ed62844073ae2308073707f50217168d93db46ea976343681f830c518b4b3ec  gtree/nu4_b47_p0of2.nodes.jsonl
95bf4d338d11c54cff5e9577924ae003a16c89b0f1f4a05914568883726a3bbd  gtree/nu4_b47_p0of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/nu4_b47_p1of2.final.json
4bdc7a9dca257fe8f035d80f85875794fc1a616eae24968282e012b5fe73543b  gtree/nu4_b47_p1of2.nodes.jsonl
461c7f383a6792090d159ab6f3985d62018bf934d24ce812832c3e9f5782fac9  gtree/nu4_b47_p1of2.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p0of8.final.json
c14f0a7f250addad55b35436a71213e47a9c8ed3e98d21dfad1142e7a61421fe  gtree/sym_nu4_b43_p0of8.nodes.jsonl.xz
3ef2567abf758dd72f12f1dcdec8f421670f55e058c5d29f236c6d3e25f8f84d  gtree/sym_nu4_b43_p0of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p1of8.final.json
3f17eaa306645048bf45d4a3899aee0636d1d0ea4e36bdb1385ffda55df8da45  gtree/sym_nu4_b43_p1of8.nodes.jsonl.xz
6faa2f35df17b33a330b6792083e28304a885ec4547cec6e3fb52798f4489433  gtree/sym_nu4_b43_p1of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p2of8.final.json
7762c1e160d49d172cc985fd92d0a41a82ba8758a4900fc3bea57f8e10dde4c6  gtree/sym_nu4_b43_p2of8.nodes.jsonl
390e561467ab0f8abecc56a740aa098a54b4d324478ee38d644e343be5d72e90  gtree/sym_nu4_b43_p2of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p3of8.final.json
c7ba576cd418845927945ccf024202a1afc5f9388bb527759bd19752a577d068  gtree/sym_nu4_b43_p3of8.nodes.jsonl.xz
e65e7dc11a4300ba1fa4705e4a0f1cf0948dcd727c596a5c585c6cd98387e99b  gtree/sym_nu4_b43_p3of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p4of8.final.json
9b45cf5a9c2aef1bd0c30bccfdcea38805c21182af0c0c970a2ce9e94afd13de  gtree/sym_nu4_b43_p4of8.nodes.jsonl.xz
e48b99fe769f87f183d5ec1d54effd0d61e63f913f6518412886a6d6dae0f818  gtree/sym_nu4_b43_p4of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p5of8.final.json
dbe574e51fa2a0267728495284e2a8f091111864ad6cf138d00613597f5b45df  gtree/sym_nu4_b43_p5of8.nodes.jsonl.xz
2face9d8688d52886b44a21af686532c94a837780c53bc3ddfe706b847a98dc8  gtree/sym_nu4_b43_p5of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b43_p6of8.final.json
ab455a6f35da421345e1f175a3d1848883fb811dbfb34e5a06f4e1c66b621c14  gtree/sym_nu4_b43_p6of8.nodes.jsonl.xz
d7746473abd9401a2c3ab7f9603dfcc88e14f6c399d82af34e9b3a39152c5a8a  gtree/sym_nu4_b43_p6of8.roots.jsonl
a8cedaff82f04e9a061f283a31b003f80f1422e1d9e022149de8e08b382b57bd  gtree/sym_nu4_b43_p7of8.final.json
d422d672dd197bb865f59b57389d68abd476af69209cf3e859becc083a32ad05  gtree/sym_nu4_b43_p7of8.nodes.jsonl.xz
78c9de0c990b0137bdb9272c532492247268443b84cabb7d0d4fc316a722c6e1  gtree/sym_nu4_b43_p7of8.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b44_p0of4.final.json
ecb71f059b411ae20e787b56b64264bd2278e437f23c8d842a9071adab345088  gtree/sym_nu4_b44_p0of4.nodes.jsonl
a7d2fb9c66252900b9353a050ddd7997cc372d089b7908761469413a4193de74  gtree/sym_nu4_b44_p0of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b44_p1of4.final.json
340d82e934bf6fc227750ff869e138e7322057373c10b92d43fb8569e989921a  gtree/sym_nu4_b44_p1of4.nodes.jsonl
8944dc5d51dfa2299032f469e94377735e4d9258432c5f5005910cac7d51cf10  gtree/sym_nu4_b44_p1of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b44_p2of4.final.json
98a41900f733adbbea15d05892c6796df4d6c302727168be9630b94a3dcd2130  gtree/sym_nu4_b44_p2of4.nodes.jsonl
cc5eb58cc6d57774a8072896bb61451090ffea060bfd8cbb0de30ac548b15ec4  gtree/sym_nu4_b44_p2of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/sym_nu4_b44_p3of4.final.json
448737acb87962a1dd23b4cf629c301841d877d783d1048d674970301d580d6e  gtree/sym_nu4_b44_p3of4.nodes.jsonl
bb5cb65a863c9b4ad82ac40c9c997402552481ed68d7c95e1f722c2452733abb  gtree/sym_nu4_b44_p3of4.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  gtree/t/sym_nu3_b42.final.json
5456ca261f49751e45bfe97637186fc5f1dea3e84f36f03a6dac091eec36cbf3  gtree/t/sym_nu3_b42.nodes.jsonl.xz
86d13d9d4744d28801258f687c51aa1123c4763898656e88de8bdfaf3b27ddeb  gtree/t/sym_nu3_b42.roots.jsonl
45616ee13b2627f04c97591f30b1533393e37399f5f63040270ca30214d522c8  indep/engine_api.py
42f8a48d2cc2c2be1c8646c6317798a5b6f7def4c8ce6cf9897bb5932a6e07d3  indep/gen.c
0ef878e5f2b3c5bdd39b3efa30b700dd598839734067de4634aa0eb3b4ba16d3  indep/make_roots.py
8e5c841a704eb6dc923cf44fea576725d5fd7246029bfdf5ee06450cd04a5178  indep/results_b41.jsonl
dcd38296f17be4272ab1df1441b94374d2d0a78840783337db0d93322b1f35d0  indep/results_b42.jsonl
f87810f68dfcd71eea12bcd7f984fccca49faf126a60f05329bbc2b71e27fc43  indep/results_b43.jsonl.xz
364817285783954c0690869486c3c21ae20ec0f16dae6bf3e90a9323b4eab9f3  indep/results_b44.jsonl.xz
dc36a1177a6e8f44638ad25514e1059b604b77e497aced5f90259ae2e329e5ee  indep/results_b45.jsonl.xz
fd3fb2c5e2d71923956bea528bd4619b49c04a625844779047ab0c51f07ec3d7  indep/run_all.py
4d90a322c22d92d284edebda50dcccaa5b026ee0df9f6df3bb6dded0400ad8e7  indep/search.py
014d2cb42c7fbff0eedfc5efa5e73887fd48023a6d7315e825aa1d65baeb45c5  indep/summary.py
bbb77c9c20bae25d86aa72f9fc2f1e8af3013e6449274f34bb71719d7f1db425  indep/summary.txt
5cfbb4b90feb3c7d567b1a6e8f88530244e01b9f85bd1ac409fcb72a10fb8828  indep_nu/gen.c
011382924b1862e38b8270c70aea33efa74e36c9c97c867e2cff1d9a854478e1  indep_nu/search.py
5fdf5b718d0f7d2c8df6898fa6e47f386ecbefc90f3697a58333512f81b2e3e4  lib/analyze17.py
f2d68956848f764f888b19c84b44421dee4b59385c23da0611c35c376c397824  lib/arr.py
397b806d8f1b50dcd5f8b86fa1346bd59df7cda1a3a7eaef2955fe35e42fb63c  lib/classify.py
051e8d2c9d8bf8705c31debf7900bb9bf2fb994923912bc83ef78770ecfae42a  lib/crosscheck.py
dc3ef8625f61efd3930b36ea58542e22d10d922f49d18eea3cb37e38d54186f5  lib/crosscheck7.py
baa9e0d574c17f73df640199cbc2f7589ad1f636b1c6adb4371119abe6e0a613  lib/crosscheck_nu.py
3a38622f0af8e517240cc115030f8c796e9c6437d0f5b256c8359b710bcb3598  lib/exact.py
f8976a68ea02f301a970d3c06dcbc101946e91613b8249439ab6f4a389284fb4  lib/fpchildren.py
42ac91d2085636df6e92214cbb2ae18a115e7a92b6e076727bc24e9f1d239549  lib/fpscan.py
aaf6b9506e8ee9ddcf3bda48fa6a179f92203123b1e78cf49be69bb34af29b22  lib/fpscan7.py
1acb90e4f3ef71f61c92a9bbd73617e2b5dd82e5a3e6651e7c63dd220f774820  lib/g6util.py
17f31db182f2f6157c42ac9b35d59fab4000cbcdd41c1e57c40b2aed1a2752c5  lib/gen_recheck.py
35cb82c21942779b635e3f02d935dda3fa4fcbd4099c8bfe423fa69dc088fb34  lib/gen_recheck7.py
37d0bed3ed0e2eb0851177e715074705a761ab3cdf4a2376be72f5cdec84952b  lib/gen_scan.py
31e6d842c9a75fa095b935714c97c07130948cfaefeb7f132c82307ea63e965e  lib/gen_scan2.py
c7e1f968e957f088db51d3d49f1fc5500012ab449dea3f6538c9865a4ee8a346  lib/geneng.py
464f11db805bd7b15be4eb2c0746ba74aa9d86947c5bc22c9bd22dfec9e18aef  lib/gtree.py
39cbd54e699b64b16aade7a1d33b4b7b66db7540afa0114e2fed7ba4d48b36af  lib/k5check.py
4fee31053f67b75a5694240f714ef6c6813a51704fbc3975ddd0886981962415  lib/known17.py
ce50fd5748df968c9260f492fd35f9500371093ee8a82af4d629d51aa1ca5efa  lib/mtree.py
7fc327dc0be9d4c3342941ea7367ffa85e119d0f7b46c81d312e69eb8bd3cb8b  lib/mtree2.py
04a0dbd44c0fa37996ff058a5cdd3dec8d8915e0f97d554e462614bc014d21f6  lib/newlat.py
9dcdce502f058cd5c56a2861dcaa63955fafb30ec514c18845ee81d8c012312d  lib/poscontrol.py
ffa17b222a4803294e84664610dcc2d7645b2ab6c5d3603acedcea553e4da5bf  lib/poscontrol_nu.py
e56d6970d91d93652d2b9bb9936759f746336324967252c2681cce656c1ac6d2  lib/poscontrol_sym.py
62b15276098173eb100f28216f63926d65215270f445fe07100582aebb61c3b9  lib/realize.py
cf0ad8b3dab746cd8d4cfec7c481135af53190c51f0d98a92d0937bef116cb51  lib/scan1.py
e1c3e258c10661c387af5b648d635aaa241e58f4f3b381ee0d6670f658fac116  lib/stats_nu.py
5edaa33af1689aa06c147b4501237f3f72c77a0aaa14f7b47cbd8717bbaf58a8  lib/t17lib.py
27fa088164b9098855ef4d79d868cf5be2ef3efbb1fa1e582d0ba04b2c438826  lib/table_nu.py
abb4d8496804ebdaa48f6559fcf5888e5711b0470b1da57fa51976f8181e4716  logs/analyze17.log
72871a2923211d1fccff9faf2adc5df67f6c959b38848973d4ddb49397535bf4  logs/b41.log
aa6d6c90c9083fed57c2408bcfc263f68069b6b9d4fd96278f8f57bcb811b4c5  logs/b42.log
9ead6a52121e3cf3c9e1a808dde3ae59365f970081b007b00466519486e68230  logs/b43_p0.log
2526e52e21f73e2973d1cf219bfcfaccfceacbd448d411537f6257b25ecaa20b  logs/b43_p1.log
c4a09fdc9cab21518ab2fbbe8bafb00608f99f09773271f958ab7846c86bcecc  logs/b44_p0.log
a334ee4a2c6254d84624ad68c8d5f2860c40a7e94f125d9a1827950346cd6ff5  logs/b44_p1.log
9338e31d214fba7a305c4f15ea03254042f22ad29afdc50a9fbcf41994777a97  logs/b45_p0.log
5dfb8f0fe9fbd9bd718de782c1783489ea5e696076c12d08e1c01dfd6afdd95f  logs/b45_p1.log
b95bc9d9a3d416950c4295aa5004c0905b66ef12944fc458bc0a93cc2dc78dca  logs/census.log
57c7b9fa27ee1661ae09a78091c99141c617e58127a7868915d42c2be94aa23d  logs/census7.log
d50ffe166f6af02531a7788b775f4ead64e549a87acb3de9bb1f666f0763c51d  logs/classify_b41.log
75139c795cccc78258ef707f71f851cd1dfa320b4fb42955f1f66e0d83791a65  logs/crosscheck.log
86f0221548da90b501b21c3d886f54fb282d61c4f51113affee886690e0b5a43  logs/crosscheck7.log
74c4da43eac8fb8ecd6723f818ef1f407c8e4f4e0f0e09309d94cdaae602dd85  logs/crosscheck_nu.log
9a498a4f5c738884ca8faa3f363ee5e066ada422db87ab48957d0c5e6b7c79dd  logs/fpchildren.log
833e0f64b335b1516034e224bb07308fb58a1c66018d4c1c24b9d5857de5f2f9  logs/fpscan.log
85e9d84c9f33da2835c6d46ad76eb052c5483da33aacec2d4f01e119a9afff21  logs/fpscan7.log
d55b40bcdda40a96b62bdbeba768f1a187c6574b4e550e1055148181c22f58c4  logs/g2_nu1_b41.log
ef97e3dd9f41524d4db2d8231c3098ee42e41236563558e7d26ace5cefdf0240  logs/g2_nu1_b42.log
058c7b15a77c670ae68ef4a354528d0bf6db2003ab8fc61c2813068f9f771ea4  logs/g2_nu1_b43.log
821d4db4dfa9c96664b42d488dc8e377d1dfb3ab3f1951ccf2b21a0c72380296  logs/g2_nu1_b44.log
0d3ccfab384a616db0bd6cd09f0a8b79518173247553a4e83dcb6552ffb05c34  logs/g2_nu1_b45.log
61fe5bc88531cef75dd073ce0a22b917d361a0db04cef29cd18980472b779fc6  logs/g2_nu2_b41.log
e5ba41128212766eef2877aaf7c8b77b7d8ae820b2c300c0b37780babaa13a22  logs/g2_nu2_b42.log
304278e1961119209fd9ee07c284ace8ab2336ee462bcc9bc46723c5a98bf2ba  logs/g2_nu2_b43.log
f2b01d5025ba3476cecc5c06b6bb07e03e13f4eb086222a1d4d4734e9c87e3f4  logs/g2_nu2_b44_p0of2.log
7ac19f90a30ed96d5e3199c788b4eef4492b027ea1744d1d950962111044a9af  logs/g2_nu2_b44_p1of2.log
a613ea64c6b891e35bf5b01cfc909c1c728b205985759430154f8362bbac431a  logs/g2_nu2_b45_p0of2.log
79ca618852ebabd867408a0fd59ced7fff4bfc57b2f64c89990f33245b757bec  logs/g2_nu2_b45_p1of2.log
dc17b5cca98e273eb74f5465d14abfc2e792e055ee1dcb8744b0489b9b902bf4  logs/g2_nu2_b46_p0of2.log
3223d39360d2a5115440e9ee512f8153f599ec2d944465a6ed2cd66d9b9d71bd  logs/g2_nu2_b46_p1of2.log
a1009d103253cd18c97f66950754b701ac41f9ce499290a3a03aaaceb62e0bea  logs/g2_nu3_b42_p0of4.log
e2b5f5ccd3a3afe2fdf219b0abafb0ca35bdfe6640a9d8866d6cd652d6d49a5b  logs/g2_nu3_b42_p1of4.log
11cb1aefb7cc1f24853b212730c524ac781f9d46270f468e0df2e496a7a09ddb  logs/g2_nu3_b42_p2of4.log
5a307d809eb5ad51518672a4374686a338c5bdf038d2e5dff11650225649a623  logs/g2_nu3_b42_p3of4.log
fabd0a4b545bb3b506f5599a7d7d4446d1b73a0ae18666da797a90f7b0614cd1  logs/g2_nu3_b43_p0of2.log
cfa30fda6eb4b977a3b155280a905491f4a38f4aa5740cae34e109b57c72a473  logs/g2_nu3_b43_p1of2.log
4688d13e72a2e4f4d7f44cecdebf7e019285bc196fcac84249d31e8f09854813  logs/g2_nu3_b44_p0of4.log
9134e37afa53b96618e07d0c0da994347bd7c340177f5b6cdab947dd1d693f04  logs/g2_nu3_b44_p1of4.log
d49c5a68c8653aa18df38f84bb5ebee21993b9a85e30ad08e909bcc978bbc74d  logs/g2_nu3_b44_p2of4.log
8cac99a6488ccab6efc4f2d24f4d2be8bd28cf3cba1a78c349346b5a5f0d021e  logs/g2_nu3_b44_p3of4.log
456a3ab6c3f0d1791d2180b0334ee103adfd0c1c0f092ce26ec72ed3835efcaf  logs/g2_nu3_b45_p0of4.log
b0b78267c0fb085e94a792497ff2a3c4cb8a2a775ebe756b0e23c0ad2541187a  logs/g2_nu3_b45_p1of4.log
c9974f536010d1b3c713ff2202a5f8ee21b1a06b5aeef529bbbf390efa0aa921  logs/g2_nu3_b45_p2of4.log
d1494860bfb4150998e0406cd1481f2d0fc149a9191ab35ae9fc4b839edebc87  logs/g2_nu3_b45_p3of4.log
4d0ada8b31d252b362cf76dbae4a6d99e23c79ea5f3cb8be11ba045a5599cb75  logs/g2_nu3_b46_p0of4.log
b5b88a104c005be6a2215874d768ef11cf5156e79756a9e79d186a276d8dcca5  logs/g2_nu3_b46_p1of4.log
1c09127f995c10ff26d15e3a4e651928a339064cd7df4c9f8db74da6a188ee47  logs/g2_nu3_b46_p2of4.log
3236d03e0d64a1a2467ff5b7f41c6718389b2a1d838fba8d17405744016d6300  logs/g2_nu3_b46_p3of4.log
1c5d289e81116e1f83625b27d53e8f377def18ef5d40143ef0b5e46a72743cfe  logs/g2_nu3_b47_p0of4.log
d6b27962877b1fc544fbeb43643294c9b52eb686b091a4e562d56e892873f5bd  logs/g2_nu3_b47_p1of4.log
a0a642883ce1f8b675a5a2ec63cbe717d1455033478cc06f8a27d9d6fb845414  logs/g2_nu3_b47_p2of4.log
6921973662bf0a93e1799ed4fde14143299d6895b4e29d32fa347abb70e1d50b  logs/g2_nu3_b47_p3of4.log
c0c8ee256315954b6b58949412284a6258b8a435a61a5ce1f53bbf5d54db878c  logs/g2_nu4_b45_p0of2.log
3dc40751ee2d2af77d7f688cd955c03c9c46b1618dd8945693b474e1a08f2c79  logs/g2_nu4_b45_p1of2.log
566826de04c5b21501791ed06436290d1cc430162d61476c575701ef78afd463  logs/g2_nu4_b46_p0of2.log
99f4bd105fec32ab3280abf18b6436e6ec83823643ede07fdb8385fea9a8ea61  logs/g2_nu4_b46_p1of2.log
af21497cc003fad10af7b1bb380d12476741d96d2d6409604a5c448957e9456f  logs/g2_nu4_b47_p0of2.log
be3e57d85076732d414de111c168b52f8a5eb62accf98290259cd3dcd848c793  logs/g2_nu4_b47_p1of2.log
afbcb76f821d6c49f3741ee0ff6c401b914485887eee6a94f144fafd69405ec1  logs/g2s_nu4_b43_p0of8.log
3adc801c36e98265f4e5d7b10a8d0e2f6bc6286dc0e2b658b5d95db05837d8b6  logs/g2s_nu4_b43_p1of8.log
2b9a61b89813e827a10f647c0dd59cc6ccff2f0feea94cc35463686d6f0e4c4d  logs/g2s_nu4_b43_p2of8.log
e5817115584d71ba657c48c1e5df0007aeb951246bf2b758120e681e272aa4a8  logs/g2s_nu4_b43_p3of8.log
e62c9a55718339187b2f714cfc861b97cf2454e8a26d2ab54bace00f77c2e97e  logs/g2s_nu4_b43_p4of8.log
aed9532855da1057b6e13cf7fcc91db112a33fdaf0e823058a9f2e279d3aa79f  logs/g2s_nu4_b43_p5of8.log
9ead0695fbaca169a24ff0e7630790ff87e5283ad8d4fbc9fc8640b799313ffa  logs/g2s_nu4_b43_p6of8.log
0dc1474ddb9bbbd99fa36c80996e8e18d063dcccf5ca4eca64be6225b7148d7b  logs/g2s_nu4_b43_p7of8.log
28a3ee3f5d72515442ad27bb137ce0a87b1c407fc9e8d117822d88d096cfc76b  logs/g2s_nu4_b44_p0of4.log
012ad8450d09e6dc41421a3cbe314fba42110898724bb25d59f84aadda12549d  logs/g2s_nu4_b44_p1of4.log
c6024493649b02b36bfe2cac1655c074c13dffe4b9a14fffa4799d801689e95c  logs/g2s_nu4_b44_p2of4.log
9cf838c16d27ca5aeba600f0be24d9d0bed5da89c081065aa9a5a67f000c1bfb  logs/g2s_nu4_b44_p3of4.log
9cbb742da41bc69db224253c10ddb3f94dbc10eb3f4f289d5e06b0a66d4f1571  logs/gen_recheck.log
afd09faa2d0907d7503698ab029d90132f13b8edae318c3eb07c74a013073294  logs/gen_recheck7.log
b26f2ae8cfde40b9c89ae9a3ce5aee461130709ec2bf5bc0d85092ea56d7bb6a  logs/gen_scan.log
dafe22c7453e8d66baf87e0d7e6840162101d1ae8b7493b759ccf4d270448a84  logs/heavy_X20_lo3.log
12a90dfe135c07cafa9e3a38f5955759f04979e76dd52807350eec508a93935a  logs/heavy_X21_lo3.log
c3ecbda33d8320d4d0e5d31e084548b558d11d8a4097745c495dae585a78affc  logs/heavy_X22_lo3.log
b055c658b1e95f2b3eda02c023afa22265644d325bcf600bfc1d38de6a7bd082  logs/heavy_X23_lo3.log
0bf134cf9a190676e940cc0a2f7a10f0ea8f685cae3af3c8c0793022ac32f6dc  logs/heavy_X24_lo3.log
ee6ab27349e457183b437078a7bc7f49bbb79eb2c61bcfc143a03dcddf6361ea  logs/heavy_X25_lo4.log
f4742f3fab2c41ef624271340664db9dfd9ff1615a084a132b7d5993db2eb0fd  logs/indep.log.xz
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  logs/indep_nu.log
d7116b37e02f3ef3ac464eed9f89691b74bc442703ef4302735c465fcc0ce5cc  logs/ls_X20_lo3.log
2f5f7b8ef8eec8c8d84a211b4a06ee72f124652e439dfbea41f64e72ecbc6c4d  logs/ls_X21_lo3.log
81dd7c1eef44017ed045d128b4150a63145054860b543d9710ab08c9ffc81cc0  logs/ls_X22_lo3.log
e7d1696d36dd4b0f913de2fe4d4d5a1de24b6533e9dd274897900ba68e93027c  logs/ls_X23_lo3.log
a49fea226ae12af5ee52921756bde0debe2a413578e6625ffd71f4c951ec152d  logs/ls_X24_lo3.log
136be80e2e4c98e894271c0d6c6d13192145f83be36f72a67c33cd87440eb15a  logs/ls_X25_lo4.log
a9b56275db3c3a2c1212102ee4ba5cd22d709e75b7de51199ada2af19c33a31b  logs/m7_heavy_X19_lo4.log
e733992d1c672d50c45fb271ede08ab555aec2c7c774ec4c037867ac5ff2ecc6  logs/m7_heavy_X20_lo4.log
dc622155d67b5830d0a2e754cd9d8905e573f3556a495aec84dab54ecc951d51  logs/m7_heavy_X21_lo4.log
6b3dd2f836453ad8e418a5794793ca625c2b4aa3e35d78518aa2859318960ae1  logs/m7_heavy_X22_lo4.log
c3b0be37e83f1e01c54dc0646f0de1bebd86dfe47dfe32c006d4402bd99bb17d  logs/m7_heavy_X23_lo3.log
e825985d5a250eb9d6e608ed902c99ba2a7ea7e6d867f9435f4becccc8dd59b3  logs/m7_heavy_X24_lo3.log
3c499e1dd536fb6862708f073108da4bcd20202dc709373fa40454067d21bb47  logs/m7_heavy_X25_lo4.log
4df9eb8d1b3538a45b071e5bfb58f9e0e39be3ef42b4cd2d2a9b29a438ef6940  logs/m7_ls_X19_lo4.log
eb33173d4b489e51a025b6e23dbb59a0f7d3db8a662cff2413b4cfa45a5af53d  logs/m7_ls_X20_lo4.log
39403e40753ea0befe678d6776ed4ccf1e4b14494a7b991f30a1954041de50df  logs/m7_ls_X21_lo4.log
0dcedc7ce3492b8c66a6708309b938aabfc23dea292545bf96e47cf86771739f  logs/m7_ls_X22_lo4.log
1759fdf927e51a901571c00438f41684b3f99bf8abe7088e3f8a9570a361c4ff  logs/m7_ls_X23_lo3.log
ad107ce2792b997ac5092fdf0ca0bbca34bfd7d16300f67dbc4149ce44fbc285  logs/m7_ls_X24_lo3.log
cd3016bc23145506f4bd4bf5b21642c992211a0c83720b52978163cbcc54644c  logs/m7_ls_X25_lo4.log
36b92514803da3d321de3b675159900ca0b53a314312d43829084f0c25fde45f  logs/newlat.log
7bb38261c61b28f366ed4ed714a7a103d0b53d069276f606940db50f8dbf8131  logs/poscontrol.log
efab2d5b644b5c91eacef43f52d598806fdc6d94389c3c03a52f04787d4e3f19  logs/poscontrol_nu.log
a531755822c5b8d0de3f527ef1b02ad154b270257a880c0e6fe94d3f3a06baa9  logs/poscontrol_sym.log
ec73d360b7981e556362af2493cd912bed7112e91c365c3833d2e6b9f47ab071  logs/regress_nu1.log
21cdcc0eea903ff0d74ab23def28d9a3b2f02bef9f8c95bce669e9fe13aa830a  logs/scan7.log
55a8a5dc06af0850bf231eac04c06a14c3323fd8f3befadb183a5ad7e35b3aea  logs/scan_X20.log
d98c83a8efc7833653e1c809d17c0637c6e5e9b06513c4c95727575ca706c187  logs/scan_X21.log
b07d63239572900992de612a8845e59eec129414a85986009c5abf0fb4179684  logs/scan_X22.log
6ee57b4b8c42a4527ce4496540682c13caacd8af9ab15c68d9c786eb92420f0d  logs/scan_X23.log
339842f7b2eb0c06c9dfb7b88847aeb9be03c33043429ba574f5076033844ffe  logs/scan_X24.log
aa0ee3266735032517165432cec7e867f9ff82dcc30877e35219da00ab7cf1dc  logs/scan_X25.log
075ae42f3f595b460a43fec06ee89bbd2b0990f574b764dde45e78cc96071472  logs/stats_nu.log
f58b6df6c6c9d0fcba6b4520507819e0e2771cb4d48c42747053e9ac2e2b3a40  logs/t_sym_nu3_b42.log
c975a355d329d404a7519cae757013e16e7e32d125e7093d5bf5e0160f0a6291  logs/table_nu.log
f6a43e64a20d622643fcc3c29365459639b95c2a79805307c7737712e7868d4d  logs/table_nu4.log
54bf0d2c675b40fc4a61e7e0b3220891c66fb958e21c42a1378f3545c725fa91  logs/verify_b41.log
e92d34d3f5608afbcc71f1d09029ae75a59e0eb7867dc2e4d205d2764295f456  logs/verify_b42.log
a551381c53036841372a3125f5677910000a0318548f8f5861683fc917d88dd1  logs/verify_b43.log
ee97601cc11b7f9e4dcc748e6973d9ad617e58bb3552bf92bbdf9d7819405240  logs/verify_b44.log
9c33a31b9ef5c7a527f4175b443ca3cee8c849c738c6bc01dcc491865ca869c3  logs/verify_b45.log
de8d64bab6e91a95448d54c61a7039b72f6fe4d1ea753f02bd607f7e371f890c  scan/X20.st.xz
8dffd301e02fb8031cf35986e993d5c08f2bfe4487585ebc375e805ecf587726  scan/X21.st.xz
cf026a177f38c77b1defc0a05280aee5e5723d4f173b2f218bb496fa1aff6aae  scan/X22.st.xz
21ff325654a26093b592f7fe1622378fc540d489e85bc6b738530a7f879f6ec9  scan/X23.st.xz
9d6ef322befc6181e32ee270487589f57ef55505b597c2ba5607ddb883862131  scan/X24.st
179c1dd074011ca7b2167cc388dd8c41912784f86660e632b5d0133e07eaa24f  scan/X25.st
9c14cb6946b2514da14d05e252b60130779e3f46ea96706619d86b8accffb02c  scan7/X19.gen.jsonl.xz
3ea10c5edf47c5e424129dfd2bc255ef212aa90ec240dcc9ec1fb1c86801685b  scan7/X19.st.xz
7e4b2e7437ac3ef1eefc907d656da00b8bdae0d2db1a214bb02afa9fdf3e3c5d  scan7/X20.gen.jsonl.xz
ea34104e29bd7cef57659621b5e0e294697ac05b023d1b5eb309ec86cbe8bda0  scan7/X20.st.xz
5532203ee3f0433e4f1098d7b032240a1d6ed6d3f8b0c0214046d3927b6badef  scan7/X21.gen.jsonl
09d91ef629829856d29768e09f9a6e97ac51b6e78d5f431ff1f1939256f90bfc  scan7/X21.st.xz
eb94367b5a409e221f8f0102b21bbfcb114309354eb5bd042ee72e9af5f9e2b0  scan7/X22.gen.jsonl
2a6170480c0ce4045fae82119b46010594b397233ae3be16e62633025719a2f5  scan7/X22.st.xz
c2b6d90f529f9297ce53bbff51d9577e89300f87c78703a4f18297b9267b969c  scan7/X23.gen.jsonl
19340794297b3d4b15dec562beb5473b6fdb3534d47dd71d6e14dc67bf96ec8a  scan7/X23.st.xz
a236d43a9c36123d40a3c8fc60c4fa83f46cab78d3c1f9a2ee394be488701a14  scan7/X24.gen.jsonl
ede80c8261574bba6b8bcdbfead67a3dac7317b5cd5507e62174cc7bd171c591  scan7/X24.st
86e254a55ad6ce14c68e7932d2c14ec0d37c8f0e9cfa9f0dd376172d773d7ac8  scan7/X25.gen.jsonl
eb82939e78f425e9e1fdcc70b440cb54dfe43ed73248756d26ca7b5011dc4fad  scan7/X25.st
3a767f92e6660b3ad851e017c1a46673a871f517abab272021924e695e70b412  sept/out/A6.log
7bcb7c3a7d10644eb3cf42ad95d6e521f7c6679699098810cab28aa8b4f91d26  sept/out/A6_k10.jsonl
7a9bb27b147ceec456a2a4f437851416af5b9efe4c448ae48d89e6320fa99e0d  sept/out/A6_k7.jsonl
f5d8421b14d0572535ff29152d57a4945abccc6003122c3a17c3dc6959c1d016  sept/out/A6_k8.jsonl
d44f6ee0891de2364265c0d7f492610751fd59b678ca0cd273a7337114972ab7  sept/out/A6_k9.jsonl
8c6fa5db5b32d5a824d638dfd00940c91430c137ed9c10658197e058a3ac2e5e  sept/out/A7.log
a1502b3ad25acdaad4f4700ad6ae75212ec5289a5a66f687a6d186039176b6c3  sept/out/A7_final.jsonl
daf74d5bc3a7c493d5228ec1520b1df2074599c83cf9d1aaa46821740a259709  sept/out/A7_final.log
c3490c0a296df9aecf1b5901f99ce5ac17eead4a1ce92fbb796bd4abf4168c7c  sept/out/A7_k10.jsonl
37034843f1901fe4cde69d5f66875d9c46886e8a83713b6a109472a932b2d19f  sept/out/A7_k7.jsonl
d4cb6e76bb4d84b6a964c75c890815c697e2535f83e29b198fb0b10d5de5d1c4  sept/out/A7_k8.jsonl
89c3f87854011ccaeed12a035fc82b53bac846436a89dc18c459c0e3ed953e8b  sept/out/A7_k9.jsonl
564b2661ecf919f8b9d6a9c221ededd9fedc64e7f23753a035b9c53db858e753  sept/out/B.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  sept/out/B_final.jsonl
d8ebe2b1d2a36c2b1eff0a6f2ac1c65eff8563ab0bb07128d9b4a3e6ea9a6aed  sept/out/B_final.log
3ed5f14efaa3fe50c47f3e3e629a6bd047bef4c3b992c9844b6dbf2fcb9eae0a  sept/out/B_k10.jsonl
c8c8ccf44903cf15d4683855f68061c7669102fa09779c49f5b53b6aeb93df49  sept/out/B_k7.jsonl.xz
9ac982626c087ac6bea363abaf82eb6d3fc6a73a865d9d5688162adea26fe775  sept/out/B_k8.jsonl
17a25633e29d3b052e5446e45375f096a01ded3cb6921a81cbc50c4d771d1407  sept/out/B_k9.jsonl
594679dc47da204d2e6ba6fb2f8c170bd476f3cf1db1b1ef7ec1ac47dd4fa938  sept/out/Bgap.log
debc0ad6bba0a9f2295322d923a8935db6ba8661026c8ea4aa3d0cfb267db29a  sept/out/Bgap_k10.jsonl
67bfe140c53d0349983e93ad543be35e1edbab00eaa17c56b2313eba43435752  sept/out/new_nu3_sept.json
401aa3a92b212804e333fd7b27760086cc37ed3071baedf211dd5829d2c53268  sept/out/new_nu3_sept.out
835110c31068bc3384fbcdb9ced70a16642e5aee89e77bb22a7d31fd90096188  sept/out/new_nu3_sept.sing
18a56e39c5d7faa17469a698cf4e00ad0e1988c07bd41b603f685a208862ee31  sept/sept_bgap.py
14e5cf5f0c55ef62fd7414d9b3e15bc47b5cd0d44c6c81ed832cad0aa4a1bfee  sept/sept_final.py
d0447cb26d57e7e13ad8525a6ae49fe2a3e123327ca6342d6e278f9cc194725c  sept/sept_search.py
955accbe341fff0f5acb04e589a8231adc3883970498ebd1c895170747362b2d  sept/trans.py
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b41.final.json
0f27a984c63af5fff8222ac37a3c2abe71741a80633e1257d53e27c4fe2e77a3  tree/b41.nodes.jsonl
8ab35f7c818bb3385bac98ea49a08636e42b102207d1453b85c6216c330edcf9  tree/b41.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b42.final.json
f5a04aef1b3ad0506abdd3490daefa6532fc632fc17ec99f5a23c66c11244d24  tree/b42.nodes.jsonl
16e3e792bf8528673cb2ef70d20e8220a6649c8feb7ddb17c0f5fb53d1b45184  tree/b42.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b43_p0.final.json
993edefcb09868a87c17c551b30725b59df349faae2be4e0d09aa0d52552d5cb  tree/b43_p0.nodes.jsonl
dcf33db586279befd78f703e68bcc3583b17d3e13f59f011c9fc5ad7bf3285da  tree/b43_p0.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b43_p1.final.json
06abbb277f28572672574381f222abf986d3f789ae2c24d0507b761037599d1d  tree/b43_p1.nodes.jsonl
e5d5ec50c4be11725e83de8504201ffa32134d6e5b549aa57632a8893eb50288  tree/b43_p1.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b44_p0.final.json
d12f6a2f037cf58f58d576e87f10f8c0cd47f58559dabcafc6e796d8b6f7a9ea  tree/b44_p0.nodes.jsonl
9570f00def6338f8bd5e4c9d61eadaf11a3f3286813f1a0622e7f53c599d36f7  tree/b44_p0.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b44_p1.final.json
e89db9291d682c406e6f4bce78d6580675e4824be6e42e92ca92b75e5270aa6d  tree/b44_p1.nodes.jsonl
6390e150c5db96ec31e3531160f484acb71f9d7d1b8b184a33e1ed6bf4213b69  tree/b44_p1.roots.jsonl
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b45_p0.final.json
8c9c2cea49010951a9a75cfee26547d57ba27c7da433aad301b9a6e0c517821f  tree/b45_p0.nodes.jsonl
5910f47fc4d8fcaf16da309c6fb6d09619e1b4294d2c46cd77417d75e5cdf61b  tree/b45_p0.roots.jsonl.xz
4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945  tree/b45_p1.final.json
3643fb69b250931a244fedf877c46d3e1cc56afde992fabaca4f1b26b5931ed1  tree/b45_p1.nodes.jsonl
32954e9903c42828f2273f1b74460e63afd9444024acae67ddc126fe868d140a  tree/b45_p1.roots.jsonl.xz


==> anc/gst1718_computation/census/X24_lo3.g6 <==
Q???????????E@@H?Q_AW[MAn??
R???????????@H@EGU?bOAT?aKFw??
R???????????AI@DOU?bGGU@AKFw??
S????????????T?M?Pf?_EcAB_AiO@XG?
S????????????b?X?b?qOgI?QoBOgEM??
S???????????@B?X?REE?DS?M_D`OBOg?
S???????????@B?d?K_dOAUA_oBoGEM??
S???????????@B?d?K`H_Ci?HWDoGEM??
S???????????@D?h@H@HOCeA@oBaGE[??
S???????????@DCPCC_Oo@IAAKAF_Fw??
S???????????CHAD?g_GoAIAAKAF_Fw??
S???????????CPAH?a_Oo@IAAKAF_Fw??
S???????????GDCH?g_Oo@IAAKAF_Fw??
S???????????b__[HHAHGID?RC?go@DO?
T????????????[?p?T?Og@E?OKEc_DQO@cc?
T????????????pAD?c_Co?Y?[?E_WDT?@dO?
T???????????@BC`CA_PO@S@@c@EOCD_B{??
T???????????@EAD?c_aOGB?`oAEGCDOB{??
T???????????@EAD?c_aOGB?`oCEG?TOB{??
T???????????@EAD?c_aOGBA@oAEG?TOB{??
T???????????@EAD@H?HGCB?Po@DOAEGB{??
T???????????@EAD@H?HGCBA@o@DOAEGB{??
T???????????@`ADA@_I_@IA@c@D_AEOB{??
T???????????@`CB@A_IO@KA@cADO?e_B{??
T???????????@`CD@@_I_@IA@c?T_?eOB{??
T???????????@o?h?J?GWCD?GgEH_DcO@hC?
T???????????@o?h?L?GWCD?GWEH_DcO@hC?
T???????????@oCQ@GcB_Gi@AS?Wo?hGBw??
T???????????@oCQ@GcB_HE@AS?TO?hGBw??
T???????????@oOKOc?TGCYA@S@CoAGWBw??
T???????????ABCD@K@EGPH?Qg?[_CAoBw??
T???????????ABCD@K@HGOpAAg?iO?[_Bw??
T???????????ABCD@KAEGHH?Qg?[_@AoBw??
T???????????ABCD@KAEGHH?QgCK_@AoBw??
T???????????ABCD@KAEGHHAAg?[_@AoBw??
T???????????AD@EAG`@OOB@@oCDG?UOB{??
T???????????ADCBCK@KGDS?JGAD_CHOBw??
T???????????ADCBCK@KGDS?KgAD_CEOBw??
T???????????AE@DAH@@GOB@@o?LO?UGB{??
T???????????AE@DAH@@GOBA@o?LO?UGB{??
T???????????AEAHAW@DOGT?SoAIOCKGBw??
T???????????AECD?g_HOGB?`o?TGAEOB{??
T???????????AECD?h?HGGB?`oADOCEGB{??
T???????????AHGBAAcKGAq@DO?hO@D_Bw??
T???????????AIADA@aIO_p?Po@Co@HGBw??
T???????????AaAP?d?Gg?U?Ac@p_Am?B_K?
T???????????AoAH@B@K_DP@CgCCWCB_Bw??
T???????????CB@`CA_PO@S@@c@EOCD_B{??
T???????????CBAD@KAEGHHAAg?k_@AoBw??
T???????????CBADCKAHG_p?eGC@o?i_Bw??
T???????????CBADCKCDGPPA@W?XO?k_Bw??
T???????????CBAHCB@KGBS?QoAEOCHOBw??
T???????????CD@B@O_QO@KA@c@DOAE_B{??
T???????????CDAB?o_IOAKA@c?dOAE_B{??
T???????????CDAE?g_HOGBA@oADG?eOB{??
T???????????CEAD?h?HGGB?`o?TO?eGB{??
T???????????CEAD?h?HGGBA@o?TO?eGB{??
T???????????CHADC@cKGAq?TOAHO@D_Bw??
T???????????CHCE@E?KG@Q?J?Ew?DDO@`S?
T???????????CKCB?s?SG@Q?HOEw?BBGAaW?
T???????????C`@D@@_Q_@IA@c@D_AEOB{??
T???????????GBADAD?iGBa?b_AAoCH_Bw??
T???????????GBAEAA_eOAh?`oAHOCIGBw??
T???????????GBAEAA`B_DI?IcAEOCIGBw??
T???????????GBAIAA_kOBP?coAAoADGBw??
T???????????GBAIAA_kOBP@@WADGCH_Bw??
T???????????GBA`AA_IO@KA@cADO@E_B{??
T???????????GBCD?o_PO@SA@c?eO@D_B{??
T???????????GBCD?o_PO@SA@cAEO@D_B{??
T???????????GBCH@B?[GDQ?coAE_CDOBw??
T???????????GBCH@B?[GDQ?coCDOAAgBw??
T???????????GBCH@B?kOHK@DCCCgCBOBw??
T???????????GKAaAG_hOBDAF?AAoADGBw??
T???????????G`CD@@_I_@IA@c?T_?eOB{??
T???????????GoAHAB?[_DP?cgACWAB_Bw??
T???????????GoAHAB?[_DP?cgACWCB_Bw??
T???????????O`GDA@_I_AIA@c?d_@EOB{??
U????????????F?X@oBCGd@?dGCDOAoO?go?Cs??
U????????????F?X@oBGGc`?wGCIOADO?So?Gs??
U????????????F?X@oCcGX@BGG?hO@EO@Ao?MC??
U????????????F?X@oCcGX@BGG@DO?iO@Oo?IS??
U????????????F?X@oDCGT@?dG?dOEOO@_o?cS??
U????????????F?p?cf?G`a@DO@D_@QO@Og?eC??
U????????????F?p?dCoOSH?kCBAOEK??Io?DS??
U????????????F?p?dD_OSH?kCAQOEK??Io?DS??
U????????????F@P?T@cGJAAPGAPGEK??JO?DK??
U????????????FGHAO_E_@I?HGAIGCb??{O?wa??
U????????????J?TGS?Y?Ca?cOAgG@SGBGW?kW??
U????????????J?TGS?Y?DA?aOBGG?sGBGW?kW??
U????????????JGPAO_D_@E?HG@o_CWG@T_?wa??
U????????????L?U?PagOJ@AEOCaGCPO?q_?Qo??
U????????????L?Y@Q?GoGB?PCAWGCoO?u_?wS??
U????????????M?X?Y?GgAB?QGDCG?\?@dG?uC??
U????????????R?L@oAgGg`?dO?dOEB?@gG?eC??
U????????????R?LE?aOG@E?AgCKGF?O@T_?Is??
U????????????R@H?RCo_oI@QC@gOBA_?i_?`o??
U????????????RCHGA`OG@E?AgCKGF?O?rO?RW??
U????????????RE@GA`@G@E?AgCKGF?O@T_?Is??
U????????????T?J@oCcGX@?bGAD_?go?w_?qO??
U????????????T?J@oEOGEQ?goDI?BCO@SO?cg??
U????????????T?M?k?GWC`?IG?w_EK?ApG?YH??
U????????????T?hC@__o@I?J?@K_ECO@[C?kW??
U????????????TGE@@_`G?q@C_CgO@KGAIo?]O??
U????????????X?F@oEOGEQ?goDI?BCO@SO?cg??
U????????????X?F@oEOGIK?XGCI_AHO@QO?ga??
U????????????X?F@oEOGIK?XGCI_CDO@QO?XA??
U????????????X?F@oF?GLC@QGAQ_@POAAo?`Q??
U????????????X?b?af?Gd_AGWAY?@T?@Og?KS??
U????????????X@B?Qf?Gd_AGWAY?@T?@Og?KS??
U????????????XADA@`@O?s@CGCSO@KGASo?]O??
U????????????YADAB@?W?p@C_C`G@D_AMG?]O??
U????????????YADAB@?W?p@C_CgG?[OAao?]O??
U????????????[?R?S_CoD@?KG?u?EK?Aog?YD??
U????????????[ABCB?`G@D?AgCEGAIOAk_?Uc??
U????????????[GBAC_GgAE?Ag?iO?UG@qO?jG??
U????????????[GD@C_GW?i?OW@QOD`?@RC?bc??
U????????????b?L?J@o_dA@KCDAGB@OAI_?So??
U????????????b?U?EdGOe@@M?A`OBAG?qO?_w??
U????????????b?U?EdOOp@@oO?hO?qG?MO?_w??
U????????????dGHA@_Ao@I?J?AIGCb??{O?wa??
U????????????e?J?I_P_D@?`G@SGCWO@F_?{C??
U????????????h?Y?R?OWCD?DOEGG@gO@go?eo??
U????????????h@P?Bf?GHa?`oCg_A`OAHG?Qc??
U????????????h@P?Bf?GHa?`oCg_CPO@PG?Qc??
U????????????hABCG_`_?U?EG@S_CGg@L_?{A??
U????????????hGPA@_@o@c?HG@o_CWG@T_?wa??
U????????????hOBCA_b?@Q?IO@POAH_A[C?wo??
U????????????k?T?P_PG@Q?OW@gGAW_B_g?eo??
U????????????p?JAA`OG@W@?WEGGBa??]G?gk??
U????????????p?i?M?_WAD?CWEC_?{?AhG?XH??
U????????????p?i?M?_WAD?CWE__?{?AhG?XH??
U????????????p@D@@_`GGE?@gF?G@q?@Io?da??
U????????????pCD@@_HGGE?@gF?G@q?@Io?da??
U????????????pGB@A_`G@S@?gEGGBa??]G?gk??
U????????????pGBAA_PG@S@?gEGGBa??]G?gk??
U????????????pGHA@_D_?U?KG@o_CGg@T_?wa??
U????????????sGHAD?Og@E?@K@SOD__@UC?bW??
U???????????@B?L?XF?OK`@HCAh?@W_APO?ag??
U???????????@B?L?XF?OQ`?pCCd?CQ_?eO?PW??
U???????????@B?T?TCPGcE?hGBCGAW_?s_?`o??
U???????????@B?T?TEOGIE?qCAaOC`_@c_?`o??
U???????????@B?d?LC`GaE?qG@QGAa_@I_?`o??
U???????????@B?d?LEOGKP?YGC`_@W_@a_?`o??
U???????????@B?d?LEOGgE?pC?sOAg_@a_?`o??
U???????????@B?d?LE_OaH?pC@SO?w_@_o?`o??
U???????????@B?d?LF?OaH?pC?sO@W_@S_?`o??
U???????????@B?e?Kc`OaD@[?@QO@cG@_o?`o??
U???????????@B?e?Kd?gcI?YCAQOAg_@a_?`o??
U???????????@B?e?Ke?gcI?YCAQO@W_@a_?`o??
U???????????@B?e?Ke?gcI?YCAQO@g_@a_?`o??
U???????????@B?h?JC_gaI@QG@QGAW_?s_?`o??
U???????????@B?h?JFG?KP?iGC`OAOg?L_?Dc??
U???????????@B?p?F@_gQH?XGDB?CS_@DO?Dg??
U???????????@B?p?FFG?Sa@GS@`G@QOAPO?ag??
U???????????@B?pAA_PG?e?@gF?GCoO@U_?JS??
U???????????@D?e@I?AWGH?Og@WOCSG@F_?{C??
U???????????@E?d@I?AWGI?Oc?sO@WGAF_?{C??
U???????????@H?TA@_QO@c?AgASGCe??wo?xA??
U???????????@H?i?M?OoGB?OS@K_CIO@JC?{G??
U???????????@H?k?L?OoGD?OK?i_@KOAJC?{G??
U???????????@H?p?Bf?GO[?agCc_CQO?kO?TA??
U???????????@K?Y?Q__oAP?_K@p?CgG@MG?wS??
U???????????@K?Y@A__o?p?_K@p?CgG@MG?wS??
U???????????@PCB?S_QO@c??w?x?EGO@gS?ko??
U???????????@W@`?J?@WCD?IG@e?CQG@go?tA??
U???????????@`?R@C__g?e?`_F?G@s?@Sg?bS??
U???????????@`@Q?K_CoCI?GS@X?Ag_AZ??wB??
U???????????@`OBCA_Q_?Y?Q_CaGBE??{G?pK??
U???????????@`OBCA_R??U?Q_CaGBE??{G?pK??
U???????????@o?h?J?GWCD?GgAW_@h?BQG?iP??
U???????????@oAIAA`H_Ka?hCCGWAAo@Ac?u???
U???????????ADO`?c`?WCE?@gCaGB`??fO?rA??
U???????????AK?JCA__o@P?BG@b?EA_AkG?U`??
U???????????AK?Y?Q_GoGB?PCAWGCoO?u_?wS??
U???????????AKOI?a_AoCB?aCAQG@WO?V_?{C??
U???????????AKOI?a_AoCB?aCAQG@WOAF_?{C??
U???????????AP@HOA`CGOB?PG?Go?PO@Bo?~???
U???????????AP@`OA`?WOH?PG?Go?PO?bo?~???
U???????????B@GBAA_EO?k?D_ECG@k?AhO?UI??
U???????????CB?d?K`E?AE?Cg@WGF?OAY_?TS??
U???????????CBADCBA@O?p?D_D@G?d_AMG?]O??
U???????????CBADCBA@O?p?D_DGG?[OAQo?]O??
U???????????CBADCBA@O?p?D_EGG?[OAQo?]O??
U???????????CD@P@C`CGOB?PG?Oo?HOABo?~???
U???????????CDGE?P_IO?X?I_A`OCH_@kC?ko??
U???????????CIAKGG_GgGB?AWCSGAWO?f_?{C??
U???????????CK?Y@A_CoGB?DCAcGCoO?m_?wS??
U???????????CKB@?X@_WHW?iOCPOCAg@Ac?PE??
U???????????CKB@?XC_WQI?`cACg@GoBD??i_??
U???????????CP?bCA_T?@I?DOCWG@k?@WW?wW??
U???????????CP?h?a_U?@I?_W?p_BB?BGK?l_??
U???????????CP@HCA_U??i?CW?p_BB?BGK?l_??
U???????????CPAD?``@G?e?@gECGD_O@So?Jo??
U???????????CPAH?o`?gOB?OW?HO?QOABo?~???
U???????????CPGB?Q_T?@I?DOCWG@k?@WW?wW??
U???????????CPGD?c_OW?e?@gECGD_O@Wo?Jo??
U???????????CQC`?p?QGAI?CS@?oA@GABo?~???
U???????????C`?JCG_D_?U?KG@o_CGg@T_?wa??
U???????????C`@P?D_H_?U?IGCOgBC_?x_?tA??
U???????????C`AB?g_H_?e?@gCT?B@G?xO?tA??
U???????????C`AP?c`?gOB?OW?PO?IOABo?~???
U???????????CaAQAG_SG@I?CS@?oA@GABo?~???
U???????????CaCP@C_KG@I?HG@?gA?oABo?~???
U???????????D@?F?K_QO@c?AgASGCe??wo?xA??
U???????????E@?XCA_CW?U?CgEGGD_O@Qo?Jo??
U???????????E@@Q?UCBGOb?cSAa_@POAq??r???
U???????????EAHAG@_Cg?XA?oD_GCEO@i_?TS??
U???????????F??Y?QcU?`K@EG@IG@Oo@Gc?{???
U???????????GBAE?c_e??d?@gAoGCgOAi_?XS??
U???????????GBAH?b?a_?p?AgAgGCoOAd_?Yc??
U???????????GBCD?Ka?o@o?I_AWGBc?AhO?dI??
U???????????GBCD?KaA_Aa?E_AWGBc?ATG?iK??
U???????????GBOE?S_QGCQ?CoAgG@c_AMG?wW??
U???????????GBOE?S_QGCQ?CoAgG@o_AMG?wW??
U???????????GD?J?W__oAg?DG@b?CQ_@[C?wa??
U???????????GD?h?H__oAI?F?@b?CQ_@[C?wa??
U???????????GDCE?Y?PG@I?@KBOOCW_@UC?kW??
U???????????GE?RAC_Og@I?BO@KGCg_@YG?wW??
U???????????GE@HA@_Og?i?@o@EGF@?AUO?RQ??
U???????????GHAB?W_`_?U?EG@S_CGg@L_?{A??
U???????????GHCB?W_@o@c?HG@a_COg@[_?wa??
U???????????GHCB?W_@o@c?HG@o_CWG@T_?wa??
U???????????GHCB?W_D_@E?HG@a_COg@[_?wa??
U???????????GHCB?W_D_@E?HG@o_CWG@T_?wa??
U???????????GHCIG@_Og@E?BOAX?B__AiG?dP??
U???????????GHCIG@_Oo?d?DOAX?B__AXC?ha??
U???????????GI?XAO_?w@Q?IO@WGCoO@So?wo??
U???????????GICH@a?Co?T@?K?iO@KG@J_?{C??
U???????????GICH@a?Co?T@?K?iO@KGAJ_?{C??
U???????????GICP?S_?w@Q?IO@WGCoO@So?wo??
U???????????GP?JA__D_?q?KOASGDK?@oW?eW??
U???????????GP@a@C__o?d?@gBOOAgGAco?eo??
U???????????GPCH@A_KGOB?PG?Go?PO@Bo?~???
U???????????GPC`G@_PG@D?PG?Oo?HO@Bo?~???
U???????????GQADAG_@W?e?Co@KGF?_@J_?fA??
U???????????G`OBAA_IGAH?PG?Oo?HO@Bo?~???
U???????????GaC`@D?IG?U??sAgOBOGAMO?kW??
U???????????GaGPAC_Og@`?PG?Go?POABo?~???
U???????????GaGPAO_PG@D?PG?Oo?HOABo?~???
U???????????H@?XA@_Og?q?AoECG@s?ATO?RI??
U???????????H@EAG@_Cg?YA?oCQGCKO@i_?TS??
U???????????H@OE?D_QGCQ?AoAcG@o_AMG?wW??
U???????????H@OE?D_aG?q?GoASG@oOAUO?wW??
U???????????OD@H?P`OGCE?@gCaGB`??fO?rA??
U???????????OD@H@O`?WCE?@gCaGB`??fO?rA??
U???????????ODGEAD?HGAP?BG?i_?T_AqC?rA??
U???????????OEGDBG?HO?h?@K@SOAWGAUO?wW??
U???????????OH?M@A`?W@S?QGCKGAWO?j_?{C??
U???????????OHAK?a`?WCQ?AWCQGAWO?f_?{C??
U???????????OHAK?a`?WCQ?AWCSGAWO?f_?{C??
U???????????OHGIA@_Og@S?AWCKGAWO?Z_?{C??
U???????????WA_BAS?Og@H?@W@aG?wOAeO?qW??
U???????????WOCE?a_PG?i?@K?j??U_AqC?rA??
U???????????[?_B@C_Cg@E?@g?sO?iGAhO?pg??
U???????????_PGDG@_KGAH?PG?Oo?HO@Bo?~???
U???????????_PG`G@_PG@D?PG?Oo?HO@Bo?~???
V???????????@BCD@Oa@GGK?Og?QO?I_@AW?_w?Fw???
V???????????@BCD@Oa@GGK?PG?PO?I_@AW?_w?Fw???
V???????????@BODOC_SG@K?H_?aO@?o@Ag?_s?Fw???
V???????????@BODOC_SG@W?Go?aO@?o@Ag?_s?Fw???
V???????????@DABAO_IOCS?I_@@OA@_A@c?_e?Fw???
V???????????@HAEAS?a_@a?HC@@_A?WAAS?_Y?Fw???
V???????????@HCB@Oa?gGW?Oo?IO?Oo@Ag?_s?Fw???
V???????????@HOBAO_OgGW?Oo?Go?QOAAg?Os?Fw???
V???????????@I@D@S?cGAQ?PO@@_A?WA@c?_e?Fw???
V???????????@K@B@S?cGAQ?PO@@OA?gA@c?_e?Fw???
V???????????@K@P?p?OoAH?OK@A_?d?@AS?OY?Fw???
V???????????@K@P?p?OoAH?OK@A_?d?@AS?_Y?Fw???
V???????????@K@P?p?PGCE@?K?Q_@D?AAS?_Y?Fw???
V???????????@K@P?p?PGGE?OK?Q_?d?@AS?_Y?Fw???
V???????????@K@P?p?PGGE?OK?Q_?d?AAS?_Y?Fw???
V???????????@K@P?p@?oOH?GK?a_?T?AAS?_Y?Fw???
V???????????@K@`?h?PGCE?_K?S_?b?AAg?OT?Fw???
V???????????@K@`?h?`GCE?_K?R??S_AAg?OT?Fw???
V???????????@K@a?g_PGAE@?K?d?@A_AAS?_Y?Fw???
V???????????@K@a?g_PGCE?_K?d??Q_@AS?OY?Fw???
V???????????@K@a?g_`GCE?_K?T??Q_@AS?OY?Fw???
V???????????@K@a?g_`GGE@?K?T??Q_AAS?_Y?Fw???
V???????????@`OBOA`AGCH?GW?I_?HO?RG?Gk?Fw???
V???????????@`ODOG`?WCH?GW?HO?I_?RG?Gk?Fw???
V???????????@`OPOC`?WCD?GW?I_?HO?RG?Gk?Fw???
V???????????@oABAAaGGG`ACOCBG@Ao?Sg?Ok?Fo???
V???????????@oABAAcGGDA@AOABG?X_?`W?_i?Fo???
V???????????@oABAAcGGDA@AOABG?X_A@W?Gi?Fo???
V???????????@oABAAcGGHA@AO@BG?X_A@W?Ci?Fo???
V???????????@oABAAcGGHA@AOABG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AO@BG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_?`W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_?`W?_i?Fo???
V???????????@oABAAcGGPA@AOABG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_A@W?Gi?Fo???
V???????????@oABAAcGGPA@AOABG@H_A@W?Ci?Fo???
V???????????@oABAAcGGPAAAOABG?X_?`W?Ci?Fo???
V???????????@oAD@D?aGGQ?QOCB_AGo?cc?_b?Fo???
V???????????@oAD@D?aGGQ@AOCB_?goAAK?HH?Fo???
V???????????@oAD@D?aGGQ@AOCB_?goAAK?PH?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go?Sc?_b?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go@AK?DH?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go@Cc?_b?Fo???
V???????????@oAD@D@AGCQ?QOCB_AGo?Sc?_b?Fo???
V???????????@oADADAAGGQ?aOCB_AGo?cc?_b?Fo???
V???????????@oAH@BAAGGQ?POADO@H_?SK?_d?Fo???
V???????????@oAH@BAAGGQ?POADOCH_?SK?Gd?Fo???
V???????????@oAHAB@A_PA?S_CBOAD_?aK?`D?Fo???
V???????????@oAHAB@CG_c?S_ADO@B_A@K?PD?Fo???
V???????????@oAHABCAG`C?S_CDO@B_?cK?Od?Fo???
V???????????@oAHABCH?AS?KG@BOAD_AAK?HD?Fo???
V???????????@oAHABCH?CP?KOADO@B_?cK?_d?Fo???
V???????????@oAHABCH?C`?IOADO@B_A@K?PD?Fo???
V???????????@oAc@G`AOC`?KGA?w?b_?cc?_i?Fo???
V???????????@oAc@GaAOD@?aGC?w@B_@Ac?BI?Fo???
V???????????@oAcGG_QOC`?cGC?w@B_?Kc?Oi?Fo???
V???????????@oAcGG`AOC`?KGC?w?b_?cc?Oi?Fo???
V???????????@oCB@A`GGO`ACOCBG@Ao?Kg?Ck?Fo???
V???????????@oCB@A`GGO`ACOCBG@Ao@Cg?Ck?Fo???
V???????????@oCB@A`GGO`ACOCBGAAo?Kg?Ck?Fo???
V???????????@oCB@AcCGP@ACO@BGAAo?Kg?Ck?Fo???
V???????????@oCB@AcGGO`?SO@BGAAo?Kg?_k?Fo???
V???????????@oCB@AcGGPA?QOABG@H_?Ig?_U?Fo???
V???????????@oCD@D?QGCQ?IOCB_@GoAAK?PH?Fo???
V???????????@oCcAG_QOB@?aGC?w@B_@Ac?DI?Fo???
V???????????@oCcAG`AOB@?IGC?w?R_@Ac?DI?Fo???
V???????????@oCcCG_aOA`?KGC?w?R_@Cc?Gi?Fo???
V???????????@oCcCG_aOB@?IGC?w?R_@Ac?HI?Fo???
V???????????@oCcCH?aGB@?IGC?w?R_?ac?DI?Fo???
V???????????@oCcCH?aGB@?IGC?wAB_?ac?DI?Fo???
V???????????@oOc@G`AOD@?IGC?w?b_?ac?PI?Fo???
V???????????@oOcAH@AGB@?IGC?w?R_?Qc?PI?Fo???
V???????????@oOcCG_aOBA?ICC?w?R_?Sc?Gi?Fo???
V???????????@o_K@I@G_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@Q?b?C`?HGADO@Ag?Kc?DE?Fo???
V???????????@o_K@Q?b?OP?QG@DG@Ao?SS?BI?Fo???
V???????????@o_K@S?Q_Ca?`C?hG@Go@AS?OY?Fo???
V???????????@o_K@a?a_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a?a_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a@A_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a@A_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KAI?T?C`?HGABG@Gg@AW?DI?Fo???
V???????????@o_KAI?T?GQ?QCABG@Gg@AW?DI?Fo???
V???????????@o_KAK?Q_GP@@G@HOAGg?Ic?Ce?Fo???
V???????????@o_KAS?Q_CQ?IC@BG@Co?SS?BI?Fo???
V???????????@o_KAS?Q_Ga?`CACgABO?Kc?DE?Fo???
V???????????@o_KAa?X?Gg?QC@Ag?So?Pg?PB?Fo???
V???????????@o_KCa?X?Og?aC?Qg?co?`g?PB?Fo???
V???????????@o_KCa?a_AW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KCa?a_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KCa?a_OW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KCa?a_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KCa?h?Og?aC?Qg?co?`g?PB?Fo???
V???????????@o_KCaAA_AW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KOO_S_DG@CG?RG@Gg?PW?Gi?Fo???
V???????????@o_KOO_S_DG@CGABG@Gg?PW?Gi?Fo???
V???????????@o_KOO_c_DG@CGABG@Gg?HW?Gi?Fo???
V???????????@o_KOO_g_BG?a_@Ag?So?Pg?PB?Fo???
V???????????@o_KOO`G_BG@A_?Qg?co?`g?PB?Fo???
V???????????@o_KOO`G_DG@A_?Qg?co?`g?PB?Fo???
V???????????@o_KOOaC_DG@CG?RG@Gg?PW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG?Wg?PW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG@Gg?HW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG@Gg?PW?Gi?Fo???
V???????????@o_KOOcAOAc?P_?XG?go@Ag?GT?Fo???
V???????????@o_KOOcAOCS?I_@Gg?hO@@c?Oe?Fo???
V???????????@o_KOPCAGAg?HO?hG@Go@AS?OY?Fo???
V???????????@o_KOPCAGCg?HO?XG?go?aS?GY?Fo???
V???????????@o_KO__X?DC@CG?QgADG?aW?CY?Fo???
V???????????@o_KO__g_BG@CGAAg@DG?IW?CY?Fo???
V???????????ABAWOA`@GCE@@G?eGAD_?dO?`a?Fo???
V???????????ABB_OGa@OCS?_oAGgCCo?dG?Ch?Fo???
V???????????ABC`CAaGGCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABC`C_a?gCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABC`GA`GGCQ?GoCBG@DOACW?Po?Fo???
V???????????ABGDAC_aOAg?KOCKGAE_?d_?_M?Fo???
V???????????ABOH?acAGAS?D_?_o@@O@BG?_k?Fw???
V???????????ABO`CA_gGCQ?GoCBG@DO@CW?Bo?Fo???
V???????????ABO`CA_gGCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABO`C___gCQ?GoCBG@DO@CW?Bo?Fo???
V???????????ABO`C___gCQ?GoCBG@DOACW?Bo?Fo???
V???????????AB_PCAa@GCE?H_?kG@HO@BG?_k?Fo???
V???????????ADAIGK@?o_B?QC?i_@HG@EG?_k?Fo???
V???????????ADAIGQ?aO_B?_c?h_AIG?eG?_w?Fo???
V???????????ADAIOB@?WCP@AOAHG?kO?dO?_w?Fo???
V???????????ADAQG@`@G_W?OW?iG@E_@Co?`a?Fo???
V???????????ADAQOBA@GG`?Og@H_?iG@EG?_w?Fo???
V???????????ADAWOC`?WCE@@G?eGAD_?dO?`a?Fo???
V???????????ADCEAg@CGAI@?K@B_AK_ACc?_q?Fo???
V???????????ADCPCOa?WAI?OWCHGAD_ABG?HS?Fo???
V???????????ADGBOCaAGCE?Gg?kG@E_@Co?`Q?Fo???
V???????????ADGBOGa@GCE?Gg?kGCH_?b_?PQ?Fo???
V???????????ADGE@`?aGO`?OgAB_?k_?cc?_q?Fo???
V???????????ADGE@`?aGO`?OgAB_?k_ACc?_q?Fo???
V???????????ADGHA___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ADGHA___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ADGHA___oAQ?I_CCWAHOA@o?Ho?Fo???
V???????????ADGHA___oAQ?I_CEGCHO@@o?Hc?Fo???
V???????????ADH@AC__oAQ?I_CCWAHO?`o?Do?Fo???
V???????????ADH@AC__oAQ?I_CCWAHOA@o?Do?Fo???
V???????????ADH@AC__oAQ?I_CEGCHO@EO?G[?Fo???
V???????????ADH@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????ADH@GC__oAI?J?CCWAIO?`o?Dg?Fo???
V???????????ADH@GC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????ADOHCG__oAa?H_?kGAIO?co?_s?Fo???
V???????????ADOHCG__oAa?H_?kGCIO?co?Os?Fo???
V???????????ADOPC@_cGAI?OWCHGAD_ABG?HS?Fo???
V???????????ADP@CC__oAQ?I_?eGCHO?eO?O[?Fo???
V???????????ADP@CC__oAQ?I_CEGCHO?eO?O[?Fo???
V???????????AEAHGE@AG_B?QG?i_AKG?cg?_w?Fo???
V???????????AECDCH@@GDA?ICAB_@K_AAg?`P?Fo???
V???????????AECDG`@CGCQ?Gc@H_AE_AAg?`P?Fo???
V???????????AHAaAE@?gOQA?KAK_?iG?cg?_w?Fo???
V???????????AHCB?oa?gGW?Oo?IO?Oo@Ag?_s?Fw???
V???????????AHGBGA_h?AQ?IOCKG@I_@B_?_M?Fo???
V???????????AHOBCA_KGCW?Co?Oo?IO?ag?Os?Fw???
V???????????AHOBCA_KGCW?Co?Oo?IO?ag?_s?Fw???
V???????????AHOBCA_KGCW?Co?Oo?IOAAg?Os?Fw???
V???????????AHODA__OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????AHODC@_h?Ac?HG?MGCGo?`o?Oi?Fo???
V???????????AHODC@_h?Ac?HG?eG@I_@EG?_M?Fo???
V???????????AHODC@_h?Ac?HG?eGCGo?`o?Oi?Fo???
V???????????AHODC@_h?Ac?HGCEG@I_@EG?_M?Fo???
V???????????AHODC@_h?Ac?HGCEGCGo?`o?Oi?Fo???
V???????????AHOPOO`@OCE?HO@Gg?[O@Ao?DW?Fo???
V???????????AHO`OG`@OAE?PO@Gg?kO@D_?_k?Fo???
V???????????AHO`OG`@OCE?HO@Gg?[O@D_?_k?Fo???
V???????????AI@D?s?SG@Q?HO?`_@?W@@c?Oe?Fw???
V???????????AI@D?s?SG@Q?HO?`_@?W@@c?_e?Fw???
V???????????AI@KAA_KGCQ?HO@?WAD?A@c?_e?Fw???
V???????????AIAS@o?_WGD?P_CIGCD_@CW?Gq?Fo???
V???????????AIA`CEC?gCQ@?K?Y_?hG?eG?_w?Fo???
V???????????AIA`CEC?gCQ@?KAI_?hG?eG?_w?Fo???
V???????????AIA`GK@?gCEA?K?Y_?hG?eG?_k?Fo???
V???????????AKAQ@o@?WCD@@_CIGAGo?Qg?Gs?Fo???
V???????????AKAQ@o@?WCD@@_CIGAGoAAg?Gs?Fo???
V???????????AKAQGA_`G_B?aG?[G?i_@Cg?_w?Fo???
V???????????AKAQGA_`G_B?aG?[G@I_@Cg?_w?Fo???
V???????????AKAQGB?`G_B?aC?k_AIG?cg?_w?Fo???
V???????????AKA`@H@?gCE@?KAK_?iG?cg?_w?Fo???
V???????????AKA`@H@?oOB?Oc?k_@IGACg?Ow?Fo???
V???????????AKA`GB@AG_B?Og?i_AHG?eG?_w?Fo???
V???????????AKAa@Ga?WGg?PO?hG@GoAAS?_Y?Fo???
V???????????APAE@S@COCH?POAGW@H_AAS?_Y?Fo???
V???????????APAIOB@?WCD@AOAHG?kO?dO?_w?Fo???
V???????????APAa@E@?WCE?OcAI_@L?AAS?_Y?Fo???
V???????????APAa@EA?WCH?_WAI_CHOAAS?Gw?Fo???
V???????????APAa@EA?WGE?OcAI_@L?AAS?_Y?Fo???
V???????????APCDGC_OoGI?R?CCWAIOA@o?Bg?Fo???
V???????????APCDGC`?oAI?R?CCWAIOA@o?Hg?Fo???
V???????????APCHGO`A_AI?OW@GWCEO?MO?PW?Fo???
V???????????APC`C@aGGAE?OgC@g?\??bO?`Q?Fo???
V???????????APC`CAa?WAI?OWCHGAB_?MO?_q?Fo???
V???????????APC`C_a?WAE?OgC@g?\??bO?`Q?Fo???
V???????????APC`GC`A_AI?OW@GWAEO?MO?`W?Fo???
V???????????APGBAA_HGGS?P_?Go?PO@BG?_k?Fw???
V???????????APG`O@a?gAI?OW?hGCD_?dO?Pa?Fo???
V???????????APOBOO`@GCD?Co?IO?Oo?Qg?Gs?Fw???
V???????????APODAC_OoGI?R?CCWAIOA@o?Bg?Fo???
V???????????APODAC`?oAI?R?CCWAIOA@o?Hg?Fo???
V???????????APOHOO`?WCD?Co?IO?Oo?Qg?Gs?Fw???
V???????????APO`C@_gGAE?OgC@g?\??bO?PQ?Fo???
V???????????APO`C@_gGAE?OgC@g?\??bO?`Q?Fo???
V???????????AP_BCOa?gAI?OW?hGCD_?dO?Oq?Fo???
V???????????AQAHAE@?oO`A?K?[_?iG@Cg?_w?Fo???
V???????????AQAHAE@?oO`A?K?[_@IG@Cg?_w?Fo???
V???????????AQAHAEA?gGaA?K?[_?iG@Cg?_w?Fo???
V???????????AQAHAEA?gGaA?K?[_@IG@Cg?_w?Fo???
V???????????AQAHGAc?oC`?_g?h_@IG@EG?_w?Fo???
V???????????AQAK@o?_WGD?P_AIGCDG@AW?HI?Fo???
V???????????ASAB@S?aGGK?SGABOACgACc?Ho?Fo???
V???????????ASABOBA@GG`?Og@H_?iG@EG?_w?Fo???
V???????????ASAIGB@@G_B?QC?h_AIG?eG?_w?Fo???
V???????????ASA`OBA@GGB?Og@H_?iG@EG?_w?Fo???
V???????????AWAB@Q?aGGK?SGAAoAHGAAg?Ho?Fo???
V???????????AWAB@Q?aGGK?SGAAoCGgAAg?Ho?Fo???
V???????????AWAB@Q?aGOK?cGCAoCHG?Qg?Po?Fo???
V???????????AWAB@Q@AGCK?SGAAoAHG?ag?`o?Fo???
V???????????AWABOAa?oCP?_g?h_@E_ADG?Oh?Fo???
V???????????AWAD@P?_oOB?_c@I_?kGACg?Ok?Fo???
V???????????AWAEACc?WOD?aG?[G?i_@Cg?_k?Fo???
V???????????AWAEACc?WOD?aG?[G@I_@Cg?_k?Fo???
V???????????AWAEOA`AGOI?OK?[G?e_?co?`Q?Fo???
V???????????AWAEOA`AGOI?OK?[G?h_@BO?`Q?Fo???
V???????????AWAEOA`AGOI?OK?[GAE_?co?`Q?Fo???
V???????????AWA`@a?aOCH?_WAAgAHOAAo?Ho?Fo???
V???????????AWA`@a?aOOH?_WCAgCHO?Qo?Po?Fo???
V???????????AWA`@a@AOCH?OWAAgAHO?ao?`o?Fo???
V???????????AWA`@a@AOCH?OWAAgAHOAAo?Do?Fo???
V???????????AWA`@a@AOCH?OWCAgAHO?ao?Do?Fo???
V???????????AWA`@a@AOCH?OWCAgCHO?ao?Do?Fo???
V???????????AWA`@a@AOCH@?WCAgCHO?ao?Po?Fo???
V???????????AWAaGA_`G_B?_W?i_@KG@Cg?_k?Fo???
V???????????AWB@@Q?aOCK?_KAAgADOACW?Ho?Fo???
V???????????AWB@@Q?aOCK?_KAAgCDGACW?Ho?Fo???
V???????????AWB@@Q@AOCK?OKAAg@DGACW?Do?Fo???
V???????????AWB@@Q@AOCK?OKAAgADOACW?Do?Fo???
V???????????AWB@@Q@AOCK?OKAAgCDGACW?Do?Fo???
V???????????AWCSAC_OoB@?QG@AW@D_@Cg?`o?Fo???
V???????????A`AIGK?_oGDA?K?Y_?hG@EG?_k?Fo???
V???????????A`AQ@E@?WCH?OWAGg@J?ABO?Oi?Fo???
V???????????A`AQ@E@?WCH?OWAGgCJ??bO?Oi?Fo???
V???????????A`AQ@EA?WCH?_W@J?CGg?RO?_i?Fo???
V???????????A`AQ@EA?WCH?_WCGg@J?@BO?_i?Fo???
V???????????A`AQ@EA?oGB?OSCHG?kO?dO?Ow?Fo???
V???????????A`AQGAc?oCI?_c?X_?iG@EG?_w?Fo???
V???????????A`AQOAa?oGH?Og?X_?iG?eG?_w?Fo???
V???????????A`CHG__a_GE?GgCAW@F??UG?`K?Fo???
V???????????A`CHG__a_GE?GgCAWAF??UG?`K?Fo???
V???????????A`CHG__a_GI?GWCAWAF??UG?`K?Fo???
V???????????A`CPC@a?gAI?OWCHG@D_?LO?Pa?Fo???
V???????????A`CPC@a?gAI?OWCHG@F??LO?Pa?Fo???
V???????????A`CPGC`A_AE?Og@GWAEO?L_?_k?Fo???
V???????????A`CPGC`A_AE?Og@GWAEO?L_?`c?Fo???
V???????????A`CPGC`A_AE?Og@GWCEO?L_?Pc?Fo???
V???????????A`CPGC`A_AE?OgCGWAEO?L_?_k?Fo???
V???????????A`D@GC_a_GE?GgCAW@F?@EG?`K?Fo???
V???????????A`GBAGa?gAI?OWCHG@D_?LO?Oq?Fo???
V???????????A`GHA__Q_CE?GgAAW?f??eG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAW?f?@EG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????A`GHG__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????A`H@AC_Q_CE?GgCAW@F?@EG?`K?Fo???
V???????????A`H@GC_Q_CE?GgCAW?f?@EG?`K?Fo???
V???????????A`OBCA_gGAI?POCBG@EO@Ao?`E?Fo???
V???????????A`OBC___gCQ?GoCBG@DO@BO?`E?Fo???
V???????????A`OBOA`AGCH?DO?HO?Oo?RG?Gk?Fw???
V???????????A`ODC@_gGAQ?GoCBG?dO?bO?`E?Fo???
V???????????A`ODC@_gGAQ?GoCGo?dO?bO?PW?Fo???
V???????????A`ODOG`?WCH?Cg?I_?Oo?RG?Gk?Fw???
V???????????A`OHOG`?WCD?GWAEOCK_?Sg?G[?Fo???
V???????????A`OPOC`?WCD?DO?HO?Oo?RG?Gk?Fw???
V???????????A`P@CA__WAS?GgCBG?d_?bG?`E?Fo???
V???????????A`_HG@`?g@K?DG?R??_o?ag?Os?Fw???
V???????????A`_HG@`?g@K?DG?b??Oo?ag?Os?Fw???
V???????????A`_HG@`?g@W?CW?P_?aO?ag?Os?Fw???
V???????????A`_HG@`?g@W?CW?`_?QO?ag?Os?Fw???
V???????????A`_HGG__WGD?GW@EOCK_@Cg?C[?Fo???
V???????????A`_PGC__WGD?GW?e_@DO@DG?`K?Fo???
V???????????A`_PGC`?WCD?GWAE_CDO?TG?HK?Fo???
V???????????AaAHO@aB?CD?_W?Y_?hO?bC?_k?Fo???
V???????????AaAP@EA?WCH?_W@L??i_AAS?_Y?Fo???
V???????????AaAS@C`CGCK@@GAK_?iG?cg?_w?Fo???
V???????????AaAW@A`?WCH?OW@I_AHO@BC?_k?Fo???
V???????????AaAW@A`?WCH?OWAI_CHOABC?Gk?Fo???
V???????????AaAW@Aa?WCH?_W?i_CHO?bC?Ok?Fo???
V???????????AaAW@Aa?WCH?_W?i_CHOABC?Ok?Fo???
V???????????AaAWO@_`GOD?_W?i_AHO?bC?_k?Fo???
V???????????AcAIAAa@G_B?`G?YG@H_@EG?_w?Fo???
V???????????AcAIGA_`G_B?`G?YG@H_@EG?_w?Fo???
V???????????AcAIOA__WOH?`G?YG?h_@EG?_w?Fo???
V???????????AcAIOA__WOH?`G?YG@H_@EG?_w?Fo???
V???????????AcAQ@C`?gOB?OgCH_?iG?eG?Ow?Fo???
V???????????AcAQ@Ca?gCB?_g?h_@IG@EG?_w?Fo???
V???????????AcAQ@Ca?gCB?_g?h_@IGAEG?Ow?Fo???
V???????????AcCE@C_gGAQ?_K@H_AAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_K@H_CAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcCE@C_gGAQ?_KAH_CAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCE@C_gGOQ?_K@H_CAg?R_?`a?Fo???
V???????????AcCE@C_gGOQ?_KAH_CAg?R_?`a?Fo???
V???????????AcCE@C_gGOQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCEAC_WGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcCEAC_WGAQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCECC_gGGQ?GKAH_CAg?R_?`a?Fo???
V???????????AcCECC_gGOQ?GKAH_CAg?R_?`a?Fo???
V???????????AcCEGC_gGGQ?GK@H_CAg?R_?Pa?Fo???
V???????????AcGE@CaGGAQ?OK?h_CAg?b_?`a?Fo???
V???????????AcGE@CaGGAQ?OK?h_CAg@B_?`a?Fo???
V???????????AcGEGC_WGAQ?OK?h_CAg?b_?Pa?Fo???
V???????????AcOE@C_gGCQ?_K@H_CAg@B_?`a?Fo???
V???????????AcOEAC_WGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcOEAC_WGCQ?_K@H_CAg@B_?`a?Fo???
V???????????B@CDGC_OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????B@ODAC_OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????CBADCOa@GAQ?OoCIGAE_?cW?Bg?Fo???
V???????????CBGD@C_QOCg?KOCKGAE_?d_?_M?Fo???
V???????????CBOD?o_PGGK?Cg?QO?a_AAW?Ow?Fw???
V???????????CBODCO_PGAQ?OoCIGAF?AAW?HI?Fo???
V???????????CBOH@A_IGGW?CW?QO?`_AAg?Os?Fw???
V???????????CDAE@W?WGGI@?KAB_@K_AAc?`Q?Fo???
V???????????CDAHG__OoGQ?Q_CEGCHO?eO?O[?Fo???
V???????????CDAHG_`?oAQ?Q_@EGCHO?MO?O[?Fo???
V???????????CDAHG_`?oAQ?Q_CEGCHO?MO?O[?Fo???
V???????????CDGB@C_KGOP?GW?IO?H_?Qg?_s?Fw???
V???????????CDGB@G_KGOH?GW?IO?H_?Qg?_s?Fw???
V???????????CDGH@__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????CDGH@__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????CDGH@__OoCQ?I_CCWAHOA@o?Ho?Fo???
V???????????CDGH@__OoCQ?I_CEGCHO@@o?Hc?Fo???
V???????????CDOBCC_KGAI?CW?Q_?J??RG?_k?Fw???
V???????????CDOBCC_SOAS?S_CEG@IO@EO?_M?Fo???
V???????????CDOH@G`?oAa?P_@KGAIO?Ko?_s?Fo???
V???????????CDOH@G`?oAa?P_@KGCIO?Ko?Os?Fo???
V???????????CDOHCG_OoCa?H_?[GAIO?co?_s?Fo???
V???????????CDOHCG_OoCa?H_?[GCIO?co?Os?Fo???
V???????????CDP@CC_OoCQ?I_CEGCHO?eO?O[?Fo???
V???????????CEAD@S?aGBA?_KAB_@K_ACc?_q?Fo???
V???????????CEAD@S?gGAQ?_KAB_@K_ABC?`I?Fo???
V???????????CEAD@c@AGAa@?KAB_@K_?Qc?`Q?Fo???
V???????????CHADC@_KGAI?Co?IO?a_@AW?Gw?Fw???
V???????????CHAIAI?OgGE@?KCD_AJ??bC?Da?Fo???
V???????????CHAIAI?OgOE?_K@D_AJ?ABC?Da?Fo???
V???????????CHAIAI?OgOE?_K@D_CJ?@BC?Da?Fo???
V???????????CHAIOAa?WGE?HO@F?AH_?MC?`Q?Fo???
V???????????CHCE?d?Og@P?HG@D?AC_A@o?_b?Fw???
V???????????CHGP@O_POCE?HOCGgCEO@D_?Gk?Fo???
V???????????CHG`GG_POAS?OWCGgCEO?d_?Ok?Fo???
V???????????CHOBCA_KGAI?CW?Q_?J??RG?_k?Fw???
V???????????CHOBCA_KGAK?Cg?QO?I_?QW?_w?Fw???
V???????????CI@KAA_SG@Q?HO@?WAD?A@c?_e?Fw???
V???????????CIAD@S?cGAQ?PO@H_AGWA@c?_e?Fo???
V???????????CIAHCAa?W_S?GW@F?AH_?TC?`a?Fo???
V???????????CIAHGAc?WGE?HO@F?CH_?TC?Ba?Fo???
V???????????CIAHGAc?WGE?HOAF?CH_?TC?Ba?Fo???
V???????????CIAHOAa?WGE?HO@F?AH_?TC?`a?Fo???
V???????????CIAHOAa?WGE?HO@F?AH_?UC?`Q?Fo???
V???????????CKAB?a_cG@Q?HO@@OAD?A@c?_e?Fw???
V???????????CKAH@B?_W@a?DC@D?AA_AAS?_Y?Fw???
V???????????CKCB?a_SG@Q?HO@@OAD?A@c?_e?Fw???
V???????????CKCB?c_Oo@a?HC@D?AA_AAS?_Y?Fw???
V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Ge?Fw???
V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Oe?Fw???
V???????????CPADCC__oAI?J?ACW@IO@@o?`g?Fo???
V???????????CPADCC__oAI?J?CCW@IO@@o?Dg?Fo???
V???????????CPADCC__oAI?J?CCW@IOA@o?Dg?Fo???
V???????????CPADCC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CPADCC__oAI?b?CCWAIOA@o?Dg?Fo???
V???????????CPADGC__oAI?b?CCWAIOA@o?Dg?Fo???
V???????????CPAHG@`?g@W?CW?Q_?`O?bG?Ok?Fw???
V???????????CPA`G@`GGAE?OgC@gCKO?bO?PW?Fo???
V???????????CPB@GO`?WAE?OgC@gCKO?bO?PW?Fo???
V???????????CPGB@C_KGOD?GW?IO?H_?Qg?_s?Fw???
V???????????CPGD@C_OoCI?J?ACW@IO@@o?`g?Fo???
V???????????CPGD@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????CPGDGC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CPODCC_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????CPODCC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????CPODCC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CWASAB?PGC`?KGAAW@Gg?ag?`o?Fo???
V???????????C`@B@AaAGGH?OW?I_?PO?bG?Ok?Fw???
V???????????C`@D@Ga?WGH?Cg?Oo?a_?bG?Ok?Fw???
V???????????C`ADC@a@G@I?DO?QO?`_@AW?_w?Fw???
V???????????C`ADG@`@G@I?DO?QO?`_?aW?Ow?Fw???
V???????????C`ADG@`@G@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AH?ga?WGD?PO?HO?Oo?bG?Ok?Fw???
V???????????C`AHC@a?g@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AHC@a?g@K?DG?Oo?b?@Ag?_s?Fw???
V???????????C`AHG@`?g@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AHG@`?g@K?DG?Oo?b??ag?Os?Fw???
V???????????C`AHG@`?g@K?DG?Oo?b?AAg?Os?Fw???
V???????????C`AHG_`A_AE?OgCAWAF??eG?`K?Fo???
V???????????C`AP?ca?WGD?OW?I_?PO?bG?Ok?Fw???
V???????????C`B@CC`A_AE?OgAAW?V??eG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAW?V??eG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAW?V?@EG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAWAF??eG?`K?Fo???
V???????????C`B@CC`A_AI?OWCAWAF??eG?`K?Fo???
V???????????C`B@GC_a_GE?GgCAW@F?@EG?`K?Fo???
V???????????C`B@GC_a_GI?GWCAW?V?@EG?`K?Fo???
V???????????C`B@GC`A_AE?OgCAW?V??eG?`K?Fo???
V???????????C`B@GC`A_AE?OgCAW?V?@EG?`K?Fo???
V???????????C`GH@__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????C`GHG__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????CcAE@C_gGOQ?_KAH_CAg?b_?`a?Fo???
V???????????CcAE@C`GGOQ?OKAH_CAg?b_?`a?Fo???
V???????????CcAE@CaGGCQ?_K@H_CAg@B_?`a?Fo???
V???????????CcAECC_WGCQ@?KAH_CAg?J_?`a?Fo???
V???????????CcAEGC_WGCQ?_K@H_CAg?J_?Pa?Fo???
V???????????GBAD?oa@GCK?HG?HO?I_@AW?_w?Fw???
V???????????GBADAC_Y?AI?QOCKGCAo?b_?PK?Fo???
V???????????GBADAC_Y?AI?QOCKGCAo@B_?HK?Fo???
V???????????GBADOCaCGAQ?Oo?iGCE_@CW?Bg?Fo???
V???????????GBAHAA_KG@E?Og?Q_?J?@BG?Gk?Fw???
V???????????GBA`GA_gGAQ?GoCBG?dOACW?Ho?Fo???
V???????????GBA`G___gAQ?GoCBG?dOACW?Ho?Fo???
V???????????GBCD@C_QOCg?KOCKGAE_?d_?_M?Fo???
V???????????GBCD@C_Y?CI?IOCKGCAo?b_?PK?Fo???
V???????????GBCD@C_Y?CI?IOCKGCAo@B_?HK?Fo???
V???????????GBCD@C_b?BA?IOCKGCAo@Ag?HK?Fo???
V???????????GBCH@A_QOAg?SOCKGAE_?d_?_M?Fo???
V???????????GBCH@A_R?BA?QOCKGCAo@Ag?HK?Fo???
V???????????GBCH@A_WOCS?I_?MG@H_@AW?_Y?Fo???
V???????????GBCP@P?_oAH?_o?l?AI_AAS?_Y?Fo???
V???????????GBCP@P?_oAH?_o?l?CGg@BO?_Y?Fo???
V???????????GBC`@H?PGCE?_o?[_?j?AAg?OT?Fo???
V???????????GBCa@G_`GAE?_o?i_?\?@AS?OY?Fo???
V???????????GBOD@C_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????GBODAC_SGAQ?GoCIG@E_?SW?Pg?Fo???
V???????????GBOH@E?_oCP?IGCCgCBO@DO?Dg?Fo???
V???????????GBOH@E?_oCP?IGCGg@E_@DG?Dg?Fo???
V???????????GBOH@E?_oCP?IGCGgCBO@BO?Dg?Fo???
V???????????GBOH@Q?_oCP?GgCGg@B_@BG?Dg?Fo???
V???????????GBOH@Q?_oCP?GgCGg@B_@DG?Dg?Fo???
V???????????GBOHAA_Y?Ac?GgCL??eO?`o?PE?Fo???
V???????????GBOHAH?_gAc?GgCB_AGo?LC?Dg?Fo???
V???????????GBOI@O_aGAE?OoCGgAE_?d_?Da?Fo???
V???????????GBOI@O_aGAE?OoCHGAI_?b_?Da?Fo???
V???????????GBOI@Q?_oAH?PCCGgCEO?`o?Dg?Fo???
V???????????GBOIAA_SGAE?P_CHG@D_@DO?Da?Fo???
V???????????GBOIAA_SGAE?P_CIG@H_@BO?Da?Fo???
V???????????GBOKAP?QGCH?GWCCgCBO?TO?Bg?Fo???
V???????????GBOQAA_PGCW?GWCIG@E_@Co?Da?Fo???
V???????????GBO`AA_WGAQ?GoCBG?dOACW?Ho?Fo???
V???????????GB_PGA_KGAH?PO?HO?Oo@BG?_k?Fw???
V???????????GB_PGC_KGAD?PO?Go?PO@BG?_k?Fw???
V???????????GDB@AC_OoCQ?a_CCWAHO?UO?_[?Fo???
V???????????GDB@AC_OoCQ?a_CEGCHO@@o?Dc?Fo???
V???????????GDB@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????GDB@GC_OoCQ?I_CCW@HOA@o?Po?Fo???
V???????????GDB@GC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????GDB@GC__oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDB@GC__oAQ?I_CCW@HOA@o?Po?Fo???
V???????????GDCB@O_HGOP?CW?QO?`_?ag?_s?Fw???
V???????????GDCB@O_HGOP?DG?Oo?`_?ag?_s?Fw???
V???????????GDCB@O_IGOH?CW?QO?`_?ag?_s?Fw???
V???????????GDCBGO_HGAP?DG?Oo?`_?ag?_s?Fw???
V???????????GDCE@S?WGAQ@?KAB_CK_?RC?HI?Fo???
V???????????GDCE@SAAGBAA?KCB_AK_?Sc?Gq?Fo???
V???????????GDCEGO_QGAIACGAB_?[_?Sc?Gq?Fo???
V???????????GDCH@__OoCQ?I_ACW@HO@@o?`o?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO?UO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO@@o?Dc?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO@EO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCWAHO?UO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCWAHOA@o?Ho?Fo???
V???????????GDCH@__OoCQ?I_CEG@HO@@o?Dc?Fo???
V???????????GDCH@__OoCQ?I_CEGCHO@@o?Dc?Fo???
V???????????GDCH@___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????GDCH@___oAI?J?CCWAIOA@o?Hg?Fo???
V???????????GDCH@___oAQ?I_ACW@HO@@o?`o?Fo???
V???????????GDCH@___oAQ?I_CCW@HO@@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCW@HO@EO?_[?Fo???
V???????????GDCH@___oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCWAHOA@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCWAHOA@o?Ho?Fo???
V???????????GDCHG___oAQ?I_CCW@HO@@o?Do?Fo???
V???????????GDCHG___oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDCP@Oa@GAE?OgCGWAEO?d_?_k?Fo???
V???????????GDD@@C_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????GDD@@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????GDD@GC_OoCQ?I_CCW@HOA@o?Po?Fo???
V???????????GDD@GC__oAQ?I_CCW@HOA@o?Po?Fo???
V???????????GDOBAG_KGAH?CW?QO?`_?ag?_s?Fw???
V???????????GDOBAG_KGAH?DG?Oo?`_?ag?_s?Fw???
V???????????GDOBAO_HGAP?DG?Oo?`_?ag?_s?Fw???
V???????????GDOE@`?QGC`?Og?i_?T_ACc?_q?Fo???
V???????????GDOHAG_OoCa?H_?[GAIO?So?_s?Fo???
V???????????GDOHAG_OoCa?H_?[GCIO?So?Os?Fo???
V???????????GDOI@I?b?C`?IGCD_AM??Kc?DE?Fo???
V???????????GECD@`?SGOQA?cAH_CE_?Qg?HP?Fo???
V???????????GEOBAE?SGCP?Gg@HGAF??LO?Da?Fo???
V???????????GEODA__SGCQ?Gg?d_?Y_?`c?`a?Fo???
V???????????GEOH@A_POC`?PGCF?@IG@EG?DK?Fo???
V???????????GH@`A@_Og@K?Gg?IO?a_@B_?_e?Fw???
V???????????GHAPAO_POCE?`OCGg@KO@Ao?DW?Fo???
V???????????GHAPAO_POCE?`OCGgCEO@Ao?DW?Fo???
V???????????GHCB@A_KGCK?D_?QO?Go@Ag?_s?Fw???
V???????????GHCDG@_R?BA?IOC@oAL??RG?HS?Fo???
V???????????GHCP@Oa?gAE?OgCGWAEO?dO?_k?Fo???
V???????????GHGE@S?a_Ca?HC@M?CH_@AS?OY?Fo???
V???????????GHGEAS?a_Aa?HC@M?CH_@AS?OY?Fo???
V???????????GHOB@E?_oCP?IGCCgCBO@DO?Dg?Fo???
V???????????GHOB@E?_oCP?IGCGgCBO@BO?Dg?Fo???
V???????????GHOB@E?_oCP?IGCHOCCg?dO?Ow?Fo???
V???????????GHOB@Q?_oCP?GgCGgCEO@@o?Dg?Fo???
V???????????GHOBAK?OgCE?IGCHOCEG?dO?Ok?Fo???
V???????????GHOD@G_cGAE?OgCGWAEO?TO?_k?Fo???
V???????????GHODA@_QG@Q?Co?PO?a_?aW?_w?Fw???
V???????????GHODAG_SGCE?GgCGWAEO?LO?Dg?Fo???
V???????????GHODAG_SGCE?GgCGWAEO?dO?Dg?Fo???
V???????????GHODAG_SGCE?GgCGWAEOA@o?Dg?Fo???
V???????????GHOPA@_Og@K?DG?PO?a_?aW?_w?Fw???
V???????????GHOa@E?_oAB?PCCCgCBO?dO?Dg?Fo???
V???????????GHOa@E?_oAB?PCCCgCBO@DO?Dg?Fo???
V???????????GHOa@E?_oAB?PCCGgCBO?bO?Dg?Fo???
V???????????GICK@@_Gg@g?aC?aO?Q_@@c?Oe?Fw???
V???????????GICK@@_Gg@g?aC?aO?Q_@@c?_e?Fw???
V???????????GICKA@`?g@g?IC?IO?Q_@@c?Oe?Fw???
V???????????GICKA@`?g@g?IC?IO?Q_@@c?_e?Fw???
V???????????GKAHAB@?W@g?DO?SO?aG@AS?OY?Fw???
V???????????GKCH@B@?W@W?EO?SG?aOAAg?OT?Fw???
V???????????GKGB@S?cGAQ?PO?hO?Wg@@c?Oe?Fo???
V???????????GKGB@S?cGAQ?PO?hO?Wg@@c?_e?Fo???
V???????????GKOB@A_QOCW?U?CDGCGo?dC?Os?Fo???
V???????????GKOBAB?PGCP?IGCCgCBO@DO?Dg?Fo???
V???????????GKOBAB?PGCP?IGCGgCBO@BO?Dg?Fo???
V???????????GKOBAK?cGAQ?IOCDOCAg?Kc?DE?Fo???
V???????????GPADAC__oAI?J?CCWAIOA@o?Hg?Fo???
V???????????GPADGC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????GPA`O@a?gAI?OW?hGCD_?LO?Pa?Fo???
V???????????GPCB@O_GgOH?DG?Oo?`_?ag?_s?Fw???
V???????????GPCB@O_HGOD?CW?QO?`_?ag?_s?Fw???
V???????????GPCB@O_HGOD?DG?Oo?`_?ag?_s?Fw???
V???????????GPCBGO_HGAD?CW?QO?`_?ag?_s?Fw???
V???????????GPCD@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????GPGE@E?b?B@?QG@L?A@W@BO?`Q?Fo???
V???????????GPGE@K?`_B@?QG@L?A@W@BO?`Q?Fo???
V???????????GPGIAP?SGCS?Go?hG?YO@EO?_w?Fo???
V???????????GPOB@I?`_Ag?SGCBOCGg?aW?Po?Fo???
V???????????GPOBAI?OoAH?OgCGgCEO?ao?PW?Fo???
V???????????GPOBAO_HGAD?CW?QO?`_?ag?_s?Fw???
V???????????GPOBA__SGCI?GWC@g@KO?RO?BW?Fo???
V???????????GPOa@I?T?CH?OWCCgCBO@Co?Do?Fo???
V???????????GP_BGA_`GAQ?GoCE_AJ??SW?Gi?Fo???
V???????????GQGH@I?`_B@?QG@K_C?w@BC?PI?Fo???
V???????????GQGHAI?P_B@?QG@K_C?w@BC?PI?Fo???
V???????????GWOB@G_`_Ac?SGCAoCDG?cS?Po?Fo???
V???????????GWOBAG_`_Ac?KGCAoCDG?cS?Po?Fo???
V???????????G`@B@A_`GGK?PG?PO?I_@AW?_w?Fw???
V???????????G`ADAGa@GCE?GgCGWAEO?`o?Dg?Fo???
V???????????G`ADAGa@GCE?GgCGWAEO?dO?Dg?Fo???
V???????????G`AH?`__gGW?Co?aO?Oo@Ag?_s?Fw???
V???????????G`CP@Aa@GCE?GgCGWAEOA@o?Dg?Fo???
V???????????G`CP@Ca?gAE?OgCGWAEO?dO?_k?Fo???
V???????????G`CP@Ca?gAE?OgCGWAEO?d_?_k?Fo???
V???????????G`OBAK?OgCE?GgCHGCEO?dO?Ok?Fo???
V???????????GaOB@E?_oAP?OcCHOCCg?dO?Ow?Fo???
V???????????GaOBAG_OoAH?OoCCgCBO?dO?Pg?Fo???
V???????????GcAKAD?QGC`?`G?i_@HG?MG?_w?Fo???
V???????????OBADCC_KGCK?HG?HO?I_?aW?Ow?Fw???
V???????????OBADCC_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????OBADCC_`_Aa?L??eG@GoA@g?Pg?Fo???
V???????????OBADCC_cGAQ?OoCIGAE_?cW?Bg?Fo???
V???????????OBA`A_`?gAE?H_CI_?eO?cg?Ok?Fo???
V???????????OBA`A_`?gAQ?GoCBG?dOACW?Ho?Fo???
V???????????OBA`A_`?gAQ?GoCI_?co?cg?Ow?Fo???
V???????????OBA`CA_`GAQ?GoCIGAF??QW?HI?Fo???
V???????????OBA`CA_`GAQ?GoCIGAF?AAW?HI?Fo???
V???????????OBB@CO__gAE?H_CI_?eO?cg?Ok?Fo???
V???????????OBCD?c_SGGK?Og?QO?I_AAW?Ow?Fw???
V???????????OBCD?c_SGGK?PG?PO?I_AAW?Ow?Fw???
V???????????OBCD?o_PGGK?Og?QO?I_AAW?Ow?Fw???
V???????????OBCP?c_OgGW?CW?QO?`_AAg?Os?Fw???
V???????????OBC`@A`GGAQ?OoCBG@DOACW?Po?Fo???
V???????????OBC`@_`?gAQ?OoCBG@DOACW?Po?Fo???
V???????????OBC`@_`?gCQ?GoCBG@DOACW?Po?Fo???
V???????????OBGD@C_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????OBGD@C_`_Aa?L??eGCGo?`g?Pg?Fo???
V???????????OBGD@C_`_Aa?L?CEGCGo?`g?Pg?Fo???
V???????????OBGD@W?d?CS?GgCBGCCo?dG?PK?Fo???
V???????????OBGDAC_POAc?L?CH_?ao?eG?Ow?Fo???
V???????????OBGDAC_SGAQ?GoAE_@J??SW?_i?Fo???
V???????????OBGDAC_SGAQ?GoAE_CJ??SW?Gi?Fo???
V???????????OBGDAC_SGAQ?GoAI_@F??QW?`I?Fo???
V???????????OBGDAC_SGAQ?GoAI_CF??QW?HI?Fo???
V???????????OBGDAC_Y?AI?IOCKG?ao?b_?PK?Fo???
V???????????OBGDAC_Y?AI?IOCKGCAo?b_?PK?Fo???
V???????????OBGE@O__gAI?P_CE_@IG@Co?Da?Fo???
V???????????OBGE@O__gAI?P_CI_@HG@Ao?Da?Fo???
V???????????OBGE@O_`GCS?GgCH_@IG@B_?Da?Fo???
V???????????OBGE@O_aGCK?GgCI_@HG@B_?Da?Fo???
V???????????OBGEAK?_gA`?Gg@HGAD_?LO?Da?Fo???
V???????????OBGH@A_cGAQ?OoCIGAE_?cW?_i?Fo???
V???????????OBGH@G_cOAE?OoCCgCBO?dO?Pg?Fo???
V???????????OBGH@P?aOCD?GoCE_@Go?LC?Dg?Fo???
V???????????OBGH@P?aOCD?GoCGo@E_?LC?Dg?Fo???
V???????????OBGH@P?aOCD?GoCGoAE_?LC?Dg?Fo???
V???????????OBGHAA_QOAK?U?CEGAI_?aW?`I?Fo???
V???????????OBGHAA_WOAg?HO?MGCH_?Pg?Ge?Fo???
V???????????OBGHAA_WOAg?HOCH_?bO?aW?Po?Fo???
V???????????OBGHAH?_gAc?GgCGoAB_?LC?Dg?Fo???
V???????????OBGI@A_`GCS?HGCD_@EG@D_?Da?Fo???
V???????????OBGI@O__gAE?P_CE_@IG@Co?Da?Fo???
V???????????OBGI@O_`GAE?POCD_@Gg@D_?Da?Fo???
V???????????OBGI@O_`GAE?POCH_@IG@B_?Da?Fo???
V???????????OBGI@O_aGAE?OoCE_@Gg@D_?Da?Fo???
V???????????OBGIAC_QGAE?POCD_@Gg@D_?Da?Fo???
V???????????OBG`AA_WGAQ?GoCBG?dO?cW?Po?Fo???
V???????????OB_DCC_SGAQ?Oo?iGAE_?cW?`g?Fo???
V???????????OB_DCO_PGAQ?Oo?iGAE_?cW?`g?Fo???
V???????????ODAHAG_OoCa?`_@KGAIO?So?_s?Fo???
V???????????ODB@AC_OoCQ?a_CCWAHOA@o?Dc?Fo???
V???????????ODB@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????ODCHCG_OoCa?H_?[GAIO?co?_s?Fo???
V???????????ODD@@C_OoGQ?Q_CCWAHOA@o?Bo?Fo???
V???????????ODD@@C_OoGQ?Q_CCWAHOA@o?Hc?Fo???
V???????????ODD@@C`?oAQ?Q_@EGAHOA@o?Bc?Fo???
V???????????ODD@@C`?oAQ?Q_CCWAHOA@o?Bc?Fo???
V???????????ODD@@C`?oAQ?Q_CCWAHOA@o?Ho?Fo???
V???????????ODGB@C_aG@`?GW?IO?H_?Qg?Gs?Fw???
V???????????ODGBAE?QGAI?QGCHGCAo?eO?Ow?Fo???
V???????????ODGE@`?QGC`?Og?i_?T_?cc?Oq?Fo???
V???????????ODGH@__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGH@__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGH@__OoCQ?I_CCWAHOA@o?Dc?Fo???
V???????????ODGH@___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGH@___oAI?J?CCWAIOA@o?Dg?Fo???
V???????????ODGH@___oAQ?I_?eGAHO?eO?_[?Fo???
V???????????ODGH@___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGHAG_OoCa?H_?[GAIO?So?Gs?Fo???
V???????????ODGHAG_OoCa?H_?[GAIO?So?_s?Fo???
V???????????ODGHAG_OoCa?H_?[GAIOACo?Gs?Fo???
V???????????ODGHAG_OoCa?H_CKGAIO?So?Gs?Fo???
V???????????ODGHA__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGHA__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGHA___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGHA___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGI@P?QGCB?OoCDGCAo?eO?PW?Fo???
V???????????ODGIAE?SOAP?R?CDGCAo?eO?PW?Fo???
V???????????ODH@AC_OoCQ?I_CCWAHO?`o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CCWAHOA@o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CEGAHO?`o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CEGCHO?`o?Dc?Fo???
V???????????OEGD@`?SGCQ?Oc?R_CK_?ag?PP?Fo???
V???????????OEGH@A_POCP?QGCKG@IO@B_?DK?Fo???
V???????????OEGHAE?QGAa?OKCHOCCg?dO?Ow?Fo???
V???????????OHA`AG`?oAQ?OoCGg@J??UG?Os?Fo???
V???????????OHA`AG`?oAQ?OoCGg@J?AAg?Os?Fo???
V???????????OHCB?o_OgGW?Oo?Go?QOAAg?Os?Fw???
V???????????OHC`@G`A_AI?OW@GWAEO?MO?DW?Fo???
V???????????OHC`@G`A_AI?OW@GWCEO?MO?DW?Fo???
V???????????OHC`@G`A_AI?OWCGWAEO?MO?DW?Fo???
V???????????OHGB@E?_gAa?PGCIG@E_@CW?Dg?Fo???
V???????????OHGB@Q?_gAI?PGCEG@B_@CW?Dg?Fo???
V???????????OHGB@Q?_gAI?PGCIG@B_@CW?Dg?Fo???
V???????????OHGBAA_KGAK?D_?QO?Go?Qg?Gs?Fw???
V???????????OHGBAA_KGAW?Co?Oo?IO?Qg?Gs?Fw???
V???????????OHGBAA_QOAc?S_CIGAKO?b_?_M?Fo???
V???????????OHGBAA_QOAc?S_CKGAI_?b_?_M?Fo???
V???????????OHGBAA_R?BA?IOCKGAEO?dO?_M?Fo???
V???????????OHGDA@_OoAo?S_CIGAKO?`g?_k?Fo???
V???????????OHGDA@_R?BC?IGCKG?e_?dG?_M?Fo???
V???????????OHGDA@_R?BC?IGCKGAAo?Qo?HI?Fo???
V???????????OHGDA@_R?BC?IGCKGCAo?Qo?HI?Fo???
V???????????OHGDA@_SOAS?S_?MGAGo?`g?_k?Fo???
V???????????OHGDA@_SOAS?S_CIGAGo?`g?_k?Fo???
V???????????OHGDA@_X?Ac?HG?MG?b_?ag?PE?Fo???
V???????????OHGDA@_X?Ac?HGCM??b_?ag?PE?Fo???
V???????????OHGI@Q?_oAB?PCCB_@Gg@BG?Dg?Fo???
V???????????OHGI@Q?_oAB?PCCB_@Gg@DG?Dg?Fo???
V???????????OHGP@O__oAQ?GoCGg?j??ag?Os?Fo???
V???????????OHGP@O__oAQ?GoCGg?j??eG?Os?Fo???
V???????????OHGP@O__oAQ?GoCGg?j?AAg?Os?Fo???
V???????????OHGPAO_POAS?OWCGgAEO?ao?DW?Fo???
V???????????OHGPAO_POAS?OWCGgAKO?ao?DW?Fo???
V???????????OHGPAO_POAS?OWCGgCEO?ao?DW?Fo???
V???????????OHGa@E?_oAB?PCCE_@Gg@DG?Dg?Fo???
V???????????OH_D?`_SGAI?Co?aO@A_@AW?_w?Fw???
V???????????OKGBAB?PGCP?IGCGg@E_@DG?Dg?Fo???
V???????????OKGBAB?SGCP?GgCGg@E_@DG?Dg?Fo???
V???????????OPADCC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????OPAHC@__g@`?Co?Oo?IO?Qg?Gs?Fw???
V???????????OPCDCC_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGBA__SGCI?GWC@gCKO?RO?BW?Fo???
V???????????OPGD@C_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGDAC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGDO@_SGAI?OW?hGCD_?LO?Pa?Fo???
V???????????OPGDO@_SGAI?OW?hGCD_?bG?BS?Fo???
V???????????OPGHO@__gAK?HG?[G?dO?bO?PE?Fo???
V???????????OPGQ@S?W_CH?OWCB_AHO?aS?Do?Fo???
V???????????OPG`O@_OgAI?OW?hGCD_?dO?Pa?Fo???
V???????????OP_HC@__gAK?HG?[G?dO?bO?PE?Fo???
V???????????OP_HC@__gAW?DO?HO?Oo?RG?Gk?Fw???
V???????????OQGc@K?`_B@?OKCAgADG?cg?Do?Fo???
V???????????OSGW@P?_gB@?OgCAWCH_@Ac?Do?Fo???
V???????????OSH@@K?SOCD?OgCAWCH_@Ac?Do?Fo???
V???????????OWGa@I?_oB@?OcCAWCH_@AS?Do?Fo???
V???????????O`B@CA__WAS?GgCBG?d_?bG?PE?Fo???
V???????????O`B@CA__WAS?GgCBG?d_?bG?`E?Fo???
V???????????O`B@CA__WAS?GgCGo?d_?bG?PW?Fo???
V???????????O`B@CA__WAS?GgCJ??d_?bG?PE?Fo???
V???????????O`CH@__a_GE?GgCAW@F??UG?PK?Fo???
V???????????O`CH@__a_GE?GgCAW@F??UG?`K?Fo???
V???????????O`CH@__a_GI?GWCAW?V??UG?PK?Fo???
V???????????O`CH@__a_GI?GWCAW?V??UG?`K?Fo???
V???????????O`GDA@_PG@I?DO?Oo?b??bG?_k?Fw???
V???????????O`GH@__Q_CE?GgCAW?f??eG?PK?Fo???
V???????????O`GH@__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????O`GHA@_Og@K?DG?PO?a_?aW?_w?Fw???
V???????????O`GHA__Q_CE?GgCAW?f??eG?PK?Fo???
V???????????O`GHA__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????O`GI@E?_gCQ?GKCBG@E_@CW?Dg?Fo???
V???????????O`GI@E?_gCQ?GKCIG@E_@CW?Dg?Fo???
V???????????O`GI@E?_oAB?PCCE_@Gg@DG?Dg?Fo???
V???????????O`GI@E?_oAB?PCCGg@E_@DG?Dg?Fo???
V???????????O`GQ@I?T?CK?OKCBGCCo@Cg?Do?Fo???
V???????????O`GQ@K?S_CK?OKCDO@HG@CW?Do?Fo???
V???????????O`H@AAc?WAQ?GoAGo?dO?bO?`W?Fo???
V???????????O`_HC@__gAW?DO?HO?Oo?RG?Gk?Fw???
V???????????OaGPA@_OgAI?OoCDGCAo?eO?PW?Fo???
V???????????OcAEAC_WGCQ?_K@H_CAg?J_?`a?Fo???
V???????????_BADCGa@GCE?H_?kG@HO@BG?_k?Fo???
V???????????_BADCOa@GAQ?Oo?iGAE_?cW?`g?Fo???
V???????????_BADCOa@GAQ?Oo?iGCE_?cW?Bg?Fo???
V???????????_BADCOa@GAQ?Oo?iGCE_@CW?Bg?Fo???
V???????????_BADGG`CGAI?OW?hGCF??dO?Pa?Fo???
V???????????_BAHGA`CGAQ?Oo?iGCE_?cW?Oi?Fo???
V???????????_BA`GA`@GAQ?Oo?iGCF??aW?PI?Fo???
V???????????_BA`GG`?gAI?OW?hGCF??dG?Pc?Fo???
V???????????_BGD@GaCGAI?OW?hGCF??dG?Bc?Fo???
V???????????_BGDACaCGAQ?GoCE_AJ??SW?Gi?Fo???
V???????????_BGDGC_KGAP?PO?Go?PO@BG?_k?Fw???
V???????????_BGDGC_KGAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BGHGA_KGAP?PO?Go?PO@BG?_k?Fw???
V???????????_BGHGA_KGAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BGPGA_KGAH?PO?HO?Oo@BG?_k?Fw???
V???????????_BGPGC_KGAD?PO?Go?PO@BG?_k?Fw???
V???????????_BG`@Ga?gAI?OW?hGCF??dG?Bc?Fo???
V???????????_BG`GA_PG@P?PO?HO?Oo@BG?_k?Fw???
V???????????_BG`GC_GgAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BODAC`CGAQ?GoCI_AF??QW?HI?Fo???
V???????????_BODCC_`_Aa?L??eG@Go@@g?`g?Fo???
V???????????_BOH?a_SGAS?D_?_o@@O@BG?_k?Fw???
V???????????_BOH@A`AGC`?KGCH_AM??PW?Gi?Fo???
V???????????_BOHCA_QGC`?KGCH_AM??PW?Gi?Fo???
V???????????_DABGC_KGGP?OW?IO?P_?ag?Os?Fw???
V???????????_DAPC@a@GCE?Gg?kG@H_AB_?PQ?Fo???
V???????????_DA`GG`?WAI?OW?hGCF??dO?Pa?Fo???
V???????????_DGH@Ga?WCE?Gg?kG@E_@Co?`Q?Fo???
V???????????_DG`@Ga?WAI?OW?hGCF??dG?Bc?Fo???
V???????????_DOB@C_KGGP?OW?QO?H_?ag?Os?Fw???
V???????????_DOE@o?aGGI?GK?h_@E_ADG?Oh?Fo???
V???????????_DOH?`_SGAI?DO?aO@@_@AW?_w?Fw???
V???????????_DOH?`_SGAQ?Co?`O@A_@AW?_w?Fw???
V???????????_DOH@G_OoCa?`_@KGCIO?So?Os?Fo???
V???????????_DOH@G__oAa?`_?kGCIO?Ko?Os?Fo???
V???????????_DOH@G__oAa?`_@KGCIO?Ko?Os?Fo???
V???????????_DOHCG_OoCa?H_?[GCIO?So?Os?Fo???
V???????????_DOHCG_OoCa?H_?[GCIO?co?Os?Fo???
V???????????_DOHCG__oAa?H_?kGCIO?co?Os?Fo???
V???????????_DP@@C__oAQ?a_?eGCHO@@o?Bc?Fo???
V???????????_DP@CC__oAQ?I_?eGCHO?eO?O[?Fo???
V???????????_HOBCA_KGCK?D_?QO?Go?ag?Os?Fw???
V???????????_HOBCA_KGCW?Co?Oo?IO?ag?Os?Fw???
V???????????_HODC@_h?Ac?HG?MGCGo?`o?Oi?Fo???
V???????????_HODC@_h?Ac?HG?eGCGo?`o?Oi?Fo???
V???????????_HOP@O`@OAE?PO@Gg?kO@Ao?BW?Fo???
V???????????_HOP@O`@OAE?PO@GgCEO@Ao?BW?Fo???
V???????????_HOP@O`@OAE?PO@GgCKO@Ao?BW?Fo???
V???????????_HOP@O`@OCE?HO@GgCEO@Ao?DW?Fo???
V???????????_HOP@O`@OCE?HO@GgCKO@Ao?DW?Fo???
V???????????_PAHG@_KGGD?OW?H_?QO?ag?Os?Fw???
V???????????_PA`C@a?gAI?OW?hGCD_?dO?Oq?Fo???
V???????????_PGB@Oa?gAI?OW?hGCD_?LO?Pa?Fo???
V???????????_PGB@Oa?gAI?OW?hGCD_?dO?Pa?Fo???
V???????????_PGD@Oa?WAI?OW?hGCD_?bG?BS?Fo???
V???????????_POB@A`@G@S?Cg?R??_o?bG?Ok?Fw???
V???????????_POBCA_PG@S?Cg?b??Oo?bG?Ok?Fw???
V???????????_POH?`_Og@S?Gg?b?@?o@BG?_k?Fw???
V???????????_POH@@_KGGD?OW?P_?IO?ag?Os?Fw???
V???????????_`ABGA`@G@I?DO?aO?P_?aW?Ow?Fw???
V???????????_`OBCA_IGAH?OW?Q_?HO?bG?Ok?Fw???
V???????????_`OH@@`?g@K?DG?_o?R??ag?Os?Fw???
V???????????_`OPCC_GWAD?OW?I_?PO?bG?Ok?Fw???
V???????????`@O`C@__gAE?H_AI_CEO?Sg?Gk?Fo???
W????????????F?h?i?HO?q?WCAS_@`_AH_?WP?DK??Y@??
W????????????F@P?S_[?GI?POD_GAR?ACo?_q?AgO?KQ??
W????????????FOPB?`@G?i?DOCKGAc_?j??kA?AWO?PE??
W????????????FW@B?_BG?i?DOCKGAc_?j??kA?AWO?PE??
W????????????J?TB?b?G?q?CoCKGAS_?q_?cE?@WO?PK??
W????????????J?TB?b?G?q?CoCKGAc_?i_?aE?@gO?WK??
W????????????J@P?R?H_C`?HGAF?AOgAM??MG?DA_?Y@??
W????????????J@Q?R?H_A`?PCAF?CQ_?w_?WD?DK??Y@??
W????????????JCDH?`AG?q?CoCKGBC_?Y_?aE?@gO?WK??
W????????????JGDB?aAG?q?CoCKGAS_?q_?cE?@WO?PK??
W????????????JK@?W_D_@E?HG?{?COg@PO?YG?DI??WP??
W????????????JK@?W_D_@E?HG@[?COg@`O?UG?CJ??WP??
W????????????Jo@?I`D?AQ?SO@oGCcO@M??WE?CP_?IK??
W????????????L?U?P_c_AI?DCCb?AU??e_?M@?AgO?Pa??
W????????????L?U?P_c_AI?DCF?_AU??e_?cW?@oG?I`??
W????????????LCB?W`I??e?Gg@s?CWG@E_?QS?Cb??[@??
W????????????LCPD?_GW?e?@gECG?t??f??TC?CQ_?U@??
W????????????LW@@___W?U?AgCEGDO_?UO?pA?Aq??Ck??
W????????????M?b?I_`GAQ?EOB_ODGGBGO?co?AJ??DS??
W????????????R?L?o_oG?w?CWDA_E@O@T??Ka?AS_?Dc??
W????????????R?L?o`?oCo?K_@oGBB?@SO?Qa?C`O?PI??
W????????????R?LW?_W_Ca?`_Bo?Ci?AI_?gE?AHO?GY??
W????????????ROHB?`?g?i?DOCKGAc_?j??kA?AWO?PE??
W????????????RO`?E`K?AW?OW@oGCW_@S_?gI?BA_?QW??
W????????????RW@AC_Og?i?DOCKGAc_?j??FA?D?o?XC??
W????????????T?JCWAGOCg?KOCJ?CCo@IC?L@??qO?KE??
W????????????T?hC@_`OAc?DG@e?AWGASO?WK?CR??WP??
W????????????T?hC@_`OAc?DG@e?AoGASO?WK?CR??WP??
W????????????T?hK?_Go?Y?Y?CgGDOO@K_?Ho?@`_?WQ??
W????????????T@HA@`OG?e?@gECG?u?@Go?kC?BI??P`??
W????????????TCHCO_CoAI?DG@H_@q?AKC?T_?CF??[@??
W????????????TGB?S_`O@c?HG@e?CgG@WO?PW?DP??WP??
W????????????TGB?S_oO@c?@g@e?CgG@Oo?RO?DP??WP??
W????????????TGH?P_oO@c?@g@e?CgG@Oo?RO?CT??[@??
W????????????TGHA__OW?e?@gECG?u?@Oo?bG?BI??U@??
W????????????TGHGO_Go?Y?Y?CgGDOO@K_?Ho?CD_?MA??
W????????????TGHW?_Go?i?X??kGD_OAIO?Z??A`_?Ok??
W????????????TOHCO_Go?Y?Y?C_WBOOAK_?TO?@`_?WQ??
W????????????TOHS?_CoBA?P_?sGB_O?go?dC?@M??XG??
W????????????TW@OC_DO@E?X??kGD_OAIO?JG?A`_?Wg??
W????????????U@o?a_POCH?i?@gOCCW@QO?WP?D@_?X_??
W????????????U@o?c_POCD?i?@gOCCW@Q_?WP?D@_?X_??
W????????????X?F@g?gOAc?Q_@KG@a_?gg?Oq?CH_?Z???
W????????????X?F@g?gOAc?Q_@a_@POAEC?Oq?AH_?Z???
W????????????X?FW?`o?@S?AgCe?DGO@aO?TG?AQO?PE??
W????????????XCBCO_D_@E?HG?{?COg@PO?YG?DI??WP??
W????????????XCBCO_Oo?s?Cg?t?AWG@_o?dC?DQ??WP??
W????????????XC`C@_D_?U?KG@U?COg@cO?UG?Ci??WP??
W????????????XC`C@_D_@E?HG@M?AOgAPO?TG?DP??WP??
W????????????XC`C@_D_@E?HG@M?AOgAPO?[G?CX??WP??
W????????????XC`K?_PO@E?BOCOgECO@Oo?Hg?Da??Hg??
W????????????XK@GO_DO@E?HOCWGDAO@WG?cK?BH??Aw??
W????????????XOBCA_oG?M?F?CcOCW_@PO?IQ?AT??Ec??
W????????????XODS?_Go?i?X??kGB_O?k_?cK?@E_?Wg??
W????????????Y?hCa?_gAE@?KAX?D`??j??oc?CIG?Ap??
W????????????[?R?S_GoCa?KC@h?@S_@OS?QI?Cq??Wo??
W????????????[@D?T?gOA`@`?CAWEK?@Oc?QE?@c_?Dc??
W????????????[@o@A_GWCI?i?@g_CDG@AW?SP?DAO?X_??
W????????????b?X?U?GgCE?HGE@OBA_AgC?co?@h??Ho??
W????????????b?Y?U?GgCE?HCE@GBA_AcG?co?@p??Ho??
W????????????b?Y?U?GgCE?HCE@GBA_AgG?co?@h??Ho??
W????????????b?s?E_IGAI?OWDAO@L?BCO?Y@?Ab??RO??
W????????????bBACGa@GCE?@oF?OCGgAX??Po?@S_?Ec??
W????????????bCP?a`?oAg?@g?wOBOGAq??Po?A`_?PI??
W????????????d?RAC`OG@E?B_EGG@k?AIG?WI?Ao_?SI??
W????????????d?RAC`OG@E?B_EGG@k?AIG?WI?Aq??SI??
W????????????d?RCC_`O@S?IG@e?AgGAWO?QW?CL??[@??
W????????????dCP@C`GG?i?@WE?W@s?AF??WW?AW_?QE??
W????????????dGB?K_M?AE?Og@s?CgG@K_?SS?D@_?WP??
W????????????dGB?K_oO@g?@W@e?CgG@Oo?RO?DP??WP??
W????????????dGBAC_QG@E?B_EGG@k?AIG?SQ?AP_?SI??
W????????????dGBAC_QG@E?B_EGG@k?AIG?SQ?BP??SI??
W????????????dGH?H_M?AI?OW@s?CgG@cO?aS?Ab??WP??
W????????????dGHGG_Go?Y?Y?CgGECO@K_?Ho?CQ_?MA??
W????????????dOEAC`AG@Q?GgCWGD_OB@_?Y_?@H_?BI??
W????????????dOHCG_Go?Y?Y?C_WBCO?s_?`o?CP_?II??
W????????????dOHCG_Go?Y?Y?C_WBCO?s_?`o?DO_?II??
W????????????dOHCG_Go?Y?Y?C_WBOO?s_?`o?CP_?II??
W????????????dOHCG_Go?Y?Y?C_WBOO?s_?p_?CP_?II??
W????????????eODCC_aG@Q?GgCSGD_OB@_?X_??h_?DI??
W????????????h?UGo@I?CD?GgCH_CcOAHC?WB?@S_?IK??
W????????????h@PE?_W_?Y?AWCOW@U?@cG?SS?D@_?Qo??
W????????????h@PE?_W_?Y?AWCOWAU?@SG?WK?Ca_?So??
W????????????h@PE?_W_?Y?AWCOWAp??j??XA?D@_?Qo??
W????????????h@PE?_W_?Y?AWEOG@U?@cG?gK?Aa_?Qo??
W????????????hAPA@_@oGS?EG@w?CGg@IO?PW?Ce??[@??
W????????????hAPA@`@_?U?EG@e?CGg@IO?PW?Cp??[@??
W????????????hAPA@`@_?U?EG@w?CGg@IO?PW?Ce??[@??
W????????????hCPC@_K_?U?Gg@`_@U?@GS?PW?Cw??WP??
W????????????hCPK?_@oBA?BOCOgECO@H_?hG?@s??Ia??
W????????????hCPK?_@oBA?BOCOgECO@H_?hO?@s??Ia??
W????????????hCPK?_PO@E?BOCOgECOA`_?SK?AY??Eo??
W????????????hCPK?_PO@E?BOCOgECOA`_?SK?AY??FO??
W????????????hGPA@_Go?s?Gg@`_@[?AGS?`W?Aq??[@??
W????????????hGPA__W_?Y?AWE?W@oOAJ??gK?Aa_?Ko??
W????????????hGPI?_PO@E?BOCOgEAO?qG?DW?B@_?Ho??
W????????????hGPI?_PO@E?BOCOgEAO?qG?dG?B@_?Ho??
W????????????hGPI?_PO@E?BOCOgECOAS_?WK?AY??FO??
W????????????hK@GG_P_?U?EGCWGD@O?T_?UA?BG_?QQ??
W????????????i?T?o_OoAH?DGAU?AH_AQO?gW?@w??W@_?
W????????????p?k?L?GoAB?OSBCOD@GB@O?e_?@Y??Ic??
W????????????p?k?L?GoAB?OSBCOD@GB@O?e_?AX??Eg??
W????????????p@HE?_Oo@a?@oEOG@T??\??cI?BAO?IQ??
W????????????p@HE?_W_?e?@gCOWBQ??Y_?TA?E@_?So??
W????????????pCHC@_D_?U?KG@s?AOgASO?XG?CR??WP??
W????????????pCHC@_D_?U?KG@s?AOgASO?XO?CR??WP??
W????????????pCHC@_D_?U?KG@s?AOgAcO?TO?CR??WP??
W????????????pD@CC_W_?e?@gEOG@s?AcG?Pg?C`_?KI??
W????????????pGHA__W_?i?@WCOW@q?@cG?SK?CJ??SQ??
W????????????pOB?E`K?AW?OW@oGCi?A_g?WS?CS_?IS??
W????????????pOB?E`K?CE?H_@oGCWO@T??gS?AS_?QS??
W????????????s?i?K_GoAB?OSBCGEAOA_o?e_?@Y??Ic??
W????????????wB@?h?S_CH?_W@k?AH_@AK?_T?Aq??TC??
W????????????wB@?p?Q_CH?_WAH_AAWAAS?dO?As??TC??
W???????????@B@c?[?POGP@OOCAoC`GBc??FO?ASG?EP??
W???????????@BADCP?DG?U?P_?k_B_GAWG?RG?D@_?WW??
W???????????@BADCP?DG?U?P_@Y??k_@oC?eA?D@_?WW??
W???????????@D?hCG_Oo?Y?U?A_WDGO?w_?RO?BC_?QI??
W???????????@D?p?F?IOAB?Q_AS_@a_AH_?WH?DK??Y@??
W???????????@D?pCC_Oo?Y?U?A_WDCO@I_?bO?C`_?KI??
W???????????@D?pCC_Oo?Y?U?A_WDCOAK_?YO?AD_?QI??
W???????????@D?pCC_Oo?Y?U?A_WDGOAI_?RO?BC_?QI??
W???????????@D?pCC_Oo?Y?U?AoGEGOAI_?JO?BC_?QI??
W???????????@D?pCC_Oo?Y?U?C_WBCO@W_?bO?CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBCO@W_?j??CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGO@W_?bO?CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGO@W_?bO?EC_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGOAK_?UO?AD_?SI??
W???????????@D@I?R?BGCo?GK@`_CT?@HO?W`?DAO?Y_??
W???????????@DGH?W_Oo?Y?U?A_WDCO@I_?MO?C`_?Wg??
W???????????@DGH?W_Oo?Y?U?C_WBCO@K_?_k?Aa_?Sg??
W???????????@DGH?W_Oo?Y?U?C_WBCO@W_?_k?@a_?Wg??
W???????????@DGH?W_Oo?Y?U?CoGBCO@K_?_k?Aa_?Sg??
W???????????@E@g?Q_BOAB?PC@Q_@cO@Oo?f??BGG?WW??
W???????????@H?M?Y?IOAB?QC?w_AT??p_?WD?DK??Y@??
W???????????@H?pE?_Oo@a?@o?y?@T?AcO?cI?BAO?IQ??
W???????????@H?pE?_Oo@a?@oAY?CT?AcO?WI?CaO?IQ??
W???????????@H@E@K?a_O`?aGCAWCD_Bc??F_?A`O?DA_?
W???????????@H@EG@`B?Cc?J?E@_DCOAPC?ID??pO?M_??
W???????????@H@a?M?CgAQ?OK@T?Ae?A[??XC?DAG?WD??
W???????????@HCPCD??wAc?BG?wO@I_@gC?k_?A`_?PK??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?LA?E@_?Ow??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?LA?E__?Ow??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?TA?E@_?Ow??
W???????????@HC`CG_Oo@a?@oE?gAY?Ai??WI?CaO?Ea??
W???????????@HC`CG_W_?i?@WCOWAU?@cG?SK?Ci??SQ??
W???????????@HGDH?__W?U?AgCEG?k_?l??pA?CP_?MC??
W???????????@HGPAO_W_?Y?AWE?W@oOAJ??gK?Aa_?Ko??
W???????????@HGPAO_W_?i?@WE?W@oOAJ??SW?D@_?Ko??
W???????????@HODA@`OG?e?@gCEG@I_AKG?T_??p_?[C??
W???????????@HODB?`?W?U?AgCEG?k_?l??pA?CP_?MC??
W???????????@I?T@oAE?CH?_WCc_DB?B?K?EQ?AP_?M_??
W???????????@I?X@oAE?CD?_WCI_Cd?AgC?EQ?AP_?M_??
W???????????@P?J?Q`W??U?Q_D_GCR?@WG?`a?AH_?KW??
W???????????@P?h?B_W_Ca?`_CHOCE_@e??QQ?A`_?V???
W???????????@P@a?S_AoAI?OS?u?Ch?@KO?WW?DC_?W@_?
W???????????@PADA@_DG?q??wF?GCh?@EO?JA?@a_?HK??
W???????????@PA`CC__g?i?@WE?W@e?AH_?`c?Ah??LA??
W???????????@PCH@O_@o?q?KOE?gAgOAgG?QW?@L??EI??
W???????????@PCHCD??wAc?BG?wOBOGAq??Pg?Aa_?PK??
W???????????@PGHAO_W_?Y?AWCOWAT?@cG?SS?Ch??SW??
W???????????@PGHAO_W_?e?@gCOWAq??sG?Pg?C`_?SW??
W???????????@Q?M@oAC_CP?_cCGgCcOB@_?QB?@Q_?M_??
W???????????@Q?M@oAC_CP?_cCGgDCOB@_?QB?@Q_?M_??
W???????????@Q?p@oA?oGH?OoCGgDCOB@_?EB?@Q_?M_??
W???????????@Q@K?K_CoAB?QC@a_@T?@Og?f??BGG?WW??
W???????????@Q@K?S_?wCP?IG@R?@c_@Og?f??BGG?WW??
W???????????@Q@g?E_CWCP?GW@R?@c_@Og?f??BGG?WW??
W???????????@QC`@C`CO?T??w@o_DH?@EO?ao?Ab??W@_?
W???????????@QG`AC_SO?T??w@o_DH?@EO?QW?Ce??W@_?
W???????????@S?i@oA?oCH?`CCGWCc_B@_?EQ?@P_?M_??
W???????????@S@a?[@@GAB@OOC@oCcGBc??FG?@aO?DQ??
W???????????@W?R?b?DGAD?QG@E_@gG?gg?SK?Cq??Wo??
W???????????@W?i@o@?gCB@@OCGoCe?BGC?EK?@QO?M_??
W???????????@W@`?E_CoAQ?OK@T?Ae?A[??XC?DAG?WD??
W???????????@`?J?I_CoAW?s?CH_AIOAb??Sg?CoO?LA??
W???????????@`?J?I_Go?w?w?Ci?AX?A_o?WQ?CSO?IQ??
W???????????@`?J?I_oG@E?B_Ai?@X?AOo?aQ?@cO?HQ??
W???????????@`?JAG_H_?U?IGCOg@c_AB_?UG?@Y??W`??
W???????????@`?LCG_DO?U?[?A_WDOO@c_?Kc?AU??QK??
W???????????@`?LCG_DO?U?[?A_WDOOBCO?Kc?AU??QK??
W???????????@`?R?E_i?Ac?_g@oGAX?@QG?WS?CGo?O[??
W???????????@`?TCC_Co?Y?[?C_WBOO@Co?hO?CT??IW??
W???????????@`?XB?_DO?U?KOE?gDOO@c_?dO?AU??EQ??
W???????????@`@Q?K_CoAD?OgAH_@T?@R??f??DA_?W@_?
W???????????@`@Q?R?BGCD?Gg@H_@U?@Q_?f??EA_?K@_?
W???????????@`@S?[?`GGE@GGCX?E?gAPG?IP??s_?M_??
W???????????@`AHAD?AW?e?`O?y?DOOAOS?[_?AH_?O[??
W???????????@`AHAG_DO?U?KOE?gCoO@S_?hO?AU??EQ??
W???????????@`CDCC_QG?e?@gE?W@oO@Co?hO?CT??IW??
W???????????@`CDCC_QG?e?@gE?W@oO@KO?hO?CT??IW??
W???????????@`CH?H_E_?M?KGAOg@g_@D_?Ig?Cq??[@??
W???????????@`CH@D?AW?e?`O?y?DGOAGS?[_?AH_?O[??
W???????????@`CH@G_@o?q?KOE?gAgOAgG?`W?BD??EI??
W???????????@`CH@G_EO?M?KOE?gCoO@T??Qg?@c_?SK??
W???????????@`CHCG_W_?i?@WCOWAU?@SG?WK?CJ??UO??
W???????????@`CHCG_W_?i?@WCOWAU?@cG?oK?Ci??EQ??
W???????????@`CHCG_W_?i?@WCOWBP??Z??LA?EI??SQ??
W???????????@`CHCG_W_?i?@WCOWBP??sG?So?CJ??SQ??
W???????????@`CHCG_W_?i?@WE?WDS??sG?So?CJ??KE??
W???????????@`GDAC_QG?e?@gE?W@oO@Co?hO?CT??IW??
W???????????@`GDAC_QG?e?@gE?W@oO@KO?hO?CT??IW??
W???????????@`GDAC_QG?e?@gE?W@oOAd??Wg?CP_?II??
W???????????@`GDAC_QG?i?@WE?W@oO?Ko?TO?Cc_?SK??
W???????????@`GDAC_QG?i?@WE?W@oO@Co?ac?Ae??SK??
W???????????@`GDAC_QG?i?@WE?W@oO@K_?ac?Ae??SK??
W???????????@`GDAC_QG?q??wE?W@oOAKO?TO?AT??SK??
W???????????@`GHAG_Oo@Q?AoE?gAX?AJ??cI?BCO?Ea??
W???????????@`GHAG_W_?i?@WCOWAR??y??TA?C`_?Sg??
W???????????@`GHAG_W_?i?@WCOWAU??sG?SK?CJ??SQ??
W???????????@`GHAG_W_?i?@WCOWAU?@cG?SK?CJ??SQ??
W???????????@`GHAG_W_?i?@WCOWBQ??sG?SK?CJ??SQ??
W???????????@a@P?S_AoCD?Gg@H_AS_@P_?f??DE??W@_?
W???????????@a@P?S_AoCD?GgAH_@S_?p_?f??EE??K@_?
W???????????@aCHCG_PO?d?@W?y?DO_@q??PK?CF??W@_?
W???????????@aCP@C`@O?d?@W@Y?Co_@q??PK?CF??W@_?
W???????????@c@B?W_@oAH?PGAJ?@d?@OS?f??DA_?WP??
W???????????@c@I?K_?wA`?PGAP_@d?A[??X@?DA_?WP??
W???????????@c@Q?B_DGAI?PC@Q_@cO@Oo?f??BGG?WW??
W???????????@c@Q?I_DGCI?GKAR?@e?A[??X@?D@_?WP??
W???????????@c@W@P?QGGD?Og@w?CP_@a_?SS?CcG?SH??
W???????????@g@P?Q_BOCE?GK?u?CP_?oc?WS?DCO?Y_??
W???????????@g@P?Q_BOCE?GKAQ_@e?@Oc?f??D@_?WP??
W???????????@g@S@G_SOCH?_WABOCCgAg_?X@?CgO?JA??
W???????????@o?L?T?Q_CB@c?CX?DAGB?W?SW?ASG?EQ??
W???????????@o?L?T@A_OB?[?CQGC_oBc??SW?@cG?HQ??
W???????????@o?[?Pa?oGH?[?C_gCPOBc??QP?@aO?DQ??
W???????????@o?d?LA?oGH?[?C`_FG?@I_?IS?AaG?EP??
W???????????@o?h?J?GWAI?OSAh?@W_@HC?Ka?DB??WQ??
W???????????ABGPAB?L??d?@g@p?CgG@cO?ga?CQ_?IW??
W???????????ABW@?d?EGCK?@WCgGDC_B@_?Sa?AW_?FG??
W???????????AD@EAG`@O?b?B_As?DK?AHG?PH?C`_?KI??
W???????????AE?J?I_KG@K?BG@Y??t?AoC?oW?AgO?KQ??
W???????????AE?X?a_CW@Q?AoBOGC[?B?g?gS?@h??IW??
W???????????AE@H@S?I_CB?b?@`_AQG@EG?_d?CBO?T_??
W???????????AEEODCAW?a_ACGAC_AAOA?o?{??@Ig?AT_?
W???????????AH?dA@`AG@E?B_EGG@w?A_g?SK?ASO?PI??
W???????????AH?pA@`@_?U?EG@q?CGg@IO?PW?Cd??[@??
W???????????AHOBCG__g@E?B_CKGCQ_?iG?V??C`O?KE??
W???????????AP?hCA_gG?e?@gE?W@e?ADO?R_?A`_?TC??
W???????????AP@aWC@?oCD??kBCGAaO@KO?_s?@J??BS??
W???????????AS@W@O_KOGE?Oc@w?CGg@Gg?WP?CaO?IQ??
W???????????ASBG?H_@gGa?U?ASGCGoAB_?SI?BI??V???
W???????????ASB_?K_?wDA?a_APOCEOACo?S`?BI??V???
W???????????ASIABCA?o_I@I?CC_AI?AK??{???eW?Ce_?
W???????????ASIABCAB?OEA?gCC_AK?AK??{???eW?Ce_?
W???????????ASIABCAB?OEA?gCC_AS?AK??{???eW?Ce_?
W???????????ASIABCAI?OEA?gCC_AD?AK??{???eW?Ce_?
W???????????ASIABCCB?OEACGCC_AW?@A_?{???eW?Ce_?
W???????????ASIABCCI?OEA?gCC_AW?@A_?{???eW?Ce_?
W???????????AWIABAA?o_QA?oAE?AH?AE??{??@Ig?AT_?
W???????????AWIABAAW?a_@?WCG_CAO@A_?{???hW?CY_?
W???????????AWICB@AA__I@C_CE?CG_@AG?{???dg?Ch_?
W???????????AWICB@AS?b?@COCCOCA_@?g?{???dg?Ch_?
W???????????A`@HAD?AW?e?`O?y?DOOAOS?[_?AP_?O[??
W???????????A`GDAC_IG?e?@gE?W@w?@a_?co?CH_?HI??
W???????????A`WA?g_@WCK?@WCcOD?gB@_?RC?@L??FG??
W???????????A`WA?g_@WCK?@WCgOD?gB@_?RC?@L??FG??
W???????????AaCH?g`?o?d?@g@w?BD?AR??`K?AQ_?W@_?
W???????????AcBG?g_EOCD?_gCOWCB_@Ac?PE?Aq??So??
W???????????AgBO?H_@gCa?cOAOoAKGACg?_s?BB??V???
W???????????AgBO?H_@gCa?cOAOoCHOABO?T@?BB??V???
W???????????B@@S@P?F?CH?_WAAWCCg@e??dA?Ao_?TC??
W???????????B@CPCO_BO?e?CoE@GAgOAgG?`o?AQ_?BS??
W???????????B@CPCO_H_?Y?AWE@GDOO?Y_?QS?Bg??Ow??
W???????????B@GE?H_cO?L?B_@h?DCGAGg?YO?AK_?QI??
W???????????B@GE?H_cO?L?B_@i?DCGACg?UG?AK_?PI??
W???????????B@GE?H_cO?L?B_@i?DCGACg?YG?AK_?PI??
W???????????B@GE?H_cO?L?B_DCGAPOAS_?[O?AK_?PI??
W???????????B@G`AG_Go?i?@oE@G@p?AIO?QQ?Ak??Sg??
W???????????B@K@?W_H_?Y?AWE@GDOO?Y_?QS?Ci??Ko??
W???????????B@OPCA_`G?i?@WEGO@oOAJ??Dc?@J??HE??
W???????????BO@`?X?P_CH?_WAOWCHOAY??gP?Aa_?KS??
W???????????BO@`?X?P_CH?_WAOWCHOAY??gP?Ag_?KS??
W???????????BOAg?K_?wDC?aGAKGCHOABO?SQ?B@_?V???
W???????????B_?T?L?Go?h?GKCP_BQ?@S_?Kc?DGG?WP??
W???????????B_?U?K_D_@B?w?COgAPOAd??W`?CcO?Ia??
W???????????B_?p?h?P_CH?_WCOWAGg@Ag?YO?Cc_?Sc??
W???????????B_?p?h?P_GE?OcCOWAGg@Ag?YO?Ca_?Sc??
W???????????B_?q?g_P_GE?OcCHOACg@WG?i@?Ca_?KK??
W???????????B_@P?X?P_GE?Oc@q?COWAc_?cc?BCG?I`??
W???????????B_@Q?W_P_GD?Og@q?COW@Cc?Oe?Cg_?SS??
W???????????B_AQ@ECI?PGAAOACOC@O@@O?{???gw?C[_?
W???????????CB?d?K`@_@Q?IG@WG@e?AW_?QS?AL??[@??
W???????????CB?pCC_D_AE?DG@a_@[?ACS?TG?CR??WP??
W???????????CB@K@O`AO?e?@c?y?@d?AcC?YC?CPO?WW??
W???????????CBAICO_I_?X?AW@q??l?@cG?QD?D@_?WW??
W???????????CBGK@H?KG?X?AW?t??i_Ak??QD?AHO?WW??
W???????????CBGP?b?T??d?@g?m?CWG@c_?ga?C`_?HI??
W???????????CBGP?b?T??d?@gAWGCh?AaG?WK?CQ_?IW??
W???????????CBOE?c_EGGQ?GoCSODG_B@_?Y@?@d??Bg??
W???????????CDAECD?IG?b?B_@s?Ch?@Gc?SQ?AK_?SI??
W???????????CDGH?W_IO?e?Gg@s?CWG@E_?QS?Cb??[@??
W???????????CH?pC@_@o@c?HG@T?CWG@WO?PW?Da??WP??
W???????????CH?pC@_@o@c?HG@s?COg@PO?RG?DB??WP??
W???????????CH?pC@_@o@c?HG@s?COg@PO?RG?DI??WP??
W???????????CH?pC@_@oAc?DG@L?AWGASO?WS?CR??WP??
W???????????CH?pC@_D_@E?HG?{?COg@PO?YG?DI??WP??
W???????????CH?pC@_D_@E?HG@k?COg@PO?RG?DB??WP??
W???????????CH?pC@_D_@E?HG@k?COg@PO?YG?CJ??WP??
W???????????CH?pC@_D_@E?HG@s?COg@PO?RG?DB??WP??
W???????????CH?pC@_D_@E?HG@s?COg@PO?RG?DI??WP??
W???????????CH?pC@_D_AE?DG@s?AWGASO?WS?CR??WP??
W???????????CH@P@O_@o?q?KOE?gBGOAWG?KS?CL??HK??
W???????????CH@`@G_@o?q?KOE?gBGOAWG?KS?CJ??HS??
W???????????CHCE@K?I_Aa?EC@Og@HO@@K?Ok?Dc??X_??
W???????????CHCE@K?I_Aa?EC@Og@HOA@K?Ok?Dc??X_??
W???????????CHGP?o_W_?i?@WE?gBOOAJ??dA?AJ??EQ??
W???????????CHGPGO_@oBA?BOCOgF?O@H_?`g?@s??Ia??
W???????????CHG`?H_Go?[?IG@q?COg@QO?RG?CM??[@??
W???????????CHG`?H_I_?M?IG@R?CWG@WO?Pg?Ce??[@??
W???????????CHG`?g_W_?M?BGE?WDP?@X??LA?AL??QQ??
W???????????CIGD@G_KO?h?@W@e?BP?@SO?`W?CS_?W@_?
W???????????CK?Y?a_Oo?b?`C?m?BD?AK_?U@?D_O?WI??
W???????????CP?dCC_KO?U?Gg@U?CWG@D_?UC?Cd??[@??
W???????????CPGHGO_PO?U?EOCOgF?O@Oo?M_?CF??Hg??
W???????????C`@HCG_W_?e?@gCOWAU??w_?TA?E@_?So??
W???????????C`@HCG_W_?e?@gE?WDS??sG?Po?B@_?QI??
W???????????C`@HCG_W_?i?@WCOWAU??w_?TA?E@_?So??
W???????????C`@HCG_W_?i?@WE?WDS??sG?Po?Cb??KE??
W???????????C`GH?g_W_?e?@gE?gCp?@J??TA?@a_?So??
W???????????C`Ga@G_HO?L?@W@b?Co_@cO?Qg?CM??W@_?
W???????????C`Ga@G_HO?L?@W@b?DO_@SO?Qg?CM??W@_?
W???????????C`OHCG_QO?M?EOCOgCgO@aG?MG?Aa_?O[??
W???????????C`OPCC_CoAI?DOCWGCb?@WO?LA?AL??DW??
W???????????CaP@@H@@G?F?@oCEGCo_ACg?Hc?AT??MG??
W???????????D@?h@G_@o?q?KOE?gDOOAD_?X_?Ap??EI??
W???????????D@GP@O_BO?e?CoE@GBGOAWG?`o?AQ_?ES??
W???????????D@GP@PA?o?JA?oCM?EOGAoG?JC??r??KS??
W???????????DAA`G@`@_?T?@gCM?C`GAGW?Sc?AX??FG??
W???????????DAA`G@`@_?T?@gDK?C`GAGW?Sc?AX??FG??
W???????????DAGH?H_Cg?M?J?@I_CWG@w??ga?AL??QK??
W???????????E@?F?g_DG@K?BGF?GCR??kG?Qc?A`O?EI??
W???????????E@@`?K_Oo@I?BOEAOD@_@SO?Ka?AT??Dg??
W???????????E@@`K?_AW?LA?WCY?Cd??sO?Ia?AHO?GY??
W???????????E@GE?e?EO?J?@S@i?@T?AEC?RA?Ac_?WK??
W???????????EAGP?B_K_?h?@g@`_CgG@K_?ga?CQ_?IW??
W???????????EAGP?B_K_?h?@gAWGCh?AaG?WK?CQ_?IW??
W???????????ECGB?E_Ao@P?Ag@K_@b?ASG?S`?AX??PW??
W???????????EOOgPO?P__I@@GAG_?WOA@O?{???cw?Ck_?
W???????????E_AQ@ECI?PGAAOACOC@O@@O?{???gw?C[_?
W???????????GB@I@A_e??h?@WCp?Ag_ADC?Qa?BB??SQ??
W???????????GB@`@H?`_?e?@c@T?Aw?AGS?`I?BA_?QW??
W???????????GBAE?c_e??d?@g@w?AQG@EG?gS?A`_?PS??
W???????????GBAH?b?e??d?@g@w?ASO@DC?SK?CQ_?Os??
W???????????GBAH?b?e??d?@g@w?ASO@DC?WK?CQ_?Os??
W???????????GBEC?E_Ao@P?Ag@K_CgOAIC?RG?Ae??SK??
W???????????GBEC?E_Ao@P?Ag@b?CgO@QC?RG?CU??[A??
W???????????GBGWCQ@W?_HA?WA@_ACG@@G?{???tO?Ai_?
W???????????GBOE?S_QGCQ?CoCgGCPOABO?R_?@o_?KK??
W???????????GBOE?S_QGCQ?CoE_GCPOABO?R_?@o_?KK??
W???????????GBOE?c_EGCQ?GoC_gCDOAL??U_?@K_?KK??
W???????????GBOEAG_L?AQ??sCWGC`OABO?U_?@g_?KK??
W???????????GBOEAG_L?AQ??sEGGC`OABO?U_?@W_?KK??
W???????????GBOEAG_L?AQ??sEGGC`OABO?U_?@g_?KK??
W???????????GBSA@C_EG@K?@WEGGD__AAg?Qc??y??KK??
W???????????GBSC?S_IGAI?@WEOGCe?ACo?Pa?@S_?KK??
W???????????GBSC?c_QG?q??wECGCp?ADO?L_?AWO?KK??
W???????????GD?b?K_M?AE?Og@s?CgG@K_?SS?CD_?[@??
W???????????GD?h?H_M?AE?Og@s?CgG@K_?SS?DB??WP??
W???????????GD@BAC_QG?e?@gECG@L?@SO?aK?BOO?UG??
W???????????GD@BAC_QG?e?@gECG@M?ACo?SS?BP??R@??
W???????????GD@BAC_QG?e?@gECG@k?ACo?SS?BP??R@??
W???????????GD@H?W_Oo?Y?U?A_WDCO@I_?MO?C`_?Wg??
W???????????GD@H?W_Oo?Y?U?C_WBCO?w_?_k?Aa_?Sg??
W???????????GD@H?W_Oo?Y?U?C_WBCOAI_?MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGO@X??iG?AD_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGO@X??i_?AD_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGOAI_?MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGOBI??MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?EOGBCO?w_?_k?Aa_?Sg??
W???????????GD@HAG_OW?e?@gECG?t??f??TC?CQ_?U@??
W???????????GDABAC_IG?e?@gECG?{?ACo?QS?BGO?UG??
W???????????GDABAC_IG?e?@gECG@T?ACo?QS?BGO?UG??
W???????????GDAE?o_aO?J?B_@h?CoG@h??ga?CI_?IQ??
W???????????GDB@G@_`G?U?AgCEG@q?@D_?aK??k_?S`??
W???????????GDCB?c_QG?e?@gECG@T?AKO?SK?BGO?UG??
W???????????GDCB@C_IG?e?@gECG?{?ACo?QS?BGO?UG??
W???????????GDC`@G_HG?Y?AWB_OCWOAb??PS?AT??QE??
W???????????GDE@G@_HG?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????GDGWC`@S?_HA?WA@OAA_@AC?{???qW?Au??
W???????????GDP@@C__W?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????GDQ@?c__W?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????GECa?c_QG?d?@gB_GCWOAb??PS?AT??QE??
W???????????GH?RAO_B_?e?KG@g_@U?AGS?UG?CL??[@??
W???????????GH@PAO_W_?Y?AWE?W@oOAJ??dG?Aa_?Ko??
W???????????GH@PAO_W_?Y?AWE?gAoOAJ??dG?@a_?Ko??
W???????????GHCB?W_@o@c?HG?t?AOgAPO?PW?DW??WP??
W???????????GHCB?W_@o@c?HG@s?COg@PO?RG?DI??WP??
W???????????GHCB?W_D_@E?HG@[?COg@`O?UG?CJ??WP??
W???????????GHCB?W_D_@E?HG@s?COg@PO?RG?DI??WP??
W???????????GHCB?W_D_AE?DG@s?AWGASO?WS?CR??WP??
W???????????GHCP?o_W_?i?@WAoOCU?AcG?PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WCOWAp??j??XA?CJ??QQ??
W???????????GHCP?o_W_?i?@WCOWAp??j??XA?CJ??UA??
W???????????GHCP?o_W_?i?@WE?W@oOAJ??PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WE?WAp??j??LA?CJ??QQ??
W???????????GHCP?o_W_?i?@WE?WCU??sG?PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WE?gBOOAJ??dA?AJ??EQ??
W???????????GHCPGO_@oBA?BOCOgF?O@H_?`g?@s??Ia??
W???????????GHCPGO_K_?M?HGCWG@gO@D_?go??t??YA??
W???????????GHC`GG_PO@E?BOCOgF?O@Oo?`W?@q??Ho??
W???????????GHOEO@cC_OW?`GACG@G_AG_?{???qg?At??
W???????????GHOP?Q_Oo@I?R?C_WBCO?{??SK?CI_?PS??
W???????????GHOP?Q_Oo@I?R?C_WBCO?{??SK?DA_?PS??
W???????????GHOP?Q_WO?M?R?C_WBCO?wO?TG?CI_?PS??
W???????????GHOP?Q_WO?M?R?C_WBCO?wO?TG?DI??PS??
W???????????GH_DG@_oG?M?F?Ch?AT?AHG?SS?@cO?Da??
W???????????GIODO@aD?GS?aCAAOCP?ACO?{???jG?BR??
W???????????GIODO@cD?_S?aCAAOAP??cO?{???jG?BR??
W???????????GK?J@A__o@Q?BC@q?CX?@Q_?X@?DCO?WI??
W???????????GK?J@A__o@Q?BC@q?Ch?@I_?X@?DCO?WI??
W???????????GK?Y?Q_GoCP?GK@U?Ad?AK_?X@?D_O?WI??
W???????????GKGoD?`GO_HA?WA?WAB?@AO?{???tO?Ai_?
W???????????GKHOCO`OO_o@K?A@GA?oA?K?{???qg?At??
W???????????GKH_DG@?WR?AACCAOA@G@?W?{???tO?Ai_?
W???????????GK_HOBA?WOW@AOCE?@OG?cG?{???tO?Ai_?
W???????????GK_IGCcG_Oc?`CAAOCCG?cG?{???ow?A{??
W???????????GK_IGCcG_OcA@CAAO@CG?cG?{???ow?A{??
W???????????GP?hA@_H_?U?IG@w?AOgAQO?Po?CR??[@??
W???????????GP?hI?_K_AI?@WCWG@gO@D_?w_?C`_?BW??
W???????????GP@Q@D??wCc?AcAgGCW_AaG?Qo?Cb??KE??
W???????????GP@QAD??wAc?Ac@H_CWG@U??ga?Ca_?HK??
W???????????GPCH?P_@o?s?KG@s?AOgASO?Pg?CR??[@??
W???????????GPCH?P_D_?U?KG@s?AOgASO?Po?CR??[@??
W???????????GPCI?o_SO?U??s@c_CW_@T??YG?CF??W@_?
W???????????GPE@?o_BO?e?CoE@GB_OAKG?Ig?AQ_?QW??
W???????????GPO`?E_Co?Y?[?C_WBOO@PO?Kg?EH??PW??
W???????????GQAP?D__g?k?CW@KG@p?@IG?co?AJ??[A??
W???????????GQCH?o_SO?T??w@c_CW_@T??YG?CF??W@_?
W???????????GQCH@P?KG?M?@S@c_CgOAgC?XG?Aq??O[??
W???????????GQCP?B_DG@I?IO@WG@`_AWG?`S?AR??[O??
W???????????GWGcD?`GOOo@K?C@GC?o@?K?{???tO?Ai_?
W???????????GWGcD?`GOP_@H?C@GC?o@?K?{???tO?Ai_?
W???????????GWGcD?`GO_o@K?A@GA?oA?K?{???tO?Ai_?
W???????????GWHCCO`OO_o@K?A@GA?oA?K?{???qg?At??
W???????????GW_SGHCP?PG?aGAC_CGO?gO?{???`w?@w_?
W???????????GW_SGHCP?PGAAGAC_@GO?gO?{???`w?@w_?
W???????????G`?J?I_oG@E?B_Ci?AX??oo?IQ?AcO?PQ??
W???????????G`?J?I_oG@E?B_Ci?AX?A_o?WQ?CSO?IQ??
W???????????G`?JAG_H_?U?IG@p?COg@QO?RO?CF??[@??
W???????????G`?JAG_H_?U?IG@w?AOgAQO?Po?CR??[@??
W???????????G`?TAC_@o@a?HG@o_@J?AKC?Qg?Ce??[@??
W???????????G`GQCc@O__HA?WA@_A?W@B??{???tO?Ai_?
W???????????G`GQCc@O__KA?KA@GA?o@B??{???tO?Ai_?
W???????????G`GQDC@G__IA?SA?WAD?@@O?{???jG?BR??
W???????????G`SA@D?AW?L?DODGOEC_AX??R@??l??KK??
W???????????GaOBAC_QG@S??wCCgCX?APG?T_?@o_?KK??
W???????????GaOBAC_QG@S??wD?gCL?APG?N??AS_?KK??
W???????????GaOBAC_QG@S??wD?gCL?APG?N??Ac_?KK??
W???????????GaOBAC_QG@S??wD?gCT?APG?N??Ac_?KK??
W???????????GaOBAC_QG@S??wDGGCT?APG?T_?@o_?KK??
W???????????GcGWD@@GGR?AAGCAGA@O@?S?{???io?BS_?
W???????????GcHODC@?WR?AACCAOA?o@?c?{???qg?At??
W???????????GoGKD?`GOP_@H?C@GC?o@?K?{???tO?Ai_?
W???????????GoGKD@@GGR?AAGCAGA@O@?S?{???io?BS_?
W???????????GoHGDA@?WR?AACCAOA@G@?W?{???tO?Ai_?
W???????????H@?L@O_aG?i?@WE?W@oOAKO?TG?BC_?SK??
W???????????H@?LAO_QG?i?@WE?W@oOAKO?TG?BC_?SK??
W???????????H@?h@A_aG?M?BGE?W@oOASO?RG?BC_?SK??
W???????????H@?h@A_aG?e?@gE?W@oOAU??Qo?A`_?SI??
W???????????H@?p@C__g?i?@WE?W@oOAS_?RC?BB??SQ??
W???????????H@ADAG_DG?e?@gE?W@oOASO?RG?BA_?PW??
W???????????H@A`?E_aG?U?AgE?W@oO@KO?`W?Cc_?KW??
W???????????H@Cc@Ga@O_E?B_FC??[OAOc?IK?@aO?Gi??
W???????????H@OE?D_QG?q?OoECGD_OADO?V??@S_?KK??
W???????????H@OE?D_d?AQ?@SECGD_OACo?V??@S_?KK??
W???????????H@SA?D_EGAK?@WDOOE?gAE_?Kc??y??KK??
W???????????H@SA?D_EGAK?@WEOGCd??iG?Pc??y??KK??
W???????????H@SA?D_EGAK?@WEOGD__?iG?Pc??y??KK??
W???????????HGICCO`AO_o@K?A@GA?oA?K?{???tO?Ai_?
W???????????I@D@?W_B_?e?CgE@G?t?AHG?RC?Ba??So??
W???????????I@OEAG_DO@Q??sECGD_OAHO?V??@K_?KK??
W???????????I@OEAG_DO@Q??sEGGD_OAHO?U_?@K_?KK??
W???????????I@SA?D_IG?k?@WDCOE?gAX??R_?@g_?KK??
W???????????I@SA?T?AW?L?DOEGGD?oAX??L_?AS_?KK??
W???????????IA@`AG_?w?Y?Ao@g_B@G@L??Sa?Cp??SW??
W???????????IAD@?P_Ag?M?B_@c_CW_@d??UG?D@G?QH??
W???????????IAD@?P_Ag?M?B_@c_C[?@d??UG?D@G?QH??
W???????????ICGWC_`COPGA?SACGCAO@?W?{???pW?Ay??
W???????????ICGWC_`COPGAACA?gC?o@@G?{???pW?Ay??
W???????????ICGWC`@CGOKACCC?oAAG@AG?{???pW?Ay??
W???????????ICHGCO`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????IOAEBCAA_PAA?gCC_AD?AK??{???eW?Ce_?
W???????????IOGKC_`COPGA?SACGCAO@?W?{???pW?Ay??
W???????????IOGKC_`COPGAACA?gC?o@@G?{???pW?Ay??
W???????????IOGgC`@?gOKACCC?oAAG@AG?{???pW?Ay??
W???????????IOOKOc@?g_E@CGAAGCCG?aG?{???pW?Ay??
W???????????IOOKOc@?g_E@CGCAGACG?aG?{???pW?Ay??
W???????????IOOKOcC?gGE@CGAAG@CGAAG?{???pW?Ay??
W???????????I_GWC`@?gOKACCC?oAAG@AG?{???pW?Ay??
W???????????I_HGCA`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????J?GKCO`AOPGA?WA?gCAG@AG?{???pW?Ay??
W???????????J?GgCA`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????K@?d?K_@o@Q?IG@Q_@L?AKC?UG?Ce??[@??
W???????????K@@P?S_Oo@K?BGEOG@[?@SG?cc?D@O?KI??
W???????????K@@Q@P??w?h?@o?k_CWG@c_?UO?C`O?SW??
W???????????KA?J?g_Og?k?@W@U?AcGAEG?RG?Cb??[A??
W???????????KA@D@C_EG?U?Ag@[?Aq?AD_?WK?Cc_?W@_?
W???????????KAAD?c_EG?e?@g@T?Ck?@L??SK?DA_?W@_?
W???????????K_AP?d?CW?L?@W?[_DOOASC?UG?BI??O[??
W???????????OBCD@G`@G?q?CoCKGBC_?Y_?aE?@gO?WK??
W???????????OBCP@A`@G?i?DOCKGAc_?j??FA?D?o?XC??
W???????????OBGE?c_EGCQ?GoCSOC_gB@_?Pc?@d??Dg??
W???????????OBGE@C_aG@I?BOCKGCoOB@_?TC?@d??Dg??
W???????????OBIC?c_`O?q?@SDGOCT??qC?Pc??y??KK??
W???????????OBIC?c_`O?q?@SD_GCGoAI_?Sc??y??KK??
W???????????OBICAD?EG@Q??sDCOEG_AX??L@??\??KK??
W???????????OBK@@A_BG?i?DOCKGAc_?j??FA?D?o?XC??
W???????????OD@B@C`_G?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????ODCQCD?QG?h?CWDGGEOOA@o?Ic??x??Gw??
W???????????ODD@@@`@G?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????ODGB?K_oG@I?BOCOoCk?@PG?KK?AT??Dg??
W???????????ODGB@__`G?U?AgCEGDO_?UO?pA?Aq??Ck??
W???????????ODGH?W_Go?Y?Y?COWBCO@K_?_k?@Q_?YG??
W???????????ODGH@___W?U?AgCEG@q?@D_?aK??k_?S`??
W???????????ODGHAG_WG?U?AgDGOAoOAH_?DK?@S_?Gw??
W???????????ODGP?S_Go?Y?Y?COWB_OAe??RO?@P_?QI??
W???????????ODGP?S_Go?Y?Y?C_WBCOAK_?TO?@`_?OY??
W???????????ODGP?S_Go?Y?Y?C_WBCOAk??TO?@`_?OY??
W???????????ODGP?S_Go?Y?Y?C_WBOOAK_?TO?@`_?OY??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?X_?CI_?HK??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?Y_?CK_?PK??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?i_?CI_?HK??
W???????????ODGP?S_Oo@I?R?CoGECO?oo?J_?CI_?HK??
W???????????ODGP?S_Oo@I?R?CoGF?O?oo?J_?CI_?HK??
W???????????ODK@@@_HG?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????OD_HCG_CoBA?P_?sGB_O?go?dC?AL??XG??
W???????????OEOoGc?R?B_A@GC@_@OO?WO?{??@Ig?AT_?
W???????????OH?MD@?g_?b?@S@J?CT?@X??k@?EGO?KQ??
W???????????OH?MDA?gO?b?@S?t?@J?Bo??b@?AQO?Gq??
W???????????OH?pE?_B_AE?EGC`ODG_?i_?WQ??y??IQ??
W???????????OHCPCO_@oBA?BOCOgAcOA`G?MG?CL??Ka??
W???????????OHCPCO_@oBA?BOCOgECOAD_?Eg?BQ??Ea??
W???????????OHCPCO_PO@E?BOCOgAcOA`G?KK?CL??L_??
W???????????OHCPCO_PO@E?BOCOgBAOAQG?`W?@`_?Ho??
W???????????OHCPCO_PO@E?BOCOgECOA`_?Dg?AY??MA??
W???????????OHGDA@_EGB@??wCQOCK_@aG?SS?@J??BS??
W???????????OHGP?Q_WO?M?R?CoGECO?sO?`W?AQ_?DS??
W???????????OHGP?Q_WO?M?R?CoGECO@s??`W?AQ_?DS??
W???????????OHGP?Q_WO?M?R?CoGF?O?sO?`W?AQ_?DS??
W???????????OHGPAO_@oBA?BOCOgECOAD_?Ig?Aq??Ka??
W???????????OHGPAO_@oBA?BOCOgECOAS_?Ig?Aq??Ka??
W???????????OHGPAO_PO@E?BOCOgECOAD_?KK?Aq??Do??
W???????????OHG`?I_GoAI?R?CgGEAO?wO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CgGEAO@oO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CgGF?O?wO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CoGEAO@oO?R_?@J??OU??
W???????????OHG`?I_Oo@I?R?C_WBAO@SO?MG?CY??OU??
W???????????OHG`AG_@o@a?HOCWG@oOB@G?HW?Cd??Ia??
W???????????OHG`AG_DO@E?HOCWG@oOB@G?HW?C`_?Io??
W???????????OHG`AG_QO?M?EOCOgDGO@QG?_w??x??KI??
W???????????OHG`AG_QO?M?EOCOgECO?sG?`W??t??KI??
W???????????OHK@?W_@o@a?HOCWGBOOAPG?HW??t??Ia??
W???????????OHK@?W_@oAQ?EOCWGCcO@cG?oS??j??DS??
W???????????OHK@?W_@oAQ?EOCWGDCO@SG?cS?@J??BS??
W???????????OHK@?W_Og@B??wCSOCI_@`G?Sc??r??Cs??
W???????????OHK@?W_P_?U?EGCWGD@O?T_?UA?BG_?QQ??
W???????????OHK@?W_QO?M?EOCOgDCO@SG?`W??t??KI??
W???????????OP?hE?_PO?U?EOCOgECO@_o?V??CJ??DW??
W???????????OP?hE?_PO?U?EOCOgECO@_o?V??Cb??DW??
W???????????OP?hE?_PO?U?EOCOgEGO@_o?U_??j??SW??
W???????????OP?hE?_PO?U?EOCOgEGO@_o?U_?Cb??Dg??
W???????????OPCHCO_@oAQ?EOCOgEGO@Y??_w?@X??EI??
W???????????OPCHCO_PO?U?EOCOgEGO@_o?U_?CF??Dg??
W???????????OPCHCO_PO?U?EOCOgEGO@_o?U_?CF??Eg??
W???????????OPCICB?CgAH?DGD_GEOOA@o?Io??w_?Gs??
W???????????OPGHA@_Og@Q?AoCKGCa_AGg?WE?@U??Ic??
W???????????OPGHAO_@oAQ?EOCOgEGO@I_?[C??j??SW??
W???????????OPHAAS?Og_E??kCU?CgG@WG?KS?AK_?[C??
W???????????OQOKGo?U?BGA@_C?o@OO?WO?{??@Ig?AT_?
W???????????OSOgG`?POAoA@GC@_?o_?k??{??@Cw?Ak_?
W???????????OWOEGo?U?BGA@GC@_@OO?WO?{??@Ig?AT_?
W???????????OWPCGP?X?AoA@OC@O@O_?WG?{???dg?Ch_?
W???????????O`GBAB?HOAS?@cCWGDD?B@G?XC??m??JC??
W???????????O`K@?K_CoAI?DODAOC`_@gO?TA?@L??BW??
W???????????O`K@?K_CoAI?DODO_CgO@`G?SK?@L??BW??
W???????????O`KA@D??w@S?@cCWGCd?B@G?UC?@U??Kc??
W???????????O`KA@G_@W@K?@WCWOC_gB@_?YC??t??Cw??
W???????????O`KA@G_@W@K?@WCgGDO_B@_?RA??t??Cw??
W???????????OaGB@g?`G?T??wEOGCL?APG?Ic?Ag_?KK??
W???????????OaGB@g?`G?T??wEOGCL?APG?M_?Ag_?KK??
W???????????OaGBAC_IGAK?@WCWOCCgB@_?TC?@L??FG??
W???????????OgGcOgAAOGPA?cC?oA?g?_g?{???kW?BM??
W???????????Oga_BGC@OAK@@GAG_@OOA@O?{???cw?Ck_?
W???????????OoHGDAAW?G`?`GA@GA?oA?K?{???tO?Ai_?
W???????????P@?FAC_PO?q?`OCSGD_OB@_?Sc?@L??Bg??
W???????????P@GBAA_PG?e?@gCEGCWO?dO?Dg?Bo??WE??
W???????????P@K@@@_@g?e?@gCEGDGO?TO?Bg?BO_?YC??
W???????????PAGB?W_`GAK?@WCSOCGgB@_?Sc?@L??Bg??
W???????????PAGB?W_`GAK?@WCSOCGgB@_?[C?@L??Bg??
W???????????PAGB?W_`GAK?@WCcOCGgB@_?[C?@L??Bg??
W???????????POHGPOAC_GaA@GC@_A@O?`O?{???Ww?A[_?
W???????????Q@CP?D`?g?q?CoCKGCQ_?kG?Eg?A_o?[C??
W???????????Q@GDA@_BG?q?CoCKGCOo?l??Eg?B@O?II??
W???????????Q@GDA@_BG@I?BOCKGCOo?l??Eg?BCO?Ia??
W???????????Q@GE?D_EGCQ?CoCgGCS_B@_?Pa?@d??Dg??
W???????????Q@GEAC_HO?q?@SDCGE_OAGo?Pc??y??KK??
W???????????Q@GEAC_HO?q?@SDGGE_OAGo?Pc??y??KK??
W???????????Q@GEAC_HO?q?@SDGGE_OAI_?Pc??y??KK??
W???????????Q@GEAG_EO@I??sCKGCoOB@_?TC?@d??Dg??
W???????????Q@GP?D__g?q?CoCKGCR??[G?Ic?E?o?MC??
W???????????Q@K@?D_Ag@K?BGCKGCOo?l??Eg?AgO?KQ??
W???????????QAGD?D_IG?q?OoEG_Cq?@QC?LA??\??KK??
W???????????QA_BAa@?g?h?@g?u?AIG?eG?oc?CX??MC??
W???????????QC?F?c_EOGP?OgD__EB?@cG?S`?@T??Bg??
W???????????QCGKOKC?oGPACCACG@CO@CG?{???pW?Ay??
W???????????QCGKOSC?oH@A@CACG@AO@CG?{???pW?Ay??
W???????????QOGKOcA?g_E@CG@AGCCG?aG?{???pW?Ay??
W???????????Q_ICCgAH?Ga?_cAAGA?oA?K?{???kg?BL??
W???????????R?GKOcC?oOD?aC@AOCAG@AG?{???pW?Ay??
W???????????S@?FCD?EG@Q?GoCWGCc_B@_?Qa?BG_?FG??
W???????????S@GHOA_WG?e?@gCgOBOO?Wo?HS?AL??PW??
W???????????S@GP?S_PO?U?EOCOgCcO@cG?KK??y??WK??
W???????????S@GP?S_PO?U?EOCOgCgO@aG?KK??u??Gk??
W???????????S@GP?S_PO?U?EOCOgCgO@aG?KK??u??WK??
W???????????S@IA?T?IG?L?@WDCGEGOAX??Qc?@g_?KK??
W???????????S@`A?[@?gAE??kAY?CSG@aG?Dc?@p??WE??
W???????????SA?F?c_PO?p?`ODGOCS_B@_?Y@?@d??Bg??
W???????????SA?F?c_PO?p?`ODGOEB?@gC?Pc?@d??Bg??
W???????????U?GB?g_DO?L?@WCgOCSGB@_?Pc?@X??EW??
W???????????W@?F?K_oG@I?BOCg_CSO@PG?QK?@d??Dg??
W???????????W@?R?E_oG?w?CWCQ_C`O@T??Qa?@c_?Dc??
W???????????W@?X?Q_GoAI?R??wGE_O?oo?i_?AQ_?Gs??
W???????????W@?X?Q_WO?M?R?CoGECO@S_?hC?AQ_?DS??
W???????????W@?X?Q_WO?M?R?CoGECO@S_?hO?AQ_?DS??
W???????????W@?d?K_GoAI?R?CoGDAO?oo?J_?AQ_?WS??
W???????????W@?d?K_HOAE?R?CoGDAO?oo?J_?AI_?WS??
W???????????W@?d?K_Oo@I?R?CoGDCO?oo?pC?@Y??HS??
W???????????W@?d?K_Oo@I?R?CoGEAO@SO?gK?@Y??HS??
W???????????W@?hAG_K_AI?@WCWG@gO@D_?go?C`_?JO??
W???????????W@CH?W_@oAQ?EOCOgECO@PO?RG?@s??Sg??
W???????????W@CH?W_@oAQ?EOCOgECO@[??KS?CJ??DS??
W???????????W@CP?S_PO?U?EOCOgECO@Oo?RO?@s??SK??
W???????????W@CP?S_PO?U?EOCOgEGO@Oo?Qo?@w??SK??
W???????????W@CP?S_PO?U?EOCOgEGO@Oo?Qo?Dc??Ck??
W???????????W@C`?K_@oAQ?EOCOgEGO@PO?Qg?@h??SW??
W???????????W@C`?K_@oAQ?EOCOgEGO@PO?Qg?@w??SW??
W???????????W@D@@O_AW?LA?WDo?EB?@KO?Sa?@HO?CY??
W???????????WC?FAG_PO@H?BGDo?EB?@SG?Q`??d_?@i??
W???????????WOc_?d?Og?[?AKEP?@`GA_W?`P??qO?Gq??
W???????????[?_B@C_Go?d?@gDW?ASO@DC?ES??l??WE??
W???????????_HGSGP?`_A`?DGCW_AgG?wG?co?@L??HK??
W???????????_HOBCA_oG?U?E_A`_@POAQG?bC?AU??Eg??
W???????????_HOPE?_Ao@K?IGB@O?f?ASG?UC?DC_?Dg??
W???????????_HOPE?_BO?e?KODA_A`_ASG?YA?@L??BW??
W???????????_H_EGA`@OGS@@_ACO@GGAI??{???qW?Au??
W???????????_K_BGC`?oGW@AOCE?@OG@CG?{???tO?Ai_?
W???????????_K_BGD@?gGg@AC@AOAA_AK??{???jG?BR??
W???????????_PGDGC_DO@E?X??kGB_OBK??cK?AE_?Ck??
W???????????_POHE?_Oo@I?BOD@_BAOAQG?TC??r??Do??
W???????????_aOPEC?Og@E??kCq?Ak?AcC?YA?@E_?WE??
W???????????_cGgGWCAO_H@?S@AG@?o@?g?{???kW?BM??
W???????????_oOKCD?_g@a?HCCOoCHG@PG?W`?@I_?BS??
W???????????_ob?CKAC_OH?_W@OGAGOA?K?{???tO?Ai_?
W???????????_ob?GE@A_GH@GC@COAGOA?K?{???kg?BL??
W???????????`CSAD?_Ag?M?AKCs?AY??s_?oH?DAO?KQ??
W???????????`GOgCKCCO_S@CO@GOAAO?aO?{???`w?@w_?
W???????????`_SODC?Ag?M?AKCo_AWO?sC?oH?DAO?KQ??
W???????????`_aOCKAC_OH?_W@OGAGOA?K?{???tO?Ai_?
W???????????`_aOCWA@_GH?_WAOGAGOA?K?{???tO?Ai_?
W???????????a@OEGK?Q_B_ACGCC_@OO?W_?{???eW?Ce_?
W???????????a@OIGI?U?_QAA_CG_?oO?k??{??@Cw?Ak_?
W???????????a@OIGI?U?_QAA_CG_?o_?k??{??@Cw?Ak_?
W???????????a@OKGH?U?_IA@OCK??oO?k??{??@Cw?Ak_?
W???????????a@OKGH?U?_IA@OCK??o_?k??{??@Cw?Ak_?
W???????????a@OKGH?Y?_WA?WCK?@OO?WO?{???hW?CY_?
W???????????a@OQGE?OoB_ACGCC_?q??g_?{??@Ig?AT_?
W???????????a@OQGE?Q_AgA?gCE??oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgA?gCG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgA?gCK??oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgAB?CGO?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q__IAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?R?AEACGCC_?w??i??{??@Ig?AT_?
W???????????a@OQGE?R?BA?IOC?oCE?AC_?{??@Ig?AT_?
W???????????a@OQGE?R?_EAB?CH??w??i??{??@Ig?AT_?
W???????????a@OQGE?R?_EAB?CH?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?U?BGA?WCK?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?U?BGA@_CK?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?WOAcA@_C?o?q??g_?{??@Ig?AT_?
W???????????a@OQGE?[?_WACGCC_?p??gO?{??@DW?Ai_?
W???????????a@OQGE?[?_WACGCC_?q??g_?{??@Ig?AT_?
W???????????a@OQGECI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@OQGQAH?AK?L?CK?@OO?Y??{???gw?C[_?
W???????????a@OSGD?R?B_ACOCCO@O_?WG?{???dg?Ch_?
W???????????a@OSGD?WOAcAD?CD?@Q??W_?{???eW?Ce_?
W???????????a@OSGD?WOAgA?WCI?@Q??WO?{???eW?Ce_?
W???????????a@OSGD?Y?_WACGCC_@OO?W_?{???eW?Ce_?
W???????????a@OSGD?[?_WACOCCO@O_?WG?{???dg?Ch_?
W???????????a@OSG`AD?B_A?WCI?@OO?W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?WCI?@Q??WO?{???eW?Ce_?
W???????????a@OSG`AD?B_A?WCI?@Q??W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@Q??WO?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@Q??W_?{???eW?Ce_?
W???????????a@OWGB?QOAKACGCC_?w??i??{??@Ig?AT_?
W???????????a@OWGB?Q_B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OWGB?T?BOA@OCK?@OO?WO?{???eW?Ce_?
W???????????a@OWGB?WOAcA@GC@_?q??g_?{??@Ig?AT_?
W???????????a@OWGB?WOAcAB?CH??q??g_?{??@Ig?AT_?
W???????????a@OWGB?WOAgA?gCI?@Q??WO?{???eW?Ce_?
W???????????a@OWGB?Y?_KA@GCK?@OO?WO?{???hW?CY_?
W???????????a@OWGB?Y?_SACGCD?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_AE?J??X?CAOA?o?{??@Ig?AT_?
W???????????a@OWG`AC_AQ?GoC?oCE?AC_?{??@Ig?AT_?
W???????????a@OWG`AC_AQ?GoCK??w??i??{??@Ig?AT_?
W???????????a@OWG`AC_Ao?K_CK?@OO?WO?{??@Ig?AT_?
W???????????a@OWG`AC_B_A?WCI?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_B_A@GC@_?p??gO?{??@DW?Ai_?
W???????????a@OWG`AC_B_A@GC@_?q??g_?{??@Ig?AT_?
W???????????a@OWG`AC_B_AB?CH??q??g_?{??@Ig?AT_?
W???????????a@OWG`AC_B_AB?CH?@OO?WO?{??@Ig?AT_?
W???????????a@OWG`AC_B_AC_CE??p??gO?{??@DW?Ai_?
W???????????a@OWGaACOB_A@OC@O@O_?WG?{???dg?Ch_?
W???????????a@OaGEAQ?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@OaGIAH?AK?L?CK?@OO?Y??{???gw?C[_?
W???????????a@OoGcA?o`_A@GC@_@OO?WO?{??@Ig?AT_?
W???????????a@PGGPAQ?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POGPA@_`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POGPAP?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POH@A@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@POH@A@_`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POHCAC__QA?o?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`GA@G?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A?g?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A?o?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_@H?P__WACGCC_?w??i??{??@Ig?AT_?
W???????????a@P_@I?T?_IAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@P_@I?T?_KAB?CGO?oO?k??{??@Cw?Ak_?
W???????????a@P_@`?S__EAB?CH??q??g_?{??@Ig?AT_?
W???????????a@P_GDAQ?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GDCH?_aA@O?QO?P_?k??{???gw?C[_?
W???????????a@P_GDCH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_GEAAO`OAAG?PO?Q_?k??{???gw?C[_?
W???????????a@P_GEAAO`OAAO?PO?Q_?k??{???gw?C[_?
W???????????a@P_GEAQ?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GECH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_GECI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@__cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@__oAC_C?o@OO?WO?{??@Ig?AT_?
W???????????a@P_GHA@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GHA@_`GAAO?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@_`OA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@_`OAAO?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHAP?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GHCI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GIA@O_WACOCCO@O_?WG?{???dg?Ch_?
W???????????a@P_H@A@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_HCCH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_HCCI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@QAGo?R?_SACGCD?@S??[??{???eW?Ce_?
W???????????a@QAGo?Y?_SACGCD??o_?i??{???eW?Ce_?
W???????????a@QAGo?Y?_SACGCD??p??i??{???eW?Ce_?
W???????????a@QCGo?R?_EAA_CI?@OO?Y??{???hW?CY_?
W???????????a@QCGo?R?_EAC_CE??w??i??{???dW?Ci_?
W???????????a@QCGo?R?_QAA_CG_@OO?Y??{???hW?CY_?
W???????????a@QCGo?R?_SACGCD?@S??[??{???eW?Ce_?
W???????????a@QCGo?R?_aA?oCI?@OO?Y??{???hW?CY_?
W???????????a@QCGo?Y?_SACGCD??p??i??{???eW?Ce_?
W???????????a@QCGo?Y?_SACGCD?@OO?W_?{???eW?Ce_?
W???????????a@QCGo?Y?_WACGCC_@OO?W_?{???eW?Ce_?
W???????????a@QGGQCK?_QA?o?SO?Q_?k??{???gw?C[_?
W???????????a@QGGo?Y?_SACGCD??o_?i??{???eW?Ce_?
W???????????a@Q_GEAAO`OAAG?PO?Q_?k??{???gw?C[_?
W???????????a@Q_GEAAO`OAAO?PO?Q_?k??{???gw?C[_?
W???????????a@R?GHA@_AaA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GHA@_AaA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GHA@_Ac?GgCH?CCOA@O?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CA_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CCO?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CCO?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?C@_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?CCO?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?CCO?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?C@_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?CA_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAC_CA_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAC_CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@O?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@O?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@O?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@O?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?CA_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?CA_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_AIA@GCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_AIA@GCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_AQA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_AQA?gCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?s??gO?{???gw?C[_?
W???????????aCOWCSA?gGEACCCCO@AG@CG?{???pW?Ay??
W???????????aCOWCSA?oGDA@CCCOAGG?cG?{???pW?Ay??
W???????????aCOgCKA?oGDA@CCCOAGG?cG?{???pW?Ay??
W???????????a_`OGE@A_GH@GC@COAGOA?K?{???kg?BL??
W???????????b?GWGQAOOP@?aCCAG@?oA?g?{???pg?Ax??
W???????????b?GcGK@OOP@?`CCCGA?oA?g?{???pg?Ax??
W???????????c@OPCC_Oo?q?Co?[GAc_?sG?EW?E@O?SI??
W???????????c@OPCC_Oo@I?BO?[G?r?@SO?Ka?ED??Sg??
W???????????cOW_?`_Og?Y?AoDP?AY??sO?SH??sO?WB??
W???????????cOW_?e?OW?Y?ASDGG@o_@L??SH?E?o?PS??
W???????????cOW_@C_Go?R?AoAgG@oOAM??oI?@J??HI??
W???????????g@OB?E_oG?i?DO@_oCQO@P_?Qc?@X??Qo??
W???????????gG@DGO_OoCQ?B_CoG@Y?@S_?`a?@c_?WI??
W???????????gOS_@C_Go?R?AoBOOC[?B?S?cI??q_?Gk??
W???????????o@?F?K_k?AQ?_o@oGCS_@aG?RG?C`O?II??
W???????????o@?F?K`COAK?T?@oGBG_@Og?Qo?CWO?QQ??
W???????????o@?J?I`?oDO?I_@oGBK?@Oo?QQ?CcO?Pa??
W???????????o@?J?I`K?CK?HG@oGB?o@T??Qg?CcO?Pa??
W???????????o@?R?E`?oCo?K_@oGBB?@SO?Qa?C`O?PI??
W???????????o@?R?E`B?BC?QG@oGB?o@T??Qg?CHO?OY??
W???????????o@?R?E`COBG?PO@oGBG_@Og?Qo?COo?Qo??
W???????????o@?XE?_Oo@I?BODAOC`_@cO?Sa?@T??Bg??
W???????????o@GHAA_WG?M?BGDOOAgO@IO?`g?@I_?BK??
W???????????oOK_?c_Oo?[?AKA`OD?gAI_?EP?@IO?Gq??
W???????????w?CB@S?I_?X?AW@`_@QO?eC?QD?AHO?QW??
W???????????w?CB@S?I_?X?AWCw?@`_?hG?H`?AOg?Gd??
X???????????@KASAAa?oCQ?_c?SG?IG?EG?AI?C?W?G[??~???
X???????????@KASAAa?oCQ?_c?SG?IG?EG?AI?C?W?O[??~???
X???????????@KASCA__oOa?QCA@G@AO?DC?AI?C?W?O[??~???
X???????????@KASCB?_g@a?ICAAOA@G?Og?GP?C?W?O[??~???
X???????????@KASCB?_gAa?ECAAOA@G?Og?GP?C?W?O[??~???
X???????????@KCS@A`?oOQ?_c?IG?cG?Gg?@a?C?W?O[??~???
X???????????@KCS@A`?oOQ?aC?IG?`G?Gg?@a?C?W?O[??~???
X???????????@KCS@A`?oOa?`C?`G?KG?Gg?@Q?C?W?O[??~???
X???????????@SAKAA`?oCa?ECAAG@@G@?g?AQ?C?W?O[??~???
X???????????@SAKGA`?oCa?EC?`G@AG@?g?AQ?C?W?O[??~???
X???????????@SAKGA`?oCa?EC?aG@@G@?g?AQ?C?W?O[??~???
X???????????@SCK@A`?oOQ?_c?KG?aG?IG?@I?C?W?O[??~???
X???????????@SCK@A`?oOQ?`C?HG?cG?Gg?@a?C?W?O[??~???
X???????????@SCK@A`?oOQ?aC?HG?aG?Gg?@a?C?W?O[??~???
X???????????@`GHGG_OgCB?DG?H_ACO?QO?AI?@A_?O[??~???
X???????????@`GHGG__gAB?DO?HO@C_@AG?AK??aO?O[??~???
X???????????@`GHGG__gAB?DO?HOAC_?aG?AK??aO?O[??~???
X???????????@`OHCG_OgCB?DO?HO?c_?IG?GK?AAO?O[??~???
X???????????@oABAA`AGO`?IOCAOAGO?cO?`H??dO?GM??}???
X???????????@oABAA`AGO`?IOCAOAGO?cO?`H?@DO?GM??}???
X???????????@oABAA`AGO`?KOCCO@GOA@O?`H??bO?CU??}???
X???????????@oABAA`AGO`?KOCCO@GOA@O?`H?ABO?CU??}???
X???????????@oABAA`AGO`?cG?cO?R??KO?`H?AAo?CU??}???
X???????????@oABAA`AGO`?cG?cO?R??KO?`H?CAo?CU??}???
X???????????@oABAA`AGO`AAG@GO?R??KO?`H?AAo?CU??}???
X???????????@oABAA`CGOPA@G?cO?Q_?`_?`H?@Go?GU??}???
X???????????@oABAA`CGOPAAG?aO?Q_?`_?`H?@Go?GU??}???
X???????????@oABAA`CGOPAAG?aO?R?A@O?`H?@Go?GU??}???
X???????????@oABAAaAGG`?KOCCO@GO?`O?`H??bO?GU??}???
X???????????@oABAAaAGG`?KOCCO@GOA@O?`H??bO?GU??}???
X???????????@oABAAaAGG`?KOCCOAGO?`O?`H??bO?GU??}???
X???????????@oABAAaAGG`?cG?cO?R??KO?`H?CAo?GU??}???
X???????????@oABAAaAGG`@CG?cO?R??cO?`H?CAo?GU??}???
X???????????@oABAAaAGG`AAG?gO?R??KO?`H?@Ao?GU??}???
X???????????@oABAAcAGO`?cC?W_@CO?`_?OU??hO?OU??}???
X???????????@oABAC`?oGP?QO?aO@H?ACG?A[?AGg?GT??}???
X???????????@oABAC`?oGP?SO?aO@H?ACG?A[?CCg?GT??}???
X???????????@oABAC`?oG`?QO?aO@B?ACG?BK?AAg?GT??}???
X???????????@oABAC`?oG`?QO?aO@B?ACG?BK?CAg?GT??}???
X???????????@oABAC`?oG`?QO?aO@H?ACG?A[?AGg?GT??}???
X???????????@oABAC`?oH@?QO?aO@B?ACG?BK?AAg?GT??}???
X???????????@oABAC`?oH@?QO?aO@B?ACG?BK?CAg?GT??}???
X???????????@oABAE@CGP@?`GAA_?S_?K_?_X?ADO?Ob??}???
X???????????@oABCC__g_P@AC?T?AGO@@O?CY?CH_?CR??}???
X???????????@oAD@D?_WGP@CC?c_?b??aG?_h?AAo?Ce??}???
X???????????@oAD@D?_WGP@CC?c_?b??aG?_h?CAo?Ce??}???
X???????????@oAD@D?_WGP@CCAC_?b??aG?_h?CAo?Ce??}???
X???????????@oAD@D?_WG`@@CCA_@B?@AG?`H?@Go?AU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?@Go?AU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?@Go?OU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?CGo?AU??}???
X???????????@oAD@D?_WOP?aC?a_@B?A@G?`H?AD_?Cb??}???
X???????????@oAD@D?_WOP?aC?a_@B?AAG?`H?AD_?Cb??}???
X???????????@oAD@D?_WOP?aC?g_CAO?Q_?`H?@B_?GR??}???
X???????????@oAD@D?_WOP?cC?c_?b??aG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC?c_@B??aG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC?c_@B?@AG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC@C_@B?@AG?_h?CAo?Ae??}???
X???????????@oAD@D?_WOP?cC@C_@B?@AG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cCAC_@B??aG?_h?CAo?Ae??}???
X???????????@oAD@D?_WO`?`C@G_AAO?a_?`H??b_?OR??}???
X???????????@oAD@D?_WO`?`C@G_AB??aG?`H?CAo?AU??}???
X???????????@oAD@D?_W_`@@C@A_@CO?P_?HH?AD_?Ob??}???
X???????????@oADA@`@OGP?SO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OGP?SO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OGP?cO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OGP?cO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OG`?SO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OG`?SO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OG`?cO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OG`?cO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`AGO`AAG@GOCA_@CO?`H??RO?CU??}???
X???????????@oADA@`AGP@AAC?SO?R??cO?OU?CHO?AU??}???
X???????????@oADA@`GGO`A@C?X?@CO?`O?`E?ABO?AU??}???
X???????????@oADA@aAGG`AAOCAOAG_?cG?`H?@B_?GT??}???
X???????????@oADA@aAGG`ACC?SO?R??SO?GU?AHO?OU??}???
X???????????@oADA@cAGH@@AC?SO?R??SO?GU?AHO?OU??}???
X???????????@oADA@cAGP@?aC?SO?R??cO?OU?CHO?AU??}???
X???????????@oADAB@?WHCAAOCAGAGG@AG?Ch?AB_?Od??}???
X???????????@oADAD@AGGa@CO?c_?QO?K_?_[?ADG?O`_?}???
X???????????@oADAD@AGOQ?aO?g_?SO?K_?_[?ADG?O`_?}???
X???????????@oADAD@AGOQ?aO?g_?T??KG?_[?AHG?OP_?}???
X???????????@oADADAAGGQ?aO?g_?T??KG?_[?@HG?OP_?}???
X???????????@oAE@C__WCc?aCCAGAAO?cG?PD?@B_?OT??}???
X???????????@oAE@C__WGc@AC@AGAAO?cG?`D??b_?OT??}???
X???????????@oAE@C__WOS?`CACGCAO?aG?`D??d_?Gd??}???
X???????????@oAE@C_h?C`?PG@C_@AG@CG?O[?CGg?OT??}???
X???????????@oAEAC`?WAP?PGCB?ACGAAG?Gk?CGg?Gd??}???
X???????????@oAEAC`?WAP?QGCD?ACGA@G?G[?CGg?Gd??}???
X???????????@oAEAC`?WHG?HC?aOACG@CG?O[?CGg?OT??}???
X???????????@oAH@B?c_CW?SGACG@GG?`G?PK?CAg?OT??}???
X???????????@oAH@B?c_CW?SGAGG@CG?`G?HK?CAg?GT??}???
X???????????@oAH@B?c_CW?SGAGG@CG?`G?HK?CAg?OT??}???
X???????????@oAH@B@A_CW@@CCAO@CG?QG?_k??gg?Cd??}???
X???????????@oAH@B@A_CW@@GCAG@CG?QG?_k?AGg?Cd??}???
X???????????@oAH@BCA_GW?PGAAG?cG?aG?Ok?@Gg?Od??}???
X???????????@oAHAB@?WCP?HGAA_CB?ACG?HK?CCg?GT??}???
X???????????@oAHAB@?WC`?HGCC_CB?ACG?HK?AAg?GT??}???
X???????????@oAHAB@?WD@?HGAA_CB?ACG?HK?CCg?GT??}???
X???????????@oAHAB@?WD@?HGCC_CB?ACG?HK?AAg?GT??}???
X???????????@oAHAB@AGO`?cG?h??SO?HO?`D?ABO?CU??}???
X???????????@oAHAB@AGO`?cG?h??SO?HO?`D?CBO?CU??}???
X???????????@oAHAB@AGOa?SC?Q_?WO?Q_?_d?CBO?Ge??}???
X???????????@oAHAB@AG_`@@O@CO?S_?Q_?PB?CBO?Ce??}???
X???????????@oAHAB@CGGQ?S_?WO?S_?PC?`D?AB_?OT??}???
X???????????@oAHAB@CGOP?`G@G_?S_?S_?`B?ADO?OM??}???
X???????????@oAHAB@CGOP?`GAG_?S_?S_?`B?ADO?OM??}???
X???????????@oAHABAAGG`?cG?h??SO?HO?`D?CBO?GU??}???
X???????????@oAHABAAGG`A@G@A_?SO?P_?`D?@HO?GU??}???
X???????????@oAHABAAOG`?P_?gG?W_?IG?_T?CHO?GU??}???
X???????????@oAHABACGGPA@G?SO?Q_?P_?`D?@D_?Gd??}???
X???????????@oAHABACGGPA@G?S_?WO?S_?`D?@DO?GM??}???
X???????????@oAHABCD?H@?aGAGOCG_?S_?G[?CAW?GQ_?}???
X???????????@oAHABCD?OPA@GAGOAC_?S_?G[?@CW?Oa_?}???
X???????????@oAHC@__gO`A@C?QO?W_?Q_?PI?@B_?OR??}???
X???????????@oAHC@__gO`A@C?SO?Q_?S_?OY?@D_?Ob??}???
X???????????@oAHC@__gO`A@C?WO?Q_?Q_?OY?@H_?OR??}???
X???????????@oAHC@__g_P@AC?Q_?SO@C_?CY?@D_?Ob??}???
X???????????@oAHCB?_WAc?aC?QOCB?ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WAc?cC?QOCB?ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WGW?aC?QOCC_ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WGW?cC?QOAA_ACG?DK?CCg?GT??}???
X???????????@oAHCB?_WGW?cC?QOCC_ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WHG?`C?QOAG_ACG?C[?CCg?GT??}???
X???????????@oAHCB?_WHG?`C?QOCC_ACG?C[?AGg?GT??}???
X???????????@oAHCB?_WHG?aC?QOCC_ACG?C[?AGg?GT??}???
X???????????@oAI@A_c_CWACGAGG@CO?`C?HK?AAo?OS_?}???
X???????????@oAI@A_c_GW?SG@GG@CO?PC?`K?AAo?GS_?}???
X???????????@oAI@A_c_GW?SG@GGACO@@C?PK?CAo?OS_?}???
X???????????@oAI@A_c_GW?cG?gGACO@@C?PK?CAo?OS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?HK?AAo?GS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?HK?AAo?OS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?`K?AAo?GS_?}???
X???????????@oAIAA`GGGa?`O?h??SG?PG?_X?AD_?Ob??}???
X???????????@oAIAAaAOGP?HO?b??cO?IC?_k?@Go?Gc_?}???
X???????????@oAIAAaAOGP?KO?d??gO?IC?_[?@Co?Gc_?}???
X???????????@oAIAAcAGOQ?`O?b??SG?QG?HH?AD_?Ob??}???
X???????????@oAIAAcAOOP?cG@CG?W_?Q_?G[?ACo?Oc_?}???
X???????????@oAIAAcB?OS?`G@CG?QG?Q_?HK?AGW?OR??}???
X???????????@oAKA@aA__Q?aC?QG?b??QO?HE?CHG?GT??}???
X???????????@oAPC__cGOW?KG?S_@A_?PG?OF?@DO?Ae??}???
X???????????@oAPC__cGOW?KG?S_@A_?PG?_F?@DO?Ae??}???
X???????????@oA`CG_gGOa@@_?aO?Q_?cO?_F??XO?AU??}???
X???????????@oB@CO_aGOS?`G?gO?S_A@_?_F?ADO?Ce??}???
X???????????@oCB@A`AGO`?aG?QOCA_@@_?`H?AGo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R??cO?`H?AAo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG?WOAB??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG@G_CA_@CG?`H??RO?AU??}???
X???????????@oCB@A`AGO`?aGAGO?R??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?cG?SO?R??SO?`H?AAo?CU??}???
X???????????@oCB@A`AGO`?cG?SO?R??SO?`H?CAo?CU??}???
X???????????@oCB@A`AGO`?cG?SO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?cGCCO?R??SO?`H?AAo?CU??}???
X???????????@oCB@A`AGO`AAG?WO?R??cO?`H?AAo?AU??}???
X???????????@oCB@A`CGOP?`G?SOCA_?H_?`H?AGo?AU??}???
X???????????@oCB@A`CGOP?cO?WOCCO?PO?`H?@BO?GU??}???
X???????????@oCB@A`CGOPA@G?SO?a_?H_?`H?@Go?GU??}???
X???????????@oCB@A`CGOPA@G?SO@A_?H_?`H?AGo?AU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?@Go?AU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?@Go?GU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?AGo?AU??}???
X???????????@oCB@A`CGOPAAG@AOCA_?H_?`H?AGo?AU??}???
X???????????@oCB@A`GGOPAAC@A_@CO@C_?`E??RO?AU??}???
X???????????@oCB@A`GGOPAAC@CO@B?@CO?_U??XO?AU??}???
X???????????@oCB@AaAGG`?IG@GO@B??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO?R??cO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO@B??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO@B??cO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?IGAGO@B??cO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?KGACO@B??cO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cG?SO?R??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?cG?SO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cG?SO@B?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cGACO@B?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`AAG?WO?R??SO?`H?@Ao?GU??}???
X???????????@oCD@@`AGO`@CO@GO@C_@@G?`H??R_?AT??}???
X???????????@oCD@@`AGO`AAOCAO@G_@CG?`H??R_?AT??}???
X???????????@oCD@@`AGO`AAOCAOAG_?cG?`H??R_?AT??}???
X???????????@oCD@@aAGG`@CO@GO?S_?PG?`H?@B_?GT??}???
X???????????@oCD@@aAGG`AAOCAO?W_?SG?`H?@B_?GT??}???
X???????????@oCD@B@?WGc@@OAGGCAOAAC?AX??dO?Oe??}???
X???????????@oCD@B@?WGc@@OAGOCAO@AC?AX??dO?Oe??}???
X???????????@oCD@B@?WGc@@OAGOCAOAAC?AX??dO?Oe??}???
X???????????@oCD@DAAOG`?KC?h??Q_?QG?_X?@Go?GU??}???
X???????????@oCE@C`?WDG?PC?QOACG@CG?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?QOACG@CG?O[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?QOCGG@CG?G[?ACg?OT??}???
X???????????@oCE@C`?WDG?PC?WOACG@@G?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?WOCGG@@G?G[?ACg?OT??}???
X???????????@oCE@C`?WDG?QC?QOAAG@CG?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?QC?WOCAG@@G?G[?AGg?OT??}???
X???????????@oCH@B@?WA`?PGAC_AGO@@C?G[?CGg?OT??}???
X???????????@oCH@B@?WDAACOAH?CAG@@G?G[?ACg?OT??}???
X???????????@oCH@B@AOOP?H_?a_?SG?QG?Ok?@Gg?Od??}???
X???????????@oCH@BAA_GW?cC@CO?g_?IC?_R?CD_?Gd??}???
X???????????@oCI@A`C_GW@AGAAG?WO?SC?_U?CDG?Ge??}???
X???????????@oCI@AaA_GW@AG@CG?QO?PC?_k?@Go?Gc_?}???
X???????????@oD@@G`CGCS?KG@AOAB??IO?OF??dO?Oe??}???
X???????????@oD@@G`CGCS@@G?WO?S_?`_?_F??dO?Ge??}???
X???????????@oD@@O`AGCS@@G?WO?R??aO?_F??dO?Ge??}???
X???????????@oD@GG_SGCS?KG@AO?R??aO?_F??dO?Ge??}???
X???????????@oD@GG`CGCS?KG@AO?S_?H_?_F??dO?Ge??}???
X???????????@oGB@A__oAQ?QCAA_AGGACG?HK?CBG?GT??}???
X???????????@oGB@A__oC`?HGAAGAG_AAO?G[?CHG?GT??}???
X???????????@oGB@A__oC`?HGAGGAA_AAO?HK?CBG?GT??}???
X???????????@oGBAA_OoPA@ACAA_CAGAAG?BH??bO?CU??}???
X???????????@oGH@B?_WCc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGH@B?_WGc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHA@_OgO`A@CAG_AAOAA_?BI??b_?CR??}???
X???????????@oGHAB?OWAc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHAB?OWCW?cGAC_AGG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWCW?cGCA_CGG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWDG?cGCG_CAG@@G?A[?ACg?OT??}???
X???????????@oGHAB?OWGS?P_@GOCAG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWGS?P_@GOCGG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWGc?P_@GOACG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWGc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHAB?OWGc?P_@GOAGG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWGc?S_@GOACG@@G?A[?CGg?OT??}???
X???????????@oGHAB?OWGc?S_@GOCAG@@G?A[?AGg?OT??}???
X???????????@oGHAB?OWGc?cGAH?ACG@@G?A[?CGg?OT??}???
X???????????@oGP@O_gGBA@@G?Q_?c_?P_?_F?@DO?Ge??}???
X???????????@oGPAO_WGAQ?SGAB??S_?PO?OF?@DO?Oe??}???
X???????????@oGPA__SGBAA@GAB??c_?HO?OF?@DO?Oe??}???
X???????????@oH@@O_aGPC?`G?cO?Q_A@_?_F??XO?CU??}???
X???????????@oH@AG_SGBAA@GAB??c_?HO?OF?@DO?Oe??}???
X???????????@oH@AO_QGAc?PG?WOAA_A@_?_F?ADO?Ae??}???
X???????????@oH@AO_QGBAA@GAB??a_?IO?OF?@DO?Oe??}???
X???????????@oH@AO_QGCQ?KGAA_?S_A@_?_F?@DO?Ae??}???
X???????????@oOP@__cGHA?PGCB?@A_?IO?_F?ADO?Ae??}???
X???????????@oOP@__cGHA?PGCB?@C_?HO?_F?ADO?Ae??}???
X???????????@oOPA__SG_W?cG@C_?a_?HG?_F??dO?@e??}???
X???????????@oOPC__cGAW?KG?S_@A_?PG?_F?@DO?Ae??}???
X???????????@oO`CG_WG_W?SG?a_?S_?HG?_F?@DO?Ge??}???
X???????????@oP@@G_cGHA?PGCB?@A_?IO?_F?ADO?Ae??}???
X???????????@o_K@I@G_Cc?`G?aG?WG?IG?OF?@DG?Ad??}???
X???????????@o_KAQ?Q_GW?IG?WG?aG@@G?GF?ADG?Ad??}???
X???????????@o_KAQ?Q_HG?SG?WG@CG?`G?OF??bG?@T??}???
X???????????@o_KAQ?Q_HG?SG?WGACG@@G?GF??bG?@T??}???
X???????????@o_KCI?S_DC@@_?aG?QO?cG?OF??XG?AT??}???
X???????????@o_KCI?S_DC@@_?aO@GG?aG?OF??dG?@d??}???
X???????????@o_KOGcCOBC?c_AD??gG@CG?AJ?@Cg?AJ??}???
X???????????@o_KOGcCOBC?c_AD?AGG?SG?AJ?@Cg?GJ??}???
X???????????@o_KOHCCGBC?c_AD??gG@CG?AJ?AAg?AR??}???
X???????????@o_KOOcAOAS?cOAC_?b?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAS?cOAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KOOcAOAS?cOAC_AB?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAW?IO?a_?WO@@C?GF??hG?GT??}???
X???????????@o_KOOcAOAW@@O?c_?gO?PC?AF?@HG?GT??}???
X???????????@o_KOOcAOAc?cOAA_?b?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAc?cOAA_?h?@CG?CF??RG?CT??}???
X???????????@o_KOOcAOAc@@O?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOBC?`OAC_?h?@CG?CF??RG?CT??}???
X???????????@o_KOOcAOBC?`OAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KOOcAOBC?c_AD??gG@CG?AJ?@Ag?AR??}???
X???????????@o_KOOcAOGS?IO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOGc?HO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOGc?HO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOHC?POAC_?h?@CG?AF?ABG?CT??}???
X???????????@o_KOOcAOPC?HO?b??gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?c_?gO?PC?GF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?c_?gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?H_?S_?WO@@C?GF??hG?GT??}???
X???????????@o_KOOcAOPC?H_?a_?gO@@C?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?H_?c_?gO?PC?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?H_?c_?gO@@C?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?IO?a_?gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b??gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOPG?IO?a_?WG?cG?OF?@BG?AT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?SC?OF??RG?CT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?cC?OF??RG?AT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?cC?OF??RG?CT??}???
X???????????@o_KOOcAOPG?IOAA_?WO?cC?CF??RG?CT??}???
X???????????@o_KOOcAOPG?I_?b??WO?SC?GJ??Qg?GR??}???
X???????????@o_KOOcAOPG?QO?Q_?gO?KC?GF??bG?@T??}???
X???????????@o_KOOcAOPG?QO?Q_?gO?KC?OF??bG?@T??}???
X???????????@o_KOOcAOPG?Q_?R??gO?KC?GJ??ag?@R??}???
X???????????@o_KO_cAOAS?cOAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KO_cAOAc?cOAA_?h?@CG?CF??RG?CT??}???
X???????????@o_KO_cAOBC?`OAC_?h?@CG?CF??RG?CT??}???
X???????????@o_KO_cAOBC?`OAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KO_cAOHC?POAC_?h?@CG?AF?ABG?CT??}???
X???????????@o_KO`?Q_PC?QO?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`?S_OS?c_@CGAGG?`G?CF??RG?GT??}???
X???????????@o_KO`?S_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_CS?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_Cc?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_Cc?`_?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO?SGAGG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@B??QG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@B??SG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@B??SG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@H??SG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@H??gG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_OS?QO@H?AGG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@H?AGG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_OS?c_@CGAGG?`G?CF??RG?GT??}???
X???????????@o_KO`?W_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?a_Ac?`_AAG?cG?HG?GF??XG?GT??}???
X???????????@o_KO`?g_Ac?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?g_Ac@@O@H?AGG?QC?GF??RG?GT??}???
X???????????@o_KO`?g_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`@C_BC@@O@H?AGG?`G?CF??RG?GT??}???
X???????????@o_KO`@G_Cc?`_@CGAAG?PG?AF??hG?GT??}???
X???????????@o_KO`@G_OS?QO@B?@CG?PG?AF??hG?GT??}???
X???????????@o_KO`AG_AS?QO@B??SG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_AS?QO@B?AAG?PG?GF??XG?GT??}???
X???????????@o_KO`AG_AS?QO@B?AAG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_CS?IO@B?AAG?QC?GF??XG?GT??}???
X???????????@o_KO`AG_CS?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`AG_CS?`_AAG?cG?HG?GF??XG?GT??}???
X???????????@o_KO`AG_Cc?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`AG_Cc?`_?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_Cc?`_@CGAAG?PG?AF??hG?GT??}???
X???????????ABAS@S@COGP?OW?`GC@O@?S?PQ?CKG?Ce??}???
X???????????ABAS@S@COGP?Og?_gC?o@?c?PQ?CKG?Ce??}???
X???????????ABC`GG`GGCEA?g@@_?S_?H_?Gq?CI_?Gs??}???
X???????????ABC`GG`GGCI?_W?S_C@_?H_?_q??i_?Gs??}???
X???????????ABC`GG`GGCIA?W@@_?S_?H_?Gq??i_?Gs??}???
X???????????ABC`GG`GGCIA?W@@_?S_?H_?Gq??i_?Os??}???
X???????????ABC`G_`AGCI?_WA@_?S_?H_?Oq??i_?Os??}???
X???????????ABC`G_`AGCIA?W@@_?S_?H_?Oq??i_?Os??}???
X???????????ABGDAGaCG_I?SG?T??Q_?Oo?`c?@EO?Gk??}???
X???????????ABGHA_aAG_`?_W?W_?cO?H_?Ok?CHO?Cw??}???
X???????????ABGHGO_aGCIA?W?Y?@G_?IO?Gq?AB_?Os??}???
X???????????ABGHGO_aG_I?OW?Y?@G_?IO?Gq?AB_?As??}???
X???????????ABGHO_aAGC`?_W?W_?aO?I_?_[?AHO?Cw??}???
X???????????ABG`AGa?g_I?QG?X??Q_?Oo?`c?@IO?G[??}???
X???????????ABOHAG`CGCI?_W?Q_AG_?M??Oq?@J??OU??}???
X???????????ABOHCG_cGDA@?W?X??Q_?aO?`D?CDO?Gw??}???
X???????????ABOHCG_cGOE?cG?X??a_?IO?`D?CDO?Gw??}???
X???????????ABP@CO_aGGI?OW?S_?R?A?o?Oq?@I_?As??}???
X???????????ABP@CO_aGGI?OW?S_?R?A?o?_q?@I_?As??}???
X???????????ABP@CO_aGGI?OWA@_?S_?H_?Oq?@I_?As??}???
X???????????ABP@CO_aGGI?OWA@_?S_?H_?_q?@I_?As??}???
X???????????AB_HGO_aGGI?OW?Y?@G_?IO?_q?AB_?As??}???
X???????????ADAW@P?`_OE?_K?aG@H?@E??_h?@E_?Oh??}???
X???????????ADAW@PA@_CE?_K?aG@H?@E??_h?@E_?Oh??}???
X???????????ADAW@PC@_OE?OK@AG?h??e??Oh??e_?Oh??}???
X???????????ADGBACcCGAW?PGA@OAC_?`O?PP??[O?Oe??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?DW?@E_?Gp??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?DW?CE_?Gp??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?`W?@E_?Gp??}???
X???????????AD_BAC`CGAW@?g@AO?a_@AO?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?W?aO@A_@A_?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?W@AO?a_@A_?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?g@AO?a_@AO?PP??[O?Oe??}???
X???????????AHCBGA`AGDG?IO?WO?e??_W?``?ADO?OM??}???
X???????????AHCBGA`AGDG?J??Oo?c_?cG?``?ADO?OM??}???
X???????????AHCBGA`AGDG?J??WO?c_?_W?``?ADO?OM??}???
X???????????AHCBGG`?gDG?J??Oo?c_?cG?``?ADO?OM??}???
X???????????AHCEC@`H?GS?IO?b??WO?QC?PD?ADO?Ow??}???
X???????????AHD@G@`AG_D?IG@@O?_o?HO?Cw?@K_?Oh??}???
X???????????AHD@G@`AG_D?IG@@O?_o?HO?Ow?@K_?Oh??}???
X???????????AHGBAAaAGPG?aO?gO?SO?HO?``?C@o?A[??}???
X???????????AHGBAAcCGAS?PGA@OAC_?`_?PP??[O?Oe??}???
X???????????AHGBGA_aGDG?IO?WO@E??OW?``?ADO?OM??}???
X???????????AHGBGA_aGDG?J??WO@C_?OW?``?ADO?OM??}???
X???????????AHGDA@aAGDG?IG?W_?c_A@G?``?@F??GF??}???
X???????????AHGPG@__gPG?aO?gO?SO?HO?``?C@o?A[??}???
X???????????AHOBA_`AG_D?IG@@O?_o?HO?Cw?AK_?Oh??}???
X???????????AHOBCA_aGDG?J??WO?c_A?W?``?@DO?GM??}???
X???????????AHOBCA_aGHG?GW?cO?U??SO?``?CBO?GU??}???
X???????????AHOBCG__gDG?IO?WO?e?A?W?``?@DO?GM??}???
X???????????AHODA@`AGDG?HG?W_@CO?QO?``?AF??OF??}???
X???????????AHODA@`AGDG?IG?Q_?c_?cG?``?AF??OF??}???
X???????????AHODA@`AGDG?IO?WO@CO?PO?``?AF??OF??}???
X???????????AHODA@`AGDG?KG?Q_@CO?QO?``?AF??OF??}???
X???????????AHODA_`AG_B?IO@@O?_o?HG?Cw?AKO?Oi??}???
X???????????AHODC@_aGDG?HG?W_?cO?aO?``?AF??OF??}???
X???????????AHODC@_aGDG?IO?QO?cO?cO?``?@F??OF??}???
X???????????AHODC@_aGDG?IO?QO?cO?cO?``?AF??OF??}???
X???????????AHODC@_aGDG?IO?WO?cO?`O?``?AF??OF??}???
X???????????AHODC@_aGDG?KG?Q_?cO?aO?``?AF??OF??}???
X???????????AHODC@_aGHG?HG?cO?S_?SO?``?C@o?G[??}???
X???????????AHODC@_aGHG?IG?gO?Q_?QO?``?C@o?G[??}???
X???????????AHOPA@`?gDG?IG?Q_?c_?cG?``?@F??GF??}???
X???????????AHOPA@`?gDG?IG?Q_?c_?cG?``?@F??OF??}???
X???????????AHOPA_`?g_B?IO@@O?_o?HG?Cw?AKO?Oi??}???
X???????????AH_DA@`AGAo?_gAAOA@_?QO?P`??Wo?Ok??}???
X???????????AH_DA@`AGAo@?g@CO?`_@@O?P`??Wo?Ok??}???
X???????????AICDC@`H?Gc?P_?Q_?WG?QG?Oh?AGo?Ow??}???
X???????????AK@SAB@?gGQ?Oc?SO?KG?Cg?AP?A?W?G[??~???
X???????????AK@SAB@?gGQ?Oc?SO?KG?Cg?AP?A?W?O[??~???
X???????????AK@SAB@?gGa?QCAAOA@G?Cg?AP?C?W?O[??~???
X???????????AK@SCAa?oCP?Og?SG?KO?Cc?AQ?C?W?G[??~???
X???????????AK@SCBA?gCQ?Oc?SO?KG?Cg?AP?C?W?O[??~???
X???????????AK@SGA`?o@H?`C?cG?QO?Og?@a?C?W?G[??~???
X???????????AK@SGA`?o@H?`C?cG?QO?Og?@a?C?W?O[??~???
X???????????AK@SGA`?o@H?aC?aG?QO?Og?@a?C?W?G[??~???
X???????????AK@SGA`?o@H?aC?aG?QO?Og?@a?C?W?O[??~???
X???????????AK@SGA`?oCH?`C?KG?QO?Cg?Ca?C?W?G[??~???
X???????????AK@SGA`?oCH?`C?KG?QO?Cg?Ca?C?W?O[??~???
X???????????AK@SGA`?oCH?`C?KG?SO?Cg?CQ?C?W?G[??~???
X???????????AK@SGA`?oCH?`C?KG?SO?Cg?CQ?C?W?O[??~???
X???????????AK@SGA`?oGH?EC?aG?QO?Cg?Ca?C?W?G[??~???
X???????????AK@SGA`?oGH?EC?aG?QO?Cg?Ca?C?W?O[??~???
X???????????AKAP@P?_gOE?_K?b?@H?@E??_h?@E_?Oh??}???
X???????????AKAP@PA?gCE?_K?b?@H?@E??_h?@E_?Oh??}???
X???????????AKAP@PC?gOE?OK@B??h??e??Oh??e_?Oh??}???
X???????????AKAP@o?`GOI?_KAA_@G_?QG?_d?@F??Oh??}???
X???????????AKAP@oA?gCH?_g?aO@C_@CG?_b?CI_?G[??}???
X???????????AKAP@oA@GCE?_g@A_?gG@AG?_d??f??Oh??}???
X???????????AKAP@oC@GCE@?g@A_?gG?aG?Od??f??Oh??}???
X???????????AKAP@oC@GOI?_K?a_@G_?QG?Od?@F??Oh??}???
X???????????AKAQ@O_`OCD?`O@D?CCO@@C?Do?AGo?Oc_?}???
X???????????AKAQ@O_`OCD?aG@AGCA_@A_?Do?AGo?Oc_?}???
X???????????AKAQ@Oa@OOD?`O?d?@CO?PC?`o??go?Cc_?}???
X???????????AKAQ@_`?gCS@?W?_WC@G?aG?Op?@J??Oq??}???
X???????????AKAQ@_`?gCS@?W?`GC?W?aG?Op?@J??Oq??}???
X???????????AKAQ@oA?gCH?_g@AG?c_@CG?_b?CI_?G[??}???
X???????????AKA`@H?`GCE?a_@AGAA_AAG?Do?CGg?Gd??}???
X???????????AKA`@H?`OOE?cO@D??gGA@C?Cs?AJ??Op??}???
X???????????AKA`@H@?gCE@?g?`GAAG?aG?Pc?CGW?O[??}???
X???????????AKA`@HA@GOE?S_@C_@GO?PC?`D?CDO?Gw??}???
X???????????AKA`@HA@GOE?c_@C_?gO?PC?`D?CDO?Gw??}???
X???????????AKA`@HA@O_D?PO@D?@AG?QG?Po??hG?Cb??}???
X???????????AKAa@G_`OCD?`G@CGCA_@A_?Do?AGo?Oc_?}???
X???????????AKAa@G_`OCD?`O@D?CAO@AC?Do?AGo?Oc_?}???
X???????????AKAa@G`@OGD?QO?b?CGO@CC?OU?CDG?Cw??}???
X???????????AKAa@Ga@OOD?QO@B??gO?cC?_U?CDG?Gw??}???
X???????????AKAa@Ga@OOD?QO@B?@GO?SC?_U?CDG?Gw??}???
X???????????AKCDCB?U?Ca@@C@GGA@O?GK?Pc?CDG?Oh??}???
X???????????AKCDCB?e?Aa?HC@GG?`O@?K?Pc?CDG?Oh??}???
X???????????AKCDCB?e?Aa?KC@AG?`O@?K?Pc?CDG?Oh??}???
X???????????AKCcCB@GGA`A@C?`O?QO@?K?PS?@F??Op??}???
X???????????AKCcCB@GGA`A@CA@O?QO?OK?PS?@F??Op??}???
X???????????AKCcGB@CGB@A@C@@O?QO?OK?HS?AF??Op??}???
X???????????AKCcGBAGGG`A@C@@O?aO?GK?HS?AF??Op??}???
X???????????AK_DGB?U?Ca?`C?gG@@O?GK?Hc?ADG?Oh??}???
X???????????APAc@cA@GOE?_o?cG?aO?cG?`D?CDO?Gw??}???
X???????????APCBCAa@GCo?GW?T??g_?_g?``?AIO?OM??}???
X???????????APCBGA`@GDO?IO?PO?d??_W?``?AEO?OM??}???
X???????????APCBGA`CGCW?GW?T??g_?_g?`H?AIO?OY??}???
X???????????APCBGA`CGCW?IG?P_?g_?_g?`H?AIO?OY??}???
X???????????APCBGO`?gCW?GW?T??g_?_g?`H?AIO?OY??}???
X???????????APCBGO`?gCW?IG?P_?g_?_g?`H?AIO?OY??}???
X???????????APCHCAc?WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????APCHG@`?gGo?QO?OoC@O?K_?``??iO?GM??}???
X???????????APCHGA`?W_W?a_?_o?WO?IO?``?AEO?Ci??}???
X???????????APCHO@a?gGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????APCQA_a?W_D?GW?T?@@O?Oo?Gs?AJ??Op??}???
X???????????APCQC@__g_H?Gg?S_A?o?S_?HS?AF??Op??}???
X???????????APCWAA_W__E?_KA@G?PO?QG?Gs?AIO?Os??}???
X???????????APCWGA_P_CEA?K?gG?SO?_g?Gs?AIO?Os??}???
X???????????APD@G@`?gCW?IG?P_@@O?QO?_h?@M??OJ??}???
X???????????APD@G@`?gCW?IG?P_@@O?QO?_h?AM??OJ??}???
X???????????APGBAAa@GCo?GW?T?@G_?Og?``?AIO?OM??}???
X???????????APGBAAaCGOW?_o?`O?SO?KO?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?_o?`O?WO?IO?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?aO?`O?WO?Go?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?cO?`O?SO?Go?`H?CAo?Aw??}???
X???????????APGBAOa?gOW?_o?`O?Oo?M??`H?CEO?Ai??}???
X???????????APGBAOa?gOW?_o?`O?WO?IO?`H?CEO?Ai??}???
X???????????APGBAOa?gOW?aO?`O?WO?Go?`H?CEO?Ai??}???
X???????????APGBGA_`GCo?KO?PO?_o?a_?``?AIO?OM??}???
X???????????APGBGA_`GDO?IO?PO@D??OW?``?AEO?OM??}???
X???????????APGBGA_cGCW?KO?PO?_o?a_?`H?AIO?OY??}???
X???????????APGBGA_cGCW?M??PO?_o?_o?`H?AIO?OY??}???
X???????????APGBGO__gCW?KO?PO?cO?_o?`H?AIO?OY??}???
X???????????APGHAAa?WCW?I_C?o?cO?KO?``?@IO?GY??}???
X???????????APGQA_`?gOB?Og?OoC@_?I_?Cs?AJ??Op??}???
X???????????APGQA_c?gOB?Og@@_?Oo?I_?Cs?AJ??Op??}???
X???????????APGS@`C?WAg@?S?_o?`G?_g?Oq?@KG?Oe??}???
X???????????APGSA`C?WAg@?S?Oo?`G?_g?Oq?@KG?Oe??}???
X???????????APGSC@_gGAaA?c?_oA@O?Go?`Q?ACg?Cs??}???
X???????????APGWGA_P__E?SC@?W?`O?IG?Cs?AIO?Os??}???
X???????????APGWGA`?oAK?SCC?W?`O?IG?Cs?AIO?Os??}???
X???????????APG`A@a?gOW?_W?WO?d??Go?`H?CEO?Ai??}???
X???????????APG`G@__gOW?_o?`O?SO?KO?`H?CAo?Aw??}???
X???????????APG`G@__gOW?_o?`O?WO?IO?`H?CAo?Aw??}???
X???????????APG`G@__gOW?cO?`O?SO?Go?`H?CAo?Aw??}???
X???????????APH@G@__gCW?Gg?S_?cO?_o?_h?AM??OJ??}???
X???????????APOBAA`@GCo?KO?T?C?o?Og?``?@IO?GM??}???
X???????????APOBAA`@GDO?GgC?o?S_?Q_?``?@EO?Ge??}???
X???????????APOBAA`@GDO?IO?PO?d?A?W?``?@EO?GM??}???
X???????????APOBCA_`GCo?GW?T??g_A?g?``?@IO?GM??}???
X???????????APOBCA_`GCo?KO?PO?_o?a_?``?@IO?GM??}???
X???????????APOBCA_`GCo?KO?PO?_o?a_?``?@IO?OM??}???
X???????????APOBCA_`GCo?KO?T??_oA?g?``?@IO?GM??}???
X???????????APOBCA_cGCW?KO?PO?_o?a_?`H?@IO?GY??}???
X???????????APOBCA_cGCW?KO?PO?_o?a_?`H?@IO?OY??}???
X???????????APOBCA_cGGW?GW?gO?T??Oo?`H?CEO?Gi??}???
X???????????APOBCA_cGGW?Gg?gO?S_?Oo?`H?CEO?Gi??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`H?@IO?GY??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`H?@IO?OY??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`g?@IO?GY??}???
X???????????APODA@`CGCW?IG?P_?g_?_g?`H?AM??OJ??}???
X???????????APODA@`CGCW?KG?P_@@O?QO?`H?AM??OJ??}???
X???????????APODA@`GGCW?IG@@O?P_?QO?_h?AM??Ob??}???
X???????????APODC@_cGCW?Gg?S_?gO?_o?`H?@M??OJ??}???
X???????????APODC@_cGCW?Gg?S_?gO?_o?`H?AM??OJ??}???
X???????????APODC@_cGGW?Gg?gO?S_?Oo?`H?CAo?Gw??}???
X???????????APODC@_cGGW?IG?`O?P_?SO?`H?CAo?Gw??}???
X???????????APODC@_gGCW?Gg?cO?S_?_o?_h?@M??Ob??}???
X???????????APODC@_gGCW?Gg?cO?S_?_o?_h?AM??Ob??}???
X???????????APODC@_gGGW?Gg?cO?S_?Oo?_h?AM??Ob??}???
X???????????APODC@_gGGW?Gg?cO?S_?Oo?_h?CAo?Gw??}???
X???????????APODC@_gGGW?IG?`O?P_?QO?_h?AM??Ob??}???
X???????????APODC@_gGGW?IG?`O?P_?QO?_h?CAo?Gw??}???
X???????????APODC@_gGOW?QG?PO?S_?_o?_h?CAo?Cw??}???
X???????????APOHA@`?gGW?Q_?WOC?o?IO?``?AEO?Ai??}???
X???????????APOHA@c?gGW?Q_@?o?SO?KO?H`?CIO?GY??}???
X???????????APOHA@c?gGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????APOHA@c?gGW?Q_@?o?WO?IO?H`?CEO?Gi??}???
X???????????APOHAAc?WGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????APOHC@__gOo?Go?`O?WO?aO?``?@J??OJ??}???
X???????????APOSG@`GGAa?Oc?_o@@O?Go?`Q?CCg?Gs??}???
X???????????APO`A@`?gCW?IG?P_?g_?_g?`H?@M??GJ??}???
X???????????APO`A@`?gCW?IG?P_?g_?_g?`H?@M??OJ??}???
X???????????APO`A@`?gCW?KG?P_@@O?QO?`H?@M??GJ??}???
X???????????APO`A@`?gCW?KG?P_@@O?QO?`H?@M??OJ??}???
X???????????APP@AA`?WOW?Og?SO?P_?aO?_h??m??OJ??}???
X???????????APP@C@__gCW?Gg?S_ACO?_o?_h?@M??Ob??}???
X???????????APP@C@__gCW?IO?PO?cO?_o?_h?@M??Ob??}???
X???????????APP@C@__gOW?IO?PO?cO?_o?_h?@M??Ob??}???
X???????????APP@CA__WCW?IG?P_@@O?QO?_h?@M??GJ??}???
X???????????APP@CA__WCW?IG?P_@@O?QO?_h?@M??OJ??}???
X???????????AP_BAAa@GGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????AP_BGA_`GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????AP_HCA__WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????AP_HGA__WGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????AQAD@S?cG_B@?W@@G@A_?Og?PP?@KO?Oe??}???
X???????????AQAD@S?cO_P?_K?`GA?o?_o?P`??i_?Od??}???
X???????????AQAD@SC?WC`@?g@@G?_o?`O?PP?@KO?Oe??}???
X???????????AQA`@E@COCP@?gA?g?_o?_c?`B?@I_?As??}???
X???????????AQCSC_c?WAg?GS@?o?`G@?g?Op??kO?Oe??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Oh?CIO?Cq??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Oh?CJ??Cq??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Ow?CIO?Cq??}???
X???????????ASB@@P@?oCD@?KAB?@H??Q_?`c?@EG?Ah??}???
X???????????ASB@@PA?WGE?OSAB?@H??Q_?Pc?@EG?Ah??}???
X???????????ASCQAA_WG_H@?K@?o?PO?Q_?Gp?AJ??Op??}???
X???????????ASCW@`?cG_B@?g@?g?_o?Gc?@k?@EO?Gg_?}???
X???????????ASCWCA__oAH?IGA@OC?W?SC?Op?@IO?Os??}???
X???????????ASCcCB?aGAH?aC?WO?`O@?K?`D?AL??OX??}???
X???????????ASCcCB?aGA`?_c?PO?gO@?K?`D?AL??OX??}???
X???????????ASCcCB?aGA`?_c?WO?`O@?K?`D?AL??OX??}???
X???????????ASGW@__SOGB?OW?`GA?gA?g?@k?CEG?Gh??}???
X???????????ASGWA__SOGB?OgC?g?PG@?W?@k?AEG?Oh??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Dc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Dc?AJ??OX??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Pc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?`OAGO?GK?Dc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?gOA@O?GK?Pc?@J??OX??}???
X???????????AS_DCB@D?CP?IC?`O?WO@?K?Dc?AJ??OX??}???
X???????????AS_DGB?T?CP?aC?`O@GO?GK?Dc?AJ??OX??}???
X???????????AS_DGB@D?CP?IC?`O?WO?_K?Dc?AJ??OX??}???
X???????????AS_DGB@D?CP?Og?WO?SG?_K?Dc?AHG?OX??}???
X???????????AWCQG@`@GAD?SC@?o?SO?Oo?_p?AI_?Od??}???
X???????????AWCSAP?WGODA?K?`G?Oo?_g?Gp?AIO?Oe??}???
X???????????AWGQGC__WB@?_SACO?`_?GW?_p?AI_?Od??}???
X???????????A`AQ@E@?WCP@?c@C_?_oA?g?Pa?CGg?Ck??}???
X???????????A`AQ@EAAGCB?_c@?o?c_A?g?Pa?CGg?Ak??}???
X???????????A`AQ@cA@GOE?_o?aG?c_?cG?`D?CDO?Gw??}???
X???????????A`AW@B?aOGB@AG?`GC?g?_o?PP??k_?Od??}???
X???????????A`AW@B?aOOB?aG?`GC?g?_o?HP??k_?Od??}???
X???????????A`CDC@a@GCW?GWAAO@A_?K_?`P??kO?OU??}???
X???????????A`CDC@a@GCW?GgAAO@A_?KO?`P??kO?OU??}???
X???????????A`CDC@a@GCW?GgAAO@G_?HO?`P??kO?OU??}???
X???????????A`CDC@a@GCW@?W?QO@A_?K_?`P??kO?OU??}???
X???????????A`CDG@`@GCW?HGC@O@A_?KO?`P??kO?GU??}???
X???????????A`CDG@`@GCWA?W?QO@A_?K_?`P??kO?GU??}???
X???????????A`CDG@`@GCWA?W@AO?Q_?K_?`P??kO?GU??}???
X???????????A`CHC@c?gAW@?o?aOACO?`O?PP??Wo?Os??}???
X???????????A`CPC_c?WOD?Q_?PO?Q_?OW?PW?@EO?Oq??}???
X???????????A`GHO@__gAW@?o?aOACO?`O?PP??Wo?Os??}???
X???????????A`_PA_`?WOD?Q_?PO?Q_?OW?HW?AEO?Oq??}???
X???????????AaAH@I?aGOB?aC?_oC@O?_o?HQ?CGg?Gs??}???
X???????????AaAP@E@CGCc?PG@B?A?g@?g?Po??hG?Cb??}???
X???????????AaAPOAa?WGH?P_?_o?P_?`G?D`?AI_?Od??}???
X???????????AaOB@Cc?gGP?OW?b??Q_?_g?D`?AD_?Oh??}???
X???????????AcAH@H?_oOK?PC@CGC?W?_g?HS?AKO?O[??}???
X???????????AcAH@H?`__E?OKAAG@CG?_g?HS?AKO?O[??}???
X???????????AcAH@H@@_CE?`C?cGC?W@?g?PD?@KO?O[??}???
X???????????AcAH@H@@_CE?`C?cGC?W@?g?PS?@KO?O[??}???
X???????????AcAH@H@@__E@?K@AG?cG?Og?DS?@KO?O[??}???
X???????????AcAH@H@@__E@?K@AG?cG?Og?PS?@KO?O[??}???
X???????????AcAH@HA?oGK?`C?cGC?W?Og?DS?@KO?O[??}???
X???????????AcAW@@_cOCPACGAGG@@O?_S?Ho?AAo?OS_?}???
X???????????AcAW@@a@OOD?SG@GG@CO?PC?Po?CAo?OS_?}???
X???????????AcCDGB?R?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????AcCDGB?Y?_H?aC?`O@AO?GK?HK?AF??Op??}???
X???????????Ac_DAB?b?AP?QC?WOA@O?_K?PS?@L??OX??}???
X???????????Ac_DCB?X?C`?`C?`O?QO@?K?DS?AF??Op??}???
X???????????Ac_DGB?b?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????AgCoCC__WAD?Oo@GO?QO?`O?P`?CCo?Ok??}???
X???????????AgCoCE?_gAE?Og@AG?WG@@G?_b?AK_?Ok??}???
X???????????AgCoCE?_gAE?Og@GG?QG@@G?_b?AK_?Ok??}???
X???????????AgCoCE?_gAE?OgAAG?WG?`G?_b?AK_?Ok??}???
X???????????AgCoGI?Og_E?_g?`G@AG?KG?Ob?@K_?Ok??}???
X???????????AgCoGI?OoCD?_c?`O?WG?`G?Ob?@K_?Ok??}???
X???????????AgGo@A`?oCK?HGA@G?aG?SG?_b?AK_?Ok??}???
X???????????AgGo@A`?oCS?HGA@G?gG?Og?_b?AK_?Ok??}???
X???????????B@Aa@I?`_OIA?W@H??cG?`C?_w??iO?Gq??}???
X???????????B@Aa@I@@_CI@?WAH?@CG?PC?_w?@IO?Aq??}???
X???????????B@Aa@I@@_CIA?WAH?@CG?PC?_w?@IO?Aq??}???
X???????????B@Ac@HA@GOE?_o?cG?b??cG?_T?CDO?Gw??}???
X???????????B@Ac@KA@GOE?_o?cG?aO?cG?_T?CDO?Gw??}???
X???????????B@CPOOa?WGD?Q_?P_?QO?OW?`W?@KO?GY??}???
X???????????B@_PAO`?gOB?Og?P_?SO?PO?Ow?@IO?Oq??}???
X???????????BCA`@H?_o_D?_KAH??d??`_?Os??iG?Op??}???
X???????????BCA`@H?d?_P?cC?_o@@O@?K?Gs?AJ??Op??}???
X???????????BCA`@H?d?_P?cCA?o@@O?OK?Gs?AJ??Op??}???
X???????????BCA`@H@?oCDA?KAH?@D??P_?HP??kO?OY??}???
X???????????BCA`@H@?oCDA?KAH?@D??P_?Os?@IG?Ap??}???
X???????????BCAg@@_gGG`A@C?`OA?o?`G?Cs?AJ??Op??}???
X???????????BCAg@@cAGH@?QCAAO@@O?OW?Gs??j??Op??}???
X???????????BCAg@H?gGG`A@C?`O@?o@?K?Cs?AJ??Op??}???
X???????????BCAg@HCAGH@?QC@@O?_o@?K?Gs??j??Op??}???
X???????????BCCDCB?T?G`A@C?`O?QO@?K?Os?@J??Op??}???
X???????????BCCDCB?U?_H?aC?`OAAO?GK?Ok?@J??Op??}???
X???????????BCCDCB?e?AH?aC?`O?QO@?K?Ok?@J??Op??}???
X???????????BCGDAB?POAP@?cAAO?cG?aG?_s??j??O`_?}???
X???????????BCGDAB?POAP@?cAAO?cG?aG?_s?@J??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_[?@L??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_k??j??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_s??j??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_s?@L??O`_?}???
X???????????BCODAB?d?GQ?IC?aG?POA?K?_[?@HG?Gp??}???
X???????????BCODAB?d?GQ?IC?aG?POA?K?_s?@HG?Gp??}???
X???????????BC_DAB?e?A`?Oc?POAAO?_K?Ok?@J??Op??}???
X???????????BC_DCB?T?CP?aC?`O?QO@?K?Os?@J??Op??}???
X???????????BC_DCB?e?AH?aC?`O?QO@?K?Ok?@J??Op??}???
X???????????B_AH@BAB?CQ?_S?gG@CO@?K?Ck?CEG?Od??}???
X???????????CBADGC`GGCS?H_@?o?SO?Q_?_p?AIO?Oe??}???
X???????????CBAPCOa?g_I?IG?b??P_?SO?_s?@IO?Gs??}???
X???????????CBAPGC`CGAI?_W?W_?a_?U??Oq?@J??OU??}???
X???????????CBAPGC`CGAIA?W?W_?i??QO?Oq?@B_?Os??}???
X???????????CBAPOCa?gCW?_o@AO?WO?IO?H`?ADO?Oi??}???
X???????????CBGD@CaCG_K?_gAAO?a_?J??`P??Wo?As??}???
X???????????CBGD@CaCG_K?`GA@O?a_?J??`P??Wo?As??}???
X???????????CBGD@Oa@G_K?`GACO?a_?H_?`P??Wo?As??}???
X???????????CBGD@Oa@G_K?aGAAO?a_?H_?`P??Wo?As??}???
X???????????CBGDGC_WGCS?H_?Oo@CO?Q_?_p?AIO?Oe??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?ADO?Cw??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?CBO?Cw??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?CDO?Cw??}???
X???????????CBGH@_aAG_`?_W?g_?SO?H_?Ok?CHO?Cw??}???
X???????????CBGHO_aAGA`?_W?W_?QO?Q_?_[?AHO?Cw??}???
X???????????CBODCC_WGCS?H_?Oo@CO?Q_?_p?AIO?Oe??}???
X???????????CBODCC_WGCS?H_@?o?SO?Q_?_p?AIO?Oe??}???
X???????????CBOH@G`CGOE?KG@H??a_?IO?`D?CBO?Gw??}???
X???????????CBOH@G`CGOE?KG@H??a_?IO?`D?CDO?Gw??}???
X???????????CBOH@G`CGOE?cG?X??a_?IO?`D?CDO?Gw??}???
X???????????CBOH@O`AGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????CBOH@O`AGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????CDAPO@a@GCo?`O?Oo@@O?I_?H`?AIO?Oe??}???
X???????????CDAPO@a@GDO?`O?Oo@@O?I_?H`?AEO?Oe??}???
X???????????CDGE@D@@GAP?PG?d??W_?e??`B?CE_?Gk??}???
X???????????CDOBCC_SGCW?_W?PO?Q_@B??`P??kO?OU??}???
X???????????CD_PG__SGGB?_oA@O?Oo?PG?BW?AE_?Op??}???
X???????????CH@P@O`?WOD?QO?aO?PO?EG?@K??Q_?O[??~???
X???????????CHAPO@a?gCo?`O?Oo@@O?I_?H`?AIO?Oe??}???
X???????????CHAPO@a?gDO?`O?Oo@@O?I_?H`?AEO?Oe??}???
X???????????CHGD@@aAG_`?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHGD@@aAG_`?OW?X?@AO?IO?Do?ADO?OM??}???
X???????????CHGD@@aCG_P?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHGDO@aAGA`?OW@D??QO?KO?Do?AHO?OM??}???
X???????????CHGDO@aCGAP?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHGP@@a?g_`?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHGP@Oa?g_B?QG?P_@?o?HG?DS?AHO?O[??}???
X???????????CHGP@Oc?WOD?OW@D??W_?HG?Do?AHO?OM??}???
X???????????CHG`@@a?g_P?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHG`O@a?gAP?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHG`O@a?gAP?OW?X?@AO?IO?Do?ADO?OM??}???
X???????????CHOBCG_WG_D?IG@@O?_o?HO?Ow?@K_?Oh??}???
X???????????CHOBCG_WG_D?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????CHOBCG_WG_D?I_@@_?aO?GW?Ha?AE_?Ok??}???
X???????????CHOBCO_OgCS?_W?PO?U?@@_?`P??kO?OU??}???
X???????????CHODC__QG_B?IG?aO?P_?_W?Gw?AHO?Oi??}???
X???????????CHODC__QG_B?IO?PO?aO?_W?Gw?AKO?Oi??}???
X???????????CHODO@_QGCo?Gg@AO@@_?IO?H`??go?Ok??}???
X???????????CHODO@_QGCo?_g?SO?P_?`O?H`??go?Ok??}???
X???????????CH_BG_`AGAD?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????CKADCC`?oCP?HG?T??gO?e??_b?AE_?Ok??}???
X???????????CKAHGD?W_G`?HG?_WC?g?_W?HW?AE_?Op??}???
X???????????CKAcCB?QGH@?QC?PO?aO@?K?PS?@F??Op??}???
X???????????CKAcCB?WGC`A@C?PO?aO@?K?PS?@F??Op??}???
X???????????CKAcGB@CGB@A@C@@O?QO?OK?HS?AF??Op??}???
X???????????CKAcGBAGGG`A@C@@O?aO?GK?HS?AF??Op??}???
X???????????CKGD@B?U?Ca?KC?aG@@O@?K?Pc?CDG?Oh??}???
X???????????CKGH@DA?o_D?HO?_W?SG?`G?_w?AIG?Cq??}???
X???????????CPABG_`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????CPAHCAc?WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????CPAHG@`?g_W?Q_?W_?SO?OW?``?@IO?GY??}???
X???????????CPAHGA`?W_W?a_?_o?WO?IO?``?AEO?Ci??}???
X???????????CPAHO@a?gGW?Q_@?o?W_?IG?H`?AIO?OY??}???
X???????????CPAW@A__oOK?cCC?W@@O?IG?Gs?AIO?Os??}???
X???????????CPB@G@`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????CPB@G@`?gAW?IO?cO@@O@?o?_h?AM??Ob??}???
X???????????CPB@G@`?gOW?IG?P_@@O?QO?_h?@M??Ob??}???
X???????????CPGBGAcCGCI?KG@@_?T??HO?Dc?AEO?Ok??}???
X???????????CPGBGOc?gCI?IG@@_?X??HO?Dc?AIO?O[??}???
X???????????CPGSC@_WGAaA?c?_oA@O?Go?`Q?ACg?Cs??}???
X???????????CPOBCA_PG_W?OW?WO?S_?Q_?``?@EO?Ge??}???
X???????????CPODC@_WGOW?QG?PO?S_?_o?_h?CAo?Cw??}???
X???????????CPODCC_WG_B?aG?_o?P_?HG?_w?AHO?Ci??}???
X???????????CPOH@@`?g_`?OW@@O?R??IO?Dg?AEO?Oi??}???
X???????????CPOHC@_OgAW?a_?c_?WOA?W?``?AEO?Ci??}???
X???????????CPP@CO_Og_B?_g?`_?QO@AO?_w??kO?Ci??}???
X???????????CP_B@Aa@GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????CP_BGA_PGGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????CP_BGA_SGCK?`G?PO@D??KO?Da?AJ??OY??}???
X???????????CP_BGA`CGCI?IG@@_?X??HO?Dc?AIO?O[??}???
X???????????CP_BGA`CGCI?KG@@_?T??HO?Dc?AEO?Ok??}???
X???????????CP_BGO_OgCK?_g?QO@C_?K_?Da?AI_?O[??}???
X???????????CP_BGO_OgCK?_g?QO@G_?I_?Da?AJ??OY??}???
X???????????CP_H@@a?gGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????CP_H@@a?gG`?OW@@O?R??IO?Dg?AEO?Oi??}???
X???????????CQAS@_c?WCg?OSA?o@@G?Gg?Op?@KO?Oe??}???
X???????????CQAS@`A?WC`?Gc@?g@@O?Oo?`P?CCo?Gs??}???
X???????????CQAWC@_WGAa?OcC?gA?o?_o?Op??k_?Od??}???
X???????????CQAWG@`GGAa?Oc?Og@?o@?o?_p??k_?Od??}???
X???????????CSAcCB?QGG`A?cA@O?WO?OK?PD??l??OX??}???
X???????????CSAcCB?QGG`A?cA@O?WO?OK?PD?@J??OX??}???
X???????????CSAcCB@AGAH?QC?WO?`O@?K?`D?@L??OX??}???
X???????????CSAcCB@AGAH?QC?WO?`O@?K?`D?AL??OX??}???
X???????????CSAcCBAAGG`?Gc?WOA@O?OK?`D??l??OX??}???
X???????????CSAcCBAAGG`?Gc?WOA@O?OK?`D?@J??OX??}???
X???????????CSAcGB?QGGH@AC@GO?PO?OK?`D??l??OX??}???
X???????????CSAcGB?QGGH@AC@GO?PO?OK?`D?AJ??OX??}???
X???????????CSAcGB?QGG`@?c@@O?WO?OK?`D??l??OX??}???
X???????????CSAcGB?QGG`@?c@GO?PO?OK?`D??l??OX??}???
X???????????CSAcGBAAGG`?Gc@@O?WO?OK?`D??l??OX??}???
X???????????CSAcGBAAGG`?Gc@@O?WO?OK?`D?AL??OX??}???
X???????????CSODCB?T?BA?HC?cG?`OA?K?`c?@HG?GX??}???
X???????????CS_DCB?T?AP?aC?WOA@O?OK?Pc?@J??OX??}???
X???????????CS_DCB?T?AP?aC?`O?WO@?K?Pc?@J??OX??}???
X???????????CS_DGB?T?AP?QC?WO?`O?_K?Hc?AJ??OX??}???
X???????????CWAQA@`@GB@A?SA?o@CO?Go?Op?@I_?Od??}???
X???????????C`AHC@a?gBA?HO@B??`_?PG?`P?ADO?Cq??}???
X???????????C`AHC@a?gBA?HO@B??`_?PG?`P?CDO?Cq??}???
X???????????C`AHG@`?gAQ?KO?`O@B??PO?`P?AL??OR??}???
X???????????C`AHG@`?gBA?HO@B??`_?PG?`P?AL??OR??}???
X???????????C`AHG@`?gBA?HO@B??`_?PG?`P?CDO?Gq??}???
X???????????C`GP@_c?WOD?Gg@@_?aO?IO?Ow?@KO?Oi??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Hg?AIO?OY??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`GP@_c?WOD?P_?P_?SO?_W?Hg?AIO?OY??}???
X???????????C`GPG_c?WAD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GPO_a?WAD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GPO_a?WAD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`OPC_c?WAD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`_BGA_QGCK?_g?SO@A_?K_?DQ?AF??Oq??}???
X???????????C`_HGA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????CcADGB?R?OP?aC@@O?WO?OK?HS?AL??OX??}???
X???????????CcADGB?Y?_H?aC?PO@AO?OK?HK?AF??Op??}???
X???????????Cc_D@B?Y?AH?aC?`O@AO@?K?HK?AF??Op??}???
X???????????Cc_DGB?R?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????Cc_DGB?X?A`?PC?`O?QO?_K?HS?AF??Op??}???
X???????????CgAo@E?_gGE@?g?WG@AG?PG?_b?AK_?Ok??}???
X???????????CgAo@E?_gOE?_g?WG@AG?PG?_b?@K_?Gk??}???
X???????????CgAo@E?_gOE?_g?WG@AG?PG?_b?@K_?Ok??}???
X???????????CgAo@E@?gCE?_g?WG?aG@@G?_b?AK_?Ok??}???
X???????????CgAo@E@?gCE@?g?WG?aG?`G?_b?AK_?Ok??}???
X???????????CgAoAA`@_AE@?gAAG?WG?`G?_b?AK_?Ok??}???
X???????????CgAoAB?OgGS?_cA@OAAG?KG?_b?AK_?Ok??}???
X???????????CgAoAB?OgGS@?c?PO@GG@@G?_b?AK_?Ok??}???
X???????????CgAoAB?P_GD@?gAAG?WG?`G?_b?AK_?Ok??}???
X???????????CgAoAI?OgGE@?g@@GAAG?KG?_b?AK_?Ok??}???
X???????????CgAoAI@?gAE@?g?PGAAG?cG?_b?AK_?Ok??}???
X???????????CgAoCE?_gAE@?g?WG@AG?PG?_b?AK_?Ok??}???
X???????????CgAoGE?_gAE?_g?WG@AG?PG?_b?@K_?Ok??}???
X???????????CgAoGI?_g_E?_g?PG@AG?KG?Ob?@K_?Ok??}???
X???????????CgAoGIC?gAE?_g?PG@AG?SG?Ob?@K_?Ok??}???
X???????????CgAoGIC?gCE?_g?PG@AG?KG?Ob?@K_?Ok??}???
X???????????CgAoOBA@GAD?PC?PO?gO?`O?Gb?AK_?Ok??}???
X???????????CgAoOBA@GAD?SC?PO?aO?`O?Gb?AK_?Ok??}???
X???????????CgAoOBA@GB@?OS?PO?aO?`O?Gb?AK_?Ok??}???
X???????????CgGo@E?_gGE@?gAAG?WG?HG?_b?AK_?Ok??}???
X???????????CgGo@E@?gCE@?gAAG?WG?HG?_b?AK_?Ok??}???
X???????????D@G`OGa?gAB?I_?`O?Q_?_W?HW?AEO?Oq??}???
X???????????DCADCB?T?G`A@C?`O?QO@?K?Os?@J??Op??}???
X???????????DCADCB?U?_H?aC?POAAO?OK?Ok?@J??Op??}???
X???????????DCADGB?U?_H?QC?PO?aO?_K?Gk?AJ??Op??}???
X???????????GBADGC_gGGS?H_?_o?SO?Q_?_p?AIO?Oe??}???
X???????????GBB@OG_cGCE@?g@D??P_@@O?Aq?CK_?Ak??}???
X???????????GBCD@CaCG_K?PGA@O@A_?J??`P??Wo?As??}???
X???????????GBCD@CaGGAS?`_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCD@Oa@G_K?PGACO@A_?H_?`P??Wo?As??}???
X???????????GBCD@_a@GAS?`_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCD@_a@GGS?H_?OoACO?Q_?_p??iO?Oe??}???
X???????????GBCD@_a@GGS?H_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCHGO_QGAIA?W?g_@I??IO?Cq?AB_?Os??}???
X???????????GBC`@CcAGOI?OW@K??W_@@O?Aq?CD_?Ak??}???
X???????????GBC`GG_WGCI?GW@C_C@_?H_?_q??i_?Gs??}???
X???????????GBC`OCaAGCE?HG?P_@G_?M??Oi??j??OY??}???
X???????????GBD@GO_QG_E?Gg?`_?S_?`_?Cq?AI_?Os??}???
X???????????GBHCGC_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GBOD@C_gGAS?`_?_o?SO?Q_?_p?AIO?Oe??}???
X???????????GBOD@__`GCS?H_?Oo?cO?a_?_p?AIO?Oe??}???
X???????????GBOH@O_aGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????GBOH@O_aGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????GBOHAG_SGDA@?W?X??Q_?aO?`D?CDO?Gw??}???
X???????????GBOHAO_QGOE?KG@H??a_?IO?`D?CBO?Gw??}???
X???????????GBOHAO_QGOE?KG@H??a_?IO?`D?CDO?Gw??}???
X???????????GBP@AO_QG_H@?W@C_?PO?PG?DK?CKO?G[??}???
X???????????GB_H@__aGO`?GW?g_?cO?H_?Gk?AHO?Ow??}???
X???????????GB_`@C_aGOQ?GW@C_AH??SO?Ci??]??OM??}???
X???????????GB`@AO_QGCI?GW@@_AC_@@_?_q??i_?@s??}???
X???????????GDOB?o_PGCP?IG?IO?`OAAO?@K??Q_?G[??~???
X???????????GDOB?o_`GAPAAG?IO?PO?IO?@K??a_?G[??~???
X???????????GDOBAG_SG@H?Og?KO?QO?QO?AK??I_?G[??~???
X???????????GDOBA__SG_P?Go@@O?_o?HG?Cw?AI_?Op??}???
X???????????GDOH@@_aG_E?SG?c_?X??J??``?@DO?Gi??}???
X???????????GDOPO@_SGD@@?o@@O?_o?HG?Cw?CI_?Gp??}???
X???????????GEGHAE?X?A`?HGAC_?aG?SG?Ho?CGg?OT??}???
X???????????GEG`AEA@OAD?PC?QO?X??U??`B?CF??Gi??}???
X???????????GEG`GC_`_Ac?H_?WO?gG?PG?_T?CDO?Gw??}???
X???????????GEH@GC_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GEHG@Aa?WAg?P_?gG?QO?QO?Gp?CKO?Gi??}???
X???????????GHADA@aAGDG?KG?U?@?o?QO?``?ADO?OM??}???
X???????????GHAPG@__gDG?IG?W_?aO?aO?``?C@o?G[??}???
X???????????GHAPG@__gDG?IG?W_@?o?R??``?CBO?GU??}???
X???????????GHAPG@__gDG?KG?S_?cO?`O?``?C@o?G[??}???
X???????????GHCB@AaAGBG?SO@AO?SO@AO?``?C@o?A[??}???
X???????????GHCB@AaAGBG?SO@CO?QO@AO?``?C@o?A[??}???
X???????????GHCB@Ga?gBG?SO@AOACO?IO?``?C@o?A[??}???
X???????????GHCB@Ga?gBG?SO@COAAO?IO?``?C@o?A[??}???
X???????????GHCB@Oa?g_g?P_@?oAAO?HO?`P??XO?Aq??}???
X???????????GHGE@@__gCQ?H_AH??S_?U??_i?AEG?Oi??}???
X???????????GHGEAE?S_AW?KGACG?gG?PG?Ho?CAg?OT??}???
X???????????GHGEAE?S_AW?KGAGG?cG?PG?Ho?CAg?GT??}???
X???????????GHGEAE?S_AW?KGAGG?cG?PG?Ho?CAg?OT??}???
X???????????GHGEGA_`OCS?H_?SO?WG?U??`K?CEG?Gh??}???
X???????????GHHCG@_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GHOBA_c?gAP?I_?`_?aO?GW?Ha?AE_?Ok??}???
X???????????GHOD@@_cGCI?Go@AO?U??PO?`P?CCo?Gs??}???
X???????????GHOP@@c?gD@?aGA@O?Q_?OW?Cw?AK_?Oh??}???
X???????????GIGD@Q?b?BA?SC?cO?QG@?K?Ho?CAo?OS_?}???
X???????????GIGD@Q?b?BA?SC?cO?QG@?K?Po?CAo?OS_?}???
X???????????GIGDGE?S_CW?KG?gG?cO?HC?Ho?CAo?OS_?}???
X???????????GIGDGE?S_CW?KG?gG?cO?HC?_U?CDG?Gw??}???
X???????????GIG`AE?OgOE?H_?gG?WO?R??HS?CAW?Gs??}???
X???????????GIG`AE?OgOE?H_?gG?WO?R??HS?CAW?Os??}???
X???????????GIG`AEA?gAE?H_?WG?gO?R??HS?CAW?Gs??}???
X???????????GIG`AEA?gAE?H_?WG?gO?R??HS?CAW?Os??}???
X???????????GIG`GA__oAB?P_?Q_?X??U??_k?CIG?GX??}???
X???????????GIG`GE?_gAE?H_?WG?gO?R??HS?AAW?Os??}???
X???????????GIG`GE?_gAE?H_?WG?gO?R??HS?CAW?Os??}???
X???????????GIG`GE?_gAE?P_?WG?gO?J??HS?AAW?Os??}???
X???????????GIG`GE?_gAE?P_?WG?gO?J??HS?CAW?Os??}???
X???????????GIGcACa?gAE?HC?aO?X??U??_b?AF??Oi??}???
X???????????GIGcGA_`_BG?HC?SO?gG?PG?_h?CGo?Gw??}???
X???????????GIGcGC_OgCE?PC?QO?X??U??`B?CF??Gi??}???
X???????????GIGcGC__gAE?HC?aO?X??U??`B?CF??Gi??}???
X???????????GK@S@Aa?o@H?Og?QOCAG?QC?@a?@?W?G[??~???
X???????????GK@S@Aa?o@H?Og?QOCCG?PC?@a?@?W?G[??~???
X???????????GK@S@Aa?oCH?Cg?QOCAG?EC?Ca?@?W?G[??~???
X???????????GK@S@Aa?oCH?Cg?SOCAG?EC?CQ?@?W?G[??~???
X???????????GK@S@Aa?o_H?Cg?QO?KG?PC?Ca?@?W?G[??~???
X???????????GK@S@BA?gAH?Cg?KG?aGA@G?Ca?@?W?G[??~???
X???????????GK@SGAc?oAH?Cg?QO?KG?PC?Ca?@?W?O[??~???
X???????????GK@SOAa?oAH?Cg?QO?KG?PC?Ca?@?W?O[??~???
X???????????GKAcAB@AGC`?KCA@O?QOA?K?PS?CF??Cp??}???
X???????????GKAcGB@AGC`?KC?PO?aOA?K?`S?AF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?DS?AF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?DS?CF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?`S?AF??Cp??}???
X???????????GKGP@C_`OOB?PO?W_?SO?U??_d?AF??Oh??}???
X???????????GKGPAA_PGCI?HG?S_AGO?U??_b?CI_?G[??}???
X???????????GKGPAA_`OOB?H_?W_?SO?U??_h?AE_?Oh??}???
X???????????GKGQGA_PGCI?PC?S_?WO?U??_b?CI_?G[??}???
X???????????GKGaGC_OgCE?PC?QO?X??U??`B?CF??Gi??}???
X???????????GKGaGC__gAE?HC?aO?X??U??`B?CF??Gi??}???
X???????????GKH_@A_`OOB?H_?aG?g_?IG?_h?AE_?Oh??}???
X???????????GKH_@C_`OOB?HO?aG?g_?IG?_d?AF??Oh??}???
X???????????GPABAOa?gAW?OgAGO@@_?IO?`H?CEO?Ai??}???
X???????????GPABAOa?gOW?_W?`O?[??Go?`H?CEO?Ai??}???
X???????????GPADG@_cGCW?Gg?[??_o?_o?`H?CEO?Gi??}???
X???????????GPADG@_cGCW?KG?T??_o?_o?`H?CEO?Gi??}???
X???????????GPAHG@__gCo?IG?W_?`O?_o?``?AJ??OJ??}???
X???????????GPAHG@__gCo?KG?S_?`O?_o?``?AJ??OJ??}???
X???????????GPAQ@Aa?WC`?_WC@_?`O?K_?DS?AF??Op??}???
X???????????GPAQ@Aa?WC`?_o?_o?X?A?g?`S?AF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?DS?AF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?DS?CF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?PS?CF??Cp??}???
X???????????GPAQAAa?WA`?_oC?o?`O?K_?PS?CF??Cp??}???
X???????????GPAW@A`?oDC?OKC@GA@O?IG?Os?CIO?Cs??}???
X???????????GPAW@A`?oDC@?KC@G?`O?IG?Os?CIO?Cs??}???
X???????????GPAW@A`?o_K@?K?gG?`O?IG?Cs?CIO?Cs??}???
X???????????GPAW@A`?o_K@?K?gG?`O?IG?Os?CIO?Cs??}???
X???????????GPAWAA`?oBC?GKC@GA@O?QG?Os?CIO?Cs??}???
X???????????GPAWAA`?oBC@?KC@G?`O?IG?Os?CIO?Cs??}???
X???????????GPAWAA`?o_K@?K?WG?`O?IG?Os?CIO?Cs??}???
X???????????GPAWOA`?oBC?Oc?OWA@O?QG?Os?CIO?Cs??}???
X???????????GPAWOA`?oCK?OK?WGA@O?IG?Os?CIO?Cs??}???
X???????????GPA`G@__gCW?Gg?W_?cO?_o?`H?CAo?Gw??}???
X???????????GPB@G@__gAW?IO?cO@@O@?o?_h?AM??Ob??}???
X???????????GPB@G@__gCW?Gg?S_?cO?_o?_h?CAo?Gw??}???
X???????????GPB@OO__gOB?Gg@@_?aO?IO?Ow?@KO?Oi??}???
X???????????GPCB@AaCGAW?KGA?o@@_?Q_?`H?CEO?Ai??}???
X???????????GPCB@AaCGAW?Oo@@O?SO@CO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gAW?GWAGO@@_?Q_?`H?CEO?Ai??}???
X???????????GPCB@Oa?gAW?Oo@@OACO?KO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gAW?Oo@COA@O?KO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gOW?_W?WO?d??Go?`H?CEO?Ai??}???
X???????????GPCD@@aGGAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????GPCD@_a?WAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????GPCH@@a?gAo?QO@?oA@O?K_?``??iO?OM??}???
X???????????GPCHG@_OgAo?QO@?o?PO@C_?``??iO?OM??}???
X???????????GPCHG@_OgAo?QO@?oC@O?K_?``??iO?GM??}???
X???????????GPCHG@_OgAo?QOC?o?PO?c_?``??iO?GM??}???
X???????????GPCHG@_OgAo?QOC?o@@O?K_?``??iO?GM??}???
X???????????GPCQAAa?WA`?_o?Oo?X?A?g?`S?AF??Cp??}???
X???????????GPCSA@_WGAaA?c@?oA@O?Go?`Q?ACg?Cs??}???
X???????????GPCWOA`?oAK?OK?WGA@O?IG?Os?CIO?Cs??}???
X???????????GPCWOA`?oBC?OK?PGA@O?IG?Os?CIO?Cs??}???
X???????????GPC`@_a?W_D?H_?`_@CO?GW?`g??iO?GY??}???
X???????????GPC`@_a?W_D?_g?`_?SO?HO?_w??iO?Cq??}???
X???????????GPC`@_a?g_B?_g?`_?SO?HO?_w?AIO?Cq??}???
X???????????GPOBAA_SGOW?aO?`O?WO?Go?`H?CAo?Aw??}???
X???????????GPOBAO_OgAW?Og?WO@@_@AO?`H?CEO?Ai??}???
X???????????GPOBAO_OgAW?Og?WO@C_@?o?`H?CEO?Ai??}???
X???????????GPOBAO_OgAW?_W?`O?[?@?o?`H?CEO?Ai??}???
X???????????GPOD@@_gGAW?_g?cO?S_?Oo?_h?AM??Ob??}???
X???????????GPOHA@_Og_E?KG?c_?U??S_?``?AI_?CT??}???
X???????????GPOS@_a?WAa?Oc?_o@@O?Go?`Q?CCg?Gs??}???
X???????????GQAWG@_SGDA?OS@@G?Oo@?o?`P?@K_?OT??}???
X???????????GQCS@_c?WAg?_S?Oo?`G@?g?Op??kO?Oe??}???
X???????????GQGcGC_`OCD?GW?QG?X??U??`B?CF??Gi??}???
X???????????GSAQ@A`@GD@A?K?_oA@O?I_?Op?CJ??Cp??}???
X???????????GSAQ@A`@GD@A?KA?o?`O?I_?Op?CJ??Cp??}???
X???????????GSAQAA`@GB@A?KA?o?`O?I_?Op?CJ??Cp??}???
X???????????GSAWAA_OoGB?SG?SGC@G@?g?PP?CEO?Cs??}???
X???????????GSAWA__SOGB?Og?OgC@G@?W?@k?AEG?Oh??}???
X???????????GSAWGB?OgGB?SCC@G?`O?IG?Op?CIO?Cs??}???
X???????????GSAWGB?_gGB?KCC@G?`O?IG?Op?CIO?Cs??}???
X???????????GSCQAA`@GB@A?K?OoA@O?I_?Op?CJ??Cp??}???
X???????????G`@H@Ga?WCD?IG?K_CA_?DG?CI??P_?G[??~???
X???????????G`AHGA_gG_P?_g?_o?QO?IO?`a??f??Ci??}???
X???????????G`AHGA_gG_P?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`AHGG_gG_D?_g?_o?QO?IO?`a??f??Ci??}???
X???????????G`AHG__aG_D?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`AHOAaAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`CDG@_PGCW?HGC@O@A_?KO?`P??kO?GU??}???
X???????????G`CHGA_WG_P?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`GQGE?OWCH?K_?gO?Q_?QO?`D?CDO?Gw??}???
X???????????G`GQGE?PGCB?KG?h??Q_?QO?`D?CDO?Gw??}???
X???????????G`GQGE?`GAB?KO?gO?c_?H_?_T?CDO?Gw??}???
X???????????G`GQGE?`GAE?K_?gO?QG?QO?`D?CDO?Gw??}???
X???????????G`OH@AcAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`_H@AaAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`_HGA_aGB@?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????GaGP@Q?b?DA?KC?PO?_g@?K?Po?CAo?OS_?}???
X???????????GaGPGE?POCD?SG?WG?S_?P_?_U?CDG?Gw??}???
X???????????GaOPOE?c_Ag?HG?b??Og?OK?`o?@HG?Gb??}???
X???????????H@GE@Q?b?DA?Gc?cG?QO@?K?Po?CAg?OT??}???
X???????????H@GQ@W?h?AD?QC?_o?PO@?K?Gk?AI_?Op??}???
X???????????H@GQAQ?R?DA?IC?`G?Oo@?K?Po?CAg?OT??}???
X???????????H@OHA@_Og_E?`GAC_?R??Q_?_p??[O?Ai??}???
X???????????OBADCC_gGCS?H_C?o?SO?Q_?_p?@IO?Ge??}???
X???????????OBAHAG`CGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????OBAHAG`CGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????OBAHAG`CGCI?_W?Q_?[?ACO?_q?@J??GU??}???
X???????????OBAHCG_cGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????OBAHCG_cGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????OBAHOA`AGC`?_g?`_?SO?HO?Ow??iO?Cq??}???
X???????????OBAPCA_cG_I?IG?b??P_?SO?_s?@IO?Gs??}???
X???????????OBAPCO__gAI?QG?b??W_?_o?_s?@IO?Gs??}???
X???????????OBAPC__cGCE?Gg?S_@@_?P_?Gq?CI_?Gs??}???
X???????????OBA`AC`AGAQ?OWAC_?X??cO?Gi??m??OM??}???
X???????????OBB@CO_aGGI?OW?S_?R?A?o?_q?@I_?As??}???
X???????????OBB@CO_aGGI?OWA@_?S_?H_?_q?@I_?As??}???
X???????????OBCDCO_WG_H?HG@?o?P_?Og?Os?@J??Op??}???
X???????????OBCHCG_SGAI?_W?i??W_?QO?_q?AB_?Cs??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?Dc?CHO?C[??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?PS?CHO?C[??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?Pc?CHO?C[??}???
X???????????OBCP@A`CGOc?HG@@O?`_?K_?_w??kO?Ci??}???
X???????????OBCPC__SG_E?Gg?d?@@_?HO?Gq?AK_?Ok??}???
X???????????OBC`CG_WGCI?GW@C_C@_?H_?_q??i_?Gs??}???
X???????????OBC`CG_WGCI?_W?S_C@_?H_?_q??i_?Gs??}???
X???????????OBGD@C_aG_E?KG?c_?U??S_?``?AI_?CT??}???
X???????????OBGD@C_aG_W?OW?Q_?WO?Q_?``?@EO?Ge??}???
X???????????OBGD@O_aG_I?QG?X??Q_?Oo?`c?@IO?G[??}???
X???????????OBGD@__`GCS?H_?Oo?cO?a_?_p?@IO?Ge??}???
X???????????OBGD@__`GCS?H_?Oo?cO?a_?_p?@IO?Oe??}???
X???????????OBGDAC_QG_W?IO?e??PO?OW?``?@IO?Ge??}???
X???????????OBGDAC_SGOK?Gg@AO?Q_?R??`P??go?Cs??}???
X???????????OBGDAO_PGOK?IG@AO?Q_?P_?`P??go?Cs??}???
X???????????OBGH@A_aG_W?_WAA_?cO?I_?``??YO?Ae??}???
X???????????OBGH@G_cGAI?OW?S_?i??cO?Gq?AB_?Os??}???
X???????????OBGH@G_cGAI?OW?S_?i??cO?Gq?CB_?Gs??}???
X???????????OBGH@O_aGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????OBGH@O_aGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CBO?Cw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CDO?Cw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????OBGH@___g_E?QG?Q_?b??I_?_p?@IO?Gq??}???
X???????????OBGH@__aG_`?_W?g_?SO?H_?Ok?CHO?Cw??}???
X???????????OBGHAG_SGAI?OW?Y?@C_ACO?_q?AB_?As??}???
X???????????OBGHAG_SGAI?OW?Y?@G_AAO?Gq?AB_?As??}???
X???????????OBGHAG_SGAIA?W?c_?Y??cO?Gq?AB_?Os??}???
X???????????OBGHAG_SGAIA?W?k??Q_?cO?Gq?CJ??GU??}???
X???????????OBGHA__QG_`?_W?W_?SO?P_?Ok?CHO?Cw??}???
X???????????OBG`@C_aGAQ?OW?h??S_ACO?_i?@B_?Gw??}???
X???????????OBG`@G_gGCE?Gg?S_C@_?P_?_q?@I_?Gs??}???
X???????????OBG`@__aGGE?OgAD??P_A@O?Aq??k_?Ck??}???
X???????????OBG`@__aGGE?OgAD??Q_A?o?_q??k_?Ck??}???
X???????????OBH@@G_cG_E?GgAD?@@_?PO?Gq??[_?Ok??}???
X???????????OB_`CA_PGCP?KO?QO?_o?Q_?HI?AM??OM??}???
X???????????ODABAG`CGCaA?g?Q_@@_?K_?Ow?@IO?Oq??}???
X???????????ODABAG`CG_I?QG?R??W_?_o?Pg?@IO?OY??}???
X???????????ODABCG_cGGI?SG?Q_?T?A?o?PW?CEO?Cq??}???
X???????????ODABCG_cGGIA?W?`_?Y??I_?`H?AEO?Cq??}???
X???????????ODABCG_cGGIAAG?Q_?`_?K_?Ow??iO?Cq??}???
X???????????ODCB@G`CGAaA?g?W_?b??_o?Pg?@IO?OY??}???
X???????????ODCBCG_SGGI?KG?Q_?d?A?o?PW?CEO?Cq??}???
X???????????ODCBCG_SGGI?KG?d??P_A@O?`H?AEO?Cq??}???
X???????????ODCBCG_SGGIA?W?d??Y??Go?`H?AEO?Cq??}???
X???????????ODCHC@_WG_I?H_?SO@A_?QO?_p?AIO?Cs??}???
X???????????ODCHC@_WG_I?H_?cO@A_?IO?_p?AIO?Cs??}???
X???????????ODGB?c_SGCP?EG?POCAO?_o?@S??c_?G[??~???
X???????????ODGB?c_SGCP?EG?`O?QO?_o?@S?CC_?G[??~???
X???????????ODGB?c_SGCP?EGC@O?QO?_o?@S??c_?G[??~???
X???????????ODGB?o_PGCP?Cg?SOCAO?_o?@S??c_?G[??~???
X???????????ODGB?o_PGCP?CgCCO?QO?_o?@S??c_?G[??~???
X???????????ODGB?o_`GAP?Cg?SO?aO?_o?@S?CC_?G[??~???
X???????????ODGB?o_`GAP?Cg?SOCAO?_o?@S??c_?G[??~???
X???????????ODGB@C_aG_W?HO?`O?g_?IG?``?@D_?Gh??}???
X???????????ODGB@C_aG_W?QO?SO?Q_?Og?``?@H_?Gh??}???
X???????????ODGB@G_cGAaA?g@A_?`_?K_?Ow??iO?Oq??}???
X???????????ODGB@__`GAE?QG@B??T??PO?_p?AIO?Cq??}???
X???????????ODGBAC_KGAP?QG?PO?IO?IO?@K?@A_?G[??~???
X???????????ODGBAC_KGAP?QG?PO?IO?IO?@K?@A_?O[??~???
X???????????ODGBAC_QG_W?`OA@O?c_?IG?``??X_?Ah??}???
X???????????ODGBAC_SGAEA?g@E??a_?H_?`P?AKO?Ce??}???
X???????????ODGBAG_SGBAA?W@B??d??Go?`H?AEO?Cq??}???
X???????????ODGBAO_QGBAA?W@B??`_?I_?`H?AEO?Cq??}???
X???????????ODGEO@_Q_CK?PC?PO?WG?QG?Gh?AJ??Oq??}???
X???????????OD_B@C_KGCP?QG@AO?HO?IO?GK??I_?O[??~???
X???????????OD_B@G_KGCH?QG@AO?HO?IO?GK??I_?O[??~???
X???????????OD_B@G_KGCH?aG?HO?aO?IO?GK??I_?O[??~???
X???????????OD_B@G_cG@H?EG@AO?`O?IO?GK??I_?O[??~???
X???????????OD_BCG_cGBG?IG?Q_@@O?Oo?Ow??iO?Cq??}???
X???????????OEGDO@_P_CS?HG?`G?gO?IC?Gi?AIG?Oq??}???
X???????????OEGDO@_P_CS?QG?SG?QO?Oc?`c?@HO?Gg_?}???
X???????????OEGDO@_X?Co?SG?SG?QO?Oc?`c?@DO?Gg_?}???
X???????????OHABAA`CG_E?`G?Q_?b??I_?`P?AKO?Ce??}???
X???????????OHABCA_cGCI?H_@AO?S_?PO?`P?AGo?Cs??}???
X???????????OHABCA_cG_I?H_@AO?a_?IO?`P?AGo?Cs??}???
X???????????OHAPO@__gH@?IO?PO?aO?_W?Gw?AKO?Oi??}???
X???????????OHB@CA__WGg?P_?SO?Q_A?W?_p?@IO?Aq??}???
X???????????OHB@CA__WOE?IG?Q_@D??P_?_p?@IO?Aq??}???
X???????????OHCBCA_QGBG?SO@AO?SO@AO?``?C@o?A[??}???
X???????????OHCBCA_SGAI?P_@AO?Q_AAO?`P?AGo?Cs??}???
X???????????OHCBCG_OgBG?SO@CO?QO@AO?``?C@o?A[??}???
X???????????OHCDCO_WG_P?_W?`O?QO?Go?`a?AE_?Ck??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?ACo?Cs??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?AGo?Cs??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?CCo?Cs??}???
X???????????OHGBAA_SGGW?Go?QOC?o?R??`P??hO?Cq??}???
X???????????OHGBAA_SG_I?Go@A_?QO?R??`P?ACo?Cs??}???
X???????????OHGBAA_SG_I?Go@A_?QO?R??`P?AGo?Cs??}???
X???????????OHGBAA_WG_I?H_?cO@A_?IO?_p?AGo?Cs??}???
X???????????OHGBAA_WG_I?H_?cO@A_?IO?_p?AIO?Cs??}???
X???????????OHGBAO_OgAIA?o@A_?aO?J??`P?ACo?Cs??}???
X???????????OHGBAO_OgAIA?o@A_?aO?J??`P?AGo?Cs??}???
X???????????OHGBAO_OgGW?I_?QOC?o?PO?`P??hO?Cq??}???
X???????????OHGBA__Og_I?H_?SO@A_?QO?_p?AGo?Cs??}???
X???????????OHGBA__Og_I?H_?SO@A_?QO?_p?AIO?Cs??}???
X???????????OHGDO@_QGC`?Og?P_?SO?PO?HQ?AK_?O[??}???
X???????????OH_BCA_gGAP?I_?`_?aO?GW?Ha?AE_?Ok??}???
X???????????OH_BCG__gB@?I_@@_?aO?GW?Ha?AE_?Ok??}???
X???????????OH_BCG_gGAD?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????OH_DCO_aGB@?_W?`O?QO?Go?`a?AE_?Ck??}???
X???????????OK@S@B?_gAH?Cg@AG?KG?aG?CQ?A?W?O[??~???
X???????????OK@S@B?_gAH?Cg@AG?KG?aG?CQ?C?W?O[??~???
X???????????OK@SAA_OoGH?Cg@AO?QG?EC?Ca?A?W?O[??~???
X???????????OK@SAA_OoGH?Cg@AO?QG?EC?Ca?C?W?O[??~???
X???????????OK@SAA_OoGH?Cg@CO?QG?EC?CQ?A?W?O[??~???
X???????????OK@SAA_OoGH?Cg@CO?QG?EC?CQ?C?W?O[??~???
X???????????OKAcAB?gGOP?aC?PO@AOA?K?`S??f??Gp??}???
X???????????OKAcAB?gGOP?aC@@O?QOA?K?HS??f??Gp??}???
X???????????OKAcAB?gGOP?aC@@O?QOA?K?HS?CF??Gp??}???
X???????????OKAcAB?gGOP?aC@@OCAO?GK?HS??f??Gp??}???
X???????????OKAcAB?gGOP?aCC@O@AO?GK?`S??f??Gp??}???
X???????????OKAcCB?cGOP?cC?`O?QOA?K?`S?@F??Gp??}???
X???????????OKAcOB?cGOP?cC?`O@AO?GK?DS?CF??Gp??}???
X???????????OKGDOP?`GAE?HC?aO?X??U??PB?@F??Oi??}???
X???????????OKGS?ac?oCH?Gg?IO?QG?aC?Ca?A?W?O[??~???
X???????????OKGS?ac?oCH?Gg?KO?QG?aC?CQ?A?W?O[??~???
X???????????OKGS?ac?oGH?Gg?IO?SG?PC?Ca?A?W?O[??~???
X???????????OKGS?ac?oGH?Gg?KO?QG?QC?CQ?A?W?O[??~???
X???????????OKGS?bC?g@H?Og?SG?aG?aG?AQ?A?W?O[??~???
X???????????OKGS?bC?g@H?_g?cG?QG?IG?CQ?A?W?O[??~???
X???????????OPABA_`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????OPABCA_`GGa?I_?gO?W_A@O?``?A@o?Ck??}???
X???????????OPAW@A_`_OE?OK@GG?SO?_g?Gs?CIO?Gs??}???
X???????????OPA`CA__WCW?KG?P_@@O?QO?`H?CAo?Cw??}???
X???????????OPB@CA__WCW?IG?P_@@O?QO?_h?CAo?Cw??}???
X???????????OPB@CA_`G_`?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPB@OA_`GG`?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPB@OA_cGGH?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPCB@C`?gCS?KGC@O?S_?Q_?``?@EO?Ge??}???
X???????????OPCB@_`?gAW?Oo?S_@@O@AG?_h??m??OJ??}???
X???????????OPCB@_`?gAW?Oo?S_@CO@?g?_h??m??OJ??}???
X???????????OPCBCA_SGAW?Oo@@O?WO@AO?`H?CAo?Aw??}???
X???????????OPCBCA_SGCgA@O@@O?WO?Go?`H?ACo?Cw??}???
X???????????OPCBCO_OgAW?KGA?o@@_?Q_?`H?CEO?Ai??}???
X???????????OPCBCO_OgAW?Oo@@O?SO@CO?`H?CAo?Aw??}???
X???????????OPCBCO_OgAW?Oo@@O?WO@AO?`H?CAo?Aw??}???
X???????????OPCD@@`GGAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????OPCH@@`?gCS?aGC@O?U??Go?``?AGo?Ck??}???
X???????????OPCHC@_OgCS?HGC@O@C_?I_?``?AGo?Ck??}???
X???????????OPGB@A_gGAW?_o?SO?`O?QO?_h?@M??Gb??}???
X???????????OPGB@A_gGAW?_o?SO?`O?QO?_h?@M??Ob??}???
X???????????OPGQCA_WGCB?GgC?o?d?@?o?As?CJ??Gp??}???
X???????????OPGQCA_WG_B?Gg?_o?d?@?o?As?CJ??Gp??}???
X???????????OPGW@Ac@_OE?_K?gG?SO?Og?Cs?CIO?Gs??}???
X???????????OPGWOA_P_OE?GK?gG@CO?Og?Cs?CIO?Gs??}???
X???????????OPGWOA_P_OE?_K?gG?SO?Og?Cs?CIO?Gs??}???
X???????????OPG`@___W_D?Q_?PO?Q_?_W?HW?CEO?Gq??}???
X???????????OP_HCA_OWD@@AG@@O?Q_?OW?Cw?AH_?Oh??}???
X???????????OP_HCA_cGB@?OW@AO?PO@?o?Pa??U_?Ak??}???
X???????????OP_HCA_cGB@?OW@AO?PO@?o?`a??U_?Ak??}???
X???????????O`@HAG_OW_D?aG?K_?Q_?DG?CI?@@_?O[??~???
X???????????O`@PAC_OW_D?EG@C_?Q_?_g?CQ??H_?O[??~???
X???????????O`@PAC_OW_D?QG?K_?Q_?`G?@I?@@_?O[??~???
X???????????O`@PAC_OW_D?aG?K_?Q_?Cg?CQ?@@_?O[??~???
X???????????O`AH?g__gGB?IO?KO@A_?Og?@K??QO?O[??~???
X???????????O`AHC@__gOW?Og?QO?W_?`O?`P?@L??OR??}???
X???????????O`AHC@__g_I?P_?QO@A_?IO?`P?AGo?Cs??}???
X???????????O`CBCA_PGOK?KG@AO?Q_?P_?`P?CCo?Cs??}???
X???????????O`CH?g_Og_B?IG?K_@AO?Cg?GK??a_?O[??~???
X???????????O`CH@@`?g_I?H_@AO?a_?IO?`P?AGo?Cs??}???
X???????????O`CHC@_OgAIA?o@A_?aO?J??`P?AGo?Cs??}???
X???????????O`CP@@`?gCK?_gCCO?R??KO?`H?AAo?Cw??}???
X???????????O`GB@A_`GOK?PG?WO@A_?H_?`P?CCo?Cs??}???
X???????????O`GP@@__gAS?_g?gO?T?A?o?PW?CEO?Cq??}???
X???????????O`GP@___W_D?I_@@O?a_@?W?PW?CEO?Cq??}???
X???????????O`GPA@_OgCS?_g?WO?T?A?o?PW?CEO?Cq??}???
X???????????O`GPA__OW_D?I_@@O?a_@?W?PW?CEO?Cq??}???
X???????????O`GPO__OWCD?Q_@@O?Q_@?W?PW?CEO?Cq??}???
X???????????O`GPO___WAD?H_?`_?SO?_W?Hg?AIO?OY??}???
X???????????OaCBGA`@G_P?Gg?Q_@AO?Oo?B`?CGo?Gk??}???
X???????????OcADAB?R?BA?PC@CG@@O@?K?HS?CHG?OX??}???
X???????????P@AHCA__WAa?HOC?o@D??P_?_p?@IO?Aq??}???
X???????????P@AHCA__WOE?IG?Q_@D??P_?_p?@IO?Aq??}???
X???????????_BA`AG`GGAI@?W?c_@@_@@_?Gq??Y_?Os??}???
X???????????_BA`C__aGAI?OWAC_@@_@@_?Gq??Y_?Os??}???
X???????????_BAcGE?_oOP?aC?`G?QO?_g?_w?@I_?Gp??}???
X???????????_BCH@_`AGO`?GW?c_?gO?H_?PK?@DO?Ow??}???
X???????????_BCH@_`AGO`?GW?g_?cO?H_?Gk?AHO?Ow??}???
X???????????_BGDGG_PGC`?Oo?Oo?gO?J??GY?AL??Oi??}???
X???????????_BGH@G_cGAI?OWAA_AK??cO?Gq??j??OU??}???
X???????????_BGH@_aAGC`?_W?g_?SO?H_?_k?AHO?Cw??}???
X???????????_BGHAG_SGOI?GW?k?AA_?cO?Gq??Z??OU??}???
X???????????_BGHA_aAGA`?_W?W_?cO?H_?_k?AHO?Cw??}???
X???????????_BGPGA_PGC`?Oo?Oo?aO?M??HI?AF??Oi??}???
X???????????_BG`GA_PGCP?KO?QO?_o?Q_?HI?AM??OM??}???
X???????????_BGaGGa?oGH?PO?T??`O?GS?`K??YO?Ao_?}???
X???????????_BH@AO_QGCI?GWAC_AB??_o?Gq??i_?@s??}???
X???????????_BOD@O`@GCP?_W?`_?PO@@G?_w??Y_?Ap??}???
X???????????_BOEGC`COGP?PO?T??`O?GS?BQ??kG?Ce??}???
X???????????_BOHCA_QGC`?Og?P_@AO@AO?_w??[O?Ai??}???
X???????????_BOICA_SOCP?HO?d??_o?Gc?HQ?AKG?Oe??}???
X???????????_BO`@C_aGAQ?_W@H??g_?IO?Ci?AB_?Ow??}???
X???????????_BO`@C_aGGQ?GW@@_?g_?M??Ci?AJ??OY??}???
X???????????_BO`AC`AGAQ?OW?P_@G_?M??Gi?AJ??OY??}???
X???????????_BO`AC`AGAQ?OW?S_?X??cO?Gi??m??OM??}???
X???????????_BO`AC`AGAQ?OW?X?@G_?IO?Gi?AB_?Ow??}???
X???????????_BO`AC`AGAa?_W?g_?P_?L??OY?@L??OY??}???
X???????????_BO`AG_PGAa?OW@@_@I??KO?OY??l??OY??}???
X???????????_BO`A__QGGE?Gg?`_?S_?`_?Cq?AI_?Os??}???
X???????????_BO`CC_aGAQ?_W?X??g_?IO?Ci?AB_?Cw??}???
X???????????_BO`CC_aGB@?OW?P_?SO?`G?Hc?AHO?O[??}???
X???????????_BO`CC_aGB@?OW?P_@CO?HG?HS?AHO?O[??}???
X???????????_BO`CC_gGAP?OW?P_?SO?`G?Hc?AHO?O[??}???
X???????????_BOaGG`?oGH?PO?T??`O?GS?`K??YO?Ao_?}???
X???????????_DGB?o_`GAP?QG?POAAO?aO?OK??I_?O[??~???
X???????????_DGB?o_`GAP?QGA@O?IO?aO?AK?AA_?O[??~???
X???????????_DGB?o_`GAP@AG?PO?aO?aO?@K?AA_?O[??~???
X???????????_DGB@G_cGOQ@C_@C_?`O?Go?_w??[O?Ai??}???
X???????????_DGB@O_IGCH@AG?PO?aO?aO?@K?AA_?O[??~???
X???????????_DGBAG_SGOa@@O@H??`O?Go?_w??YO?Aq??}???
X???????????_DOBAG_SGH@?Go@@O?_o?HG?PW?@E_?Op??}???
X???????????_DOBA__SGGP?Go@@O?_o?HG?Cw?AI_?Op??}???
X???????????_DOBCO_IGAH?IG?HO?aO?EO?CK??Q_?O[??~???
X???????????_DOBCO_PGCP?S_?SO?Q_?OW?`o?@BO?GU??}???
X???????????_ECBC__OgOP@?g?`_?SO?`O?_h??Z??Gq??}???
X???????????_EGBA__OgOP@?g?`_?SO?`O?_h??Z??Gq??}???
X???????????_EGBGC_P_Cc?PC?SG?QO?Og?HS?AKO?O[??}???
X???????????_EODC@_PGCP?QO?SO?Q_?Og?HK?AIO?O[??}???
X???????????_EOPCO_OgCB@?o@@O?c_?HG?_w?@I_?Gp??}???
X???????????_EOPCO_OgCB@?o@@O?c_?HG?`H?@I_?Gp??}???
X???????????_HABCA_cGOI?P_?Q_@AO@AO?PP??\??Ab??}???
X???????????_HABCA_cGOK?P_?Q_ACO?`G?PP??\??Ab??}???
X???????????_HCBCA_SGOK?P_ACO@AO?HO?PP??XO?Aq??}???
X???????????_HCBCA_SGOg?P_A?o@AO?HO?PP??XO?Aq??}???
X???????????_HGDGO_OWD@?`G?P_A?o?Og?Cs?AJ??Op??}???
X???????????_HOEC@__gAS?P_?T??WO?U??HK?AIG?OX??}???
X???????????_HOPCA_OWD@?aGA@O?Q_?OW?Cw?AK_?Oh??}???
X???????????_HOQC@_Y?Cc?IC?gG?Oo?Og?Gw?AH_?Op??}???
X???????????_IAHGA`CGCB@@_@AO?Oo?QO?`P?@H_?Gp??}???
X???????????_IGBGA_aGA`?a_AAO?`_?GW?_s??Z??Ap??}???
X???????????_IGDGQ?`GAE?HC?aO?X??U??PB?@F??Oi??}???
X???????????_IGHG@_aGA`?`GAC_?`_?GW?`D??Z??Ap??}???
X???????????_IGHGO_aGAB?`GA?o?S_?Oo?`D??Z??Ap??}???
X???????????_IGHGO_aGAB@@G@?o?S_?Oo?`D??Z??Ap??}???
X???????????_KA`CG_gGOc@@G?_o?PO?c_?`a??Y_?A[??}???
X???????????_KAcAB?aGG`?KC@@O?QO@?K?HS?AF??Op??}???
X???????????_KAcAB?gGG`?HC?PO@AO@?K?PS??f??Op??}???
X???????????_KGQGOa@OGD?QG?QG?Oo?Oc?`B??i_?@s??}???
X???????????_KGQGP@?gOH?QC?QG?`O?GW?`B??i_?@s??}???
X???????????_KGaGH@?gOH?QC?QG?`O?GW?`B??i_?@s??}???
X???????????_KOQCG_POCD?KO?d??gO?IC?Ge?AHG?Ow??}???
X???????????_KOQGO`@OGD?QG?QG?Oo?Oc?`B??i_?@s??}???
X???????????_PAHGA__WGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????_PAQ@A_cGGB@?W@@_?`O?K_?DS?AF??Op??}???
X???????????_PCB@A`@GOS?R?@?oA@O?I_?P`??YO?Ae??}???
X???????????_PCB@Aa@GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????_PCBGA_PGGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????_PG`@___WOD?H_@@O?c_?GW?`g?AEO?Ci??}???
X???????????_PG`@___gOB?Og@@_?SO?HO?Ow?@IO?Oq??}???
X???????????_SOD@B?`_Oa?`C?WG?_W?_g?_h?@K_?Gk??}???
X???????????_`AHA_a?gGP?_g?_o?QO?IO?Pa??f??Oi??}???
X???????????_`AHA_aAGGD?_g?_o?QO?IO?Pa??f??Oi??}???
X???????????_`CHGA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????_`OHAA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????_aOPCC_SGCB?_W?a_?P_@?g?`D??YO?As??}???
X???????????_oGBGDACGGS?OS?Oo?b??I_?`K??YG?Ap??}???
X???????????_oGEGCaCOGP?Og?Og?a_?I_?`K??YO?Ao_?}???
X???????????_oOEGC_`OAD?aG@AG?a_?I_?HK??YO?Ao_?}???
X???????????_oOEGC`COGP?Og?Og?a_?I_?`K??YO?Ao_?}???
X???????????`@APAOa?gGB?Oo?PO?S_?PG?_w?@I_?Gp??}???
X???????????`@OPCO_OgCB@?o@@O?c_?HG?_w?@I_?Gp??}???
X???????????`AH@G@_QGC`?`OAD??_o?Gg?_L??[_?Ak??}???
X???????????`GCI@CaG_Cc?HO@CG@AO@?K?Ow??iG?@p??}???
X???????????`GCg@KAG_CE?GS@CG@AO@?K?_s??iG?@p??}???
Y????????????F@P?Sb?G_W?Og?Q_?g_?IG?e@?EGO?SQ??JG??So???
Y????????????F@PGC`CG_W?Og?QO?S_?SO?e@?CKO?[A??JG??So???
Y????????????F@`GC`AG_W?Og?Q_?WO?QO?e@?ECO?Sa??TO??Ig???
Y????????????F@oAI?H_AI?Y?ACGCAO?_c?b@?@gO?SQ??YO??sG???
Y????????????FAH?g`_G?w?IO?KOC@O@@O?o`?DQ??Kc??UA??dC???
Y????????????FAH?g`_G?w?_g?a_?S_?EG?o`?DQ??Qc??UA??XC???
Y????????????FAHAG_KG_I@CG@o?@C_@@O?w@?CW_?@X??HW??Sg???
Y????????????FCH?o_QGGQ@AGC@_@g?@GO?w@?CWO?QW??PW??Ig???
Y????????????FCH?o_QG_I@GG@g?@A_@AO?w@?CW_?AX??PW??Ig???
Y????????????FCH@G_KGOW?oO@OO?HO?BO?w@?Ci??PS??Sa??RC???
Y????????????FCP?c_SGSGACG@CO@A_?Go?w@?AQO?Gq??_w??N????
Y????????????FD@@C_EGGI?HG@I??D_@OO?w@?CW_?QK??Pa??M_???
Y????????????FE@?g_DGKA?c_?P_CCO@@O?w@??k_?DW??RA??cW???
Y????????????FE@G__DGCQ?_g@O_?E_?D_?gP?Cg_?XC??Ba??[_???
Y????????????FOHAO_WGGI?HG@G_?a_?B_?gP?CS_?Qc??Pa??]????
Y????????????J?dA__QGGQ@AGC@_@G_@W??w@?CWO?QW??PW??Ig???
Y????????????J?dA_`OGGE?PGAP??I_?B_?oP?Co_?Sc??Ba??[_???
Y????????????J@P@A`_G?[?EG?_o@E??I_?o`?DOO?Ka??dG??UO???
Y????????????J@PAA_SGSGACG@CO@A_?Go?w@?AQO?Gq??_w??N????
Y????????????JCD?o_QGGQ@AGC@_@G_@W??w@?CWO?QW??PW??Ig???
Y????????????JCD@G_KGcG@GG@GOAC_?`O?w@?CW_?AX??PW??Ig???
Y????????????JCPCA_WG?k?@W?KO?R??q??o`?Ah??Sg??YA??eC???
Y????????????JD@?QaOGGE?HG@H??a_?B_?gP?CW_?YC??Pa??M_???
Y????????????JE@?QaGGCQ?_W?Q_@H??B_?gP?Cg_?XC??Ba??[_???
Y????????????JGD@O_gGCE?HGA@_@E??D_?oP?CW_?QS??Pa??]????
Y????????????L?R@_`_G?w?IO?KOCA_@?g?o`?DH??LG??TC??eA???
Y????????????M?T@P?KGCW?KOAAO@@GAQ??LA?AoG?KQ??pG??iO???
Y????????????R@D@O_`G?[?gGAGO@__@A_?w@?CCo?Pc??Ho??UO???
Y????????????R@D@O_`G?[?oGAGO@O_@A_?w@?CCo?Pc??Ho??UO???
Y????????????RADACaGGG`?@o?oO?HO?AW?dC?CT??[@??JO??So???
Y????????????RA`A_`?g?[@CG?CoB@??W_?kA?EO_?Os??So??JO???
Y????????????RA`GA_HGAE?_g@E??`_?T??k@?CK_?PK??Sa??Z????
Y????????????RA`GA_HGAE?_g@E??`_?T??k@?CK_?WK??Sa??Z????
Y????????????RA`GA_HGGE?Gg@E??`_?T??k@?CK_?WK??Sa??Z????
Y????????????RBAAO__oAD?E_CA_A@O?_c?Qo?@i??RC??ga??p@???
Y????????????RCH?F?I_?w?IG?gOA?g?gC?``?Cq??[@??Kc??RG???
Y????????????RCH?Q_WG?[?gGA_O@D?@CO?w@?CKO?RA??Qo??LO???
Y????????????RC`@A`GGOH?@o?WO?_o?Ag?`c?Cp??[@??Io??TO???
Y????????????RC`CA_WG?[@OG?POAG_?a_?oH?CKO?RA??Qo??LO???
Y????????????RI@GC_GgC`?@o?DO?WO?oO?wA?CS_?Qc??Ho??UO???
Y????????????T?J?ob?G_W?Oo?QO?W_?QG?e@?DC_?W`??Qg??LO???
Y????????????T?JA_`OG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y????????????T?JE?_WG?w?aO?cO?P_?DG?o`?DH??RG??TC??YA???
Y????????????TAEAE?F?A`?SC?HO@AO@?K?ca?D@G?Wg??Hc??]????
Y????????????TB@?P_Oo@K?Og?F?@_GB?G?UO?@IO?Qo??Wc??iG???
Y????????????TCB@B?`_B@?Ag?J?@AO@AC?ao?D@G?W`??Hc??]????
Y????????????TCB@B?`_B@?Ag?J?@AO@AC?co?D@G?W`??Hc??]????
Y????????????TCH@O`GGOB?@g?Co?P_?SG?sC?CL??T@??Ko??RO???
Y????????????TCH@_`CGOB?@g?Co?H_?WG?sC?CT??S`??Do??YO???
Y????????????T_BAKAAO?i?cC?PG?Go?IO?WK?AcG?SW??MA??r????
Y????????????UCBGC`@_?pAAG?Og?HO?L??sO?DGG?L@??Pc??Eg???
Y????????????X?i?eA_GBA?QO?Ao@?W?GS?eG?AU??Eg??``??wC???
Y????????????X?s?T?Og@K?KG?cGA?W?`G?cE?DGG?XO??TO??MG???
Y????????????X@DA@`OG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y????????????X@I?U?KGAS@OG@?o?OW?OS?eG?@i??LO??_q??pC???
Y????????????X@I?U?gGAa@OO?Ao@?W?GS?eG?AY??EW??o`??hC???
Y????????????X@I?U?oGCa?KO?AoA?W?_S?iG?AU??Eg??``??sC???
Y????????????X@K?T?KGSC?gG?Ao?Og?OK?eG?AU??Eg??gc??pA???
Y????????????X@K?T?oGCc?KG?AoA?g?_K?Qo?@i??Oo_?iC??sA???
Y????????????XAD?``_G?k?BG?[?CA_@?g?o`?DH??LG??TC??eA???
Y????????????XB@A@`?g?s?EG?T?AAOA?o?o`?DOO?Kc??dO??UC???
Y????????????XCD@@_KG?U@O_@P?ACO?cO?w@?CgO?PQ??Ko??RO???
Y????????????XGDA@_WG?s?Ag?P_?IO?q??o`?DH??RG??TC??YA???
Y????????????Y?TCB?`G_a@AC?GW?P_?L??Ko?AoO?T?_?dC??XG???
Y????????????Y?TG@c@_Ga?QC?Oo?HG?L??oo?CgO?T?_?XC??UG???
Y????????????YCKCC_Q_B@AAG?Cg?Go@?K?Qg?@M??QG_?wC??MA???
Y????????????YCKCC_Q__a@CC?Cg?Go?GK?bG?@M??JO??cP??wC???
Y????????????[Ac?s?QO@P?OKA?g@@OAQ??UG?@g_?KW??i@??pA???
Y????????????[OICC_o_Ca?KC?AW?Go?AS?`g?AU??Eg??iA??s@???
Y????????????bOHC__AgCo?GW?Y?C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????bOPCC_GgCo?HG?X?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bOPCC_GgCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bP@CC_AgCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????bP@CC_AgCo?HG?X?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bP@CC_AgCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????d?Y@W?HGCE?KGAAG@@_AQ??LO?Ap??KP??i@??pC???
Y????????????d?[AH?QG@I?M?A@G@?oAQ??TC?@p??KW??h@??qA???
Y????????????d@BGG`@GCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????d@P?D_WOAg?@o?_o@_GB?G?eO?@EO?Io??YC??hG???
Y????????????d@oAH?PG@I?Y?AAG@@_A?W?L@?AW_?KP??iO??sG???
Y????????????dAB?[?P_?U?Cg@AGAGG?QG?b_?C`G?[@??LC??UO???
Y????????????dOBCC_IGCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????dOBC__BGCo?GW?Y?C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????dOBC__BGCo?KG?Q_C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????e?R@W?`G@K?KCAA_@@OAQ??TA?@o_?KO_?hO??qG???
Y????????????h?U@__cOCD?Gg@GOAAGA?K?Ic?@b??Ge??`o??u????
Y????????????h@oAI?HOAB?Y?AAG@@_A?W?L@?AW_?KP??iO??sG???
Y????????????i?d?M?Oo@H?M?A?W@AO?PC?oo?CgO?T?_?XC??UG???
Y????????????i?p?M?Oo@D?M?@AO?`G@?K?dA?DOG?EQ??XG??UO???
Y????????????i?p?M?Oo@D?M?@AO?`G@?K?oc?CgO?T?_?XG??UO???
Y????????????p?LC@aGG_W?Og?QO?c_?KO?e@?CKO?[A??Qg??LO???
Y????????????p?M@`?_gAH?PG@GGACOA?K?Dg?CS_?Gi??gW??]????
Y????????????p@H@D?IO?k?HO@OG?cO?SO?GE?A?W?OA_?kW??r_???
Y????????????pAQAA_p?@E?AoA?W@GGA?g?dO?@cO?Ho??WW??iC???
Y????????????pAQAC_o_@E?Ao@?WAGGA?g?LO?AcO?Po??oS??YG???
Y????????????pAc?J?J?@a?GgA?g@@G?OK?b@?Cd??[@??LC??UO???
Y????????????q?L@O__oCP?GgAGG@GOA?K?Dg??Y_?SQ??oW??]????
Y???????????@B?XOA_cGQ@?_o?aO?Oo?E_?Wa?@w??Gi??ao??sG???
Y???????????@B?hGA_QGAE?_g@E??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?hGA_QGGE?Gg@E??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PG?M?`G@D??o_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PGAE?`G@D??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PGGE?HG@D??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B@gDC@AGCK?HG?E_A_GA?W?l??CSG?KP??RC??oW???
Y???????????@BADCG_cGAW??w?L?C_O@_O?oH?CE_?HP??TO??j????
Y???????????@BADCO_aGBG?Ao?BOA?oAo??oH?CSO?Oi??T_??YO???
Y???????????@BA`?Ia@G?M?`G@D??o_?T??k@?CK_?PK??Sa??Z????
Y???????????@BA`?Ia@GAE?_g@E??`_?T??k@?CK_?PK??Sa??Z????
Y???????????@BA`?Ia@GAE?`G@D??`_?T??k@?CK_?PK??Sa??Z????
Y???????????@BH_AH?QG_I@?S?Co?DG?@o?bC?Ah??L@??k@??oo???
Y???????????@D?pC@_`GB_?AgCAOAA_?Go?q@?AgO?Sc??cc??MO???
Y???????????@D?pC@_`GB_AAG?AoAB??Go?q@?AgO?Sc??Wc??MO???
Y???????????@D?pG@`@GD_?IG?BO?Q_?Oo?e@?DGO?Hc??oc??[O???
Y???????????@DAPOO`@GOB?Og?Co?P_?DG?cS??{??KW??iA??pG???
Y???????????@H?pAA`?W`_?IGAA_?R???w?q@?AgO?Da??Wg??kO???
Y???????????@HAPCA__W?i?BO?[?AB?A?W?o`?DP??Qg??XA??UC???
Y???????????@K?F@__BGAQ?AgA__CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@K?U@__DGAa?OKA__CAG?_g?Do?Cp??SQ??YO??pA???
Y???????????@K?s?B_POE@?aCAGG@_O@@G?wC?Ad??Dg??_X??`a???
Y???????????@K?s?B`GOG`?PG?`GCOO@GC?wC?@R??Bo??Oi??`P???
Y???????????@KAS?Bb?OE@?cCCCG?`O?BG?kC?Ak??DS??OX??bA???
Y???????????@KASCQ?_gAH?DC?KO?oO@AC?GI?AAO?O@_?cw??z????
Y???????????@KASGQ?_gA`?EG?IG?PO?_c?OQ?@_O?O@_?cw??z????
Y???????????@KASGQ?_oA`?EG?IG?PO?_c?GQ?A_G?O@_?cw??z????
Y???????????@KCD?R?WGAQ??kAB?CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@KCD@B?WG?i?@KAB?CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@P?dAC`?W`_?IGAA_?R???w?q@?AgO?Da??Wg??kO???
Y???????????@P?dC@a@GD_?J??B_?_o?Gg?e@?AW_?Sc??oa??[O???
Y???????????@P?hC@__gB_?BOCB??PO@?W?q@?Ah??Sa??ca??MO???
Y???????????@P?hC@__gB_AAG?AoAB??Go?q@?AgO?Sc??Wc??MO???
Y???????????@P?hC@a?g_W?Og?Q_?g_?IG?e@?EGO?SQ??JG??So???
Y???????????@P?hG@`?gD_?IG?BO?Q_?Oo?e@?DGO?Hc??oc??[O???
Y???????????@P?hG@`?gD_?J??B_?Oo?Og?e@?DGO?Hc??oc??[O???
Y???????????@P?q@c?c_AE?OcC?WA?g?_g?eO?AgO?DO_?hC??og???
Y???????????@PG`?B_`GB_?AgCAOAA_?Go?q@?AgO?Sc??cc??MO???
Y???????????@QE@Aa?Cg?X?GgACOC?W?_o?Ko?C[??HI??X@??sG???
Y???????????@S?kBA??wDA?Oc?SG?QO@CC?OI?@AG?CP??jG??so???
Y???????????@W@cC@_SOCPA?gA?g?DG?@W?b@?AgO?LC??kC??oo???
Y???????????@`?FAG_PGe?@AG@G_AA_?_g?w@?CIO?OU??Io??TG???
Y???????????@`?RGA`@GCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y???????????@`?XA@_Oge?@CGA@_@AO?aO?w@?CI_?OT??JG??So???
Y???????????@`?XAa?aOAa?Go@?oC?W@?S?JO?@d??Gd??_s??u????
Y???????????@`EA?J?_gBG??kCAGACO?_o?Ko?CS_?L?_?hA??sG???
Y???????????@`g@H?_`G?F?PO?IO?PO?Ao?Io?EB??M_??ca??bC???
Y???????????@c?[?B_QOCH@CG@CG@_O@GC?wC?@X??IW??_i??`P???
Y???????????@c?[BA??wDA?Oc?SG?QO@CC?OI?@AG?CP??jG??so???
Y???????????@cASCE?_gAH?DC?HO?oO@AC?Ga?AAO?O@_?cw??z????
Y???????????@cCK@I??w?Y?KC?cG?oO@?c?GP?@GO?GP??tO??ig???
Y???????????@cCS@E??w@H?BC?BO?gO?IG?S@?@OG?K@??kg??rO???
Y???????????AB?hGA_IGGE?Cg@E??`_?X??k@?CK_?WK??Sa??Z????
Y???????????AB?pGA_HG?M?`G@D??o_?T??k@?CK_?PK??Sa??Z????
Y???????????AB?pGA_HG?M?`G@D??o_?T??k@?CK_?WK??Sa??Z????
Y???????????AB?pGA_HGGE?DG@D??`_?X??k@?CK_?WK??Sa??Z????
Y???????????AB@H?U?Q_?Y?CW@CGAAG?QG?b_?C_g?[@??LO??UG???
Y???????????ABD@AP?K_?Y??sCAGA?o?g_?RO?@a_?KO_?hA??sG???
Y???????????ABD@GA_DGGE?PG@H??E_?H_?gP?CW_?YC??Pa??M_???
Y???????????ABEG?w@AG@I?_o?a_ACGA?W?i_?CgG?M@??RC??oW???
Y???????????ABGD?S_gGGQ?OgA@_?I_?J??oP?Cc_?Pc??Pa??]????
Y???????????ABGH?a_cGGE?PGA@_?Y??B_?oP?CS_?Qc??Pa??]????
Y???????????ABH@AA_DGGE?@gA@_?e??L??oP?CS_?Qc??Pa??]????
Y???????????ABOH?a_cGGE?@g?a_@D??L??gP?CS_?Qc??Pa??]????
Y???????????ABOH?a_cGGE?PG?B_@D??L??gP?CS_?Qc??Pa??]????
Y???????????AD@PCOc@GOB?WG?Co?H_?@g?KS?Ak??PW??hA??YG???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??EQ??Bo??pA???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??IQ??Bo??pA???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??IQ??Ho??pA???
Y???????????AD_H?g`CGOB?WG?Ao?H_?Ag?[C?Ce??S`??IW??R_???
Y???????????AH@PCA__W?i?BO?[?AB?A?W?o`?DQ??Qc??XA??UC???
Y???????????AK@S?BaCO_`?gC?gG@AO?Og?kC?@L??BW??OX??bA???
Y???????????AK@SCQ?_g@H?HC?KO?oO@AC?GI?AAO?O@_?cw??z????
Y???????????AKCD?R?h?AP?@gCCGAGO?_K?`S?@[??IW??eA??wG???
Y???????????AP?JCA_gG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y???????????AP@BAO`?g@g?Gg?B_A?oAo??oH?CEO?Pa??TO??Y_???
Y???????????AP@DC@_`G@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y???????????AP@aAQ?b?Ag?DOC?WA?g?_g?UA?@gG?KW??iC??pG???
Y???????????APCaAA_GoAI?@oAGGC?W?a_?N??CM??HQ??WQ??sG???
Y???????????APDAAI?CoAI??sACGC?W?c_?`o?@s??Ha??WQ??sG???
Y???????????A`CB?h?PO?T?B_?`_AGG?_W?bC?ECO?SC_?L_??UO???
Y???????????A`GPA_e?G?F?Oo@@O?WO?BO?QW?CL??V???Sa??XC???
Y???????????AaCB?h?HG?T?B_?`_@OG@?W?bC?ECG?SD??L_??UO???
Y???????????AaD@@G`AO?h?_S?Go?`O?@o?m??Ac_?Kc??`o??oB???
Y???????????Ac@SCE?_g@H?HC?KO?oO@AC?OI?@AO?O@_?cw??z????
Y???????????Ag?e?o_B_AP?Cg@?g?aO@?K?pO?C`G?T@??FC??[_???
Y???????????B@?dC@_aGAI?B_?H_C_O@_O?oH?AIO?PI??U_??h_???
Y???????????B@C`CGc?gOH?AW?BO?gO?gG?ES?@H_?Gw??ag??{????
Y???????????B@Ca@H@AGCD?CW?DG@@O?@o?m??AS_?Ic??`o??oB???
Y???????????B@CaBA??w?Y?AcAAGCGO?_o?LO?CU??Gq??YA??sG???
Y???????????B@W@Q?_Cg?R?_o?`O?Q_?EG?`W?AT??EW??TC??iA???
Y???????????BAA`CH?aGCI?_S?Co?HG?@o?m??Ag_?KS??`o??oB???
Y???????????BACP?Q__o?J?GoAGGCCO?`_?Qo?@k??Oi??i@??sG???
Y???????????BAC`?H__oAH?F??B_A@O?_S?eO?DCO?W__?Qc??LG???
Y???????????BAKG@W@AG?k?PO?@WAGGA?W?h_?CoG?IP??YC??oW???
Y???????????BCEAA__@W?U?ASC@_ACO?`C?PW?@T??MA??hA??q@???
Y???????????CB?d?c`OGOE?_g?Q_?i??B_?oP?DG_?RC??Ba??[_???
Y???????????CB?d@_`AGOE?GgBG??d??@o?oH?DS??Qa??@q??UO???
Y???????????CB@D@CcAGG`@_O?DO?Ao?[??pG?AU??T@??KW??cc???
Y???????????CB@D@O_BGGa?d??P_A?oAO_?w@?CWO?Gs??_s??UO???
Y???????????CB@DD?_DG?M?`GAP??E_?T??oP?Co_?Sc??Ba??[_???
Y???????????CB@DD?_DGGE?@gAP??E_?T??oP?Co_?Sc??Ba??[_???
Y???????????CB@P?X?h?AD?Gg?B_ACG?_W?cc?EGO?SC_?J_??UO???
Y???????????CBADGGcCG@H?o_?WO?Co?@o?gQ?BK??BW??dC??qG???
Y???????????CBADG__DGGE?@g?q??E_?c_?gP?Cg_?XC??Ba??[_???
Y???????????CBAH?WcGGGI?CWA__BC??HO?qA?Da??Bo??_k??PW???
Y???????????CBAI?M?SG@P?AW?g_A@G?`G?co?D?g?W`??Hg??]????
Y???????????CBAP?ccCGHA?AWAo??B_@_O?oI?Da??DS??bC??Po???
Y???????????CBAP?o_@gGa?`OA__?PO@C_?w@?@w??Oh??ac??Cw???
Y???????????CBAPGOcGG?e?@g@`?@O_?Co?XA?Aa_?Bo??go??qG???
Y???????????CBAPOOaGG?U?Ag@`??P_?cO?iA?E__?Bo??Wo??`W???
Y???????????CBA`?h?BG@c??w@OOA?gAO_?aS?AX??S__?[O??oa???
Y???????????CBA`OC_IGGa@CG?o_A@_?`O?AY?@h??IW??y???`c???
Y???????????CBAgAc@AGGK?HG?I_ACGA?W?k_?CWG?K`??UC??oW???
Y???????????CBB@OC_EGGa@CG?o_@@_@@O?aQ?F_??Ak??Qg??`c???
Y???????????CBBG@B?Gg?Y?AcCCOAAG?oO?dO?As??K`??i@??oK???
Y???????????CBCK?h?AgAW?IG?HGACG?_W?d_?DOG?WD??RC??[O???
Y???????????CBCc?J?L?AI??sAAG@OGACG?LO?CU??Ha??Wa??sG???
Y???????????CBDG?W_IO?[?Gc?Oo@CO@?S?cc?DGG?WD??R_??[O???
Y???????????CBDG@G_IO?[?Ac?Oo@CO@?S?cc?DGG?WD??R_??[O???
Y???????????CBEG?W_IO?[?Cc?Oo@CO@?S?cc?DOG?WD??R_??[O???
Y???????????CBEG?W_IO?[?Cc?Oo@CO@?S?dC?DOG?WD??R_??[O???
Y???????????CBGH@GcCGP@?GW@__?HO?BG?Ok?CI_?[@??eG??J_???
Y???????????CBGH@O_GgAE?@gA@_@E??T??oP?Cc_?Pc??Pa??]????
Y???????????CBG`?a_PGGE?@gA@_?e??L??oP?CS_?Qc??Pa??]????
Y???????????CBQ@?acAG?h?o_?KO?Oo?@o?wA?@U??Ig??cc??bG???
Y???????????CBQ@?ocAG?U?Ag@`?@G_?Go?wA?Ac_?R_??PW??Io???
Y???????????CBQ@OC_IG?d?oO?@o?QO?EG?wA?@T??Ic??co??bC???
Y???????????CBa@?c_EGPA?aG?o_AA_?_o?_Y?F_??HS??JO??`c???
Y???????????CBo@?a_DGAP?o_?KO?Oo?@o?Y_?DAO?Ig??cc??bG???
Y???????????CBo@?g_SG?e?@g@`?@G_?Go?YA?Aa_?R_??Pg??go???
Y???????????CD?J@G_KGSGAGG@GO@A_?Ao?w@?AEO?Ha??dO??M_???
Y???????????CDB@G@`AG_`?Co?BO?Co?WG?sG?CQ_?LO??hA??Do???
Y???????????CDB@GGc@G?b?oG?S_?@o?DG?Wg?DA_?BK??d_??qA???
Y???????????CDB@GGc@G?b?oG?S_?@o?DG?XG?DA_?BK??d_??qA???
Y???????????CDB@OCaAG?b?oG?S_?IO??w?IW?DG_?Ic??co??qA???
Y???????????CDI@?ocAGOB?Ao?HO?Ao?WG?sG?CW_?HW??LO??ga???
Y???????????CDP@OG_DGAB?oG?P_?EO?CW?Wc?@J??JG??oI??b_???
Y???????????CE?T@E?WGC`?Cg?F?A?W?`G?aa?Ci??SC_?Hc??]????
Y???????????CE?T@E?WGC`?Cg?F?A?W?`G?aa?Ci??SC_?Pc??]????
Y???????????CH?RCI?@oADAAC?J?ACO?KG?kA?BGG?XG??Dc??Ig???
Y???????????CH@B?M?L??e?HGA?gCOG?oG?Gp?Ci??JO??JC??oI???
Y???????????CHDC?W_AoAW?GS?HO@CO@?K?eA?DGG?WE??R_??[O???
Y???????????CICD?H_E_@W?CW?DGAOO?gC?aK?DCO?W__?F_??[O???
Y???????????CK@S@Q@?gSA?aG?aG?PG?EC?@I??QO?O@_?ow??n????
Y???????????CKAD?b?T?CP??kCGGAAO?aG?_s?@Y??Io??eA??wG???
Y???????????CKAD@S?gG?Y?AK@?oCAG@CG?`c?@Y??IW??eA??wG???
Y???????????CKGS?B`OG_`?SC?WO?DO@@G?qC??u??Ko??`W??kA???
Y???????????CKGS@BCOGG`?SC?KOA@O?@K?oc??u??L_??`W??kA???
Y???????????CKGS@BCOGG`?SC?KOAAO??k?oc??u??L_??`W??kA???
Y???????????CP?bBA?T?@H??w@AOCGO@?S?RO?@k??OY??i@??sG???
Y???????????CPAB?p?HGCc??w@AOC?g@G_?N??AI_?O[??W`??sA???
Y???????????CQ?TC@c@_O`?Ag?PG?Go?L??go?CgG?X@??XG??MC???
Y???????????CQ?TGCc?o?w?CK@OG?PO?EO?c`?BCO?Ec??UC??bO???
Y???????????CQ?bBA?T??X?CgAGG@?gA?W?bO?@k??GY??YA??sG???
Y???????????CS?M@A_BGCa?CKAH?CCG?gG?Bo?Cp??Sa??[@??oQ???
Y???????????CSAc?e@?oW@?Oc?KG?QG?QG?AI??IO?O@_?ow??n????
Y???????????C`?J?g_Og?q?AoC?o@H?@H??w@?Cb??F@??TC??b_???
Y???????????C`GH?Ha?gAa?EOCB??HO?HO?b@?Ap??Eg??cE??w_???
Y???????????CcE@C`?I_?w?HGA?g@@G@?g?dG?DO_?OP_?R_??[O???
Y???????????D@?b@H?_o@W??s@OGCC_@?g?R_?@e??RC??oP??hA???
Y???????????D@AP?S_cOEC?Gg?IO?H_?BO?GE?A?W?OA_?[W??j_???
Y???????????D@AaAB?PG?R?D_?E_A?g?_g?eO?EGO?SO_?JC??Sg???
Y???????????D@BAAQ?Ag?M?AKAO_C@G?`G?MG?AJ??PW??hC??sA???
Y???????????D@BAAQ?Ag?M?AKAO_C@G?`G?MG?AL??PW??hC??sA???
Y???????????D@CK@G_IO?s?Ac?Oo@?W@?g?ca?E?g?TC??R_??[O???
Y???????????D@CK@W?IO?T?Ac?Oo@?W@?g?ca?EOG?Dc??Pc??[O???
Y???????????D@EA@O_IO?e?@cA?g@@OA?K?BK?Ad??EI??h_??qO???
Y???????????DAA`?X?IGGI?_S?Oo?`G?@o?MO?DK??IQ??RG??oB???
Y???????????DAA`@H?aGGI?_S?Co?HG?@o?m??AW_?IS??`o??oB???
Y???????????DACH?g_EOAW?GK?D_A?g?_W?eC?DCG?WD??R_??[O???
Y???????????DCCI?g_EOAW?AS?OoA?W?_c?e@?DGO?WE??R_??[O???
Y???????????DCCI?g_EOAW?Ac?OoA?W?_S?e@?DGO?WE??R_??[O???
Y???????????DCGD@B@D?a@?PC?HO?EO@?K?_[?Ap??Dg??p_??kA???
Y???????????DCGD@B@D?a@?PCAAO?HO?AK?_[?Ap??Dg??p_??kA???
Y???????????DGCD@G_E_?Y?Ac?Go@OO@?K?ca?CP_?S__?R_??[O???
Y???????????E@?F?g_DGGW?Og?Q_CGO@AO?w@?@g_?DP??RG??co???
Y???????????E@?J?gcCGOD?o_?WO?Co?@o?Io?DG_?QH??T_??qG???
Y???????????E@?L?H_KGGW?PO?POAG_AAG?w@?@S_?E`??Sg??bO???
Y???????????E@?T?D_KGOW?oO@OO?H_?BG?w@?Cd??Pg??Qc??TA???
Y???????????E@?d?gd?GOH?IG?Go?BO?Oo?sA?@e??PI??Z???`g???
Y???????????E@?dOGa@GH@?IG?Go?BO?Oo?sA?@e??TA??RO??`g???
Y???????????E@@D?Kb?G_`?Gg?Co?IO?Oo?kA?Ae??PI??J_??pG???
Y???????????E@@DGOd?G?X?Gg?Co?IO?Oo?sA?@e??PI??Z???`g???
Y???????????E@@DOCaAGG`?KG?DO?Ao?oO?wA?Ah??QW??IW??Qc???
Y???????????E@@DOGaCGGH?KG?Co?BO?Oo?[A??m??HI??i_??pG???
Y???????????E@@a?D_Oo?T?P_?H_@CG@@G?ag?EGG?U@??Sc??JO???
Y???????????E@CE?H_R?@S?EG?@g@CG@?g?cg?EGG?T@??Qc??[O???
Y???????????E@CK?W_QO@S?Cc?Co@?W@?g?dA?E?g?TC??R_??[O???
Y???????????E@GHG_cAG?d?IG?HO?Ao?oO?wA?Cd??HK??bC??Ho???
Y???????????E@OPOC_CW@D?oG?S_?@o?DG?IW?DK??IS??cS??qA???
Y???????????E@OPOC_CW@D?oG?S_?@o?DG?IW?DK??Ic??cS??qA???
Y???????????E@O`?D_Gg_P?o_?KO?Oo?@o?wA?@U??Ig??cc??bG???
Y???????????E@_HC_aAG?d?IG?HO?Ao?oO?wA?Ad??DK??RC??`o???
Y???????????E@`@?EaAGG`?KG?DO?Ao?oO?wA?Ah??QW??IW??Qc???
Y???????????E@o@?D_Gg?p?o_?KO?Oo?@o?Y_?DAO?Ig??cc??bG???
Y???????????EA?X?Q_T?CS?CW@GGA?WA?g?Gq?Ck??Hg??iC??[G???
Y???????????EACH?W_Ao@W?CK?P_@CO@?S?cc?DOG?WD??R_??[O???
Y???????????EACH?W_Ao@W?CK?P_@CO@?S?dC?DOG?WD??R_??[O???
Y???????????EACH?W_R??U?CK?H_@CO@?S?cc?DOG?WD??R_??[O???
Y???????????EACK@G_M??U?AS?HOA?W?_c?d@?DCO?XC??JC??[O???
Y???????????EAD@@a?@W?U?AS@@_CCO@@C?Ko?CJ??HS??XA??i@???
Y???????????EC@cC`ACGCQ?GcA@O@AG?@o?wC?CSO?Q__?Kg??RO???
Y???????????EC@gEC@AG@Q?BO?@WAOGA?W?i_?CgG?IP??XC??oW???
Y???????????ECCI@G_Ao?L?AKAGO@GGAAO?`W?AT??EW??iA??s@???
Y???????????EO?RAB?PG?i?CS?B_AGO?aC?`o?DOO?Y?_?Qc??LG???
Y???????????E_CB?a_Oo?Y?AcAAGCGO?_o?LO?CE_?T?_?Wa??sG???
Y???????????F?AQ?o__W?e?@cA@O@?gA?o?co?AI_?DS??hA??q@???
Y???????????F?CB@B?HG?Y?ASACO@AGA?o?co?AI_?DS??hA??q@???
Y???????????GB?d@C_gGCE?HGA@_@E??D_?oP?CW_?QS??Pa??]????
Y???????????GB?pB?aGGAE?@g@`?CC_?Co?Sa?BA_?Do??dO??qG???
Y???????????GB@HOG_cGAD@o??WO?Ao?Ao?oI?AM??BK??dC??i_???
Y???????????GBA`?a_`GAE?@gA@_@E??T??oP?Cc_?Pc??Pa??]????
Y???????????GBB@OC_aGO`??w?K_?QO@o??qC?CgO?BS??PW??go???
Y???????????GBCQGC_Ag_K?AW?PO?KG?L??e@?EGO?SW??YC??LG???
Y???????????GBOD?c_cGAP?OW?P_?IO?Ag?qA?CK_?QK??Wo??N????
Y???????????GBS@@C_KG?T?OW?H_?QO?Ag?pA?CS_?QK??Wo??N????
Y???????????GB_QGC_B_CE?GS?HO?EG?EO?wC?@d??Dg??Qa??d@???
Y???????????GDAB?S_gGWG?PO?@o?IO?J??oP?DK??RC??Sa??RC???
Y???????????GDKOAS?X?AQ?DO?@WACGA?W?i_?CgG?K`??UC??oW???
Y???????????GDKOAS?Y?AI?Co?AWACGA?W?i_?CgG?K`??UC??oW???
Y???????????GECDOHA@G?[?IO?CW?HO?DC?UA?DOG?Wa??cg??Wo???
Y???????????GH?F@O_gG_I?PG?F?AG_?HO?oP?BCO?T_??cc??UG???
Y???????????GHAB?Q_gGASA?g?IO?F?@OO?oP?BCO?Sa??e_??RG???
Y???????????GHAB?Q_gG_E?PG?U?AH??@o?oP?BCO?T_??cg??UC???
Y???????????GHCP@A_KGo@?_W?cO?QO?Cg?N??DE??Gi??Qg??cK???
Y???????????GHS@?H_KGAD??w@_O?I_?IG?pA?DQ??QQ??Ow??FG???
Y???????????GKCS?B`OGC`ACC?QOA@O?EG?qC??x??O[??XO??kA???
Y???????????GKCS?BcCGH@?WC?DOAOO?DG?bC?Ak??DW??oW??kA???
Y???????????GKCS?BcCGH@?WC?SO?IO@?g?RC??l??KW??aW??kA???
Y???????????GKCS?BcGGE@?aCAOO?EO?Cg?Bc?CR??IS??XO??kA???
Y???????????GKCS@BCOGC`?cCACO?IO??k?`c??x??DW??oW??kA???
Y???????????GKCS@BCOGG`?SC?EOAGO??k?oc??t??LG??`W??kA???
Y???????????GKCS@BCOGG`?SC?HO?EO@?K?`c?As??Dg??oW??kA???
Y???????????GKCS@BCOGG`?SC?KOA@O?@K?oc??t??LG??`W??kA???
Y???????????GKCS@BCOGG`?SCAGO?DO?@K?`c?As??Dg??oW??kA???
Y???????????GKCS@BCOGG`?SCAGO?EO??k?`c?As??Dg??oW??kA???
Y???????????GP?J@A_KGEA?Q_?I_CAO@?o?s@?BGO?SQ??Qo??bG???
Y???????????GP?J@___g?[@@G?L??S_?QG?o`?DOO?Ka??dO??UG???
Y???????????GP?LA@_WG?U?J?A@O?L??QO?o`?DGO?LA??TO??eG???
Y???????????GP?b?a_PG_g?SGAO_?BO?PO?s@?@s??Kc??gE??bO???
Y???????????GP?b?a_PG_g@CG?aO?o_?@o?s@?BS??Ec??gE??bO???
Y???????????GP?d?`a@G_E?Q_?aO?W_?H_?e@?DH??DP??[C??Po???
Y???????????GP?d?c_OWE_@CGC@_?Ao?P_?s@?DCO?Ea??YG??bO???
Y???????????GP?d?c_OWQ_?SGC@_?BO?PO?s@?DCO?Ka??MG??bO???
Y???????????GP@H@A__W?w@@G?@o?[??QO?o`?DOO?Ka??dO??UG???
Y???????????GP@HA@_Og?Y?J?A@_?KO?QO?o`?BOO?Sa??TO??eG???
Y???????????GP@HA@_Og?Y@@O?D_?SO?U??o`?BGO?UA??bO??UG???
Y???????????GP@`?D_OgE_@CGC@_?Ao?P_?s@?DCO?Ea??YG??bO???
Y???????????GP@`@@_@g?wA?g?aO?g_@GO?s@?DC_?K`??MG??bO???
Y???????????GP@`@@_@gOIAAO?IO?o_?P_?s@?BG_?EP??Qo??bG???
Y???????????GP@`@@_@gOQ?BOC@O?o_?S_?s@?BG_?EP??Qg??bO???
Y???????????GP@`@@_@gOQAAO?HO?o_?P_?s@?BG_?EP??Qg??bO???
Y???????????GP@`@@_@g_g?SGAO_?BO?PO?s@?@s??Kc??gE??bO???
Y???????????GPAB?Q_HGCQ?Q_?B_CGO@GO?s@?@g_?KP??iG??Bo???
Y???????????GPA`?B_HG?wA?g?aO?g_@GO?s@?DC_?K`??MG??bO???
Y???????????GPP@?Q_@W_E?Q_?aO?X??HO?e@?F@??DP??LC??`o???
Y???????????GP`@H?_cG?F?_g?`_?I_?IG?aW?AL??F_??SQ??wC???
Y???????????GQCPG@c@_?i?AS?Oo?HG?L??oo?CgO?T?_?XC??UG???
Y???????????GS?YG@c@G?p?WG?Og?Go?E_?sC?DCO?E__?YG??bO???
Y???????????GSCK?BcCGI@?SCACO?PO?DG?RC?@L??BW??oW??kA???
Y???????????GSCK?BcCGI@?SCACO?PO?DG?bC?@L??BW??oW??kA???
Y???????????GSCK@BCOGH@?QC?HO?EO@?K?Pc?@T??Bg??oW??kA???
Y???????????GSCK@BCOGH@?QC?HO?EO@?K?`c?@T??Bg??oW??kA???
Y???????????G`AD?H_HGQOA?W?DO?i??Oo?s@?BG_?F@??gW??b_???
Y???????????G`AH?`_AgQOA?W?DO?i??Oo?s@?BG_?F@??gW??b_???
Y???????????G`AP?D_Gg?e?Q_AAO?i??Go?s@?DA_?F@??XG??b_???
Y???????????G`AP?E_GW?i?QO?Ao?i?@G_?s@?DB??F@??XC??b_???
Y???????????G`AP?E_GWCa@AO?b??PO?DO?s@?BH??SH??MC??b_???
Y???????????G`AP?c_?w?i?QOAAO?I_?W_?s@?DB??E`??YC??b_???
Y???????????G`CPO_aOG?F?_g?`_?K_?HG?ag?AJ??F_??Sa??gS???
Y???????????G`D@B@?I_?q?H_A@G@@_@?W?cg?DGO?PA_?R_??[O???
Y???????????GcADAB@H?c@@@C?PO?IO?AK?_[?Ad??FG??b_??wA???
Y???????????H@GaAW?Q_@W?OS?@WAOOA?o?MG?AK_?PO_?dA??wO???
Y???????????H@_B@AaCG?X?Oo?Co?QO?Cg?[A??m??SI??Ig??r????
Y???????????H@_`H?_`G?F?PO?IO?PO?Ao?Io?EB??Io??kA??bC???
Y???????????HAG`BG?I_?w?Go?_WC?g@?g?dG?Ac_?H__?aa??wO???
Y???????????HAG`BG?I_?w?OS?POA@_A?K?dG?CS_?H__?Sa??wO???
Y???????????HCADAB@D?c@@@C?PO?IO?AK?_[?Ah??FG??b_??wA???
Y???????????HCADABAE?c@?_c?PO?IO?AK?_[?Ah??FG??b_??wA???
Y???????????I@?F?c_EGAW?SO?cOC@O@@O?s@?DI??KS??RA??ac???
Y???????????I@?R?o_@gEO?CWC@O?d?@@O?s@?BCO?Sg??ac??RG???
Y???????????I@?R?o_@gEOA?WA@O?F??SO?s@?@cO?Kg??Qc??bG???
Y???????????I@@`?E_AWAW?SO?cOCA_@?g?s@?DD??Kg??Qc??bA???
Y???????????I@D@W?_AW?d?_g?`_?Q_?EG?ag?AJ??EW??UA??hC???
Y???????????IAKGAW?Y??[?CS?CWA@GA?W?e@?AS_?I`??`g??wO???
Y???????????ICDC?B`CGCa?Gg?IGC@G@@G?KW?CU??Gs??U@??hA???
Y???????????IGECC__cO?p?DGA?gA@O?@o?gc?Ch??P@_?R_??[O???
Y???????????IGECC`?cG@P?BGA?gA@O?@o?gc?Ch??P@_?R_??[O???
Y???????????J?KGAW?QO?[?CS?CWA@GA?W?e@?AS_?I`??`g??wO???
Y???????????K@?J?o_OgCWA?W?IO?E_@G_?oP?BCO?Sc??e_??TC???
Y???????????K@?J@O_GgCWAGG?Ao?M?@?o?oP?BCO?Sc??cc??V????
Y???????????K@?X?`_OgOI?I_?Ao?c_?F??o`?DOO?Ka??dG??UO???
Y???????????K@?d@C_IGOB?Og?Ao?H_?IG?YC?@F??S`??eO??T_???
Y???????????K@?h@@_GgcC?J?A@O?IO?@o?oP?DCO?LA??T_??bG???
Y???????????K@@B?S_OgCWAGG?Ao?M?@?o?oP?BCO?Sc??cc??V????
Y???????????K@AB?Q_HGWG?PO?@o?IO?J??oP?DK??RC??Sa??RC???
Y???????????K@AB?o_@gCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@AB?o_@gCWA?W?IO?E_@G_?oP?BCO?Sc??e_??TC???
Y???????????K@AH?B_IGOI?@o?EO?c_?M??o`?DOO?Ka??dG??UO???
Y???????????K@AH?Q_GWCW?F??AoCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@AH?o_?wCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@A`?`_@gcC?B_A@O?QO?DO?oP?DCO?LA??T_??bG???
Y???????????K@B@?S_?wCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????KAGH?w?q??U?CS?DOAOGA?o?Ic?Ah??QO_?bA??wO???
Y???????????KCBC?B`COCP?IC?IOC@G@?g?IW??l??WW??X@??eA???
Y???????????KCIAAW?Y??[?CS?CWA@GA?g?Hg?CoG?HQ??TA??wO???
Y???????????OB?L?J?K_AW?_g?oG@GG?QG?TO?BS??UA??_p??bA???
Y???????????OB@DCQ?_oAW?BG@@G?HO?WC?oS?A[??Eg??cg??iA???
Y???????????OB@P@A_DG?U?WG@CO?h??_o?So?BW??U?_?`c??aW???
Y???????????OB@P@A_DGAa?`G?_o?h??_o?So?BW??U?_?`c??aW???
Y???????????OBAD?R?I_?Y?I_?gG@@G?oG?oK?Aq??Ko??_p??bA???
Y???????????OBAE@C_KO@P?_g?_g@A_?Q_?PK?AU??QH??g`??N????
Y???????????OBAS?s?Co?X?gG@GG?`O?OS?oK?Aw??KW??`Q??a`???
Y???????????OBAa?a_QG@I?aC@?o?`G?PG?Po?AP_?QQ??gW??N????
Y???????????OBB@?S_Ag?M?QG@AO?o_?c_?Y_?Ai??U?_?`c??aW???
Y???????????OBB@?S_Ag?q?Og@?o@P??SO?UO?BK??U?_?`W??ac???
Y???????????OBB@AO`AG?i?@WA@_?o_?c_?kA?BS??Ig??`c??aW???
Y???????????OBBC?R?Ag?w?Og@@G@OO?SC?UO?BK??UA??`Q??a`???
Y???????????OBBC?[?Co?T?gG?gG?`O?_c?oK?Aq??Ko??`Q??a`???
Y???????????OBGEAA_B_?q?Ac?PO?IG?KO?oc?CgO?T?_?XG??UO???
Y???????????OBGECC_PO@D?QG?aG?Q_?E_?Wo?Aw??QE??`Q??a`???
Y???????????OBGIAA_Ao?XA?o?SO?KG?L??dA?DOG?EW??XC??UG???
Y???????????OBGIAA_Ao?XA?o?SO?KG?L??dA?DOG?WW??XC??UG???
Y???????????OBGICA_gOB@?PO?T??Co?@c?]??CQO?QO_?`K??Ho???
Y???????????OBGK?Q__oAW?DG?DO@GG?WC?oS?A[??EW??dG??iA???
Y???????????OBGQAC_Ag_K?Ag?Go?SG?L??h@?CoO?WW??Kc??YG???
Y???????????OBGaCG_Go@H?Og?Og?a_?I_?oK?AM??PH??c`??N????
Y???????????OBHC@A_@oGH?QC?b??QO?EG?Os?Aw??U@??`P??ag???
Y???????????OBIC?Q__oAQ?DC?h?@@G?Ag?oS?A[??EW??e@??hA???
Y???????????OBK@CB?Og@I?QG?BG?I_?I_?Wo?Aw??QE??``??aQ???
Y???????????OD_PAO_WGGB?Co?DO?Ao?WG?QW?D`??PQ??Ho??pA???
Y???????????OECHOG_BO?s?CS@GO?OW?I_?gK?BCG?QP??MO??r????
Y???????????OEGD?`_QGC`?Og?P_@AO?EO?Ow?Bo??Sc??aa??cS???
Y???????????OEK@@__Cg?R?_o?`O?Q_?EG?XO?As??O[??dC??iA???
Y???????????OEK@@__Cg?R?_o?`O?Q_?EG?oH?BI??JO??dC??iA???
Y???????????OH?F@O_IG_c?cG?oO?`_?`_?k@?EAO?Io??YC??bG???
Y???????????OH?RCI?@oAD?QC?J?CCO?KG?[A?DGG?XG??Pc??Ig???
Y???????????OH?b?a_QG_c?WG@@O@I??Oo?k@?EAO?Io??YC??bG???
Y???????????OH?b?a_QG_c?cG?oO?`_?`_?k@?EAO?Io??YC??bG???
Y???????????OH?b?g_OgGI?WG?b?CC_?cO?k@?EAO?Io??Io??bG???
Y???????????OH?b?g_OgHA?WG?b?CC_?_o?k@?EAO?Io??Io??bG???
Y???????????OH@B?W_OgDC?Q_COO@@O?`O?k@?AaO?WQ??`W??J_???
Y???????????OH@P@A_CWIO?_g?gOCC_?Oo?k@?Ae??X@??XC??Bg???
Y???????????OH@`?H_OgDG?WGCA_@@O?aO?k@?Ae??Gb??JO??ag???
Y???????????OH@`?H_OgDG?WGCA_@CO?_o?k@?Ae??Gb??JO??ag???
Y???????????OHAB?g_Cg_E?_g?`_@K??X??k@?EE??I`??YC??bG???
Y???????????OHAB?g_Cg_o?_g?`_?gO?gO?k@?E?o?Ko??UO??bG???
Y???????????OHAB?o_Ag_c?cG?`O?q??_o?k@?EAO?Ia??Y_??bG???
Y???????????OHB@?B`CGCP?Ao?BO@GO?WO?kG?CSO?Oi??T_??YO???
Y???????????OHB@?W`?gCB?Go?HO?c_?`G?kG?CI_?PP??UO??X_???
Y???????????OI?L@@_gGG`?BG@A_?p??CW?oP?Ac_?L_??`g??kA???
Y???????????OI?b?g_`GI@?Co?Ao?S_?oG?oD?Aq??Ko??_w??bA???
Y???????????OI@H@O`?WCP?CW?QO?`_?aO?qC?AM??SK??ca??N????
Y???????????OI@`@@_aGGH?HO?D_?gO?_W?oD?BI??JO??_q??bG???
Y???????????OIAH?H_gGG`?Co?Q_?Co?oG?oD?BI??JO??_w??bA???
Y???????????OIAP?P_HGK@?EO?P_?aO?_W?oD?BI??JO??_w??bA???
Y???????????OIB@?W`@GCB?Go?Go@AO?QO?oD?Aq??Ko??`W??aa???
Y???????????OIGH@@_CgD@?@W@Q??`_?EG?oP?As??Ka??bG??kA???
Y???????????OIGH@__aG?b?_W?gO?S_?@o?oD?Bo??PH??cg??Ho???
Y???????????OIH@AO_PG?F?HG?a_@CO?Co?Po?Bo??SK??ac??dA???
Y???????????OK?d?K_PO@E?BG?oG@GG?oG?oB?BS??Ig??aS??`g???
Y???????????OK?d?g_Go?Y?IG@@G?oG?oG?oB?Ae??L_??aS??`g???
Y???????????OK@a@G_BO?d?gG@GG?_o?Oc?oB?Aw??KW??`S??ag???
Y???????????OKAH?a_Co?Y?WG?cG@AG?cG?oB?BS??Ig??aS??`g???
Y???????????OKAQ?o_Co?T?cG?oG?`O?_c?oB?Ai??LO??bC??_w???
Y???????????OKBA?X?BG?d?gC?gG@?o?Og?oB?BI??JO??aS??`g???
Y???????????OKBA?X?BG?d?gC?gG@@O?OW?oB?BI??JO??aS??`g???
Y???????????OKCD?b?BGCQ?Ag@GG?SG?gG?oB?AM??PI??k_??FG???
Y???????????OKGS?B`_GB@AAC?`O?QO?EG?eC?Ae??DS??`W??wA???
Y???????????OKGSAB?oGG`@CC?SO?IO??k?`c?@h??IW??aW??wA???
Y???????????OKGSABC_GB@?aC?SO?IO??k?`c?Ae??Ec??aW??wA???
Y???????????OKGaCG_Go@H?Og?Og?QO?QC?oB?AM??QI??ag??N????
Y???????????OP?L?`_SGGg?S_@AO?Oo?PO?k@?EP??Ow??Sa??XC???
Y???????????OP@H?Q_OWGg??w@AO?w??PO?k@?EP??Ow??Sa??XC???
Y???????????OPCQOB?@g?w?CK@OG?PO?EO?c`?BCO?Ec??UC??bO???
Y???????????OQ?X?Bc@_?s?cC?oG?PO?EG?kA?ECG?Ic??YC??bO???
Y???????????OS?YC@c@G?p?WG?Og?Go?E_?oa?@c_?I__?YG??bO???
Y???????????O`?R@C_Gg_W?WO?cO@GO?_o?k@?BQ??WB??TG??b_???
Y???????????O`?T@C_GW_W?WO?cO@@O?cO?k@?BQ??WB??TG??b_???
Y???????????O`?X@A_GWIO?Q_C@O@?o?SO?k@?EA_?J@??XG??b_???
Y???????????O`@P?B_PGGW?WG?c_@GOA?o?k@?EAO?Ic??YC??b_???
Y???????????O`@P@@_@g_W?WO?cO@@O?cO?k@?BQ??WB??TG??b_???
Y???????????O`AP?D_GgGW?WG?c_@GOA?o?k@?EAO?Ic??YC??b_???
Y???????????Oo?F?T?`GGP?HG?K_@H??WO?oK?AWG?M@??dO??i_???
Y???????????Oo?F@Q?I_GP?QG?PG?HO?o_?oK?BOO?I__?eO??h_???
Y???????????Oo?R?q?Q_GE?QC?PG?HO?o_?oK?BGG?J@??dO??i_???
Y???????????Oo?U?K`@OCD?IG?KG@G_?W_?oK?AgO?L?_?bO??k_???
Y???????????Oo?U?Q_PO@H?aG?aG?W_?o_?oK?AgO?L?_?hO??e_???
Y???????????Oo?b@I?GoCD?E_@AO?PG?o_?oK?BGG?J@??dO??i_???
Y???????????Oo?h?H__g@E?HO@CO?h??g_?oK?BGG?J@??b_??kO???
Y???????????Oo?h?H__g@E?H_@CO?h??gO?oK?BGG?J@??b_??kO???
Y???????????P@?pQ?`OG?F?_g?`_?KO?HO?bG?As??Eg??oQ??gc???
Y???????????P@_P?B_DGKC?g_?H_?QO?QG?wA?AS_?IK??f???Ho???
Y???????????PO_oOCa@OK@?gG?W_?c_??[?EW?@L??[A??dA??Q`???
Y???????????Q@?F?K_KGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?F?WcGGAK?SG?DO@`??`O?wA?Ac_?Gk??eO??J_???
Y???????????Q@?F?g_DGIG?SG?`_CCO?`O?k@?ABO?Ko??Eo??bC???
Y???????????Q@?F?gcCGAK?@g@_O@D??SO?Pa?BA_?YC??Eo??j????
Y???????????Q@?J?I_KGIG?OW?h?CAO?aO?k@?BGO?WS??Eo??bC???
Y???????????Q@?J?I_KGIG?OW?h?CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?J?I_KGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?J?Q_IGAK?oGCGO@A_?Q_?Oq?Ag_?[C??eO??J_???
Y???????????Q@?J?a_EGAK?EG@_O@A_AO_?oQ?Ac_?Kc??FO??i_???
Y???????????Q@?R?QcGGAK?QG?HO@`??`O?wA?Ag_?G[??eO??J_???
Y???????????Q@?b?I_HGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?b?g_@gIG?OW?h?CAO?aO?k@?BGO?WS??Eo??bC???
Y???????????Q@@B?S_AgAE?b??i?@@O?Oo?k@?EB??Po??Sa??XC???
Y???????????Q@@P?B_DGIG?SG?c_@A_A?g?k@?Ab??Ko??Aq??bC???
Y???????????Q@@P?D_CgaC?`_@CO?gO?Oo?k@?EAO?Ka??Eo??`g???
Y???????????Q@D@S?_AW?d?_g?`_?Q_?EG?Ow?CX??FO??sA??XC???
Y???????????Q@_B?g_CgAK?@g@_O@D??SO?Pa?BA_?YC??Eo??j????
Y???????????QCDGGO_oO@P?BG@?g@@O?@o?cc?EGO?PC_?J_??[O???
Y???????????S@AB?W_GgCK?AWD?O?X??`_?PQ?BO_?WS??eO??L_???
Y???????????S@AB?g_CgCK?CW@COCP??`_?oQ?BO_?Gs??Eo??l????
Y???????????S@AB?g_CgCK?`GC?o?X??a_?Pa?BO_?WK??Eo??l????
Y???????????S@AD?D_IG_`?o_?WO?Co?@o?gQ?BK??BW??dC??qG???
Y???????????S@B@OC_Ag?b?oG?S_?IO??w?XG?DE??BK??dC??qA???
Y???????????SCPAH?`C_GQ?_c?H_?Q_?IG?@`??`O?AG_?ow??n????
Y???????????SCQ@G`@C_GP?_g?I_?P_?QG?@`??`G?@H??ow??n????
Y???????????W@?L?P_IG_E?PG?Q_?T??S_?e@?DB??D`??Kc??p_???
Y???????????W@c@@__CW?T?_g?`_?QO?EO?_w?As??Eg??pA??iC???
Y???????????WA?F@_`@GC`?HO?D_?BO?SG?oP?Ap??UA??aa??Ho???
Y???????????WA?F@_`@GC`?HO?D_?aO?Cg?oP?Ap??Qa??aa??Ho???
Y???????????WA?F@_`@GC`?HO?D_?aO?Cg?oP?Ap??UA??aa??Ho???
Y???????????WA?FD?_aG@H?IO?B_?gO?Ag?o`?Ap??UA??aQ??Ho???
Y???????????WA?TA@`GGAH?EO?Oo?b??Ag?o`?Aw??UA??`Q??Io???
Y???????????WA?TC___WAH?P_?K_?Oo?Ag?o`?Aw??Oh??Io??gK???
Y???????????WA?XAA`GGAB?PG?Co?P_?E_?o`?Aw??Oi??Io??kG???
Y???????????WACPCA_GWAH?@g?c_?Oo?E_?o`?Aw??Oi??Io??kG???
Y???????????WACPCA_HGAB?@g?c_?P_?EG?o`?Aw??Oi??Io??kG???
Y???????????WAD@@@_BGG`?IO?Ao?H_?Og?So?EP??UA??JO??`a???
Y???????????WAD@CC_QG?b?@W?K_?P_?Og?oD?As??Gk??kO??bA???
Y???????????WAE@CC_AW@`?HO?Go?D_?Og?oD?Ae??Hc??hO??aa???
Y???????????WCD@@PAAOAK?_c?`O?I_?BC?q@?Cc_?S`??Pg??MO???
Y???????????_B?d?K_e?EG?SO?@o?SO?DG?Q@?@GG?K@??iS??pg???
Y???????????_B@`AG_PGW@?WG?IO?DO?QO?BC?AA_?CE??io??tG???
Y???????????_BB@AOa@GGP?Og?QO?KO?WO??[?@G_?GQ??tO??ig???
Y???????????_BB@AOa@GGP?WG?BO?KO?Oo?AS?@G_?GQ??tO??ig???
Y???????????_BC`@_aAGGH?WG?IO?DO?EO?CS??P_?KA??io??tG???
Y???????????_BCgAI?w?Aa?GS?IG?HO@AC?OE?@@G?CH??hc??qW???
Y???????????_BCoAE?w?Aa?GS?IG?HO@AC?OE?@@G?CH??hc??qW???
Y???????????_BCoBA?h??M?EC?QG?WO@?S?GH?@CO?GH??qg??hS???
Y???????????_BD@@Oa@GGP?WG?IO?DO?Oo?AS?AG_?CQ??jG??so???
Y???????????_BE@?oa@GGP?@g?WO?cO?Oo?AS?@G_?GQ??tO??ig???
Y???????????_DCEGH?BG?s?cC?HO?OW?I_?WK?AcG?SP??MO??r????
Y???????????_DOB?S_IGI@?Og?B_?Oo?EG?Kc?Cw??SH??XG??Qo???
Y???????????_ECB@AaAGGH?ECACO@G_?PO?AI??IO??U??io??tG???
Y???????????_EGB@Aa@GCP?ECB?_?SO?SG??Y??H_??Y??kg??rO???
Y???????????_EGBAAa@GAP?ECAGO@G_?PG?Ac??DO??M??fG??wo???
Y???????????_EW@AA_OW@`?@cAG_@CO?HO?CI??D_??h??jG??so???
Y???????????_K@g@IAGGQA?aG?aG@?g?Og?a`?CIO?F_??Sc??WW???
Y???????????_KR?GW?Co?X?gG?gG?`O?_S?{??CIO?PO_?ES??Hg???
Y???????????_P?YGC`?oCa?AS?GW?P_?L??Wo?@oG?X@??TC??hG???
Y???????????_QOPCB?`G?i?AS?GW?P_?L??Ko?AoO?T?_?dC??XG???
Y???????????_`B@AC`?WOD?PO?QO?DO?Co?Ho?EB??JO??dA??iC???
Y???????????_`W@@__`G?F?PO?QO?DO?Co?Ho?EB??JO??dA??iC???
Y???????????a@?F?c_EGQC?@g@_OBG??QO?`a?E`??SI??Ig??FO???
Y???????????c@?X@A`CGP@?HG?Go?DO?Oo?[A??{??GY??hO??qG???
Y???????????c@AD?c`CGOP?KG?DO?Ao?Oo?wA?As??Eg??`c??aW???
Y???????????c@B@?Sa?gGP?GW?EO?HO?Oo?wA?@s??Ig??`c??aW???
Y???????????c@G`?g_PGCE@CGAC_@@O?HO?y??CEO?Oe??SW??F_???
Y???????????c@P@?P_AgAH?oG?Go?D_?HG?Wo?Ao_?Ak??oI??b_???
Y???????????c@P@?P_AgAH?oG?Go?D_?HG?YC?@J??IW??oI??b_???
Y???????????g@@`AG_PGGE@@OA@O?cO?KO?u??CIO?OU??Io??LG???
Y???????????g@CP@Oa?g@B?D_?P_?cO?_W?sG?BE??F_??aQ??`c???
Y???????????o@?F@O_IG?i?@o@GO?o_?o_?RG?BC_?IH??d_??iO???
Y???????????o@?J?a_EGKA?gO?Ao?T??S_?WW?AWO?IQ??eO??h_???
Y???????????o@?pC__oG?F?_o?`O?KO?HO?bG?BS??Ig??gQ??cc???
Y???????????o@@D@@_EG?k?@g@O_?gO?o_?RG?Aa_?KP??hO??e_???
Y???????????o@E@C_cA_Oa?_g?aO?P_?EO?cg?AJ??DW??bA??[C???
Y???????????o@H@B?_AW?d?_g?`_?I_?IG?Ow?CX??UO??TA??YC???
Y???????????o@K@@__Cg?R?_o?`O?Q_?EG?_w?BI??JO??dC??iA???
Y???????????oAW@A@_IGA`?WO@D??Ao?Cg?_L?Ce??T_??Pc??QW???
Y???????????oGOE?D_KGAP?gG?h??a_?aO?k@?CEO?Pa??XO??U_???
Y???????????oGOE?`_BGA`?gG?h?@A_?QO?k@?CEO?Pa??UO??X_???
Y???????????oGOE@A_GW?p?g_?h?@AO?QO?k@?CSO?Oi??UO??X_???
Y???????????oGQAC@_@gGS?IC?c_?gO?D_?bC?CEO?IG_?X_??MG???
Y???????????oGSC?D_H_HA?PC@CG?S_?HG?b@?DA_?QP??Po??MG???
Z???????????@oABAC`?oH@?a_?cOCAG@AC?OQ?AG_?OQ??A[??`I??^????
Z???????????@oABAC`?oH@?a_?g_?cOA@C?O`?AAO?OQ??A[??`I??^????
Z???????????@oABCC__gOE@ACCGGAB??KO?Ga?CAO?CI??DI??_k??^????
Z???????????@oADAB?WOH@?`O?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@?`OAC_?R??Q_?CP?CAO?CP??OJ??`K??^????
Z???????????@oADAB?WOH@?`OAC_?R??Q_?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O?R?@D?A@C?GQ??cG?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O@C_?R??Q_?CP?@AO?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O@C_?R??Q_?_P?@AO?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@AO?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@AO?R?@D?A@C?GQ??cG?OP??OJ??`K??^????
Z???????????@oADAB?gGBA?aOAA_?R??Q_?_`?@AG?OH??OJ??`K??^????
Z???????????@oADAB@GOD@?`OAC_?d?A@C?AQ?@CG?OP??OJ??`K??^????
Z???????????@oADABAGOGS@AO?T??b?@@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOGS@AO?T??b?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOGS@AO?T?AB?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?T??b?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?T??b?A@C?O`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?b?AD?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oAEAA_WGDA@AO?R??d??`C?_Q?CCG?CP??OJ??`K??^????
Z???????????@oAEAA_WGDA@AO?R??d?A@C?GQ?@CG?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??Q_?CQ?@CG?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??Q_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??a_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??a_?_Q?CCG?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?b??a_?_`?CAO?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA@@O@C_?R??Q_?GP??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA@@O@C_?R??Q_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA@AO?b?@D??`C?_`?CAO?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA@AO@B??d?A@C?G`??aO?OP??OJ??`K??^????
Z???????????@oAEAC`?WHG?PO?R??WG?SG?`C?CAG?GH??Od??_i??^????
Z???????????@oAEAC`?WHG?QO?R??WG?SG?PC?ACG?GH??_T??_i??^????
Z???????????@oAH@B?_WGPAACAGG@G_?aG?CW?CA_?GH??Ok??`I??^????
Z???????????@oAH@B?_W_P@AC@GGCGO?QO?GS??b??GH??Gi??PK??^????
Z???????????@oAH@B?_W_aA@C?c_?b?@A_?GS?@CG?GH??PD??HI??^????
Z???????????@oAHA@`?oGP?KO?QOAGGAAC?OW?CA_?GP??Ck??`I??^????
Z???????????@oAHA@`?oGP?a_?W_?SO@CC?_`?AAO?GQ??C[??`I??^????
Z???????????@oAHA@`?oH@?a_?QO?S_@@C?_`?AG_?GP??C[??`I??^????
Z???????????@oAHAB@?WBC?a_?cG?QOAAO?_P?AGG?GP??O[??`I??^????
Z???????????@oAHAB@?WGW?aO?h??Q_?KG?CP?ACG?GH??`D??_i??^????
Z???????????@oAHAB@?WGW?aO?h??Q_?KG?C`?CAG?GH??PD??_i??^????
Z???????????@oAHAB@?WGc?`_?SO?aGAA_?OS?ACG?OH??`D??PI??^????
Z???????????@oAHAB@?WGc?`_?d??Q_?IG?CP?ACG?OH??`D??PI??^????
Z???????????@oAHAB@?WHC?IO@D??cG?HG?_P?AGG?GP??O[??`I??^????
Z???????????@oAHAB@?WHC?a_?cG?QOAAO?_P?AGG?GP??O[??`I??^????
Z???????????@oAHCB?_WBC?QO@D?@AG?HG?P@?CCG?GP??O[??`I??^????
Z???????????@oAHCB?_WDC?IO@D?@AG?HG?P@?CCG?GP??O[??`I??^????
Z???????????@oAIAA`?WCW?HO?SG?cOAA_?Oc?CAG?GH??PH??`E??^????
Z???????????@oAIAA`?WGg?`O?h??W_?IC?CQ?CGG?G`??OX??_e??^????
Z???????????@oAK@@_`OGDA@_?aGAA_?`G?_`?ACO?AQ??PH??`E??^????
Z???????????@oAK@@`@OCD?P_CAGAAO?`O?G`??cO?GQ??PH??`E??^????
Z???????????@oAK@@`@OCD?`CAA_?aO?S_?P@?ACO?CQ??_h??`E??^????
Z???????????@oCD@B?WGDA?aOAA_?R??Q_?_`?@AG?OH??OJ??`K??^????
Z???????????@oCD@B?gOGc@@O?R??d?A@C?A`?@AO?OP??OJ??`K??^????
Z???????????@oCD@B@?WGc?SG?d?AA_@CC?_Q?CCG?GP??AX??`K??^????
Z???????????@oCD@B@GOB@?`OAC_?d?A@C?CQ?@CG?OP??OJ??`K??^????
Z???????????@oCDC@_PGAEA@CACG?cO?S_?`A?@A_?Ga??OY??_k??^????
Z???????????@oCE@A_gGPA?`OAC_?d?@@C?_Q?CCG?@P??GJ??`K??^????
Z???????????@oCE@C`?WGc?`_?h??aG?HG?OS?ACG?G`??`D??_i??^????
Z???????????@oCE@C`?WHC?S_?aG?QOA@O?OW?CGG?G`??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??aG?HG?_S?CGG?G`??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??aG?KG?_S?CGG?GH??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??cG?KG?Oc?AGG?GH??_T??_i??^????
Z???????????@oCH@B@?WHC?QO@D??QG?PG?P@?CCG?GP??O[??`I??^????
Z???????????@oGB@A_`GOE@@CCGG@G_A@G?Ca?@B??AI??BI??_k??^????
Z???????????@oGB@A_`GOE@ACCGG@G_A@G?Ca?@B??AI??BI??_k??^????
Z???????????@oGB@A_`GOE@ACCGGAB??SO?_Q??cO?CI??BI??_k??^????
Z???????????@oGB@C__gOE@ACCGGAB??KO?AQ?CCO?OI??DI??Gk??^????
Z???????????@oGE@A__WHG?SO@AG?SOACC?PA?AA_?OQ??Oh??_Y??^????
Z???????????@oGK@D?_WOD?HC@AO?a_?S_?H@?ACO?@Q??_h??`E??^????
Z???????????@oGK@D?_WOD?P_@AGAAO?HO?B@?@CO?AQ??_h??`E??^????
Z???????????@oGKAD?OWOD?PCAAO?Q_?K_?H@?@CO?AQ??_h??`E??^????
Z???????????@oGKADA?WAD?PC?QOAA_?K_?H@?@CO?AQ??_h??`E??^????
Z???????????@oGKADA?WAD?PC@AOAA_?K_?H@??SO?AQ??_h??`E??^????
Z???????????@oOI@_`GOGW?HOAC_?d?@@C?_`?CAO?@P??CF??`K??^????
Z???????????@oOI@_`GOGW@@O?S_?d?A@C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGc?`_?Q_?d?@@C?_`?CAO?@P??CF??`K??^????
Z???????????@oOI@_`GOGc?`_AA_?d?A@C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGc@@O?b??T??`C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGg@@O?b??S_?`C?O`??QO?OP??CF??`K??^????
Z???????????@oOIA_`GOGc?`_AA_?d?A@C?O`??aO?OP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?R??d?A@C?O`??aO?OP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?b??T??`C?O`?CAO?AP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?b??T??`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIA_`GOGg?H_?a_AC_?`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIG_`GOGc?`_AA_?d??HC?_`?CAO?@P??CF??`K??^????
Z???????????@oOIG_`GOGc?`_AA_?d?A@C?A`??QO?OP??CF??`K??^????
Z???????????@oOIG_`GOGc@@O?b??T??`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIG_`GOGg?H_?a_AC_?`C?_`?CAO?AP??AF??`K??^????
Z???????????ASCcCAc?oCWA?c@@O?SG?KG?OP?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?SO?cC?O`?AAO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO?cC?OP?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO?cC?O`?AAO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO@@C?G`?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?_cC@O?SG?KG?OP?ACO?A@_?PK??`o??^????
Z???????????ASGcGB?_gCW@?c@@O?SG?`C?BA??cO?O@_?`K??Po??^????
Z???????????A`CHG@cAGGD?a_?POA@_?HO?HA??aO?Aa??_e??Po??^????
Z???????????A`CHG@cAGGD?a_?POA@_?KO?GQ??gO?AI??_e??Po??^????
Z???????????A`CHO@aAGGD?a_?POA@_?KO?GQ??_o?Ag??Pa??_s??^????
Z???????????A`GBOAaAGD@?a_@A_A@O?KG?CE??P_?AK??_q??Pc??^????
Z???????????A`GPOA__WP@?a_@?o?QO@?g?AK??g_?AK??`a??Os??^????
Z???????????A`GPOAa?WD@?a_@?o?WO?Og?AK?AB??AI??_q??Pc??^????
Z???????????A`H@OAa?WCP?a_@?o?PO?SG?AS?AB??AE??_q??Pc??^????
Z???????????A`P@A@c?gGP?Q_?Oo?R??SO?_Q?A@O?CE??Ha??Os??^????
Z???????????A`P@A@cAGGD?Q_?QO?P_?SO?_E?A@O?CK??Ha??Os??^????
Z???????????A`P@O@`?gCP?Q_?QO?P_ACO?CE?A@O?CK??Ha??Os??^????
Z???????????A`P@O@`?gCP?Q_?W_?QO?OW?OI?C@_?CK??Ha??Os??^????
Z???????????A`P@O@`AGCD?Q_?Oo?R?ACO?CQ?A@O?CE??Ha??Os??^????
Z???????????AcGSAAa?oCW@?c?PO@CO?HC?H@??gO?O@_?`K??Po??^????
Z???????????AcGSGB?_gCW@?c@@O?QG?aC?BA??cO?O@_?`K??Po??^????
Z???????????AcGSGB?_gCW@?c@@O?WG?aC?AQ??cO?O@_?`K??Po??^????
Z???????????AgDOCKAG_OI@@C@CG?c_?KG?GE??Og?A@_?`H??_q??^????
Z???????????BGDOC_aCGGK?`GAA_A@O?QO?Aa??Og?A@_?_X??`E??^????
Z???????????BGDOC_aCGGK?`GAA_A@O?QO?Aa??Og?A@_?_w??`E??^????
Z???????????BGDOC_aCGGS?_gA@_AAO?QO?Aa??Og?A@_?_X??`E??^????
Z???????????BGDOC_aCGGS?_gA@_AAO?QO?Aa??Og?A@_?_w??`E??^????
Z???????????CBOH@AcGGGP?HGCCOA?o?I_?CW?@C_?Aa??HI??Po??^????
Z???????????CBOH@AcGGGP?IGCAOA?o?H_?Cg?@C_?Aa??HI??Po??^????
Z???????????CBOH@_c?gGP?HGCCOA?o?I_?CW?@C_?Aa??HI??Po??^????
Z???????????CBOH@_c?gGP?IGCAOA?o?H_?Cg?@C_?Aa??HI??Po??^????
Z???????????CB_H@G`GGO`?IG@AOC?o?Go?Cg?AA_?Aa??PI??`o??^????
Z???????????CB_H@_`AGO`?HGC?o@CO?Go?Cg?AA_?Aa??PI??`o??^????
Z???????????CD_ECE?Q__`?R?@?W?WG?SG?OH??PO?GH??Pc??`W??^????
Z???????????CPOHCAc?WB@?H_@E?@@O?Oo?AE??cO?GQ??PQ??`g??^????
Z???????????CWAPOH?P_CcA?S@?o?WO?_c?O`?A@O?A@_?PS??`g??^????
Z???????????CWGPGI?QOOI?_o?_W?Og?K_?P@?@CO?AQ??_h??`E??^????
Z???????????CW_Q@Ga@_AcA?S?_o@@G?aG?D@??PO?G@_?HS??`g??^????
Z???????????C`_H@Ga?WGD?a_?POA@_?KO?GQ??gO?AI??_e??Po??^????
Z???????????CcASCAa?oGW@?c?PO@CO?KC?CP??gO?O@_?`K??Po??^????
Z???????????CcGSGA_OoAW?_cA@O@CO?KC?CP??gO?O@_?`K??Po??^????
Z???????????CcGSGA_OoAg?_cA@O@GO?HC?D@??aO?O@_?`K??Po??^????
Z???????????CoBGCKAG_OP@?g@C_?SO?SC?GB??Og?AB??_h??`Q??^????
Z???????????CoHG@KAG_O`@?g?gG?SO?`O?AD??_o?C@_?_k??`Q??^????
Z???????????DGBOC_aCGOK?aGAAO@A_?Gg?Cc??_W?@A_?_X??`E??^????
Z???????????DGBOC_aCGOK?aGAAO@A_?Gg?Cc??_W?@A_?_w??`E??^????
Z???????????GBOH@Gc?gD@?IGA?o?aO?`_?Cg??W_?CQ??`I??Po??^????
Z???????????GBOH@GcCGD@?PGA?o?SO?a_?CK?@A_?@a??`I??Po??^????
Z???????????GBOH@_cAGCD?HGA?o?cO?a_?CW??S_?Ca??`I??Po??^????
Z???????????GBOHOG_SGD@?HGA?o?cO?a_?CK?@A_?@a??`I??Po??^????
Z???????????GBOHOG_WGC`?PGA?o?SO?a_?CK??Q_?Ca??`I??Po??^????
Z???????????GDOEAE?Q_O`?b?C?W?gG?KG?AH?@@O?AH??`c??PW??^????
Z???????????GD_E@E?a__`?IG?WG?gO?`G?OP??`G?GD??Pc??`W??^????
Z???????????GD_EAE?Q__`?R??_W?WG?cG?OH??PO?GH??Pc??`W??^????
Z???????????GE_D@I?`_G`AAG?WG?gO@?c?CP??PO?GH??Pc??`W??^????
Z???????????GE_DAI?P_A`AAG@GG?gO?Oc?OP?A@O?@H??Pc??`W??^????
Z???????????GICK@@_GgAg?D_?cG@AG?aO?CQ??KO?@I??OH??_E??^_???
Z???????????GI_HCAa?oOWAAO?W_?h??OK?AP??SO?AW??P`??`Q??^????
Z???????????GKAIACaG_Oa@@C?Q_?c_?SG?B@?@AO?CO_?`o??_F??^????
Z???????????GKCH@DAG_O`@@G?S_?a_?cG?B@?@AG?AP??`o??_F??^????
Z???????????GP_B@_a?gCH?H_?a_@?o@?g?Ca??S_?CS??Po??`K??^????
Z???????????GP_BGC_OgD@?PO?R?@?o?IG?CI?AC_?CS??PQ??`K??^????
Z???????????GaCg@WC?oGP@?c?Og?gG?Gg?OQ?@@_?AI??Pc??`W??^????
Z???????????HGP_AC_POOK?`C?aO?Q_?_W?OB??SG?AQ??`D??_w??^????
Z???????????OBGH@__aG_`?`G?Oo?cO?H_?OK?@C_?Aa??`I??Po??^????
Z???????????OBGHOG_SGD@?aG?aO?Oo?H_?OK?@G_?AQ??`I??Po??^????
Z???????????OB_DA_`@GAP?`G?`O?Oo@AO?HC??T??AW??`a??PW??^????
Z???????????OB_H@G`CGD@?PG?SOC?o?Go?Cg?@A_?Ga??HI??`o??^????
Z???????????OB_H@G`CGD@?PGC?o?SO?Oo?Og?@A_?@a??HI??`o??^????
Z???????????OB_H@G`CGD@?PGC?o?SO?Q_?OK?@A_?@a??HI??`o??^????
Z???????????OB_PAC`GGAD?Gg@?o?aO?a_?Ao?AC_?Aa??`a??PW??^????
Z???????????ODOIOP@AGAH?SC@?o?Q_?QO?BA?@D??AK??Po??`K??^????
Z???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??^_???
Z???????????OIOP@W?d?CDA?W?WG@GO?Go?GS?@@G?AH??Pc??`W??^????
Z???????????OIOcAE?PGGWA?S@G_@?W?QC?BA??U??AH??PP??`g??^????
Z???????????OIOcAE@@GAW?GS@G_C?W?QC?Go??WO?AH??PP??`g??^????
Z???????????OIOcAE@@GAWA?S@G_?SG?OK?GQ??WO?AW??PP??`g??^????
Z???????????OKGHABC?W_W?`O?cGACO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????OP_HCA_OWD@?H_@E?@@O?Oo?OE??cO?@Q??`Q??Pg??^????
Z???????????OP_HCA_OWD@?H_@E?@@O?Oo?OE??cO?@Q??`S??Pg??^????
Z???????????OSCcOB?OgAWA?c?`O@AG?aG?D@??WO?G@_?HK??`o??^????
Z???????????OSCcOB?OgAWA?c?`O@CG?`G?D@??SO?G@_?HK??`o??^????
Z???????????OSCcOB?OgAWA?c?`O@CG?`G?D@??WO?G@_?HK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?AE??a_?@S??PK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?AS??c_?@D??PK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?Ac??a_?@D??PK??`o??^????
Z???????????OaGPOBC@GOD?_g?OW?cG?PG?Ag??Q_?AE??Hc??PW??^????
Z???????????OcCSOB?OgAWA?c?`O@AG?aG?C`??WO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@AG?aG?D@??WO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@CG?`G?D@??SO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@CG?`G?D@??WO?G@_?HK??`o??^????
Z???????????PCHGGK?Q_Co?OS@?o?SO?Gc?G`??`O?G@_?`P??_k??^????
Z???????????PCHGGK?Q_Co?OS@?o?SO?Gc?G`??`O?G@_?`Q??_k??^????
Z???????????PGCW@SAAOO`?aO?Q_?g_?`C?HA??WG?AP???N??`o??^????
Z???????????PGCg@KACOOP?cO?S_?a_?aC?GQ??WG?A`???N??`o??^????
Z???????????_BCH@G`CGP@?GW?aOACO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@G`CGP@?GWAAO?cO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@_aAGG`?GW?aOACO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@_aAGG`?HG?cOA?o?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BGDGO_WGCPAAOA@O?QO?OW?GW??P_?AS??Ha??PS??^????
Z???????????_BGHGG_SGD@?`G?Oo?cO?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_SGD@?aG?aO?Oo?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGCD?`G?Oo?cO?I_?CW?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGCD?aG?Oo?aO?H_?Cg?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGC`?aG?aO?Oo?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_gGADA@OACO?PO?OW?Gc??[??AK??HQ??PK??^????
Z???????????_BGPGO_OgCHAAOA@O?QO?OW?GK??X??AW??Ha??PS??^????
Z???????????_BGPGO_WGCDAAOA@O?Oo?PG?GK??R??AS??Ha??PS??^????
Z???????????_BODCO_QGCHA?oAAO?cO?Gg?Ac??a_?CK??HE??Pg??^????
Z???????????_BOHCG_WGCD@?W?QO?cO?I_?CW?CG_?CQ??HI??Po??^????
Z???????????_BOHCG_WGCD@?W?SO?aO?H_?Cg?CG_?CQ??HI??Po??^????
Z???????????_BOHCG_WGC`?GW?aOACO?H_?_K?@C_?Aa??HI??`o??^????
Z???????????_BOHCG_WGC`?IG?aOA?o?H_?_K?@C_?Aa??HI??`o??^????
Z???????????_BOPCA_WGC`A?oA@O?SO?OW?AS??b??CS??HQ??Pc??^????
Z???????????_BO`C`A@OGDA?o?QG?aO?K_?Cc??`G?@B??Gw??PS??^????
Z???????????_BOaCHA?gGHA?o?cG?QG?GW?CI??T??AI??Hc??PW??^????
Z???????????_DGB@OaAGCH?GWA@O?cO?b??GK??X??AI??`Q??Pc??^????
Z???????????_DGBA__QGOH?GWACO?aO?aO?GW??[??AE??`I??PS??^????
Z???????????_DGBA__SGOP?GWA@O?cO?a_?GS??R??AE??`Q??Pc??^????
Z???????????_DOBC__cGAP?_W?SO?`O@@_?Gg??P_?AI??`Q??Pc??^????
Z???????????_DOBC__cGAP?aG?Oo?`O@@_?GK??T??AI??`Q??Pc??^????
Z???????????_D_IGE@AGGg@AG?WG?h??OK?Ac??a_?@H??HE??`o??^????
Z???????????_D_IGE@CGGW@AG?WG?h??OK?Ac??a_?@H??HE??`o??^????
Z???????????_EOHCD@A__`@@G?WO?gG?GS?CK??T??AW??Pc??`W??^????
Z???????????_E_HCD@?gOa@@C?WO?gG?IO?AW??a_?AS??PK??`o??^????
Z???????????_HGKOBA@OCP@AC@AO?c_?CK?AD??SO??i??@g??AW??^_???
Z???????????_HOBCG_WGCD?_g?P_?b?@@O?AQ??cO?CQ??`E??Pg??^????
Z???????????_HOBCG_cGAD?_g?R??`_@@O?Aa??aO?CQ??`E??Pg??^????
Z???????????_HOICB?`_CP?aCCAOAC_?CK?AD??SO??i??@g??AW??^_???
Z???????????_HOICB?`_C`?`CCAOAC_?CK?AD??SO??i??@g??AW??^_???
Z???????????_H_ECAa@OCc?P_@COAAG?Co?AB??T??@I??@`??@Q??^_???
Z???????????_H_ECAa@OCg?PO@COAAG?Co?AB??S_?@K??@`??@Q??^_???
Z???????????_H_ECDA@_G`@@C?c_?aO?GK?@D??T???k??@a??AS??^_???
Z???????????_H_ECDA@_O`?`C?c_?aO?GK?@D??T???k??@a??AS??^_???
Z???????????_H_EGSAA_GP?aG?gG?WO?Og?AD??R??AQ??HK??`o??^????
Z???????????_I_DGSAAGGS?aG?`_?OW?H_?C`??aO?@Q??HH??PE??^????
Z???????????_I_DGSAA_GP?aG?WG?gO?Oc?AE??R??AQ??HK??`o??^????
Z???????????_K@H@B?_WCc?P_?T??I_?EG?AP?A?g?CD??G`??OQ??^_???
Z???????????_K@H@B?_WCc?P_?T??I_?EG?AP?A?g?GD??G`??GQ??^_???
Z???????????_KADAC_Go@`?PO?J??QO?QG?Ag?A?W?CD??GP??Oc??^_???
Z???????????_KCB?a_PG@a?HG?d??a_?IO?@W?@?o?GD??G`??OP??^_???
Z???????????_KCB?a_PGAa?DG?c_?b??E_?AS?@?o?GD??G`??OP??^_???
Z???????????_KGHGBC?WCc?P_@COAAG?GS?@I??T???i??@`??AQ??^_???
Z???????????_KOHGBC?WCW?`O?cG@CO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????_KOHGBC?WGW?PO?cG@CO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????_KOICAaAGGaAB??WG?gO?Oc?AE??T??AI??HW??Pc??^????
Z???????????_PCB@_`?gOH?H_?a_A?o?_g?_a??S_?AS??Ho??`K??^????
Z???????????_PCB@_`?gOH?H_?a_A?o?_g?_a??S_?AS??Po??`K??^????
Z???????????_PCB@_`?gOH?PO@B??PO@?W?_a??S_?AS??Po??`K??^????
Z???????????_PCB@_a?gGH?HO?b??PO?_W?_a??c_?GS??Ho??`K??^????
Z???????????_PCB@_a?gGH?HO?b??PO?_W?_a??c_?GS??PQ??`K??^????
Z???????????_PGBGA_PGD@?`_?Q_?_o@?g?Aa?@C_?AS??Po??`K??^????
Z???????????_PGH@@__gP@?H_?e??`O@?o?Ac?@CO?OB??HS??`g??^????
Z???????????_PGH@___WOD@@_?e??PO?Oo?Ac?@CO?OB??HS??`g??^????
Z???????????_PGH@_a?WCD?H_?e??`O@?o?Ac?@CO?OB??HS??`g??^????
Z???????????_POBAC`?gB@@AO@@O?QO?QG?AK?@K??AI??`E??PW??^????
Z???????????_POBCA_WGC`A?WAB?@D??PO?Aa??`O?@E??HQ??Pc??^????
Z???????????_POH@@`?gD@?H_?e?@@O?Oo?Ac?C?o?GP??PS??`g??^????
Z???????????_POH@___WGD?H_?e?@@O?Oo?Ac?ACO?OB??PS??`g??^????
Z???????????_Q_`CP@AGOI@?S?gO?WG?PO?Ag??Oo?AC_?Po??`K??^????
Z???????????_`ADA@`GGOP?Q_?WO?R?A?W?OI?@@_?AI??Gq??Pc??^????
Z???????????_`AgCWC?oAB?OcAAG?Q_?_g?CQ??g_?GE??Pa??`W??^????
Z???????????_`Cg@WC?oAB?`CA@G@@O?PG?AK??g_?GI??Pa??`W??^????
Z???????????_`OBAG`?gAH@?o@AO?SO?Og?AS?@H??AQ??`E??Po??^????
Z???????????_a_PCH@CGOI@?S?gO?WG?PO?Ag??Oo?AC_?Po??`K??^????
Z???????????_a_PGH@CGGI@?S?gO?WG?QO?AW??Oo?AC_?HS??Pg??^????
Z???????????_gGHAD?J?AK?_WA?W?aG?IC?@D?AA_??p??AQ??Cc??^_???
Z???????????_oOPCPA@OGDA?K?WG?gO?I_?CS??`G?@B??HW??Pc??^????
Z???????????_oOQCP@@GODA?K?gG?WO?QO?AK??QG?AD??HS??Pg??^????
Z???????????`@OBCA_cGAPA?WAD?@B??Gg?CK??S_?AH??Ha??PS??^????
Z???????????`@O`CG__WADA?WA@O@@_?I_?CW??c_?@H??Ha??PS??^????
Z???????????`AGPGOc?gOE?_g?gG?OW?J??AK??aO?AS??Hc??PW??^????
Z???????????`AGPGOc?gOE?_g?gG?PG?IG?AS??aO?AS??Hc??PW??^????
Z???????????`GOHCKC?gGE@AG?gO?P_?GK?CP??U??AQ??H`??PS??^????
[????????????FOHD?_EGD@A@_@AO?P_?PO?Oa??HO??q??eA??wC??ES??AY???
[????????????FOPCC_WGC`A@_?`_?QO@CO?Ga??HO??Y??sA??iC??HS??@i???
[????????????FOPCC_oG@`A@_?`_?QO@CO?Ga??HO??Y??sA??iC??HS??@i???
[????????????k@B@K?a_CI?GS?cG?SO@@C?GQ?AH??Ca??`o??gH??WB??Bo???
[????????????kAI?k?CW@D?HC@AO?a_?e??E_?A@G?OB??TA??YC??UC??EE???
[???????????@H?FGG`OGC`A@OCCOAGO?cO??w??PO?AE??f???wG??EH??AS_??
[???????????@H?b?I`OGS@AD?C?o?F?@AO?GQ??`O?@E??e_??wG??H`??@g_??
[???????????@HOP?P`OGCDA?WCE?AGO?cO??[??PO?AS??f???wG??EH??AS_??
[???????????@HO`CG__WADAAOCAOAGO?cO??M??d??@K??f???wG??DP??Aa_??
[???????????@KGEO`@OGCH@?K?PO?Cg@@O?_P??cO??[??eC??wG??Eg??A[???
[???????????@KODO`@?WAH?OgAOO@C_?@W?CP?CCG??[??eC??wG??Dg??Ak???
[???????????@KODO`@_GAH?OgAOO@C_?@W?_P??CW??[??eC??wG??Dg??Ak???
[???????????@KOE?`_PGS@?gG?`O?Cg?`O?_P?CCO??[??eC??wG??Hg??@k???
[???????????@`?F@G`@GS@A?gCO_?J??BO?CQ?@CO?GE??wO??Eg??H`??@g_??
[???????????@g@S?`_SOAP?Go@CG?c_?PG?GW?A?g?GD??oo??cH??SB??Bo???
[???????????AD@PGC`?WC`?HG?X??D_?EG?GW??a_?GB??oo??cI??Sa??Bo???
[???????????AP?FI?d?G?h?DG?X?@G_?BO?_I??cO?GE??p_??KW??L@??Co_??
[???????????APC`?Ba@Gg@?K_@GO?g_?BO?OQ??DO?OE??p_??KW??R@??BO_??
[???????????BGD@?bA?gGI?HOCAO?BG?AK?Gc?AD??AW??XO??i@??J@??C`_??
[???????????CICDGSAAGGS?aG?P_?GW?D_?A`??QO??q??co??gH??WB??BW???
[???????????DO@D?d?d?GH?`G?SO?QG?Go?O`??E_?GB??h_??cB??WK??Bo???
[???????????G`@HI?_AWADA@_?Co?M?@?g?GK??a_?@`??kA??pC??BS??BQ???
[???????????G`OH?H__gB@A@_ACO?E_?_o?@I??Oo?Ag??kA??pC??BS??BQ???
[???????????OBcACC`?oCD?Cg?QG?KG?IG?OS?CB???U??bC??UG??Eg??FC???
[???????????OP@H?P__gI@?@o?QO?M?A?W?GI??d??@a??qG??TA??KQ??Da???
[???????????OPGHA@_CgB@?@o?QO?M?A?W?@I??d??DA??qG??Wa??Ia??Da???
[???????????OP_B?o__gGH?HG?F??I_?_W?@I??S_?BC??oK??Sa??L_??Da???
[???????????Oa?d?[?_WI@A?WAAG?HG?_g?@Q??`_?@I??F_??XC??XC??Da???
[???????????_H?F@O_gGGP@@OACO?PO?Co??w?@GO?BA??r???cQ??SQ??B`???
[???????????_H?RC___gO`?Go?HO?K_?B_?IA??q??GB??r???ca??SI??B`???
[???????????_H?pA_`?WOD?Gg?Go?J??Ao?EC?@S??GH??r???ca??SI??B`???
[???????????_H@DG@_aGG`?HG?T??J???w?EC?@GO?GQ??r???ca??SI??B`???
[???????????_H@DG@_aGG`?H_?IO?L???w?IA??o_?GQ??r???ca??SI??B`???
[???????????_H@PG@__gG`?GW?T??H_?@g?EO?@GO?GQ??r???ca??SI??B`???
[???????????_H@`C@_aGOD?Gg?Go?J??Ao?EC?@S??GH??r???ca??SI??B`???
[???????????_HAB?a`CGCP@AOAAO?@o?E_?AW?@GO?BA??r???ca??SI??B`???
[???????????_HAB?a`CGCP@AOAAO?@o?I_?@W?@GO?BA??r???ca??SI??B`???
[???????????_K_BGK@AGAQ?PO@D?AGG?QG?BC??HO??Q_?EH??WE??XO??Dg???
[???????????_PABCA_DGD@?GoAAO@CO?Cg?PC??E_?AK??cE??wG??JO??@Y???
[???????????_PGB@A_KGCH@OGAA_@G_?BG??M??T???k??wG??bA??QQ??@q???
[???????????_PH@@@_`G?d@@GA__@?o?@o?@I??T???w??wG??ca??Pa??@q???
[???????????_W?T?X?Y?Cg??k?H_?_o?aC?P@?AOO?DA??e@??hA??WQ??Ba???
[???????????_W?s@G_IOOK?Oc@@O?Gg?IG?OB?@O_?Ao??cE??g`??X_??Ba???
[???????????_W@S?W_QOCg??w?HG?o_@?S?Oa?@OG?C`??cB??gc??X_??Ba???
[???????????_W@S@H?EGGK@?c?`O??w?M??Cc?@OG?G`??qC??d@??SP??Ba???
[???????????_WWC?Ba@OGP?PO?P_?HG?BG?DA??SG?Oo??s@??iA??ES??AY???
[???????????`@GPA@_CgOH?KG?H_?U?@GO?Cg??BO?CB??oa??cS??TC??Bg???
[???????????`@O`?H`?gCH?D_?GoAOO?BO?EC??T??CD??iO??ca??WE??Bg???
[???????????`@O`?H`?gCH?K_?GoAOO?PO?Ac??F??CD??iO??ca??WE??Bg???
[???????????`@aABC?g_Og@@O@CG@AO?Cg?AD??BG??R??gK??SB??QW??BW???
[???????????a@?pA@_HGGD?IG?P_AI??SO?Gg??Ao?GD??hA??oc??QK??Bo???
[???????????a@@PCO__g?J?H_?Oo?aO@AG?@c?AH??CE??hA??oS??QS??Bo???
[???????????a@AW@B?@W@D?F?AAG@AO@?o?Gc??d??A`??cS??oa??Sc??Bo???
[???????????a@CP?P_HGGD?HG?P_AK??DO?Gg?A?o?AD??hA??cc??WK??Bo???
[???????????a@G`?H_GgCH?H_?Oo@GO?E_?Oc??a_?GD??pO??ca??SE??Bo???
[???????????a@G`?H_GgCH?IO?PO@GO@C_?OS??F??AB??dO??oa??SE??Bo???
[???????????a@G`?H_GgCH?K_?Oo@GO?PO?Oc??F??GD??pO??ca??SE??Bo???
[???????????aO?[?g_EOAE?Gc@?g?`O@C_?Oc?@GO?AO_?oB??dC??SS??Ba???
[???????????aOAE@C_B_@P?BG@?g?`O@C_?Oc?@GO?AO_?oB??dC??SS??Bo???
\???????????@oOECC_POCDAAGCAG?gO?KC?OW?@C_?@I??Cg??GQ??GO_?CH_??}????
\???????????@oOICC_OoCDAAGCAG?gO?KC?OS?@C_?@K??Cg??GQ??GO_?CH_??}????
\???????????@oOICC__oADAAGCAG?WO?SC?OS?@C_?@K??Cg??GQ??GO_?CH_??}????
]???????????CHCE@E?KG@Q?J?Ac?@a?A?K?_W?CC_?Gc??HC??QA??D?_?Cw???OT???ag???
]???????????CKCB@S?KG@S?HG@c?Aa?A?g?_D?CE??Gc??Q@??HA??DA??Cw???GX??@AW???
]???????????DGEO@o?EG?i?@o?_o?Og?CK?K@?AG_?P@??Gc??_H??GH??Ec???YG??Ad????
]???????????_BE@?p?g_Ac?PG?DG?PO?DC?SG?AE??Cc??IO??OD??CB??CB_??k_??BK????


==> anc/gst1718_computation/census/X25_lo4.g6 <==
R???????????W@CP@C_Gg?bB@wD{??
S???????????@H@E@WCD_GY?PSACWFw??
S???????????@o@I?a`D_Ob?Hc?aoFw??
T???????????@QAP@D?GgCE?_cCCWAF_B{??
T???????????AB@`?I_@oDQAaG?V?B`GBKO?
T???????????AE?d?c_BOoK?Y_?i_BQGAeG?
T???????????AQ@P@C_HOCD?_WCCWAF_B{??
T???????????CB@D?S_QOC[@Cg@CoFAGA]??
T???????????CQCH@A_IG@E?GgCCWAF_B{??
T???????????DAAc?H_@gEW?kCAcGEI_Aag?
T???????????w??t?dck?aW@KO@SO@`_@PG?
T???????????w?_YOQae?KK?iG@IGAGo@Gc?
U???????????@EAD@P?IGCK?_KABOCDG?bO?~???
U???????????@K@a?g_OWCE?_S?U_ABOAAc?~???
U???????????@K@a?g__oAD?_K@E_?RO?Qc?~???
U???????????@K@a?g__oAD?_KAE_?RO?Qc?~???
U???????????@P@ICQA?WAE?OS?TGCEO@@o?~???
U???????????@Q@HCQ?_oAD@?K?TO?eGA@o?~???
U???????????@Q@HCQA?WCE?GS?TO?eG@@o?~???
U???????????@S?k@`?QGC`?Og??wEo_@cc?gq??
U???????????@`@ECIA@OCD?GKCBG?T_?RG?~???
U???????????@c?[@`?QGC`?Og??wEo_@cc?gq??
U???????????@o_KAK?Q__R?cgACo?TG?SS?}???
U???????????@o_KAK?Q__R?cgAGg?TG?QW?}???
U???????????AEAHAA`AOO[@AKCIG?hO?eO?}???
U???????????AEAWCA__WB`@DOCEO?d_?cg?}???
U???????????AEAWCA__WB`@DOCHO?d_?bG?}???
U???????????AK@P?b?SOCD?_KADGCBO?bO?~???
U???????????AQAHCB?_gO[?Qg@EGAGWAEO?}???
U???????????AQAKA@`?gB`ACWADO?e_?d_?}???
U???????????AQAKC@__gB`A@cCCoAHO?dO?}???
U???????????AQA`@E?_WGi?`S?m?AGoACc?}???
U???????????ASAICA__WB`@CW?d_@EOAD_?}???
U???????????ASAICA__WB`A@cAGo?d_?bG?}???
U???????????A`@S?d?OoGD?OKCBG?d_?bG?~???
U???????????A`AQAA`@OBK?f?CGWABG@AW?}???
U???????????AaAPA@_`_HI@CSCAoCDG?V??}???
U???????????AaAPAC`?oHg?TOCGWACg@@g?}???
U???????????AaAPAD?_gPBACo@Ao@DG?V??}???
U???????????AgAPAB@?WHS?ScCKOACg@@g?}???
U???????????AoABAB@@GBK?TCAKOCCgA@g?}???
U???????????AoABAD@?g`K?eG?iGAAo@Ac?}???
U???????????AoABCC__oBK?UC@IOCDO@@S?}???
U???????????CK@a@G_Oo@D?OKCE_@BO@Ac?~???
U???????????CKAa?g_PG?d?CW?BOE_W@hO?hg??
U???????????C`CE@C_QO`B?agAAg?[_?T_?}???
U???????????F??[?W_DOAD?CW?_WEc_AhG?XH??
U???????????GBCD@CaAOP`?bO?j??WoAAg?}???
U???????????GBCD@CaAOP`?bOCJ??Wo?Qg?}???
U???????????GDCE@CaAO_[AAK?iG@HO@EO?}???
U???????????GHCB@Aa?oOp?IgCB_@IO?UO?}???
U???????????GHCB@Aa?oPP?Kg?b_@EOAEO?}???
U???????????GPCHG@_Og``@D_?TO?e_?cW?}???
U???????????GoCE@Ca?W_iA@S@H_?YO?UC?}???
U???????????GoCE@Ca?W_iA@SAH_?YO?UC?}???
U???????????_KGaGG_Oo@D?OK?e_?JO?Ic?~???
V????????????FGSGE?cGAa?DC?HO?w_@e??sQ?DPG??
V????????????J?T?R?X?oK@SC@o_CSGAd??QQ??f???
V????????????J?d?J?X?oK@SCDGO@o_?R_?aP?ASO??
V????????????J`@@A`AGCE@@G?D_AcGB_O?Ja?Cr???
V????????????M?b?I_X?dC@cG@oGDD?@P_?aQ?AS_??
V????????????X?U?U?GWaIAOSAh?ASG?qG?JC?CM???
V????????????X?U?U?GWwO?gg@_gCh?AIC?Sa?AW_??
V????????????X@B?Q_@ow@AS_AT?CQO@PO?Ka?@W_??
V????????????XAKAD?M?@D?AW@?W@a_AHG?U`?FH???
V????????????XA`A__?ww@AWOCKOAaO?gg?Ok?@I_??
V????????????XCBD?a?g_E?Cg?D_CKGB__?Qq?@i_??
V????????????XC`@__?ww@AWOCKOAaO?gg?Ok?@I_??
V????????????XE@G@`?g_E?Cg?D_CKGB__?TS?@UO??
V????????????[?e?`_PGgDAOgBD?Ag_?RC?IQ?C[???
V????????????[?e?`_PGgDAOgBD?Ag_?RC?QQ?C[???
V????????????[@E?S_M?GB?OS?POCQG@PG?lG?BS_??
V????????????[@H?P_OooIA`CAoG@d?@cO?DQ?C[???
V????????????bOHCG_OgCQ?CW?D_CgG@oO?iI?A]???
V????????????h@P?B`o?w@?eG@B_Cg_@Og?aQ?AS_??
V????????????h@P?B`o?w@?eG@B_Cg_AGg?SQ?AS_??
V????????????hGBAA_QG@K@?W?BOEGG@o_?Fa?DE_??
V????????????hGBAG_Og@K@?W?BOEGG@o_?Fa?DE_??
V???????????@B?LCOaAG_o?OW?POCoGB_G?Tg?@Y_??
V???????????@B?X?Q_oOs@AM?BO_CAo@Ag?DK?@e???
V???????????@B?d?K_oOs@@M?CQ_B?oAAg?DK?@e???
V???????????@B?p?E_oOw@@@g@CoCd?AHO?JG?Ag_??
V???????????@BODCG_DG_o?OW?POCoGB_G?Jc?Aj???
V???????????@HAD?R?BOoKAgGBCGCaG@SG?HS??t???
V???????????@HAE?M?CWSIA_SEW?@T??XC?HQ??k_??
V???????????@HGBAA_EGAE?Ag?B_EOG?w_?hc?AiO??
V???????????@K?X@W?DOCD@?K@?oEC_?eC?dQ?Bp???
V???????????@K?wGH?@WA`?_S?_oEC_?eG?dP?Bp???
V???????????@P?qOEA?oCD?_c?POAb??hO?q`?DgO??
V???????????@`?R?E_Ooq@?\?@T?BG_@QG?`I?CE_??
V???????????@`?R?E_Ooq@?j??x?BG_@QG?gI?Ca_??
V???????????@`?R?E_Oow@?l?AT?Ag_?qG?`I?CE_??
V???????????@`?T?D_Ooq@?y??Z?Cg_@cG?Ok?CEO??
V???????????@cCI@G_?wLO?i_AB_AcG@KG?`H?CEO??
V???????????AE?X?Q_HOWB?ooEP??wG?RG?PS?DK???
V???????????AH@EA@aD?GS?@g?Cg@h?@WO?pP?DSO??
V???????????AK?w?D`?g?e?DC?gO@QOAPO?U`?FH???
V???????????AKGHAD??w?s?EC?IO@g_BC_?ia?AqG??
V???????????AKGHAD?Cg?U?CK?M?@g_BC_?ia?AqG??
V???????????AaDC?E_AWOwAK_CcG@`O?hO?X@?E?o??
V???????????Ac@HAH??wf?A@o@KO@QG@Gg?o`?B__??
V???????????B@?TCCa?W?k?BG?gOCcG@e??iE?Ar???
V???????????B@?XC@__g?q?Ao?GoECG?u??iS?ApO??
V???????????B@OD?D`AG?k?BG?gOCcG@e??iE?Ar???
V???????????BC?b?[@?gOE?Oc?IOCa_@HC?iI?Bk???
V???????????BC?h?X?_gOB?_W?J?EA_?hC?eI?Bk???
V???????????CBAD?T?I_OX?eCAw?Ce??hG?KK?E?o??
V???????????CDAB?d?E_OX?eC@aO@P_AQ_?bO?E?o??
V???????????CK@`@H??wQg?d_CW_AgO?wC?oP?DCO??
V???????????CaBC?H_@gPgAJ?AoG@PO?pO?h@?E?o??
V???????????CcBA?E_AWEW@IC@gGAI_?ag?iC?E_O??
V???????????CoAE?c`?WIg@oOCw?AQG@EG?_d?CBO??
V???????????DCAa?H_@gSo@K_CoG@`O?hO?h_?E?o??
V???????????E@W@?Y?HO``AHGC`_Ai??qG?JC?AT???
V???????????EA?F?K_K_L@AIC@DOAX??hO?`Q?E__??
V???????????EA@c?H_@gBW?q_CSGAgGAPO?hA?BO_??
V???????????EA@c?H_@gBW?q_CSGAgGAPO?oI?BO_??
V???????????EC?F?o_BOKg?l?CgOCPG@PC?Qa?F?_??
V???????????F??M?H_CgQg?d_C`GAa_?qG?pA?DO_??
V???????????F??h?J@?WKo@gODH?C_g@Og?aa?AIG??
V???????????F??p?F@?WIW?eOCa_Ad?@GS?`H?AIO??
V???????????GB?w?i?HO?d?Gc?_oAaGAHG?N_?F@_??
V???????????GB@S?L?T??d?Cc?_o@k?AKG?UP?F@_??
V???????????GDOEO@_cOCP?Gc?KG?HO?HG?_{?Fw???
V???????????GIODO@_aOC`?IG?IG?Go?Gc?_{?Fw???
V???????????GIODO@_cOAQ?PC?SG?Go?Cc?_{?Fw???
V???????????K@B@?X?@oIW?eOCDGAAg@S_?eC?F?O??
V???????????OB?hAG_GgGQ?AW?P_DOG@oO?dI?A]???
V???????????OB?hAG_Og?U?aG?H_DGG@oO?eI?A]???
V???????????OB?hAG_Og@E?aG?B_DGG@oO?eI?A]???
V???????????OB@EAD?P_GP?AS?F??wG@c_?ia?Ea_??
V???????????OBGD?J?SODC?Cc?F?@`O@Go?eP?FK???
V???????????OBGP?p?PGCE?AS?BODOOASC?XK?Au???
V???????????OBGaAO_PO@P?@W?@gCgOAgC?Rc?Bb???
V???????????OBGaCG_`GAD?EC?aO?Go?Gg?O{?Fw???
V???????????OBGaCG_`GAD?EC?aO?Go?Gg?_{?Fw???
V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?O{?Fw???
V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?_{?Fw???
V???????????OD@BCE?AoC`?IG?J??w_@e??iP?E`O??
V???????????ODGB@E?HO?X?AW?e?@I_@HG?f@?FD???
V???????????ODGB@E?HOCW?AW?EG@I_@HG?f@?FD???
V???????????ODGEO@_QGCa?D_?D_@`G@Gg?fC?FE???
V???????????OEGDAP?SG@Q?Cc?B_?w_@e??iI?EaG??
V???????????_B?hAA`AGAE@@G?H_AWGB_O?La?Cr???
V???????????_BAD?g`@GCE@@G?D_AcGB_O?Ja?Cr???
V???????????_BO`@`?`GGQ?Ao?I_A_o?gS?qW?Dk???
V???????????_BO`@`?`GGQ?Co?E_A_o?gS?qW?Dk???
V???????????oO?[C@_`G@D?GW?DO?iO?JC?[c?DX???
W???????????@I@D?w@@_OB?I_?cG?QO?PO?_X?CCo?^_??
W???????????@K@B?w@@OOD?I_?cG?QO?PO?_X?CCo?^_??
W???????????@K@a?g`@GOE?OK?T??Q_?R??_d?CBO?^_??
W???????????@`@S?d@?WOD?R??T??QO?Oo?_X?CCo?^_??
W???????????@`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??
W???????????@`OPOC`?WCD?HO?PO?J??CW?Cq?@D_?^_??
W???????????@`OPOC`?WCD?H_?Oo?I_?Cg?Cq?@D_?^_??
W???????????@o@I?a_T?Cc?HC?aO@@G?_W?Ob?AB_?^_??
W???????????@o@I?a_T?Cc?HC?aO@@G?_W?Ob?CB_?^_??
W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?AB_?^_??
W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?CB_?^_??
W???????????@oABAA`AGO`AAGCA_CHG?Io?HE?ABO?^???
W???????????@oADA@`CGOP?HGCC_CHG?cW?Oi??b_?^???
W???????????@oAH@B?a_Cg?`CACO?gW@Co?_d?CBO?^???
W???????????@oAH@B?d?CS?aG@AG?gW@Co?_d?CBO?^???
W???????????@oAHAB@COGP?Q_?Q_@H_ACK?Od?ABO?^???
W???????????@oAHABCCG`A?aO?h?CB_@Ag?GR?AGg?^???
W???????????@oAHABCH?C`?KG?S_@B_@Ag?_R?AGg?^???
W???????????@oAI@AcB?OP?`G?a_?hG?ao?_b?AGo?^???
W???????????@oAK@@_d?CS?aGAAG@HG@CW?_d?CBO?^???
W???????????@oAK@@_d?G`?PG@A_@HO?SS?OX?CCo?^???
W???????????@oAKA@`COOP?Q_?a_CCgA@g?HH?AGo?^???
W???????????@oAKA@aB?O`?`G@C_CDOA@S?HH?AGo?^???
W???????????@oBA@Q?QGH@?POACOC?w@Co?Ch?@BO?^???
W???????????@oCB@A`AGO`A@OCCOCHG?cW?AY??d_?^???
W???????????@oCB@A`CGOP?`GCC_CHG?Ig?PE??b_?^???
W???????????@oCI@A_T?C`?HG?a_@H_@CK?_X?CCo?^???
W???????????@oCI@AaAGGQ?K_?g_CB_?ac?Oe?CGW?^???
W???????????@oCc@I@CGGQ?SG?WGA?w?Pc?Ai?CH_?^???
W???????????@oGPGP?gGBA?HO?c_C?w@Co?Ah??bO?^???
W???????????@oOSC`?S_CQ?KC?cGC?w?`c?Oi??h_?^???
W???????????ABAg@aAAGGQ?Oc?_oCB_@Cg?Gd??m??^???
W???????????ABCHGA`AGCQ?KO?T?CKGA@o?Ge?AHO?^???
W???????????ADAI@o?_oGP@?K?b?CDGADG?HK?AE_?^???
W???????????ADAW@o?_oGB?PCA@OCDGADG?HK?AE_?^???
W???????????ADCHG@`GGAQ?QO@@OCEG?M_?`E?AB_?^???
W???????????ADCHG_`?WCE?H_?SOCEGACg?HS?AD_?^???
W???????????ADD@CCa?WCE?H_?SOCEGACg?HS?AD_?^???
W???????????AHCBCA_b?Go?IG?W_CKGA@W?HI?AD_?^???
W???????????AHCBGA`B?Co?KG@C_CKGA@W?Oi??h_?^???
W???????????AHOBAA`B?Co?IG@G_CKGA@W?DI?AD_?^???
W???????????AHOBCA_U?_S?QG?h?CKG?KW?GY?AD_?^???
W???????????AHOBCA_b?Ao?QG?W_CKGA@W?HI?AD_?^???
W???????????AH_`G@_aGCK?GW@AO@Gg@BO?`W??kO?^???
W???????????AKAB@oC@GOE?`C?aOAF?ADO?HI??cg?^???
W???????????APAE@S?aOGB@?c?g_@B_AAS?`I?AM??^???
W???????????APBC@S?aOGB?OcA?o@B_AAS?`I?AM??^???
W???????????APBC@SAAOGB?Oc?_o@B_@AS?`I??m??^???
W???????????APBC@SAAOGB?Oc?_o@B_AAS?`I??m??^???
W???????????APCBGOc?gGE?Gg?`_@HG?MO?PQ?CF??^???
W???????????AP_BGA_cGGE?Gg?`_@HG?MO?PQ?CF??^???
W???????????AP_DCCa?WCQ?Go?SO?kG?dO?Ow?CHO?^???
W???????????AP_DG@_`GGQ?Go?cO@KG?TO?Ow?CHO?^???
W???????????AQAH@a?b?OE?_K?cGCAg?ao?`I?AM??^???
W???????????AQBC@O_b?CE?_KA@GCAg?ao?`I?AM??^???
W???????????AQBC@O_b?GE?_c?_WCAg@Ao?`I?@M??^???
W???????????AQBC@OaB?CE?_K?`GCAg?ao?`I??m??^???
W???????????ASAB@S?aOGD?_g?gGABG@AW?`K?@M??^???
W???????????ASAB@S@AOOD?Og?gGCBGAAW?HK?AM??^???
W???????????ASAB@SAAOCD?Og@GGCBG?aW?PK??m??^???
W???????????ASAB@SAAOCD?Og@GGCBGAAW?PK??m??^???
W???????????ASAI@O__gGH@@G?gOCIG?R_?Ge?AH_?^???
W???????????ASAI@O__gGH@@G?gOCIG?R_?_e?AH_?^???
W???????????ASAI@O`?gCH?PG@GOCIG?b_?PK?CCo?^???
W???????????ASAI@O`?gCH@@G?gOCIG?b_?_e?AH_?^???
W???????????ASA`@D?d?GQ?OSA?W@H_@F??_X?CCo?^???
W???????????ASAa@CaC_CPA?K@@O?h_?eC?PQ?CF??^???
W???????????ASAg@@`AGCH?OWACO@H_?V??_d?CBO?^???
W???????????ASB@@S?aOCD?_KA@OCBGAAW?HK?AM??^???
W???????????ASB@@S@AOCD@?K?`OCBGAAW?HK?AM??^???
W???????????ASB@@SAAOCD?_K?`OCBGAAW?HK??m??^???
W???????????ASB@@SAAOCD?_K?`OCBGAAW?PK??m??^???
W???????????AWAE@O_aOGB@?c?g_CAg?ao?`I?AM??^???
W???????????AWAE@O`AOCB@?c?g_CAg?ao?`I?AM??^???
W???????????AWAE@O`AOOB?Oc?g_CAg?ao?`I?AM??^???
W???????????AWBA@Oc?oOD?PG@@G?h_?bO?Oi?CIG?^???
W???????????A`_PGC`?WCD?H_?OoAI_ACg?Cq?@D_?^???
W???????????AcOECI?_W_H?HC?PO@KG@B_?DK?CIO?^???
W???????????AgAS@@_cOCP?_c@?o?h_@F??_d?CBO?^???
W???????????AoAH@B?`_Ga@@C?_WAL??dO?_d?CBO?^???
W???????????AoAK@@_cOCH?`C@?o@L??TO?Od?CBO?^???
W???????????AoAK@@_cOCP?_cA?oAL??dO?_d?CBO?^???
W???????????B@CDC@_d?GW?IG?Q_CEGA?w?DQ?AK_?^???
W???????????B@CDC@`D?AW?PG?S_CEGA?w?Pa?@I_?^???
W???????????B@GDA@`D?CW?IG?Q_CEG@?w?HQ??k_?^???
W???????????B@OBCA_d?AW?PG?S_CEGA?w?Ha?AI_?^???
W???????????CBADCCaAGAQ?QO?X?CKGA@o?HE?ADO?^???
W???????????CDB@CCa?WCQ?IO?POCEG?U_?HE?AB_?^???
W???????????CDGB@_a@GAE?PG?T?CEGACg?G[?AK_?^???
W???????????CDOB@_c@GGI?IO?aO@EG@@o?`E??l??^???
W???????????CDP@@@c@GGI?IO?aO@EG@@o?`E??l??^???
W???????????CEGD@`?SGGQ?OcA?W?R_@EO?_i?CIG?^???
W???????????CHABCA`E?AW?QG?W_CKGA@W?HI?AD_?^???
W???????????CHADC@_R?Co?IG?g_CKGA@W?PI?@D_?^???
W???????????CHOBCA_R?Co?KO?SOCKGA@W?HI?AD_?^???
W???????????CH_DC@aAGAE?H_?cO?[G?dO?Ok?CHO?^???
W???????????CH_DCGa?WAS?Gg?cO?[G?cW?Ok?CJ??^???
W???????????CKCBCW?PO@D?E_?SG?IO?HO?OX?ACo?^_??
W???????????CKCBCW?PO@D?E_?SG?IO?HO?OX?CCo?^_??
W???????????CPADC_a@GCE?Gg?U?CCW@DG?G[??l??^???
W???????????CPADC_a@GCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPADGC`GGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CPGD@_a@GCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPGDGC_WGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CPODCC_WGAE?Og?U?CCW?dG?_[?AL??^???
W???????????CPODCC_WGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????CPODCC_WGCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPODCC_WGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CP_BGA`@GAW?GW?cO?[G?dO?PI?CD_?^???
W???????????C`AHOAa?WGP?DG?H_?Oo?P_?Gi?AE_?^_??
W???????????C`AHOGa?WGD?Co?IO?Oo?P_?Gi?AE_?^_??
W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?@B_?^_??
W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?AB_?^_??
W???????????CcASGB@?W_H?PC?PO?[G@B_?HK?CIO?^???
W???????????CcASGB@AG_H?OK?PO?[G@B_?HK?CIO?^???
W???????????CcASGBC?WGP?Oc?POAKGAB_?HK??iO?^???
W???????????CcGE@IC?WCH@@C?PO?[GAB_?PK??iO?^???
W???????????Cc_E@I@?WCH@@C?PO?[GAB_?PK??iO?^???
W???????????Cc_E@I@AGCH?GKA@OAKGAB_?HK??iO?^???
W???????????Cc_E@I@AGCH@?K?PO?[GAB_?PK??iO?^???
W???????????Cc_EGI@?WCH?HC?POAKGAB_?HK??iO?^???
W???????????D@ADC@_T?CW?HG?c_CEGA?w?Pa?@I_?^???
W???????????D@ADG@_T?CW?aG@A_CEGA?w?BQ?AK_?^???
W???????????D@ADG@_T?GW?aG?a_CEGA?w?BQ?AK_?^???
W???????????GBASAB?WGCP?Gg?d?@J?A?s?Pc?CEO?^???
W???????????GBA`A_a@GCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????GBCQ@G_h?Ac?OS?PO@B_@Ac?PE?CM??^???
W???????????GBCQ@G_h?Ac?OS?PO@M?A@o?Oh?AGo?^???
W???????????GBCQ@O_d?AS?OS?PO@M?@@c?Oe?CH_?^???
W???????????GBCW@H?W_AH?QC?_o@M?A@S?Ok?CHO?^???
W???????????GBC`@_a@GCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????GBC`@_a@GCE?Go?QOCAg@EO?_i??j??^???
W???????????GBODAC_WGAW?GW?cOCEG?ao?DS?CHO?^???
W???????????GDABA__cOAo?GoAB?CDG?cg?_U?AK_?^???
W???????????GDCB@__SOCo?GoAB?CDG?cg?_U?AK_?^???
W???????????GDCB@__SOOo?Go?b?CDG?cg?_U??k_?^???
W???????????GDCB@__SOOo?P_?P_CDG@Cg?_U??k_?^???
W???????????GDCB@_aCOAo?Go?b?CDG?cg?_U??k_?^???
W???????????GEOHO@_OgAI?QC?aO@IG@EG?_w??h_?^???
W???????????GH@`GA__WAP?DG?H_?PO?PO?Ge?CF??^_??
W???????????GH@`GG__WAD?Co?IO?PO?PO?Ge?CF??^_??
W???????????GHABAA_T?AS@B??gOCKG?aW?_Y?AH_?^???
W???????????GHAPG@_cGAK?OW@AOCGg@BO?_i??j??^???
W???????????GHA`G@_aGCK?GW@AOCGg@BO?BW??kO?^???
W???????????GHB@AOa?WAE?Oo@AOCAg?eO?Aw?CHO?^???
W???????????GHB@AOa?WAE?Oo@AOCAg@EO?Aw?CHO?^???
W???????????GHB@GO__WAE?Oo@AOCAg?eO?Aw?AHO?^???
W???????????GHB@GO__WAE?Oo@AOCAg?eO?Aw?CHO?^???
W???????????GHCB@A_T?CS@B??WOCKG?aW?_Y?AH_?^???
W???????????GHCB@A_T?Co@@O?WOAKG?aW?_Y??h_?^???
W???????????GHCB@A_T?Co@@O?WOCKG?aW?_Y??h_?^???
W???????????GHC`@_a?WAE?Oo@AOCAg?eO?_i?AJ??^???
W???????????GHC`@_a?WAK?OW@AOCAg?eO?_i?AJ??^???
W???????????GHC`@_a?WCE?Go?QOCAg@EO?_i??j??^???
W???????????GHO`@@_gGAK?OW@AOCAg?eO?_i?AJ??^???
W???????????GPOaO@_Q_Cc?Oc?POAH_AB_?B`??iO?^???
W???????????GP_BGA_`GAQ?Go?[?CE_@D_?DE?@DO?^???
W???????????GW_BGO_Q_Aa?Oc?_o@Gg@Cg?_k??m??^???
W???????????GcAEAIA?WAP?_c?`O?kG@B_?`K?@IO?^???
W???????????GcAEAIA?WAP?_c?`O?kGAB_?PK?@IO?^???
W???????????Gc_BGD?a_CH?IC?QOAIGAB_?BK??kO?^???
W???????????H@A`ACa?WCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????H@CB@A_R?Cg?`GAC_CEGA?w?Ba??i_?^???
W???????????H@CB@AaD?AW?`G?c_CEGA?w?Ba?AI_?^???
W???????????H@C`@@a@GAK?OW@AOCAg@EO?_i??j??^???
W???????????OBAEAI@AGB@?_g?d?AJ?A?s?Hc?CEO?^???
W???????????OBAI@A_aGGQ?S_@C_AB_?N??_h?CGo?^???
W???????????OBAI@A_aGGQ?c_?c_AB_?N??_h?CGo?^???
W???????????OBASAB@AGB@?_g?d?AJ?A?s?Hc?CEO?^???
W???????????OBASAE?SOGP?QC@@OAF??eO?BH?CIO?^???
W???????????OBAa@G`D?CS?Oc@?oAM??Ko?_d?CBO?^???
W???????????OBAa@G`D?GS?Oc?_oAM??Ko?_d?CBO?^???
W???????????OBCH@AcCGCS?_W?PO@IG@B_?Da?CH_?^???
W???????????OBCQ@G`@GGE?Q_?S_AM?A@o?DD??XO?^???
W???????????OBCS@E@AGGI?QG?SGAF?AEO?DH??YO?^???
W???????????OBCg@Q?aOAP?_c@?oCB_?f??DD??XO?^???
W???????????OBGoCE?cGCE?Gc?QOCDOA@S?Bc??j??^???
W???????????ODGB@C_IGC`?Cg?QO@@_?PO?_e?AF??^_??
W???????????ODGBAC_IGA`?Cg?QO@@_?PO?_e?AF??^_??
W???????????ODGE@`?QGC`?OgC?W?i_?Io?HH?AEO?^???
W???????????OD_BAG_SGGE?Og?P_@HG@B_?BQ??k_?^???
W???????????OEGD@`?SGCQ?OcC?WCB_?UO?Gi?AIG?^???
W???????????OHA`AGc?WCK?GW@AO@GgABO?BW??kO?^???
W???????????OHGBAG_SGAK?OW?QOCGg@BO?HW?CDO?^???
W???????????OHGDA@_R?Co?KG?S_CKG@@W?Gi??h_?^???
W???????????OHGDA@_R?Co?KG?S_CKGA@W?Gi??h_?^???
W???????????OH_P@O__WCK?GW@AO@Gg@BO?BW?CKO?^???
W???????????OPADCC_gGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????OPCDCC_WGAE?Og?U?CCW?dG?_[?AL??^???
W???????????OPGBAAc@GAS?KG?T??bO@AW?HK?CM??^???
W???????????OPGDAC_WGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????OPGDA__PGAE?Og?U?CCW?dG?_[?AL??^???
W???????????OPGQO@_T?BC?Oc?_oCB_@Cg?Gd??m??^???
W???????????OQGB@C_gGAE?QO@B?AH_A@S?Bo?CDO?^???
W???????????OQGH@__aGAE?Oo@COACg?dO?Aw?CHO?^???
W???????????OQGH@__aGAE?Oo@COCCg?dO?Aw?CHO?^???
W???????????OQGHAA_WGGa?GW?b?AD_ABC?HS?CHO?^???
W???????????OQH@@C__WAE?QO@B?AH_A@S?Bo?CDO?^???
W???????????OaGH@@_aGAK?OW@E?AI_AAS?_Y??l??^???
W???????????OaGP@O__WAK?PO@@OAHG?eO?BQ?CF??^???
W???????????Oc_BCD?a_CH?IC?QOAIGAB_?BK??kO?^???
W???????????OoCHCB?T?@c?HG?IG?Og?Cg?_b?CB_?^_??
W???????????OoGBCE?cOAP?Oc?OoCCgA@g?DS??\??^???
W???????????OoGIAE?OW@D?E_@CG?aO?HO?_X?CCo?^_??
W???????????OoGIAE?_WGD?E_?SG?IO?HO?_X?CCo?^_??
W???????????OoGK@C__oGB?E_?I_?SO?PC?_d?CBO?^_??
W???????????P@CD@@_d?AW?aG@A_CEG@?w?DQ??[_?^???
W???????????P@CD@@_d?AW?aG@A_CEGA?w?DQ??[_?^???
W???????????PAGH@G_cGAK?OW@AOAE_ACS?_i??j??^???
W???????????_BCDCCaAGAS?Gg?cO?[G?T_?HE?AD_?^???
W???????????_BGDACaCGB@?HG?P_CE_@D_?DE?@DO?^???
W???????????_BGH@Oa?gAS?OW?PO?iG@B_?Ha?CH_?^???
W???????????_BG`GH?aGAI?IO?`_AHG?dO?_w??kO?^???
W???????????_BODAC_SGCS?_W?PO@IG@B_?Da?CH_?^???
W???????????_BODAC_SGCS?_g?Oo@IG@B_?Da?CH_?^???
W???????????_BODAC_SGH@?HG?P_CE_@D_?DE?@DO?^???
W???????????_BODAO_IGAH?`_?_o?Q_?Cg?Oq?CD_?^_??
W???????????_BODAO_PG@P?`_?a_?HO?GW?Oq?CD_?^_??
W???????????_BOECS?SGCP?Oo?QO@GgABO?PW??kO?^???
W???????????_BOHAO_GgAP?`_?a_?HO?GW?Oq?CD_?^_??
W???????????_DAHG@_aGGW?GW?cO@KG?So?Os?CIO?^???
W???????????_DGB@_a@GCI?IO?QO?eG?`o?PE?CL??^???
W???????????_DOB@C`AG@`?P_?Oo?IO?Co?Gi?AE_?^_??
W???????????_DOBAC`AGAQ?Go?_o?[G?ag?Os?CJ??^???
W???????????_HABGG_cGAK?OW@AO@GgABO?Oi??j??^???
W???????????_HAPGA`?WCW?KO?SO?kG?ao?PI?CAo?^???
W???????????_HA`G@_aGCK?GW@AO@GgABO?BW??kO?^???
W???????????_HA`G@_aGCK?GW@AO@GgABO?PW??kO?^???
W???????????_HCDCGa?WAS?Gg?cO?[G?cW?Ok??j??^???
W???????????_HOB@G_cGAK?OW@AO@Gg@BO?DW?CKO?^???
W???????????_HOPCD?Q_CE?QC?WO@Gg@Ao?_q??j??^???
W???????????_PAHG@`?g@`?P_?H_?Oo?DG?Gi?AE_?^_??
W???????????_PCDCCa?WAS?Gg?cO?[G?T_?HE?AD_?^???
W???????????_POD@@_`GGQ?Go?cO@KG?TO?Ow?CHO?^???
W???????????_POHAO_GWAD?`_?_o?I_?Gg?Oq?CD_?^_??
W???????????_WOECA_QOCH?SG?SG@DO@DC?BK??e_?^???
W???????????_`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??
W???????????_cAEAI@AGAH@?K?`O?kG@B_?HK?CIO?^???
X????????????FOHCG_S_Ca?Cg?I_DOOASC?_w?@`_?JG??X_??
X????????????FSCOC_POG`?DG?E_@W_B_G?QP?Cs??EK??Pg??
X????????????F_HCIACOCK?IC?IOCW_@SC?MA?Ce??Cs??QW??
X????????????L?b?g_s?R??_W?b?B_GAh??Hg?E@O?GY??dC??
X????????????R?L?o_oGW@?B_?GoCQ_AOg?TO?ASO?EQ??JG??
X????????????R@I@Q?R?P@?QC@?oC@gAF??qA?Aa_?KS??N???
X????????????T?b?c_s?J??P_@?oD_G@HG?aK?Ag_?KS??`o??
X????????????T?h?k?WO?e?WCB?OEGGAh??cI?AP_?Ea??So??
X????????????T?h?k?WO?e?WCB?OEGGAi??cI?AP_?Ea??So??
X????????????X@D?P_w?I_?PG@@_D_G@GW?XO?Ad??Od??_s??
X????????????XAB?q?IOAg?OSB?OC@oAaC?r??@Q_?Ec??So??
X????????????XODC@_d?BO?SO?SOCoGABO?`I?@P_?IH??X_??
X????????????bGHAGa?g@c?Gg?AoCWG?sG?PW?DE??QE??U_??
X????????????h@S?R?BOI@@CC?oOC[?AOS?wA?AP_?Ec??So??
X????????????pGDG__@WAa?P_?GoCoG@HO?JG?CD_?MO??gQ??
X???????????@H?pE?e?GAE?EG?B_?y??i_?hC?C`O?KH??Sc??
X???????????@P?h?Be?GBC?QG@B?CHOABO?X_?AQO?IE??m???
X???????????@PAH?R?BOO`?gO?gOC[?AOS?wA?AH_?ES??UO??
X???????????@PA`CC__g?q?Gg?GoE?W?{??`g?CQ_?IK??Wc??
X???????????@`?J?Ie?G?e?H_@g?CH_@DG?go?Ad??R@??YC??
X???????????@`?J?Ie?G@E?B_@o?Ci?@K_?gK?BAO?PP??Sc??
X???????????@`?XI?`?W?k?@W?WOCOg@cO?dO?AU??FC??oI??
X???????????@`AHAG`?W?k?@W?WOE?g?wO?TG?DI??QP??Qo??
X???????????@`CP@C`?W?k?@W?WOE?g?wO?TG?CcO?HW??gW??
X???????????@`GHA@aAG?k?@W?WOCOg?sO?`W?@U??JC??wA??
X???????????@`GHI?_AW?s??w?WOCOg?sO?`W??t??WP??YO??
X???????????@`GPA@_Og?Y?Ao?GoE@G?k_?TO?CU??KP??kC??
X???????????@`OD@C`AG?i?@W?w?C_W@gG?`K?@c_?PW??SW??
X???????????@`OD@C`AG?i?@W?w?C_W@gG?hG?@c_?PW??SW??
X???????????@`ODCG_PG?e?@g?w?C_W@gG?pG?Ae??EE??aS??
X???????????@`OHA@`AG?k?@W?WOCOg?sO?pO?BS??BK??gI??
X???????????@`OHAG`?W?s??w?WOCOg@SO?HW?Cd??LO??oQ??
X???????????@`OHC@_aG?s??w?WOCOg?sO?`W??t??WP??YO??
X???????????@`OHC@_aG?s??w?WOCOg@SO?`W?@d??WP??YO??
X???????????@`OHC@_aG?s??w?WOCOg@SO?hG??t??WP??YO??
X???????????@`OHE?_AW?s??w?WOCOg@SO?hG??t??WP??YO??
X???????????@`W@AC_AW?s??w?WOCOg@SO?hG?ECO?FO??QW??
X???????????@`W@AC_AW?s??w?WOCOg@SO?hO?ECO?FO??QW??
X???????????@oCH@B?cOAPA?oBG?@a_?i_?`B?ACg?GL??u???
X???????????AB@D?J?R?O`?c_?cOCM?AOo?wA?@S_?EG_?V???
X???????????AHAaAE?K_?U?DC@?W@q?AB_?XG?AcG?Q`??qC??
X???????????APAa?q@A_?M?Oc?GW@X?@T??_w?BCG?U@??qC??
X???????????AWABEA?Go?d?DC?DO@[?@S_?co?D@G?KH??qC??
X???????????Aa@PAE?w?_o@?W@@GAcG?eO?KQ?AR??PA_?`I??
X???????????Ac@HAH?w?_a@?o@AGC_g?cW?QB?DP??Wg??[_??
X???????????Ac@o?d?OWCP@?c@?oCB_AcC?oa?BQ??Ia??Kg??
X???????????Ag@`?h?@oIO@?S?_WCBGAaO?qA??w_?IW??XG??
X???????????AgAS?c_GoGP?QGA?WCM?A_g?cD?Ab??KQ??N???
X???????????AgB@?h?CoGW@?S?_WCQ_BC_?g`?@g_?IW??YA??
X???????????AgBA?W_@oGD@CC?aOCQ_AOc?oa??k_?Ck??]???
X???????????AgBA?W_@oOD?cC?aODA_AOc?oa??k_?Gk??]???
X???????????AoB@?R?BOPG?_S?_WCP_Ad??o`?Aa_?ES??YA??
X???????????B@Ac?p?@g?R?`O?`O@cGAB_?XG?Aq??Qa??iA??
X???????????BA?F?g_B_?i?QCBO?Co_A_c?oo?@K_?EH??TG??
X???????????BA?F?o_BOEC?_cAE?CD_APC?y??@I_?EP??TG??
X???????????BAA`?e?E_?F?_c?aO@o_AH_?XO?Ad??Q__?ga??
X???????????BG@o?F?OWOD?`C?cOCS_AOc?pA?Aq??Ea??Wg??
X???????????B_?R?a_DOEO@?W@@GC`_Bg??PW?@E_?IO_?LA??
X???????????B_@E?T?AWOW?_S?oGCP_Ab??p@?Ac_?Ec??YA??
X???????????B_AP?b?DOOD?Oc@AOCB_AaC?qA?@o_?IW??XG??
X???????????B_AWD@?o_`O@A_AG_AAOAAG?_K?F_??Ad_?Gt??
X???????????CBAa?oa@OGD?@W?BGDGOBGC?_k?Ag_?FC??Wo??
X???????????CBOS?Q`COBC?@c?HOD@_AHG?p_?BOG?BS??LO??
X???????????CP?FCC_Y?Og?IOCGOEOGAq??TC??pO?KH??_[??
X???????????C`?J?I_[?h?@@G?P_EOG@S_?cE?@q??KQ??_w??
X???????????C`?R?E_[?_E@D?@P?F?GAP_?UC?@gO?GT??Gs??
X???????????C`?R?E_[?`O@?g@O_EOG@s??EW?C_o?GY??gg??
X???????????C`?X@A_GW?e?HG?H_F?GA[??SI?@a_?DS??Po??
X???????????C`W@?D_Ag?e?HG?H_CWGAP_?UC?@gO?DS??Po??
X???????????E@GD?c_EGAQ?CW?DOE?W?m??cc?Ai??HE??gW??
X???????????ECAB?g_@g?s?Ag@GO@cG?h_?TG?CaO?Po??wC??
X???????????ECABCK?Go?d?DC?DO@k?AOc?SQ?AX??PW??wC??
X???????????F?CP@Q?HO?L?@W?CW@d?@F??aW?E__?S__?YA??
X???????????GBCW@I?gGA`?CW?DOB@_?f??oP?AoO?QQ??bG??
X???????????GBC`?c_AgBC?AW?BOEOG?x??TA?C`_?KS??`o??
X???????????GHCPW?_KGBC?Ag?AoAoOAJ??hA?AJ??QE??Wc??
X???????????GKGBCo@Q?_I@?SAD?CCG@@G?_S?F_??Ak_?Ee??
X???????????GP?bGAc@GCQ?IO?HO?wG?oo?X_?DOO?Oi??QW??
X???????????GP?h?Be?GCQ?IO?HO?wG?oo?X_?DOO?Oi??QW??
X???????????GPOH?B_c_Ag?KG?i?CoGAe??Oq?BO_?ED??_[??
X???????????G`?R?E_L?SA?L??o_EGG?cW?YG?CSO?GY??cW??
X???????????G`?R?E_e?BA?WOAH?E_G@h??KI?DG_?GR??ag??
X???????????G`?R?E_s?BC@CG?b?E_GAd??YG?@_o?OT??Os??
X???????????GoGHCB@W?_g@AOCAOAAGA?S?OI?F_??Ap_?E[??
X???????????GoI@C`@@_b?@@_AC_A?WA?c?_E?F_??BT??DT??
X???????????GoIAC_`@_QCAC_CCOAAG@?g?_D?F_??Aj??Eh??
X???????????H@?p@@__g?k?@g?GoE@G?w_?b_?Ai??KP??gS??
X???????????H@?p@@__g?k?@g?GoE@G?w_?d_?AY??KP??gS??
X???????????H@C`@C_AW?e?@o?WOE?g?wO?dO?A`O?SS??Qo??
X???????????H@PAAG_SO_K?AS?BOEOGAoG?FC?BA_?IS??`o??
X???????????HOI@CP@@_b?@@OAD?A?WA?c?_E?F_??Aq_?EY??
X???????????HOI_CD@?gPGAGCCAOAC_A?o?OB?F_??A[_?FE??
X???????????HOI_CE@?WPGAGCAAOCC_A?g?OD?F_??A[_?FE??
X???????????HOI_GcAOGOQ@AO@@O@?gA?o?_B?F_??A[_?FE??
X???????????HOI_GcAOGOQ@AO@@_@?WA?g?_D?F_??A[_?FE??
X???????????H_I@CH@@_PGAG_CA_ACO@?S?_B?F_??A[_?FE??
X???????????I@?L?g_CWEA?B_?GoE_G?u??ac?AX??KI??gI??
X???????????IAH@CQ@B?b?@AGAAGA@_A?g?_D?F_??Aj??Eh??
X???????????ICGWCO`GOQ_AD?C?gA?o@?c?_I?F_??BH_?Dk??
X???????????IGH@CP@A_PGAGCAAOCC_A?g?OD?F_??A[_?FE??
X???????????IOGKCO`GO_H@?gCAOAAGAAO?PC?F_??BB_?Dw??
X???????????IOGKCO`GO_I@?cCAGAAOAAO?PC?F_??BB_?Dw??
X???????????IOGKC_`CO_H@?gCA_AAG@AO?`A?F_??BB_?Dw??
X???????????I_GPCD@G_OKA@OC@GAAO@AC?`A?F_??BB_?Dw??
X???????????I_H@CH@@_PGAG_CA_ACO@?S?_B?F_??A[_?FE??
X???????????K@?R?E_R?B_@COCCOEOG?WW?dO?Ad??Cd??Gs??
X???????????K@?R?E_R?B_AAOAGOEOG?WW?dO?Ad??SD??WS??
X???????????K@?T?D_U?BGAAGAG_EOG?WW?dO?Ad??KH??gK??
X???????????K@@D?P_BGAE?DG?D_EOG?m??TG?Ce??SD??WS??
X???????????KAAP?P_gGAE?Ao?J?D@G@`O?J_?Ce??JC??pA??
X???????????KAAP?P_gGAE?Co?F?D@G@`O?J_?Cc_?JC??pA??
X???????????KAAP?P_gGAE?Co?F?D@G@`O?J_?Cc_?Oh??UG??
X???????????KACH?g_SG?[?AW?WOD?g@h??Hg?Ag_?WD??co??
X???????????KACP?Q_OW@E?D_?T?B@GAk??T_?AQ_?QE??_q??
X???????????KCaAG__Ag?M?AK?F?Ec?@h??hG??pG?Ah??Bc??
X???????????M?@o?`_BO?d?Oc?OoDD?@`O?RG?Cg_?PG_?Sa??
X???????????OB?M?a`A_DA?BC?T?DOOAQO?`W?@`G?JG??X_??
X???????????OBGD?S_aG@c?Gg?AoCWG?sG?PW?DE??QE??U_??
X???????????OBb?CC__o?d?@g?M?Bg??iG?EP?AP_?SI??cg??
X???????????OD?eCH?`OA`?Cc?I_D_GAKG?_w?@P_?JG??X_??
X???????????ODDAOE?@WG`?HG?E_@W_B_G?`P?Cs??EK??Pg??
X???????????ODK@?D_GoAa?BO?J?DAOAKC?cg?@P_?JG??X_??
X???????????OEK@?Q_SO?X?Cg?I_DAOAKC?cg?@P_?JG??X_??
X???????????OK?RC__CgAS?QG?HOF?OASO?ag?AoG?EK??Po??
X???????????OK?TA_`CGAQ?AW?HOEOGA`_?[A?@W_?BS??Po??
X???????????OK?d?H`A_B@?QG?HODOOASO?_w?@`G?JG??X_??
X???????????OoHOHC@O_PA?aCC@GC?o@?S?GI?F_??BH_?Dk??
X???????????P@?JCG_cG?[?AW?WOCOg?sO?`o?@T??JG??wA??
X???????????PCgA?B_aGA`?@o?DOAoOAS_?WH?@Y??EQ??oo??
X???????????PGIGH?`GGOa?`GAA_@C_A?g?_D?F_??A[_?FE??
X???????????POI_CcAOGGQ@AOC@_C?W@?g?GD?F_??A[_?FE??
X???????????Q@@E?H_a_Ga?Cc?D_F?_AQC?aW?A`O?F_??Po??
X???????????Q@@`?K`_GAE?Cg?E_DAOAOo?XC?AcO?DS??FO??
X???????????QAH@AE?@W?T?AWCE?Cw?B_O?S`?@aO?Gk??Ig??
X???????????R?IGCa@CGGQ@A_AA_C@OA?S?OB?F_??Ak_?Ee??
X???????????SAGD?H_W_@H?Ag?E_DOOAOo?p_??sG?HK??LO??
X???????????W@?R?E_c_Aa?T??X?CoGAe??Ow?E?o?ED??IS??
X???????????W@?X?B_Y?DA?IO?d?CoGAe??KS?@PO?GX??PK??
X???????????W@?bAB?PO@DAB??J?CoGBCG?QS?Ad??Do??gK??
X???????????WACD?`cP??U?Ac?M?@QGBP??Ea?AW_?SQ??LG??
X???????????WC?FA`?SG@H?BG?B_Co_BE??SP?APO?ES??JO??
X???????????_DO`CG_`GB@?@g?CoEGO?wG?ao??i_?Cs??QK??
X???????????_I?RCO_WGCa@@O?H_E_GAgO?XA?@b??HS??`o??
X???????????_I?bCG_w?@H?@WAC_E_GAgO?XA?AR??ES??`o??
X???????????_`W@?D_AgE@?CW?F?Ai??k_?cK?CQO?EP??Qc??
X???????????`CSAD?_?w?[?BC?DOCs?@L??LG?E@G?SH??Wc??
X???????????a@OQGE?OoB_A@_CGOCC_?X??IG?F_??Ci_?Cj??
X???????????a@OQGE?Q_AgA?gCE?CG_?WG?J??F_??CR_?DX??
X???????????a@OQGE?U?BGA@_C?oCK??gG?EC?F_??Ci_?Cj??
X???????????a@OQGEAK?AW?GWCGOCC_?[??I_?F_??Ci_?Cj??
X???????????a@OSGD?WOAcA?WCI?CD??h??EG?F_??AX_?HL??
X???????????a@OSG`AD?AW?GWC@OCI??[??I_?F_??AX_?HL??
X???????????a@OWGB?U?BGA@GC@_CK??gG?EC?F_??Ci_?Cj??
X???????????a@OWGBAK?AQ?GoCGOCC_?[??I_?F_??Ci_?Cj??
X???????????a@OWG`AC_AQ?GoC?oCK??[??I_?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCE?CH??X??IG?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCE?CH??gG?EC?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCH?CE??W_?IC?F_??CT_?DT??
X???????????a@OWGaACOAQ?GoCI?CD??k??E_?F_??Ad_?Gt??
X???????????a@POHCAC_`_A@GC@_?SO?HO?J??F_??Ab_?Gx??
X???????????a@P_GHA@_BO?IO?POCH?AAG?_S?F_??Ab_?Gx??
X???????????a@P_GHA@_`OAAOC@O?SO?HO?J??F_??Ab_?Gx??
X???????????a@R?GHA@_AaAD?C@OCC_?W_?IC?F_??Ab_?Gx??
X???????????a@R?GHA@_AaAD?C@OCC_?X??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AIAC_CAOCC_?X??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AIAC_CAOCC_?Y??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AQAD?C@OCC_?W_?IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AQAD?C@OCC_?Y??IC?F_??Ab_?Gx??
X???????????aAO`?H`A_DG?CS?DOE__A_c?M_?BGO?HK??`o??
X???????????c@W@?D_AgAE?DG?D_?[G?X_?TC?@cO?Sc??oo??
X???????????cAB@GO_AWGW?AW?H_EP?A_S?M_?BGO?II??`o??
X???????????cCAa?oaAOGH??w?AgDGOBGC?TG?@q??KQ??_w??
X???????????cCB_GG`@O?L?@W?CWEOOAcC?TG?@q??KQ??_w??
X???????????g@?FAP?KG?Y@@O?X?AoGBCG?Wg?CU??QE??LO??
X???????????g@OH?I_CWAc?Cg?aO?wG@gG?KK?@M??Wa??aW??
X???????????g@OP?B_DGAc?Cg?aO?wG@gG?KK?@M??Wa??aW??
X???????????gAS@?D_Ag?e?K_?M?EO_?iC?EQ?@g_?KK??cg??
X???????????o@?R?E_KGGE?R??X?@oG@`_?TC?ASO?QD??aS??
X???????????o@@`?H_@gDO?IO@@O@oG@K_?Sa?BA_?Ob??_w??
X???????????oGBACG_CW@D?QO?BOCoGA_W?\??AQ_?DS??`o??
X???????????p?CH@B?GWGo?AS?BO@w?@QG?QP?B@_?QI??ag??
X???????????w?CH@P?I_?M?@K?CgAo_?sG?b@?Ce??DK??Pg??
Y???????????@`@I?i@@GOP?QGAC_?P_?`G?_E??OW?AA_?_w??~????
Y???????????@`@K?h@@GOP?QO?SO@A_@?g?_E??Og?A@_?_w??~????
Y???????????@`@K?h@@GOP?aOACO?a_?Gg?_E??Og?A@_?_w??~????
Y???????????@`@K?h@@GOP@AO@CO?a_?Gg?_E??Og?A@_?_w??~????
Y???????????@oAHAB@?WAS?Q_?WO?aGACC?_a?@H_?GQ_?OY??}????
Y???????????@oAI@A__WGa?`C?c_?b?ACG?P@?@H_?GJ??_h??}????
Y???????????@oAI@A__WHA@CC@C_AB?@AG?GP?CAo?OS_?DK??}????
Y???????????@oAIAA`?WAS?P_?cO?SGA@G?OP?@D_?Gb??`H??}????
Y???????????@oAIAA`?WAc?P_?cO?QGACG?P@?@H_?GJ??_h??}????
Y???????????@oAIAA`?WAc?P_?gO?WG@AG?OP?@H_?OJ??_h??}????
Y???????????@oAIAA`?WAc?P_?gO?WG@AG?OP?AH_?OJ??_h??}????
Y???????????@oAIAA`?WCQ?HCCA_AB?AAG?O`?@D_?Gb??`H??}????
Y???????????@oCE@A`?WOSAAOCGOAGG@AG?_P?@H_?@L??Ch??}????
Y???????????@oCE@C`?WDG?QC?QOAC_@@C?PA?@B_?Oa_?_i??}????
Y???????????@oCE@C`?WGc?S_?aG?QO@AC?PA?AB_?Oa_?_i??}????
Y???????????@oCI@A`?WGc?`_?WO?gG@AG?OP?AH_?OJ??_h??}????
Y???????????@oGB@B?_gCa?HCCGOAGGA@O?Oc?@H_?GL??_h??}????
Y???????????@o_KCI?g_Ac@@_?aO?QG?cC?Ga?A?w?AS_?BI??}????
Y???????????@o_KOOcAOBC?S_AC_@A_@CG?H@??_w?GK_?Gi??}????
Y???????????@o_KOOcAOBG?SO@A_AC_?cC?PA??Ow?GK_?Ci??}????
Y???????????@o_KOOcAOPC?H_?S_?a_?KG?OP?@?w?Ac_?Oi??}????
Y???????????@o_KOOcAOPC?`O?S_?b??cG?OP??_w?@c_?Oi??}????
Y???????????@o_KOOcAOPC?aO?Q_?b??cG?GP??_w?@c_?Oi??}????
Y???????????@o_KOOcAOPC?aO?Q_?b??cG?OP??_w?@c_?Oi??}????
Y???????????@o_KO`?g_Ac@@O@H?AGG?QC?CQ?@?w?@K_?Oi??}????
Y???????????@o_KO`AG_CS?IO@B?AAG?QC?AQ?@?w?@c_?Oi??}????
Y???????????ABAc@KAGOH@?QG@AO?`GA?S?OK?AEG?Ai??`g??}????
Y???????????ABAc@KAGO`@?aC?aG@@O?OW?OK?CEO?Ci??Dg??}????
Y???????????ABAc@KAGO`@?aG?aO@@G?OS?OK?AEG?Ci??Dg??}????
Y???????????AD_PGO`?WD@?I_?`O@G_@?W?AQ?AJ??AY??`a??}????
Y???????????AKAQ@O`A_Cg@?gA?g@CO?PC?_B?AM??Ab??HH??}????
Y???????????AKAQ@O`A_Cg@?gA?g@CO?PC?_B?CM??Ab??HH??}????
Y???????????AKA`@HAB?Go?Oc?_oCCO?_S?OB?AK_?Og_?HI??}????
Y???????????AKA`@HAB?Go?QG?`G@?gA?W?OB?AK_?Og_?HI??}????
Y???????????AWCHCD?a_A`?GW?gOA?WA?S?Gc?AH_?Cg_?_q??}????
Y???????????AWCHCD?a_A`?GW?gOA?WA?S?Gc?AL??Cg_?_q??}????
Y???????????AWCICCaA_CcA?SA?W?SG?GW?HA?AL??Ag_?_q??}????
Y???????????AWCICCaA_CcA?SA?W?SG?KG?GE?AL??Ag_?_q??}????
Y???????????AWCIOCaA_GD?cG?c_?SG@?K?AE?AL??Ag_?_q??}????
Y???????????AWCIOCaA_G`?_W?c_?Og@?K?BA?AL??Ag_?_q??}????
Y???????????A`CBGA`@GCo?KO?QO?h??_W?OW?CIG?Gp??_k??}????
Y???????????A`CBGA`@GCo?K_?Oo?g_?`G?OW?CIG?Gp??_k??}????
Y???????????A`CBGA`@GCo?K_?QO?g_?_W?OW?CIG?Gp??_k??}????
Y???????????A`GBGA_`GCo?KO?QO@H??OW?OW?CIG?Gp??_k??}????
Y???????????A`GBGA_`GCo?K_?QO@G_?OW?OW?CIG?Gp??_k??}????
Y???????????A`GDACa?WGo?c_?P_?QO?SG?CS?CIG?OT??Pc??}????
Y???????????A`GDACa?WGo?c_?R??Oo?SG?CS?CIG?OT??Pc??}????
Y???????????A`GDG@_`GOo?`_?Oo?aO?SO?BG?CIG?Cp??_k??}????
Y???????????A`Ga@I@AGCQ?S_?PO?_g@?c?OE?CD_?Gw??`B??}????
Y???????????A`OBCA_`GCo?K_?QO?g_A?W?GW?CIG?Cp??Ok??}????
Y???????????AaCo@C`?WD@@@C?Q_@@_@?W?CI?CCg?Gs??`Q??}????
Y???????????AaCo@G`@GD@@?K?P_@?o@@O?CI?CCg?Gs??`Q??}????
Y???????????AaCoCGa?WB@?OcAA_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????AaCoCGc@GB@?OK@?o?Q_?Oo?OI?ACg?Cs??`Q??}????
Y???????????AaCoG@c@GCD?HC@?o@B??KO?CI?@KG?GU??`Q??}????
Y???????????AgAP@BA@_Go?QG?`GCAO?_S?OB??i_?Oo_?HI??}????
Y???????????AoAI@Ac@_OQ@AC@CO?aG?OW?GH?@I_?As??`B??}????
Y???????????AoCaC@c@GB@?PC@A_?Oo?Oo?OI?ACg?Cs??`Q??}????
Y???????????AoGa@@`@GD@@@C?P_?a_@?W?CI?CCg?Gs??`Q??}????
Y???????????B@Aa@IAGOGB?PGC?g?`G?a_?OK?AEG?Aq??`W??}????
Y???????????B@Aa@IAGO_B?PG@?g?`G?a_?OK?AEG?Aq??`W??}????
Y???????????B@Ac@KA?W`A?aG?aO@@G?OS?OK?CEG?Ci??Dg??}????
Y???????????B@Ac@KAGO_B?QG@AO?`G?_S?OK?AEG?Ai??`g??}????
Y???????????B@Ac@KAGO_B?aG?aO@@G?OS?OK?AEG?Ci??Dg??}????
Y???????????BCGKGB?PGGB?SCAAG?SO?R??CI?CCg?Oh??Pg??}????
Y???????????CHADCGcGGO`@?W@@O?WO?PO?Ag?CEO?Cq??PW??}????
Y???????????CWOI@C`A_GB?QCC?g?WO?IO?CE?@L??Gg_?_q??}????
Y???????????C`AaAK@AOAP?KOA?g?_o?_c?OI?CD_?Gw??`B??}????
Y???????????C`GBGA_PGGo?_o?QO?gO?KO?CW?CIG?OR??Pg??}????
Y???????????CaA`O@`?oOD@@G@@G?`_?HO?_W?CK_?@d??DP??}????
Y???????????CaA`OA_OoGB?PO@@_AAG@?g?AW?AK_?Ac_?`Q??}????
Y???????????CaA`OBA?gGB?Go?a_?QO?Oc?GW?@K_?Gd??`P??}????
Y???????????CoAaC_a?WAP?Oc@A_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????CoAaC_a?WAP?OcAA_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????CoAaC_aAGAH?OKA?o?Q_?Oo?GI?CCg?Gs??`Q??}????
Y???????????D@ADCGc@GO`@?W@@O?WO?PO?Ag?CEO?Cq??PW??}????
Y???????????GBGKGDA?gBA?SC?cO?QG?IO?CW?CAo?OS_?Po??}????
Y???????????GBGKOHAAGDA?IC?W_?d??Gg?CD?@M??GR??`H??}????
Y???????????GBHGGBA@GAP?KG?cG?aO?IO?CK?CGg?OT??Po??}????
Y???????????GBP@OG_cGAH@?W?S_@@_?HG?CI??i_?Op??Ow??}????
Y???????????GB`@GG_PGC`A?W@C_A@_?HG?CI??i_?Gp??_w??}????
Y???????????GEGHGDA?gDA?KC?QO?aG?IO?Cg?CCW?Oe??Po??}????
Y???????????GEGWOAa?WAH?PC?Q_?`O?SO?Aa?@KG?GU??`Q??}????
Y???????????GHCI@E@?oA`?PCA?g?QO@AG?DC?AJ??O`_?_s??}????
Y???????????GHCI@cA?oAD?PO@C_C?W@@C?Aa?CF??Ao_?HQ??}????
Y???????????GIGDG@a@_BA?SC?cO?QG?IO?CW?CAo?OS_?Po??}????
Y???????????GIGDGBA@GDA?KC?QO?aG?IO?Cg?CCW?Oe??Po??}????
Y???????????GIGDO`AGGAB?QG?aG?S_?H_?CK?@M??GJ??_h??}????
Y???????????GPADG@_cG_H?_W?g_?R??IG?CI?@L??GY??`Q??}????
Y???????????GQGHOAa?oB@?OK?i??SO?Q_?AK?@K_?GW_?`I??}????
Y???????????G`AHG@__gCo?KG?Q_?h?@@_?GE?CIG?OT??Pc??}????
Y???????????G`GEGAa@OD@?KG?cO?PG?HO?CW?CAW?Oe??Po??}????
Y???????????G`GIO@a@_AP?KG?gG?S_?OW?CW?@I_?GX??`g??}????
Y???????????GaGPOBA@GAo?PO?d??PO?GS?CB?@H_?Gh??``??}????
Y???????????GaGPODA?gAo?PO?d??Oo?Gc?CB?@H_?Gh??``??}????
Y???????????GoGBODA?gAS?Q_?SO?aG?OW?AH?@H_?Gh??``??}????
Y???????????H@APAOc?gOB?Oo?PO?S_?PG?GE?@F??Gi??`a??}????
Y???????????H@GIG@a@_C`?HG?gO?Og?PO?Ag?CBG?OR??Po??}????
Y???????????H@GIGCa?oDA?QC?SO?Og?PO?AW?CAW?Oe??Po??}????
Y???????????H@GKG@c@OCP?IC?gO?Oo?QO?AW?@EO?Oi??Pg??}????
Y???????????H@GaG@a@_CQ?IC?R??`G?GW?DC?CAg?Od??Po??}????
Y???????????HAGHGPC?gA`?HG?_W?g_?P_?AK?@E_?Gg_?`g??}????
Y???????????HAGPGCa?oAB?SC?cO?Q_?I_?CK?CCg?OL??Po??}????
Y???????????HAG`G@a@_CQ?HC?W_?d??Gg?CD?CCo?Oc_?Po??}????
Y???????????HAG`GAa@OB@?QG?`G?Oo?PO?AW?CAW?Oe??Po??}????
Y???????????OBB@A`@AOGH?aO?cG?Oo?H_?CK?AM??OI_?_i??}????
Y???????????OBDA@_`COGP?_o?S_?b??Gg?CD?AM??OJ??_h??}????
Y???????????OBHC@B?`_GP?Gc?gG?U??QG?GI?AL??OQ_?`Q??}????
Y???????????OB_D@C_IG@a?HG?H_?S_?aC?CI??a_?CB??_w??~????
Y???????????OD_PCO_gGAB?I_?`O@?o?KO?OQ?@J??AY??`a??}????
Y???????????OEAKAa@GGOP?GK?`G@@O?J??Ca?CCg?Oh??Pg??}????
Y???????????OH_D@_`AGC`?_W?PO?gO?IO?CW?CEO?Gi??Hg??}????
Y???????????OP_HA@_OgGW?_W?U??h??KG?Cc?@KG?Oi??Oi??}????
Y???????????O`CD@_`AG_H?_W?PO?gO?IO?CW?CEO?Gi??Hg??}????
Y???????????O`_E?c_QG@c?IG?P_?IO?`O?CI??_g?C@_?_w??~????
Y???????????OaODCG`@OCo?Go?SG?_o?Oc?AQ?CGW?Cq??PW??}????
Y???????????OcA`G@`?oCH?`CC@O?QO?Go?CS??kO?Oa_?PW??}????
Y???????????OcCQCC`?oCD@?K?P_?I_?IG?@`??HO?@G_?_w??~????
Y???????????_BAHGO_aGH@?_W?S_?`_?HG?OI?AI_?Ap??_w??}????
Y???????????_BB@GO_aGGH?_W?S_?`_?HG?OI?AI_?Ap??_w??}????
Y???????????_BH@AG_SGOH?_W?P_?c_?HG?CI?CI_?Gp??Gw??}????
Y???????????_BP@AA_PGGP?IOA?o?`O?HG?GK?@KO?G[??`S??}????
Y???????????_BP@CG_cGAH@?W?S_@@_?HG?CI??i_?Cp??Ow??}????
Y???????????_BP@CG_cGAH@?W?S_@@_?HG?CI?CI_?Cp??Ow??}????
Y???????????_DCP@Oa?WH@?Q_@@O?W_?OW?AQ?AJ??CY??`a??}????
Y???????????_DCP@_`CGOB?I_?`O@?o?SO?AQ?@J??GY??`a??}????
Y???????????_DOBAG_PGG`@A_?Q_@?o?Og?BA?CEO?Aq??HW??}????
Y???????????_EGBGA_`G@P?IC?c_?aO?Gg?@a??H_?@I??_w??~????
Y???????????_HOD@@`AGC`@CG?S_?R??_W?CI?CEO?Ai??Hg??}????
Y???????????_HODCG_cGB@?_WAGO?`O?IO?AW?CEO?Ai??Hg??}????
Y???????????_POHA@_OgGS?_g?i??T??KG?Cc?@KG?GX??`K??}????
Y???????????_g_SGP@?gOP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_g_SGPA?gGP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_oCS@S@COGP@?WA@G?`O?GS?_B?@H_?@h??D`??}????
Y???????????_oCS@S@COGP@?WA@G?`O?GS?_B?CH_?@h??D`??}????
Y???????????_oCS@S@COOP@?W@@G?`O?GS?_B?CH_?@h??D`??}????
Y???????????_o_KGP@?gOP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_o_KGPA?gGP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????`@OPCO_OgCB@?o@@O?c_?HG?_E?CF??Ci??Pa??}????
Y???????????`AH@G@_QOCa?OS?PG@A_@A_?_K?CEG?@q??DW??}????
Z????????????RCH?o_@oAc?KG@_O@E?@?S?_W?DOG?Qa??XG??UO??WP???
Z????????????U?dOPAAG?w?cO?GW?`O?Gc?EC?E@_?L@??k@??bO??Io???
Z????????????XE@?oa?gGB?@W?`_?PO?cO?Oa?F@??PQ??dA??Ko??Hg???
Z????????????i?pOHA@G?[?cO?GW?_o?GS?E_?EC_?L@??k@??bG??Ig???
Z????????????w?M?g_OWGD?IO?g_?aO@?c?gA?CX??QO_?Pa??]???WI???
Z???????????@Q?p?M?g_AgA?K?`G?Oo@?S?GI?Cq??Wc??gc??J@??IP???
Z???????????AE@DCg?s?Ga?PC?BO?DG@?K?_K?CgO?T?_?[C??RG??WW???
Z???????????AE@HEG?[?Ga?QC?BO?Ag@?K?_K?CgO?T?_?XC??UG??WW???
Z???????????Aa@`CH?aGCI?_S?Go?PG@B??_K?Dc??JA??XG??bO??W@_??
Z???????????CB@P?S_@oAc?KG@AO@c?@?S?_W?DOG?Qa??XG??UO??WP???
Z???????????CBGKEO?Y?Aa?EC?Ao?BGA?g?OD?BGO?T?_?dC??UG??WW???
Z???????????E@H@?p@AOCI?GW?DG?Ag@B??_K?Dc??Ia??YG??bO??W@_??
Z???????????EC@c?B`GOO`?PG?PGA@O?`C??[?F?_?PP??d@??Kg??Hg???
Z???????????GB?XAAcOG@`@_O?aO?HO?GW??k?ECO?J_??`S??Io??UC???
Z???????????GBGo@B?g_?k?Oc?Ag?IO@GC?_I?@X??Oo_?Sa??eO??[A???
Z???????????HAE@AH@@GAa?EC?@o?Ag@AO?_W?CW_?Ic??YO??k_??W@_??
Z???????????HAG`BA?K_?M?@S?aO?PG@?K?_W?CSO?Q__?Sg??RO??[A???
Z???????????HAG`BA?OW@c??w?Ag?b?A@G?OH?AcO?Q__?ag??RO??[A???
Z???????????HGOH?F@CGcA@GG?S_?I_?@K?CD?CF??FG??T_??b@??[A???
Z???????????K@@`P?a?g?J@@G?b?@GO?GW??k?@U??Oi??ca??V???[C???
Z???????????K@@c@H?F?OH@?W@@_?`O?GS?@B?CX??QI??ga??XO??JO???
Z???????????OEGDA@_BGB@?q??E_?DO?Go?@Q?ECG?Kc??UO??dC??T@???
Z???????????OEK@?I_@WB@?aO?cO?F??Go?@Q?ECG?Kc??UO??dC??T@???
Z???????????Oc?i?W`AOCH?@o?Oo?Gg?SG?I@?E?W?Kc??UO??b_??UA???
Z???????????OcGaAO_aOGH?@o?Oo?Gg?Cg?AP?E?W?JC??XO??b_??UA???
Z???????????SCPAH?`C_GQ?_c?H_?Q_?IG?@`??`O?AG_??F??ow??V_???
Z???????????SCQ@G`@C_GP?_g?I_?P_?QG?@`??`G?@H???F??ow??V_???
Z???????????WCCc?e?Q_QA@CC@@O@AG?PG?CH??KO?@O_?_B??ow??V_???
Z???????????WCCc?e?Q_QA@CC@AO@@G?Og?CP??KO?@O_?_B??ow??V_???
Z???????????WCCc?i?P_Q@@CG@CO@@G?PC?CI??KG?@H??_B??ow??V_???
Z???????????WCD@@P??wOQ?Go@@G?`O?DO??p?EOG?QQ??hA??Pg??FG???
Z???????????WG?i?Kc__?s@GG@GG?Go?GS?CB?CX??Ig??M_??gQ??WO_??
Z???????????_BWOAa?T?OI?HC@?g?`G?DG??e?EO_?QW??hG??P`??F@???
Z???????????_WEC?q??w@I?BCA_O@OG?`G?OH?F?_?PP??d@??Kg??Hg???
Z???????????o@@P@O__gGB?Gg?H_?aO?aO?OE?AF??UC??Z???`a??PI???
Z???????????o@K@@__Ag?b?Go?HO@C_?PG?OE?CF??Kg??U_??dC??T@???
Z???????????oCECCaCAOO`?_c?aG?PO?EG??F?Cd??Gk??Io??b@??M@???
[???????????@oADAB?WOH@?`OAC_?R??Q_?_Q??aG?OO_?Ga??OJ??Oe??Fo???
[???????????@oAI@A`@_CBAA_CAGAA_@AG?CW?@CG?CH??Cc??PH??Ob??Fo???
[???????????@oOKAD@?WAD?H_?aGAAO?`O?HG?AGG?@P??Cc??_h??Ob??Fo???
[???????????ADD@CCc?WO`?`G?PO?cO?aO?CK??Y??OI??OW??PE??Os??Fo???
[???????????B@DAC@`B?Gc?Q_?Q_?PO?OS?_P?CCO?GC_?OE??Po??Oe??Fo???
[???????????B@DAC@`D?GS?P_?S_?PO?OS?_P?CCO?GC_?OE??Po??Oe??Fo???
[???????????B@DACW@?WAg?PO?`G?Oo?_o?_P?ACO?OD??OD??PW??Oq??Fo???
[???????????BAD@CH@CGCc?H_?`O?Og?_o?_a?AAG?GB??_H??`S??Gs??Fo???
[???????????G`OaOECAOGW@?S?d??U??EO?CS??IG?@C_?AE??@I??A@_?Fw???
[???????????G`OaOHC@GGS@?o?c_?U??E_?CW??Og??b??@P??AI??A@_?Fw???
[???????????G`OaOKC?WGS@?o?c_?U??E_?AD??Go?AH??CH??@P??@D??Fw???
[???????????G`OaOKC?WOS?_o?c_?U??E_?AD??Go?AH??CH??@P??@D??Fw???
[???????????GgGS@W?`_Ca?GS?aG?PO?_K?_`?C?o?GC_?OQ??Pc??Ok??Fo???
[???????????GoAgOP@@_CSA?S?OoA@G?Og?AP??gG?GH??GB??Pc??Ok??Fo???
[???????????H@BACH?cOAH?OS?S_?b??_o?O`?CAG?OB??OI??PS??Os??Fo???
[???????????H@CP@Cc?WOD?`_@?o?SO?QO?AS??`O?OW??Og??PQ??Oe??Fo???
[???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??OW??Fw???
[???????????OoOHGB@@OCK?GK?Gg?T??D_?C`?@AG?CQ??CQ??@a??@I??Fw???
\???????????@`OPC@_OgCHA@_C?o?I_?Ag?Go?AGO?AQ??BG??q_??U_???qO??WK???
\???????????b?Ag@I?OW@a?DC?H_@CG?QO?CQ?@B??GA_?OI??oo??QC_?D?o??]????
^???????????b?_cOGc@OQO?i??p?AG_?cC?DA?ACO?GC_?CS??GK??AO_?@AO??{????G[???N????
^???????????b?_cOGc@OQ_?g_?q?AG_?cG?D@?A@G?GH??GS??CK??CO_??cO??{????G[???N????


==> anc/gst1718_computation/census/m7_X24_lo3.g6 <==
P???????????AH@D?PcBo~_?
Q????????????h?e?`_bOATB}??
Q???????????@I?d@@_bGGUB}??
Q???????????E@@H?Q_AW[MAn??
R???????????@H@EGU?bOAT?aKFw??
R???????????AI@DOU?bGGU@AKFw??
S????????????T?M?Pf?_EcAB_AiO@XG?
S????????????b?X?b?qOgI?QoBOgEM??
S????????????dGB@G_`G@E?Ag@B_F{??
S????????????dGP@@_`G@E?AgCB_F{??
S????????????i?dAH@AG@E?GcCB_F{??
S????????????p@HAA_OW@E?AgCB_F{??
S????????????q@P?d?CgAE?OcCB_F{??
S???????????@B?X?REE?DS?M_D`OBOg?
S???????????@B?d?K_dOAUA_oBoGEM??
S???????????@B?d?K`H_Ci?HWDoGEM??
S???????????@D?h@H@HOCeA@oBaGE[??
S???????????@DCPCC_Oo@IAAKAF_Fw??
S???????????@H?d@G__W@E?AgCB_F{??
S???????????@Q?p?c_DOAD?OWCB_F{??
S???????????AH@D?W__W?e?Cg?b_F{??
S???????????APCB?c_Cg@E?Ag?b_F{??
S???????????AQAH?a_EG?e?CgCB_F{??
S???????????CHAD?g_GoAIAAKAF_Fw??
S???????????CPAH?a_Oo@IAAKAF_Fw??
S???????????GD?p@@_`G@E?AgCB_F{??
S???????????GD?p@C__W@E?Ag?b_F{??
S???????????GDCH?g_Oo@IAAKAF_Fw??
S???????????OBGP@C__g?i?CWAB_F{??
S???????????OPGB@C__g?i?CWCB_F{??
S???????????OQGP@C__g?i?CWCB_F{??
S???????????b__[HHAHGID?RC?go@DO?
T????????????[?p?T?Og@E?OKEc_DQO@cc?
T????????????pAD?c_Co?Y?[?E_WDT?@dO?
T???????????@BC`CA_PO@S@@c@EOCD_B{??
T???????????@EAD?c_aOGB?`oAEGCDOB{??
T???????????@EAD?c_aOGB?`oCEG?TOB{??
T???????????@EAD?c_aOGBA@oAEG?TOB{??
T???????????@EAD@H?HGCB?Po@DOAEGB{??
T???????????@EAD@H?HGCBA@o@DOAEGB{??
T???????????@`ADA@_I_@IA@c@D_AEOB{??
T???????????@`CB@A_IO@KA@cADO?e_B{??
T???????????@`CD@@_I_@IA@c?T_?eOB{??
T???????????@o?h?J?GWCD?GgEH_DcO@hC?
T???????????@o?h?L?GWCD?GWEH_DcO@hC?
T???????????@oCQ@GcB_Gi@AS?Wo?hGBw??
T???????????@oCQ@GcB_HE@AS?TO?hGBw??
T???????????@oOKOc?TGCYA@S@CoAGWBw??
T???????????ABCD@K@EGPH?Qg?[_CAoBw??
T???????????ABCD@K@HGOpAAg?iO?[_Bw??
T???????????ABCD@KAEGHH?Qg?[_@AoBw??
T???????????ABCD@KAEGHH?QgCK_@AoBw??
T???????????ABCD@KAEGHHAAg?[_@AoBw??
T???????????AD@EAG`@OOB@@oCDG?UOB{??
T???????????ADCBCK@KGDS?JGAD_CHOBw??
T???????????ADCBCK@KGDS?KgAD_CEOBw??
T???????????AE@DAH@@GOB@@o?LO?UGB{??
T???????????AE@DAH@@GOBA@o?LO?UGB{??
T???????????AEAHAW@DOGT?SoAIOCKGBw??
T???????????AECD?g_HOGB?`o?TGAEOB{??
T???????????AECD?h?HGGB?`oADOCEGB{??
T???????????AHGBAAcKGAq@DO?hO@D_Bw??
T???????????AIADA@aIO_p?Po@Co@HGBw??
T???????????AaAP?d?Gg?U?Ac@p_Am?B_K?
T???????????AoAH@B@K_DP@CgCCWCB_Bw??
T???????????CB@`CA_PO@S@@c@EOCD_B{??
T???????????CBAD@KAEGHHAAg?k_@AoBw??
T???????????CBADCKAHG_p?eGC@o?i_Bw??
T???????????CBADCKCDGPPA@W?XO?k_Bw??
T???????????CBAHCB@KGBS?QoAEOCHOBw??
T???????????CD@B@O_QO@KA@c@DOAE_B{??
T???????????CDAB?o_IOAKA@c?dOAE_B{??
T???????????CDAE?g_HOGBA@oADG?eOB{??
T???????????CEAD?h?HGGB?`o?TO?eGB{??
T???????????CEAD?h?HGGBA@o?TO?eGB{??
T???????????CHADC@cKGAq?TOAHO@D_Bw??
T???????????CHCE@E?KG@Q?J?Ew?DDO@`S?
T???????????CKCB?s?SG@Q?HOEw?BBGAaW?
T???????????C`@D@@_Q_@IA@c@D_AEOB{??
T???????????GBADAD?iGBa?b_AAoCH_Bw??
T???????????GBAEAA_eOAh?`oAHOCIGBw??
T???????????GBAEAA`B_DI?IcAEOCIGBw??
T???????????GBAIAA_kOBP?coAAoADGBw??
T???????????GBAIAA_kOBP@@WADGCH_Bw??
T???????????GBA`AA_IO@KA@cADO@E_B{??
T???????????GBCD?o_PO@SA@c?eO@D_B{??
T???????????GBCD?o_PO@SA@cAEO@D_B{??
T???????????GBCH@B?[GDQ?coAE_CDOBw??
T???????????GBCH@B?[GDQ?coCDOAAgBw??
T???????????GBCH@B?kOHK@DCCCgCBOBw??
T???????????GKAaAG_hOBDAF?AAoADGBw??
T???????????G`CD@@_I_@IA@c?T_?eOB{??
T???????????GoAHAB?[_DP?cgACWAB_Bw??
T???????????GoAHAB?[_DP?cgACWCB_Bw??
T???????????O`GDA@_I_AIA@c?d_@EOB{??
U????????????F?X@oBCGd@?dGCDOAoO?go?Cs??
U????????????F?X@oBGGc`?wGCIOADO?So?Gs??
U????????????F?X@oCcGX@BGG?hO@EO@Ao?MC??
U????????????F?X@oCcGX@BGG@DO?iO@Oo?IS??
U????????????F?X@oDCGT@?dG?dOEOO@_o?cS??
U????????????F?p?cf?G`a@DO@D_@QO@Og?eC??
U????????????F?p?dCoOSH?kCBAOEK??Io?DS??
U????????????F?p?dD_OSH?kCAQOEK??Io?DS??
U????????????F@P?T@cGJAAPGAPGEK??JO?DK??
U????????????FGHAO_E_@I?HGAIGCb??{O?wa??
U????????????J?TGS?Y?Ca?cOAgG@SGBGW?kW??
U????????????J?TGS?Y?DA?aOBGG?sGBGW?kW??
U????????????JGPAO_D_@E?HG@o_CWG@T_?wa??
U????????????L?U?PagOJ@AEOCaGCPO?q_?Qo??
U????????????L?Y@Q?GoGB?PCAWGCoO?u_?wS??
U????????????M?X?Y?GgAB?QGDCG?\?@dG?uC??
U????????????R?L@oAgGg`?dO?dOEB?@gG?eC??
U????????????R?LE?aOG@E?AgCKGF?O@T_?Is??
U????????????R@H?RCo_oI@QC@gOBA_?i_?`o??
U????????????RCHGA`OG@E?AgCKGF?O?rO?RW??
U????????????RE@GA`@G@E?AgCKGF?O@T_?Is??
U????????????T?J@oCcGX@?bGAD_?go?w_?qO??
U????????????T?J@oEOGEQ?goDI?BCO@SO?cg??
U????????????T?M?k?GWC`?IG?w_EK?ApG?YH??
U????????????T?hC@__o@I?J?@K_ECO@[C?kW??
U????????????TGE@@_`G?q@C_CgO@KGAIo?]O??
U????????????X?F@oEOGEQ?goDI?BCO@SO?cg??
U????????????X?F@oEOGIK?XGCI_AHO@QO?ga??
U????????????X?F@oEOGIK?XGCI_CDO@QO?XA??
U????????????X?F@oF?GLC@QGAQ_@POAAo?`Q??
U????????????X?b?af?Gd_AGWAY?@T?@Og?KS??
U????????????X@B?Qf?Gd_AGWAY?@T?@Og?KS??
U????????????XADA@`@O?s@CGCSO@KGASo?]O??
U????????????YADAB@?W?p@C_C`G@D_AMG?]O??
U????????????YADAB@?W?p@C_CgG?[OAao?]O??
U????????????[?R?S_CoD@?KG?u?EK?Aog?YD??
U????????????[ABCB?`G@D?AgCEGAIOAk_?Uc??
U????????????[GBAC_GgAE?Ag?iO?UG@qO?jG??
U????????????[GD@C_GW?i?OW@QOD`?@RC?bc??
U????????????b?L?J@o_dA@KCDAGB@OAI_?So??
U????????????b?U?EdGOe@@M?A`OBAG?qO?_w??
U????????????b?U?EdOOp@@oO?hO?qG?MO?_w??
U????????????dGHA@_Ao@I?J?AIGCb??{O?wa??
U????????????e?J?I_P_D@?`G@SGCWO@F_?{C??
U????????????h?Y?R?OWCD?DOEGG@gO@go?eo??
U????????????h@P?Bf?GHa?`oCg_A`OAHG?Qc??
U????????????h@P?Bf?GHa?`oCg_CPO@PG?Qc??
U????????????hABCG_`_?U?EG@S_CGg@L_?{A??
U????????????hGPA@_@o@c?HG@o_CWG@T_?wa??
U????????????hOBCA_b?@Q?IO@POAH_A[C?wo??
U????????????k?T?P_PG@Q?OW@gGAW_B_g?eo??
U????????????p?JAA`OG@W@?WEGGBa??]G?gk??
U????????????p?i?M?_WAD?CWEC_?{?AhG?XH??
U????????????p?i?M?_WAD?CWE__?{?AhG?XH??
U????????????p@D@@_`GGE?@gF?G@q?@Io?da??
U????????????pCD@@_HGGE?@gF?G@q?@Io?da??
U????????????pGB@A_`G@S@?gEGGBa??]G?gk??
U????????????pGBAA_PG@S@?gEGGBa??]G?gk??
U????????????pGHA@_D_?U?KG@o_CGg@T_?wa??
U????????????sGHAD?Og@E?@K@SOD__@UC?bW??
U???????????@B?L?XF?OK`@HCAh?@W_APO?ag??
U???????????@B?L?XF?OQ`?pCCd?CQ_?eO?PW??
U???????????@B?T?TCPGcE?hGBCGAW_?s_?`o??
U???????????@B?T?TEOGIE?qCAaOC`_@c_?`o??
U???????????@B?d?LC`GaE?qG@QGAa_@I_?`o??
U???????????@B?d?LEOGKP?YGC`_@W_@a_?`o??
U???????????@B?d?LEOGgE?pC?sOAg_@a_?`o??
U???????????@B?d?LE_OaH?pC@SO?w_@_o?`o??
U???????????@B?d?LF?OaH?pC?sO@W_@S_?`o??
U???????????@B?e?Kc`OaD@[?@QO@cG@_o?`o??
U???????????@B?e?Kd?gcI?YCAQOAg_@a_?`o??
U???????????@B?e?Ke?gcI?YCAQO@W_@a_?`o??
U???????????@B?e?Ke?gcI?YCAQO@g_@a_?`o??
U???????????@B?h?JC_gaI@QG@QGAW_?s_?`o??
U???????????@B?h?JFG?KP?iGC`OAOg?L_?Dc??
U???????????@B?p?F@_gQH?XGDB?CS_@DO?Dg??
U???????????@B?p?FFG?Sa@GS@`G@QOAPO?ag??
U???????????@B?pAA_PG?e?@gF?GCoO@U_?JS??
U???????????@D?e@I?AWGH?Og@WOCSG@F_?{C??
U???????????@E?d@I?AWGI?Oc?sO@WGAF_?{C??
U???????????@H?TA@_QO@c?AgASGCe??wo?xA??
U???????????@H?i?M?OoGB?OS@K_CIO@JC?{G??
U???????????@H?k?L?OoGD?OK?i_@KOAJC?{G??
U???????????@H?p?Bf?GO[?agCc_CQO?kO?TA??
U???????????@K?Y?Q__oAP?_K@p?CgG@MG?wS??
U???????????@K?Y@A__o?p?_K@p?CgG@MG?wS??
U???????????@PCB?S_QO@c??w?x?EGO@gS?ko??
U???????????@W@`?J?@WCD?IG@e?CQG@go?tA??
U???????????@`?R@C__g?e?`_F?G@s?@Sg?bS??
U???????????@`@Q?K_CoCI?GS@X?Ag_AZ??wB??
U???????????@`OBCA_Q_?Y?Q_CaGBE??{G?pK??
U???????????@`OBCA_R??U?Q_CaGBE??{G?pK??
U???????????@o?h?J?GWCD?GgAW_@h?BQG?iP??
U???????????@oAIAA`H_Ka?hCCGWAAo@Ac?u???
U???????????ABCDCDAAO_K?AW?EG?HG?DO?~_??
U???????????ABCDOG`@_OQ?AW?DG?HO?DO?~_??
U???????????ADO`?c`?WCE?@gCaGB`??fO?rA??
U???????????AK?JCA__o@P?BG@b?EA_AkG?U`??
U???????????AK?Y?Q_GoGB?PCAWGCoO?u_?wS??
U???????????AKOI?a_AoCB?aCAQG@WO?V_?{C??
U???????????AKOI?a_AoCB?aCAQG@WOAF_?{C??
U???????????AP@HOA`CGOB?PG?Go?PO@Bo?~???
U???????????AP@`OA`?WOH?PG?Go?PO?bo?~???
U???????????B@GBAA_EO?k?D_ECG@k?AhO?UI??
U???????????CB?d?K`E?AE?Cg@WGF?OAY_?TS??
U???????????CBADCBA@O?p?D_D@G?d_AMG?]O??
U???????????CBADCBA@O?p?D_DGG?[OAQo?]O??
U???????????CBADCBA@O?p?D_EGG?[OAQo?]O??
U???????????CD@P@C`CGOB?PG?Oo?HOABo?~???
U???????????CDGE?P_IO?X?I_A`OCH_@kC?ko??
U???????????CDOEC@_Q_@K?Ag?EG?PG?DG?~_??
U???????????CEGDGI?OWAK?Cg?DG?EO?DC?~_??
U???????????CIAKGG_GgGB?AWCSGAWO?f_?{C??
U???????????CIGHGI?Go?d?GK?P_?EO?DC?~_??
U???????????CK?Y@A_CoGB?DCAcGCoO?m_?wS??
U???????????CKB@?X@_WHW?iOCPOCAg@Ac?PE??
U???????????CKB@?XC_WQI?`cACg@GoBD??i_??
U???????????CP?bCA_T?@I?DOCWG@k?@WW?wW??
U???????????CP?h?a_U?@I?_W?p_BB?BGK?l_??
U???????????CP@HCA_U??i?CW?p_BB?BGK?l_??
U???????????CPAD?``@G?e?@gECGD_O@So?Jo??
U???????????CPAH?o`?gOB?OW?HO?QOABo?~???
U???????????CPGB?Q_T?@I?DOCWG@k?@WW?wW??
U???????????CPGD?c_OW?e?@gECGD_O@Wo?Jo??
U???????????CQC`?p?QGAI?CS@?oA@GABo?~???
U???????????C`?JCG_D_?U?KG@o_CGg@T_?wa??
U???????????C`@P?D_H_?U?IGCOgBC_?x_?tA??
U???????????C`AB?g_H_?e?@gCT?B@G?xO?tA??
U???????????C`AP?c`?gOB?OW?PO?IOABo?~???
U???????????CaAQAG_SG@I?CS@?oA@GABo?~???
U???????????CaCP@C_KG@I?HG@?gA?oABo?~???
U???????????D@?F?K_QO@c?AgASGCe??wo?xA??
U???????????E@?XCA_CW?U?CgEGGD_O@Qo?Jo??
U???????????E@@Q?UCBGOb?cSAa_@POAq??r???
U???????????EAHAG@_Cg?XA?oD_GCEO@i_?TS??
U???????????F??Y?QcU?`K@EG@IG@Oo@Gc?{???
U???????????GBAE?c_e??d?@gAoGCgOAi_?XS??
U???????????GBAH?b?a_?p?AgAgGCoOAd_?Yc??
U???????????GBCD?Ka?o@o?I_AWGBc?AhO?dI??
U???????????GBCD?KaA_Aa?E_AWGBc?ATG?iK??
U???????????GBODOB?PGCP?DO?EO?HO?Ao?~_??
U???????????GBOE?S_QGCQ?CoAgG@c_AMG?wW??
U???????????GBOE?S_QGCQ?CoAgG@o_AMG?wW??
U???????????GD?J?W__oAg?DG@b?CQ_@[C?wa??
U???????????GD?h?H__oAI?F?@b?CQ_@[C?wa??
U???????????GDCBGI?CoAK?HG?DG?IG?Cg?~_??
U???????????GDCE?Y?PG@I?@KBOOCW_@UC?kW??
U???????????GDOEO@_QOCH?DO?D_?EG?Cg?~_??
U???????????GE?RAC_Og@I?BO@KGCg_@YG?wW??
U???????????GE@HA@_Og?i?@o@EGF@?AUO?RQ??
U???????????GEABAA_IG?h?HO?`O?EO?Co?~_??
U???????????GHAB?W_`_?U?EG@S_CGg@L_?{A??
U???????????GHCB?W_@o@c?HG@a_COg@[_?wa??
U???????????GHCB?W_@o@c?HG@o_CWG@T_?wa??
U???????????GHCB?W_D_@E?HG@a_COg@[_?wa??
U???????????GHCB?W_D_@E?HG@o_CWG@T_?wa??
U???????????GHCIG@_Og@E?BOAX?B__AiG?dP??
U???????????GHCIG@_Oo?d?DOAX?B__AXC?ha??
U???????????GI?XAO_?w@Q?IO@WGCoO@So?wo??
U???????????GICH@a?Co?T@?K?iO@KG@J_?{C??
U???????????GICH@a?Co?T@?K?iO@KGAJ_?{C??
U???????????GICP?S_?w@Q?IO@WGCoO@So?wo??
U???????????GP?JA__D_?q?KOASGDK?@oW?eW??
U???????????GP@a@C__o?d?@gBOOAgGAco?eo??
U???????????GPCH@A_KGOB?PG?Go?PO@Bo?~???
U???????????GPC`G@_PG@D?PG?Oo?HO@Bo?~???
U???????????GQADAG_@W?e?Co@KGF?_@J_?fA??
U???????????GSAD?e?CoCP?Og?QO?DG?CK?~_??
U???????????G`OBAA_IGAH?PG?Oo?HO@Bo?~???
U???????????GaC`@D?IG?U??sAgOBOGAMO?kW??
U???????????GaGPAC_Og@`?PG?Go?POABo?~???
U???????????GaGPAO_PG@D?PG?Oo?HOABo?~???
U???????????H@?XA@_Og?q?AoECG@s?ATO?RI??
U???????????H@EAG@_Cg?YA?oCQGCKO@i_?TS??
U???????????H@OE?D_QGCQ?AoAcG@o_AMG?wW??
U???????????H@OE?D_aG?q?GoASG@oOAUO?wW??
U???????????OD@H?P`OGCE?@gCaGB`??fO?rA??
U???????????OD@H@O`?WCE?@gCaGB`??fO?rA??
U???????????ODGEAD?HGAP?BG?i_?T_AqC?rA??
U???????????OECPCC_GW?d?HO?PO?EO?Co?~_??
U???????????OEGDBG?HO?h?@K@SOAWGAUO?wW??
U???????????OEGHAD?GW?d?HC?P_?EO?DO?~_??
U???????????OEGHAH?GW?d?HC?DO?P_?DO?~_??
U???????????OH?M@A`?W@S?QGCKGAWO?j_?{C??
U???????????OHAK?a`?WCQ?AWCQGAWO?f_?{C??
U???????????OHAK?a`?WCQ?AWCSGAWO?f_?{C??
U???????????OHGIA@_Og@S?AWCKGAWO?Z_?{C??
U???????????OKCICC_Go?d?GK?Q_?EO?DC?~_??
U???????????WA_BAS?Og@H?@W@aG?wOAeO?qW??
U???????????WOCE?a_PG?i?@K?j??U_AqC?rA??
U???????????[?_B@C_Cg@E?@g?sO?iGAhO?pg??
U???????????_EGHGG_P_CI?CS?CW?E_?DG?~_??
U???????????_EGPGC_Q_CI?CK?Cg?EO?Co?~_??
U???????????_PGDG@_KGAH?PG?Oo?HO@Bo?~???
U???????????_PG`G@_PG@D?PG?Oo?HO@Bo?~???
V???????????@BCD@Oa@GGK?Og?QO?I_@AW?_w?Fw???
V???????????@BCD@Oa@GGK?PG?PO?I_@AW?_w?Fw???
V???????????@BODOC_SG@K?H_?aO@?o@Ag?_s?Fw???
V???????????@BODOC_SG@W?Go?aO@?o@Ag?_s?Fw???
V???????????@DABAO_IOCS?I_@@OA@_A@c?_e?Fw???
V???????????@HAEAS?a_@a?HC@@_A?WAAS?_Y?Fw???
V???????????@HCB@Oa?gGW?Oo?IO?Oo@Ag?_s?Fw???
V???????????@HOBAO_OgGW?Oo?Go?QOAAg?Os?Fw???
V???????????@I@D@S?cGAQ?PO@@_A?WA@c?_e?Fw???
V???????????@K@B@S?cGAQ?PO@@OA?gA@c?_e?Fw???
V???????????@K@P?p?OoAH?OK@A_?d?@AS?OY?Fw???
V???????????@K@P?p?OoAH?OK@A_?d?@AS?_Y?Fw???
V???????????@K@P?p?PGCE@?K?Q_@D?AAS?_Y?Fw???
V???????????@K@P?p?PGGE?OK?Q_?d?@AS?_Y?Fw???
V???????????@K@P?p?PGGE?OK?Q_?d?AAS?_Y?Fw???
V???????????@K@P?p@?oOH?GK?a_?T?AAS?_Y?Fw???
V???????????@K@`?h?PGCE?_K?S_?b?AAg?OT?Fw???
V???????????@K@`?h?`GCE?_K?R??S_AAg?OT?Fw???
V???????????@K@a?g_PGAE@?K?d?@A_AAS?_Y?Fw???
V???????????@K@a?g_PGCE?_K?d??Q_@AS?OY?Fw???
V???????????@K@a?g_`GCE?_K?T??Q_@AS?OY?Fw???
V???????????@K@a?g_`GGE@?K?T??Q_AAS?_Y?Fw???
V???????????@`OBOA`AGCH?GW?I_?HO?RG?Gk?Fw???
V???????????@`ODOG`?WCH?GW?HO?I_?RG?Gk?Fw???
V???????????@`OPOC`?WCD?GW?I_?HO?RG?Gk?Fw???
V???????????@oABAAaGGG`ACOCBG@Ao?Sg?Ok?Fo???
V???????????@oABAAcGGDA@AOABG?X_?`W?_i?Fo???
V???????????@oABAAcGGDA@AOABG?X_A@W?Gi?Fo???
V???????????@oABAAcGGHA@AO@BG?X_A@W?Ci?Fo???
V???????????@oABAAcGGHA@AOABG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AO@BG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_?`W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_?`W?_i?Fo???
V???????????@oABAAcGGPA@AOABG?X_A@W?Ci?Fo???
V???????????@oABAAcGGPA@AOABG?X_A@W?Gi?Fo???
V???????????@oABAAcGGPA@AOABG@H_A@W?Ci?Fo???
V???????????@oABAAcGGPAAAOABG?X_?`W?Ci?Fo???
V???????????@oAD@D?aGGQ?QOCB_AGo?cc?_b?Fo???
V???????????@oAD@D?aGGQ@AOCB_?goAAK?HH?Fo???
V???????????@oAD@D?aGGQ@AOCB_?goAAK?PH?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go?Sc?_b?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go@AK?DH?Fo???
V???????????@oAD@D@AGCQ?QOCB_@Go@Cc?_b?Fo???
V???????????@oAD@D@AGCQ?QOCB_AGo?Sc?_b?Fo???
V???????????@oADADAAGGQ?aOCB_AGo?cc?_b?Fo???
V???????????@oAH@BAAGGQ?POADO@H_?SK?_d?Fo???
V???????????@oAH@BAAGGQ?POADOCH_?SK?Gd?Fo???
V???????????@oAHAB@A_PA?S_CBOAD_?aK?`D?Fo???
V???????????@oAHAB@CG_c?S_ADO@B_A@K?PD?Fo???
V???????????@oAHABCAG`C?S_CDO@B_?cK?Od?Fo???
V???????????@oAHABCH?AS?KG@BOAD_AAK?HD?Fo???
V???????????@oAHABCH?CP?KOADO@B_?cK?_d?Fo???
V???????????@oAHABCH?C`?IOADO@B_A@K?PD?Fo???
V???????????@oAc@G`AOC`?KGA?w?b_?cc?_i?Fo???
V???????????@oAc@GaAOD@?aGC?w@B_@Ac?BI?Fo???
V???????????@oAcGG_QOC`?cGC?w@B_?Kc?Oi?Fo???
V???????????@oAcGG`AOC`?KGC?w?b_?cc?Oi?Fo???
V???????????@oCB@A`GGO`ACOCBG@Ao?Kg?Ck?Fo???
V???????????@oCB@A`GGO`ACOCBG@Ao@Cg?Ck?Fo???
V???????????@oCB@A`GGO`ACOCBGAAo?Kg?Ck?Fo???
V???????????@oCB@AcCGP@ACO@BGAAo?Kg?Ck?Fo???
V???????????@oCB@AcGGO`?SO@BGAAo?Kg?_k?Fo???
V???????????@oCB@AcGGPA?QOABG@H_?Ig?_U?Fo???
V???????????@oCD@D?QGCQ?IOCB_@GoAAK?PH?Fo???
V???????????@oCcAG_QOB@?aGC?w@B_@Ac?DI?Fo???
V???????????@oCcAG`AOB@?IGC?w?R_@Ac?DI?Fo???
V???????????@oCcCG_aOA`?KGC?w?R_@Cc?Gi?Fo???
V???????????@oCcCG_aOB@?IGC?w?R_@Ac?HI?Fo???
V???????????@oCcCH?aGB@?IGC?w?R_?ac?DI?Fo???
V???????????@oCcCH?aGB@?IGC?wAB_?ac?DI?Fo???
V???????????@oOc@G`AOD@?IGC?w?b_?ac?PI?Fo???
V???????????@oOcAH@AGB@?IGC?w?R_?Qc?PI?Fo???
V???????????@oOcCG_aOBA?ICC?w?R_?Sc?Gi?Fo???
V???????????@o_K@I@G_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@Q?b?C`?HGADO@Ag?Kc?DE?Fo???
V???????????@o_K@Q?b?OP?QG@DG@Ao?SS?BI?Fo???
V???????????@o_K@S?Q_Ca?`C?hG@Go@AS?OY?Fo???
V???????????@o_K@a?a_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a?a_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a@A_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_K@a@A_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KAI?T?C`?HGABG@Gg@AW?DI?Fo???
V???????????@o_KAI?T?GQ?QCABG@Gg@AW?DI?Fo???
V???????????@o_KAK?Q_GP@@G@HOAGg?Ic?Ce?Fo???
V???????????@o_KAS?Q_CQ?IC@BG@Co?SS?BI?Fo???
V???????????@o_KAS?Q_Ga?`CACgABO?Kc?DE?Fo???
V???????????@o_KAa?X?Gg?QC@Ag?So?Pg?PB?Fo???
V???????????@o_KCa?X?Og?aC?Qg?co?`g?PB?Fo???
V???????????@o_KCa?a_AW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KCa?a_AW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KCa?a_OW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KCa?a_OW@CGCAWACg?Sc?Gi?Fo???
V???????????@o_KCa?h?Og?aC?Qg?co?`g?PB?Fo???
V???????????@o_KCaAA_AW@CGCAW?Sg?Sc?Gi?Fo???
V???????????@o_KOO_S_DG@CG?RG@Gg?PW?Gi?Fo???
V???????????@o_KOO_S_DG@CGABG@Gg?PW?Gi?Fo???
V???????????@o_KOO_c_DG@CGABG@Gg?HW?Gi?Fo???
V???????????@o_KOO_g_BG?a_@Ag?So?Pg?PB?Fo???
V???????????@o_KOO`G_BG@A_?Qg?co?`g?PB?Fo???
V???????????@o_KOO`G_DG@A_?Qg?co?`g?PB?Fo???
V???????????@o_KOOaC_DG@CG?RG@Gg?PW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG?Wg?PW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG@Gg?HW?Gi?Fo???
V???????????@o_KOOaC_DG@CGABG@Gg?PW?Gi?Fo???
V???????????@o_KOOcAOAc?P_?XG?go@Ag?GT?Fo???
V???????????@o_KOOcAOCS?I_@Gg?hO@@c?Oe?Fo???
V???????????@o_KOPCAGAg?HO?hG@Go@AS?OY?Fo???
V???????????@o_KOPCAGCg?HO?XG?go?aS?GY?Fo???
V???????????@o_KO__X?DC@CG?QgADG?aW?CY?Fo???
V???????????@o_KO__g_BG@CGAAg@DG?IW?CY?Fo???
V???????????ABAWOA`@GCE@@G?eGAD_?dO?`a?Fo???
V???????????ABB_OGa@OCS?_oAGgCCo?dG?Ch?Fo???
V???????????ABC`CAaGGCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABC`C_a?gCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABC`GA`GGCQ?GoCBG@DOACW?Po?Fo???
V???????????ABGDAC_aOAg?KOCKGAE_?d_?_M?Fo???
V???????????ABOH?acAGAS?D_?_o@@O@BG?_k?Fw???
V???????????ABO`CA_gGCQ?GoCBG@DO@CW?Bo?Fo???
V???????????ABO`CA_gGCQ?GoCBG@DOACW?Bo?Fo???
V???????????ABO`C___gCQ?GoCBG@DO@CW?Bo?Fo???
V???????????ABO`C___gCQ?GoCBG@DOACW?Bo?Fo???
V???????????AB_PCAa@GCE?H_?kG@HO@BG?_k?Fo???
V???????????ADAIGK@?o_B?QC?i_@HG@EG?_k?Fo???
V???????????ADAIGQ?aO_B?_c?h_AIG?eG?_w?Fo???
V???????????ADAIOB@?WCP@AOAHG?kO?dO?_w?Fo???
V???????????ADAQG@`@G_W?OW?iG@E_@Co?`a?Fo???
V???????????ADAQOBA@GG`?Og@H_?iG@EG?_w?Fo???
V???????????ADAWOC`?WCE@@G?eGAD_?dO?`a?Fo???
V???????????ADCEAg@CGAI@?K@B_AK_ACc?_q?Fo???
V???????????ADCPCOa?WAI?OWCHGAD_ABG?HS?Fo???
V???????????ADGBOCaAGCE?Gg?kG@E_@Co?`Q?Fo???
V???????????ADGBOGa@GCE?Gg?kGCH_?b_?PQ?Fo???
V???????????ADGE@`?aGO`?OgAB_?k_?cc?_q?Fo???
V???????????ADGE@`?aGO`?OgAB_?k_ACc?_q?Fo???
V???????????ADGHA___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ADGHA___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ADGHA___oAQ?I_CCWAHOA@o?Ho?Fo???
V???????????ADGHA___oAQ?I_CEGCHO@@o?Hc?Fo???
V???????????ADH@AC__oAQ?I_CCWAHO?`o?Do?Fo???
V???????????ADH@AC__oAQ?I_CCWAHOA@o?Do?Fo???
V???????????ADH@AC__oAQ?I_CEGCHO@EO?G[?Fo???
V???????????ADH@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????ADH@GC__oAI?J?CCWAIO?`o?Dg?Fo???
V???????????ADH@GC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????ADOHCG__oAa?H_?kGAIO?co?_s?Fo???
V???????????ADOHCG__oAa?H_?kGCIO?co?Os?Fo???
V???????????ADOPC@_cGAI?OWCHGAD_ABG?HS?Fo???
V???????????ADP@CC__oAQ?I_?eGCHO?eO?O[?Fo???
V???????????ADP@CC__oAQ?I_CEGCHO?eO?O[?Fo???
V???????????AEAHGE@AG_B?QG?i_AKG?cg?_w?Fo???
V???????????AECDCH@@GDA?ICAB_@K_AAg?`P?Fo???
V???????????AECDG`@CGCQ?Gc@H_AE_AAg?`P?Fo???
V???????????AHAaAE@?gOQA?KAK_?iG?cg?_w?Fo???
V???????????AHCB?oa?gGW?Oo?IO?Oo@Ag?_s?Fw???
V???????????AHGBGA_h?AQ?IOCKG@I_@B_?_M?Fo???
V???????????AHOBCA_KGCW?Co?Oo?IO?ag?Os?Fw???
V???????????AHOBCA_KGCW?Co?Oo?IO?ag?_s?Fw???
V???????????AHOBCA_KGCW?Co?Oo?IOAAg?Os?Fw???
V???????????AHODA__OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????AHODC@_h?Ac?HG?MGCGo?`o?Oi?Fo???
V???????????AHODC@_h?Ac?HG?eG@I_@EG?_M?Fo???
V???????????AHODC@_h?Ac?HG?eGCGo?`o?Oi?Fo???
V???????????AHODC@_h?Ac?HGCEG@I_@EG?_M?Fo???
V???????????AHODC@_h?Ac?HGCEGCGo?`o?Oi?Fo???
V???????????AHOPOO`@OCE?HO@Gg?[O@Ao?DW?Fo???
V???????????AHO`OG`@OAE?PO@Gg?kO@D_?_k?Fo???
V???????????AHO`OG`@OCE?HO@Gg?[O@D_?_k?Fo???
V???????????AI@D?s?SG@Q?HO?`_@?W@@c?Oe?Fw???
V???????????AI@D?s?SG@Q?HO?`_@?W@@c?_e?Fw???
V???????????AI@KAA_KGCQ?HO@?WAD?A@c?_e?Fw???
V???????????AIAS@o?_WGD?P_CIGCD_@CW?Gq?Fo???
V???????????AIA`CEC?gCQ@?K?Y_?hG?eG?_w?Fo???
V???????????AIA`CEC?gCQ@?KAI_?hG?eG?_w?Fo???
V???????????AIA`GK@?gCEA?K?Y_?hG?eG?_k?Fo???
V???????????AKAQ@o@?WCD@@_CIGAGo?Qg?Gs?Fo???
V???????????AKAQ@o@?WCD@@_CIGAGoAAg?Gs?Fo???
V???????????AKAQGA_`G_B?aG?[G?i_@Cg?_w?Fo???
V???????????AKAQGA_`G_B?aG?[G@I_@Cg?_w?Fo???
V???????????AKAQGB?`G_B?aC?k_AIG?cg?_w?Fo???
V???????????AKA`@H@?gCE@?KAK_?iG?cg?_w?Fo???
V???????????AKA`@H@?oOB?Oc?k_@IGACg?Ow?Fo???
V???????????AKA`GB@AG_B?Og?i_AHG?eG?_w?Fo???
V???????????AKAa@Ga?WGg?PO?hG@GoAAS?_Y?Fo???
V???????????APAE@S@COCH?POAGW@H_AAS?_Y?Fo???
V???????????APAIOB@?WCD@AOAHG?kO?dO?_w?Fo???
V???????????APAa@E@?WCE?OcAI_@L?AAS?_Y?Fo???
V???????????APAa@EA?WCH?_WAI_CHOAAS?Gw?Fo???
V???????????APAa@EA?WGE?OcAI_@L?AAS?_Y?Fo???
V???????????APCDGC_OoGI?R?CCWAIOA@o?Bg?Fo???
V???????????APCDGC`?oAI?R?CCWAIOA@o?Hg?Fo???
V???????????APCHGO`A_AI?OW@GWCEO?MO?PW?Fo???
V???????????APC`C@aGGAE?OgC@g?\??bO?`Q?Fo???
V???????????APC`CAa?WAI?OWCHGAB_?MO?_q?Fo???
V???????????APC`C_a?WAE?OgC@g?\??bO?`Q?Fo???
V???????????APC`GC`A_AI?OW@GWAEO?MO?`W?Fo???
V???????????APGBAA_HGGS?P_?Go?PO@BG?_k?Fw???
V???????????APG`O@a?gAI?OW?hGCD_?dO?Pa?Fo???
V???????????APOBOO`@GCD?Co?IO?Oo?Qg?Gs?Fw???
V???????????APODAC_OoGI?R?CCWAIOA@o?Bg?Fo???
V???????????APODAC`?oAI?R?CCWAIOA@o?Hg?Fo???
V???????????APOHOO`?WCD?Co?IO?Oo?Qg?Gs?Fw???
V???????????APO`C@_gGAE?OgC@g?\??bO?PQ?Fo???
V???????????APO`C@_gGAE?OgC@g?\??bO?`Q?Fo???
V???????????AP_BCOa?gAI?OW?hGCD_?dO?Oq?Fo???
V???????????AQAHAE@?oO`A?K?[_?iG@Cg?_w?Fo???
V???????????AQAHAE@?oO`A?K?[_@IG@Cg?_w?Fo???
V???????????AQAHAEA?gGaA?K?[_?iG@Cg?_w?Fo???
V???????????AQAHAEA?gGaA?K?[_@IG@Cg?_w?Fo???
V???????????AQAHGAc?oC`?_g?h_@IG@EG?_w?Fo???
V???????????AQAK@o?_WGD?P_AIGCDG@AW?HI?Fo???
V???????????ASAB@S?aGGK?SGABOACgACc?Ho?Fo???
V???????????ASABOBA@GG`?Og@H_?iG@EG?_w?Fo???
V???????????ASAIGB@@G_B?QC?h_AIG?eG?_w?Fo???
V???????????ASA`OBA@GGB?Og@H_?iG@EG?_w?Fo???
V???????????AWAB@Q?aGGK?SGAAoAHGAAg?Ho?Fo???
V???????????AWAB@Q?aGGK?SGAAoCGgAAg?Ho?Fo???
V???????????AWAB@Q?aGOK?cGCAoCHG?Qg?Po?Fo???
V???????????AWAB@Q@AGCK?SGAAoAHG?ag?`o?Fo???
V???????????AWABOAa?oCP?_g?h_@E_ADG?Oh?Fo???
V???????????AWAD@P?_oOB?_c@I_?kGACg?Ok?Fo???
V???????????AWAEACc?WOD?aG?[G?i_@Cg?_k?Fo???
V???????????AWAEACc?WOD?aG?[G@I_@Cg?_k?Fo???
V???????????AWAEOA`AGOI?OK?[G?e_?co?`Q?Fo???
V???????????AWAEOA`AGOI?OK?[G?h_@BO?`Q?Fo???
V???????????AWAEOA`AGOI?OK?[GAE_?co?`Q?Fo???
V???????????AWA`@a?aOCH?_WAAgAHOAAo?Ho?Fo???
V???????????AWA`@a?aOOH?_WCAgCHO?Qo?Po?Fo???
V???????????AWA`@a@AOCH?OWAAgAHO?ao?`o?Fo???
V???????????AWA`@a@AOCH?OWAAgAHOAAo?Do?Fo???
V???????????AWA`@a@AOCH?OWCAgAHO?ao?Do?Fo???
V???????????AWA`@a@AOCH?OWCAgCHO?ao?Do?Fo???
V???????????AWA`@a@AOCH@?WCAgCHO?ao?Po?Fo???
V???????????AWAaGA_`G_B?_W?i_@KG@Cg?_k?Fo???
V???????????AWB@@Q?aOCK?_KAAgADOACW?Ho?Fo???
V???????????AWB@@Q?aOCK?_KAAgCDGACW?Ho?Fo???
V???????????AWB@@Q@AOCK?OKAAg@DGACW?Do?Fo???
V???????????AWB@@Q@AOCK?OKAAgADOACW?Do?Fo???
V???????????AWB@@Q@AOCK?OKAAgCDGACW?Do?Fo???
V???????????AWCSAC_OoB@?QG@AW@D_@Cg?`o?Fo???
V???????????A`AIGK?_oGDA?K?Y_?hG@EG?_k?Fo???
V???????????A`AQ@E@?WCH?OWAGg@J?ABO?Oi?Fo???
V???????????A`AQ@E@?WCH?OWAGgCJ??bO?Oi?Fo???
V???????????A`AQ@EA?WCH?_W@J?CGg?RO?_i?Fo???
V???????????A`AQ@EA?WCH?_WCGg@J?@BO?_i?Fo???
V???????????A`AQ@EA?oGB?OSCHG?kO?dO?Ow?Fo???
V???????????A`AQGAc?oCI?_c?X_?iG@EG?_w?Fo???
V???????????A`AQOAa?oGH?Og?X_?iG?eG?_w?Fo???
V???????????A`CHG__a_GE?GgCAW@F??UG?`K?Fo???
V???????????A`CHG__a_GE?GgCAWAF??UG?`K?Fo???
V???????????A`CHG__a_GI?GWCAWAF??UG?`K?Fo???
V???????????A`CPC@a?gAI?OWCHG@D_?LO?Pa?Fo???
V???????????A`CPC@a?gAI?OWCHG@F??LO?Pa?Fo???
V???????????A`CPGC`A_AE?Og@GWAEO?L_?_k?Fo???
V???????????A`CPGC`A_AE?Og@GWAEO?L_?`c?Fo???
V???????????A`CPGC`A_AE?Og@GWCEO?L_?Pc?Fo???
V???????????A`CPGC`A_AE?OgCGWAEO?L_?_k?Fo???
V???????????A`D@GC_a_GE?GgCAW@F?@EG?`K?Fo???
V???????????A`GBAGa?gAI?OWCHG@D_?LO?Oq?Fo???
V???????????A`GHA__Q_CE?GgAAW?f??eG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAW?f?@EG?`K?Fo???
V???????????A`GHA__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????A`GHG__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????A`H@AC_Q_CE?GgCAW@F?@EG?`K?Fo???
V???????????A`H@GC_Q_CE?GgCAW?f?@EG?`K?Fo???
V???????????A`OBCA_gGAI?POCBG@EO@Ao?`E?Fo???
V???????????A`OBC___gCQ?GoCBG@DO@BO?`E?Fo???
V???????????A`OBOA`AGCH?DO?HO?Oo?RG?Gk?Fw???
V???????????A`ODC@_gGAQ?GoCBG?dO?bO?`E?Fo???
V???????????A`ODC@_gGAQ?GoCGo?dO?bO?PW?Fo???
V???????????A`ODOG`?WCH?Cg?I_?Oo?RG?Gk?Fw???
V???????????A`OHOG`?WCD?GWAEOCK_?Sg?G[?Fo???
V???????????A`OPOC`?WCD?DO?HO?Oo?RG?Gk?Fw???
V???????????A`P@CA__WAS?GgCBG?d_?bG?`E?Fo???
V???????????A`_HG@`?g@K?DG?R??_o?ag?Os?Fw???
V???????????A`_HG@`?g@K?DG?b??Oo?ag?Os?Fw???
V???????????A`_HG@`?g@W?CW?P_?aO?ag?Os?Fw???
V???????????A`_HG@`?g@W?CW?`_?QO?ag?Os?Fw???
V???????????A`_HGG__WGD?GW@EOCK_@Cg?C[?Fo???
V???????????A`_PGC__WGD?GW?e_@DO@DG?`K?Fo???
V???????????A`_PGC`?WCD?GWAE_CDO?TG?HK?Fo???
V???????????AaAHO@aB?CD?_W?Y_?hO?bC?_k?Fo???
V???????????AaAP@EA?WCH?_W@L??i_AAS?_Y?Fo???
V???????????AaAS@C`CGCK@@GAK_?iG?cg?_w?Fo???
V???????????AaAW@A`?WCH?OW@I_AHO@BC?_k?Fo???
V???????????AaAW@A`?WCH?OWAI_CHOABC?Gk?Fo???
V???????????AaAW@Aa?WCH?_W?i_CHO?bC?Ok?Fo???
V???????????AaAW@Aa?WCH?_W?i_CHOABC?Ok?Fo???
V???????????AaAWO@_`GOD?_W?i_AHO?bC?_k?Fo???
V???????????AcAIAAa@G_B?`G?YG@H_@EG?_w?Fo???
V???????????AcAIGA_`G_B?`G?YG@H_@EG?_w?Fo???
V???????????AcAIOA__WOH?`G?YG?h_@EG?_w?Fo???
V???????????AcAIOA__WOH?`G?YG@H_@EG?_w?Fo???
V???????????AcAQ@C`?gOB?OgCH_?iG?eG?Ow?Fo???
V???????????AcAQ@Ca?gCB?_g?h_@IG@EG?_w?Fo???
V???????????AcAQ@Ca?gCB?_g?h_@IGAEG?Ow?Fo???
V???????????AcCE@C_gGAQ?_K@H_AAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_K@H_CAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcCE@C_gGAQ?_KAH_CAg?R_?`a?Fo???
V???????????AcCE@C_gGAQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCE@C_gGOQ?_K@H_CAg?R_?`a?Fo???
V???????????AcCE@C_gGOQ?_KAH_CAg?R_?`a?Fo???
V???????????AcCE@C_gGOQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCEAC_WGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcCEAC_WGAQ?_KAH_CAg?b_?`a?Fo???
V???????????AcCECC_gGGQ?GKAH_CAg?R_?`a?Fo???
V???????????AcCECC_gGOQ?GKAH_CAg?R_?`a?Fo???
V???????????AcCEGC_gGGQ?GK@H_CAg?R_?Pa?Fo???
V???????????AcGE@CaGGAQ?OK?h_CAg?b_?`a?Fo???
V???????????AcGE@CaGGAQ?OK?h_CAg@B_?`a?Fo???
V???????????AcGEGC_WGAQ?OK?h_CAg?b_?Pa?Fo???
V???????????AcOE@C_gGCQ?_K@H_CAg@B_?`a?Fo???
V???????????AcOEAC_WGAQ?_K@H_CAg@B_?`a?Fo???
V???????????AcOEAC_WGCQ?_K@H_CAg@B_?`a?Fo???
V???????????B@CDGC_OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????B@ODAC_OoGI?R?CCWAIOA@o?Hc?Fo???
V???????????CBADCOa@GAQ?OoCIGAE_?cW?Bg?Fo???
V???????????CBGD@C_QOCg?KOCKGAE_?d_?_M?Fo???
V???????????CBOD?o_PGGK?Cg?QO?a_AAW?Ow?Fw???
V???????????CBODCO_PGAQ?OoCIGAF?AAW?HI?Fo???
V???????????CBOH@A_IGGW?CW?QO?`_AAg?Os?Fw???
V???????????CDAE@W?WGGI@?KAB_@K_AAc?`Q?Fo???
V???????????CDAHG__OoGQ?Q_CEGCHO?eO?O[?Fo???
V???????????CDAHG_`?oAQ?Q_@EGCHO?MO?O[?Fo???
V???????????CDAHG_`?oAQ?Q_CEGCHO?MO?O[?Fo???
V???????????CDGB@C_KGOP?GW?IO?H_?Qg?_s?Fw???
V???????????CDGB@G_KGOH?GW?IO?H_?Qg?_s?Fw???
V???????????CDGH@__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????CDGH@__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????CDGH@__OoCQ?I_CCWAHOA@o?Ho?Fo???
V???????????CDGH@__OoCQ?I_CEGCHO@@o?Hc?Fo???
V???????????CDOBCC_KGAI?CW?Q_?J??RG?_k?Fw???
V???????????CDOBCC_SOAS?S_CEG@IO@EO?_M?Fo???
V???????????CDOH@G`?oAa?P_@KGAIO?Ko?_s?Fo???
V???????????CDOH@G`?oAa?P_@KGCIO?Ko?Os?Fo???
V???????????CDOHCG_OoCa?H_?[GAIO?co?_s?Fo???
V???????????CDOHCG_OoCa?H_?[GCIO?co?Os?Fo???
V???????????CDP@CC_OoCQ?I_CEGCHO?eO?O[?Fo???
V???????????CEAD@S?aGBA?_KAB_@K_ACc?_q?Fo???
V???????????CEAD@S?gGAQ?_KAB_@K_ABC?`I?Fo???
V???????????CEAD@c@AGAa@?KAB_@K_?Qc?`Q?Fo???
V???????????CHADC@_KGAI?Co?IO?a_@AW?Gw?Fw???
V???????????CHAIAI?OgGE@?KCD_AJ??bC?Da?Fo???
V???????????CHAIAI?OgOE?_K@D_AJ?ABC?Da?Fo???
V???????????CHAIAI?OgOE?_K@D_CJ?@BC?Da?Fo???
V???????????CHAIOAa?WGE?HO@F?AH_?MC?`Q?Fo???
V???????????CHCE?d?Og@P?HG@D?AC_A@o?_b?Fw???
V???????????CHGP@O_POCE?HOCGgCEO@D_?Gk?Fo???
V???????????CHG`GG_POAS?OWCGgCEO?d_?Ok?Fo???
V???????????CHOBCA_KGAI?CW?Q_?J??RG?_k?Fw???
V???????????CHOBCA_KGAK?Cg?QO?I_?QW?_w?Fw???
V???????????CI@KAA_SG@Q?HO@?WAD?A@c?_e?Fw???
V???????????CIAD@S?cGAQ?PO@H_AGWA@c?_e?Fo???
V???????????CIAHCAa?W_S?GW@F?AH_?TC?`a?Fo???
V???????????CIAHGAc?WGE?HO@F?CH_?TC?Ba?Fo???
V???????????CIAHGAc?WGE?HOAF?CH_?TC?Ba?Fo???
V???????????CIAHOAa?WGE?HO@F?AH_?TC?`a?Fo???
V???????????CIAHOAa?WGE?HO@F?AH_?UC?`Q?Fo???
V???????????CKAB?a_cG@Q?HO@@OAD?A@c?_e?Fw???
V???????????CKAH@B?_W@a?DC@D?AA_AAS?_Y?Fw???
V???????????CKCB?a_SG@Q?HO@@OAD?A@c?_e?Fw???
V???????????CKCB?c_Oo@a?HC@D?AA_AAS?_Y?Fw???
V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Ge?Fw???
V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Oe?Fw???
V???????????CPADCC__oAI?J?ACW@IO@@o?`g?Fo???
V???????????CPADCC__oAI?J?CCW@IO@@o?Dg?Fo???
V???????????CPADCC__oAI?J?CCW@IOA@o?Dg?Fo???
V???????????CPADCC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CPADCC__oAI?b?CCWAIOA@o?Dg?Fo???
V???????????CPADGC__oAI?b?CCWAIOA@o?Dg?Fo???
V???????????CPAHG@`?g@W?CW?Q_?`O?bG?Ok?Fw???
V???????????CPA`G@`GGAE?OgC@gCKO?bO?PW?Fo???
V???????????CPB@GO`?WAE?OgC@gCKO?bO?PW?Fo???
V???????????CPGB@C_KGOD?GW?IO?H_?Qg?_s?Fw???
V???????????CPGD@C_OoCI?J?ACW@IO@@o?`g?Fo???
V???????????CPGD@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????CPGDGC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CPODCC_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????CPODCC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????CPODCC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????CWASAB?PGC`?KGAAW@Gg?ag?`o?Fo???
V???????????C`@B@AaAGGH?OW?I_?PO?bG?Ok?Fw???
V???????????C`@D@Ga?WGH?Cg?Oo?a_?bG?Ok?Fw???
V???????????C`ADC@a@G@I?DO?QO?`_@AW?_w?Fw???
V???????????C`ADG@`@G@I?DO?QO?`_?aW?Ow?Fw???
V???????????C`ADG@`@G@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AH?ga?WGD?PO?HO?Oo?bG?Ok?Fw???
V???????????C`AHC@a?g@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AHC@a?g@K?DG?Oo?b?@Ag?_s?Fw???
V???????????C`AHG@`?g@I?DO?QO?`_AAW?Ow?Fw???
V???????????C`AHG@`?g@K?DG?Oo?b??ag?Os?Fw???
V???????????C`AHG@`?g@K?DG?Oo?b?AAg?Os?Fw???
V???????????C`AHG_`A_AE?OgCAWAF??eG?`K?Fo???
V???????????C`AP?ca?WGD?OW?I_?PO?bG?Ok?Fw???
V???????????C`B@CC`A_AE?OgAAW?V??eG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAW?V??eG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAW?V?@EG?`K?Fo???
V???????????C`B@CC`A_AE?OgCAWAF??eG?`K?Fo???
V???????????C`B@CC`A_AI?OWCAWAF??eG?`K?Fo???
V???????????C`B@GC_a_GE?GgCAW@F?@EG?`K?Fo???
V???????????C`B@GC_a_GI?GWCAW?V?@EG?`K?Fo???
V???????????C`B@GC`A_AE?OgCAW?V??eG?`K?Fo???
V???????????C`B@GC`A_AE?OgCAW?V?@EG?`K?Fo???
V???????????C`GH@__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????C`GHG__Q_CE?GgCAWAF??eG?`K?Fo???
V???????????CcAE@C_gGOQ?_KAH_CAg?b_?`a?Fo???
V???????????CcAE@C`GGOQ?OKAH_CAg?b_?`a?Fo???
V???????????CcAE@CaGGCQ?_K@H_CAg@B_?`a?Fo???
V???????????CcAECC_WGCQ@?KAH_CAg?J_?`a?Fo???
V???????????CcAEGC_WGCQ?_K@H_CAg?J_?Pa?Fo???
V???????????GBAD?oa@GCK?HG?HO?I_@AW?_w?Fw???
V???????????GBADAC_Y?AI?QOCKGCAo?b_?PK?Fo???
V???????????GBADAC_Y?AI?QOCKGCAo@B_?HK?Fo???
V???????????GBADOCaCGAQ?Oo?iGCE_@CW?Bg?Fo???
V???????????GBAHAA_KG@E?Og?Q_?J?@BG?Gk?Fw???
V???????????GBA`GA_gGAQ?GoCBG?dOACW?Ho?Fo???
V???????????GBA`G___gAQ?GoCBG?dOACW?Ho?Fo???
V???????????GBCD@C_QOCg?KOCKGAE_?d_?_M?Fo???
V???????????GBCD@C_Y?CI?IOCKGCAo?b_?PK?Fo???
V???????????GBCD@C_Y?CI?IOCKGCAo@B_?HK?Fo???
V???????????GBCD@C_b?BA?IOCKGCAo@Ag?HK?Fo???
V???????????GBCH@A_QOAg?SOCKGAE_?d_?_M?Fo???
V???????????GBCH@A_R?BA?QOCKGCAo@Ag?HK?Fo???
V???????????GBCH@A_WOCS?I_?MG@H_@AW?_Y?Fo???
V???????????GBCP@P?_oAH?_o?l?AI_AAS?_Y?Fo???
V???????????GBCP@P?_oAH?_o?l?CGg@BO?_Y?Fo???
V???????????GBC`@H?PGCE?_o?[_?j?AAg?OT?Fo???
V???????????GBCa@G_`GAE?_o?i_?\?@AS?OY?Fo???
V???????????GBOD@C_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????GBODAC_SGAQ?GoCIG@E_?SW?Pg?Fo???
V???????????GBOH@E?_oCP?IGCCgCBO@DO?Dg?Fo???
V???????????GBOH@E?_oCP?IGCGg@E_@DG?Dg?Fo???
V???????????GBOH@E?_oCP?IGCGgCBO@BO?Dg?Fo???
V???????????GBOH@Q?_oCP?GgCGg@B_@BG?Dg?Fo???
V???????????GBOH@Q?_oCP?GgCGg@B_@DG?Dg?Fo???
V???????????GBOHAA_Y?Ac?GgCL??eO?`o?PE?Fo???
V???????????GBOHAH?_gAc?GgCB_AGo?LC?Dg?Fo???
V???????????GBOI@O_aGAE?OoCGgAE_?d_?Da?Fo???
V???????????GBOI@O_aGAE?OoCHGAI_?b_?Da?Fo???
V???????????GBOI@Q?_oAH?PCCGgCEO?`o?Dg?Fo???
V???????????GBOIAA_SGAE?P_CHG@D_@DO?Da?Fo???
V???????????GBOIAA_SGAE?P_CIG@H_@BO?Da?Fo???
V???????????GBOKAP?QGCH?GWCCgCBO?TO?Bg?Fo???
V???????????GBOQAA_PGCW?GWCIG@E_@Co?Da?Fo???
V???????????GBO`AA_WGAQ?GoCBG?dOACW?Ho?Fo???
V???????????GB_PGA_KGAH?PO?HO?Oo@BG?_k?Fw???
V???????????GB_PGC_KGAD?PO?Go?PO@BG?_k?Fw???
V???????????GDB@AC_OoCQ?a_CCWAHO?UO?_[?Fo???
V???????????GDB@AC_OoCQ?a_CEGCHO@@o?Dc?Fo???
V???????????GDB@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????GDB@GC_OoCQ?I_CCW@HOA@o?Po?Fo???
V???????????GDB@GC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????GDB@GC__oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDB@GC__oAQ?I_CCW@HOA@o?Po?Fo???
V???????????GDCB@O_HGOP?CW?QO?`_?ag?_s?Fw???
V???????????GDCB@O_HGOP?DG?Oo?`_?ag?_s?Fw???
V???????????GDCB@O_IGOH?CW?QO?`_?ag?_s?Fw???
V???????????GDCBGO_HGAP?DG?Oo?`_?ag?_s?Fw???
V???????????GDCE@S?WGAQ@?KAB_CK_?RC?HI?Fo???
V???????????GDCE@SAAGBAA?KCB_AK_?Sc?Gq?Fo???
V???????????GDCEGO_QGAIACGAB_?[_?Sc?Gq?Fo???
V???????????GDCH@__OoCQ?I_ACW@HO@@o?`o?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO?UO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO@@o?Dc?Fo???
V???????????GDCH@__OoCQ?I_CCW@HO@EO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCWAHO?UO?_[?Fo???
V???????????GDCH@__OoCQ?I_CCWAHOA@o?Ho?Fo???
V???????????GDCH@__OoCQ?I_CEG@HO@@o?Dc?Fo???
V???????????GDCH@__OoCQ?I_CEGCHO@@o?Dc?Fo???
V???????????GDCH@___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????GDCH@___oAI?J?CCWAIOA@o?Hg?Fo???
V???????????GDCH@___oAQ?I_ACW@HO@@o?`o?Fo???
V???????????GDCH@___oAQ?I_CCW@HO@@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCW@HO@EO?_[?Fo???
V???????????GDCH@___oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCWAHOA@o?Do?Fo???
V???????????GDCH@___oAQ?I_CCWAHOA@o?Ho?Fo???
V???????????GDCHG___oAQ?I_CCW@HO@@o?Do?Fo???
V???????????GDCHG___oAQ?I_CCW@HOA@o?Do?Fo???
V???????????GDCP@Oa@GAE?OgCGWAEO?d_?_k?Fo???
V???????????GDD@@C_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????GDD@@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????GDD@GC_OoCQ?I_CCW@HOA@o?Po?Fo???
V???????????GDD@GC__oAQ?I_CCW@HOA@o?Po?Fo???
V???????????GDOBAG_KGAH?CW?QO?`_?ag?_s?Fw???
V???????????GDOBAG_KGAH?DG?Oo?`_?ag?_s?Fw???
V???????????GDOBAO_HGAP?DG?Oo?`_?ag?_s?Fw???
V???????????GDOE@`?QGC`?Og?i_?T_ACc?_q?Fo???
V???????????GDOHAG_OoCa?H_?[GAIO?So?_s?Fo???
V???????????GDOHAG_OoCa?H_?[GCIO?So?Os?Fo???
V???????????GDOI@I?b?C`?IGCD_AM??Kc?DE?Fo???
V???????????GECD@`?SGOQA?cAH_CE_?Qg?HP?Fo???
V???????????GEOBAE?SGCP?Gg@HGAF??LO?Da?Fo???
V???????????GEODA__SGCQ?Gg?d_?Y_?`c?`a?Fo???
V???????????GEOH@A_POC`?PGCF?@IG@EG?DK?Fo???
V???????????GH@`A@_Og@K?Gg?IO?a_@B_?_e?Fw???
V???????????GHAPAO_POCE?`OCGg@KO@Ao?DW?Fo???
V???????????GHAPAO_POCE?`OCGgCEO@Ao?DW?Fo???
V???????????GHCB@A_KGCK?D_?QO?Go@Ag?_s?Fw???
V???????????GHCDG@_R?BA?IOC@oAL??RG?HS?Fo???
V???????????GHCP@Oa?gAE?OgCGWAEO?dO?_k?Fo???
V???????????GHGE@S?a_Ca?HC@M?CH_@AS?OY?Fo???
V???????????GHGEAS?a_Aa?HC@M?CH_@AS?OY?Fo???
V???????????GHOB@E?_oCP?IGCCgCBO@DO?Dg?Fo???
V???????????GHOB@E?_oCP?IGCGgCBO@BO?Dg?Fo???
V???????????GHOB@E?_oCP?IGCHOCCg?dO?Ow?Fo???
V???????????GHOB@Q?_oCP?GgCGgCEO@@o?Dg?Fo???
V???????????GHOBAK?OgCE?IGCHOCEG?dO?Ok?Fo???
V???????????GHOD@G_cGAE?OgCGWAEO?TO?_k?Fo???
V???????????GHODA@_QG@Q?Co?PO?a_?aW?_w?Fw???
V???????????GHODAG_SGCE?GgCGWAEO?LO?Dg?Fo???
V???????????GHODAG_SGCE?GgCGWAEO?dO?Dg?Fo???
V???????????GHODAG_SGCE?GgCGWAEOA@o?Dg?Fo???
V???????????GHOPA@_Og@K?DG?PO?a_?aW?_w?Fw???
V???????????GHOa@E?_oAB?PCCCgCBO?dO?Dg?Fo???
V???????????GHOa@E?_oAB?PCCCgCBO@DO?Dg?Fo???
V???????????GHOa@E?_oAB?PCCGgCBO?bO?Dg?Fo???
V???????????GICK@@_Gg@g?aC?aO?Q_@@c?Oe?Fw???
V???????????GICK@@_Gg@g?aC?aO?Q_@@c?_e?Fw???
V???????????GICKA@`?g@g?IC?IO?Q_@@c?Oe?Fw???
V???????????GICKA@`?g@g?IC?IO?Q_@@c?_e?Fw???
V???????????GKAHAB@?W@g?DO?SO?aG@AS?OY?Fw???
V???????????GKCH@B@?W@W?EO?SG?aOAAg?OT?Fw???
V???????????GKGB@S?cGAQ?PO?hO?Wg@@c?Oe?Fo???
V???????????GKGB@S?cGAQ?PO?hO?Wg@@c?_e?Fo???
V???????????GKOB@A_QOCW?U?CDGCGo?dC?Os?Fo???
V???????????GKOBAB?PGCP?IGCCgCBO@DO?Dg?Fo???
V???????????GKOBAB?PGCP?IGCGgCBO@BO?Dg?Fo???
V???????????GKOBAK?cGAQ?IOCDOCAg?Kc?DE?Fo???
V???????????GPADAC__oAI?J?CCWAIOA@o?Hg?Fo???
V???????????GPADGC__oAI?J?CCWAIOA@o?Dg?Fo???
V???????????GPA`O@a?gAI?OW?hGCD_?LO?Pa?Fo???
V???????????GPCB@O_GgOH?DG?Oo?`_?ag?_s?Fw???
V???????????GPCB@O_HGOD?CW?QO?`_?ag?_s?Fw???
V???????????GPCB@O_HGOD?DG?Oo?`_?ag?_s?Fw???
V???????????GPCBGO_HGAD?CW?QO?`_?ag?_s?Fw???
V???????????GPCD@C_OoCI?J?CCWAIOA@o?Hg?Fo???
V???????????GPGE@E?b?B@?QG@L?A@W@BO?`Q?Fo???
V???????????GPGE@K?`_B@?QG@L?A@W@BO?`Q?Fo???
V???????????GPGIAP?SGCS?Go?hG?YO@EO?_w?Fo???
V???????????GPOB@I?`_Ag?SGCBOCGg?aW?Po?Fo???
V???????????GPOBAI?OoAH?OgCGgCEO?ao?PW?Fo???
V???????????GPOBAO_HGAD?CW?QO?`_?ag?_s?Fw???
V???????????GPOBA__SGCI?GWC@g@KO?RO?BW?Fo???
V???????????GPOa@I?T?CH?OWCCgCBO@Co?Do?Fo???
V???????????GP_BGA_`GAQ?GoCE_AJ??SW?Gi?Fo???
V???????????GQGH@I?`_B@?QG@K_C?w@BC?PI?Fo???
V???????????GQGHAI?P_B@?QG@K_C?w@BC?PI?Fo???
V???????????GWOB@G_`_Ac?SGCAoCDG?cS?Po?Fo???
V???????????GWOBAG_`_Ac?KGCAoCDG?cS?Po?Fo???
V???????????G`@B@A_`GGK?PG?PO?I_@AW?_w?Fw???
V???????????G`ADAGa@GCE?GgCGWAEO?`o?Dg?Fo???
V???????????G`ADAGa@GCE?GgCGWAEO?dO?Dg?Fo???
V???????????G`AH?`__gGW?Co?aO?Oo@Ag?_s?Fw???
V???????????G`CP@Aa@GCE?GgCGWAEOA@o?Dg?Fo???
V???????????G`CP@Ca?gAE?OgCGWAEO?dO?_k?Fo???
V???????????G`CP@Ca?gAE?OgCGWAEO?d_?_k?Fo???
V???????????G`OBAK?OgCE?GgCHGCEO?dO?Ok?Fo???
V???????????GaOB@E?_oAP?OcCHOCCg?dO?Ow?Fo???
V???????????GaOBAG_OoAH?OoCCgCBO?dO?Pg?Fo???
V???????????GcAKAD?QGC`?`G?i_@HG?MG?_w?Fo???
V???????????OBADCC_KGCK?HG?HO?I_?aW?Ow?Fw???
V???????????OBADCC_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????OBADCC_`_Aa?L??eG@GoA@g?Pg?Fo???
V???????????OBADCC_cGAQ?OoCIGAE_?cW?Bg?Fo???
V???????????OBA`A_`?gAE?H_CI_?eO?cg?Ok?Fo???
V???????????OBA`A_`?gAQ?GoCBG?dOACW?Ho?Fo???
V???????????OBA`A_`?gAQ?GoCI_?co?cg?Ow?Fo???
V???????????OBA`CA_`GAQ?GoCIGAF??QW?HI?Fo???
V???????????OBA`CA_`GAQ?GoCIGAF?AAW?HI?Fo???
V???????????OBB@CO__gAE?H_CI_?eO?cg?Ok?Fo???
V???????????OBCD?c_SGGK?Og?QO?I_AAW?Ow?Fw???
V???????????OBCD?c_SGGK?PG?PO?I_AAW?Ow?Fw???
V???????????OBCD?o_PGGK?Og?QO?I_AAW?Ow?Fw???
V???????????OBCP?c_OgGW?CW?QO?`_AAg?Os?Fw???
V???????????OBC`@A`GGAQ?OoCBG@DOACW?Po?Fo???
V???????????OBC`@_`?gAQ?OoCBG@DOACW?Po?Fo???
V???????????OBC`@_`?gCQ?GoCBG@DOACW?Po?Fo???
V???????????OBGD@C_KGCK?HG?HO?I_AAW?Ow?Fw???
V???????????OBGD@C_`_Aa?L??eGCGo?`g?Pg?Fo???
V???????????OBGD@C_`_Aa?L?CEGCGo?`g?Pg?Fo???
V???????????OBGD@W?d?CS?GgCBGCCo?dG?PK?Fo???
V???????????OBGDAC_POAc?L?CH_?ao?eG?Ow?Fo???
V???????????OBGDAC_SGAQ?GoAE_@J??SW?_i?Fo???
V???????????OBGDAC_SGAQ?GoAE_CJ??SW?Gi?Fo???
V???????????OBGDAC_SGAQ?GoAI_@F??QW?`I?Fo???
V???????????OBGDAC_SGAQ?GoAI_CF??QW?HI?Fo???
V???????????OBGDAC_Y?AI?IOCKG?ao?b_?PK?Fo???
V???????????OBGDAC_Y?AI?IOCKGCAo?b_?PK?Fo???
V???????????OBGE@O__gAI?P_CE_@IG@Co?Da?Fo???
V???????????OBGE@O__gAI?P_CI_@HG@Ao?Da?Fo???
V???????????OBGE@O_`GCS?GgCH_@IG@B_?Da?Fo???
V???????????OBGE@O_aGCK?GgCI_@HG@B_?Da?Fo???
V???????????OBGEAK?_gA`?Gg@HGAD_?LO?Da?Fo???
V???????????OBGH@A_cGAQ?OoCIGAE_?cW?_i?Fo???
V???????????OBGH@G_cOAE?OoCCgCBO?dO?Pg?Fo???
V???????????OBGH@P?aOCD?GoCE_@Go?LC?Dg?Fo???
V???????????OBGH@P?aOCD?GoCGo@E_?LC?Dg?Fo???
V???????????OBGH@P?aOCD?GoCGoAE_?LC?Dg?Fo???
V???????????OBGHAA_QOAK?U?CEGAI_?aW?`I?Fo???
V???????????OBGHAA_WOAg?HO?MGCH_?Pg?Ge?Fo???
V???????????OBGHAA_WOAg?HOCH_?bO?aW?Po?Fo???
V???????????OBGHAH?_gAc?GgCGoAB_?LC?Dg?Fo???
V???????????OBGI@A_`GCS?HGCD_@EG@D_?Da?Fo???
V???????????OBGI@O__gAE?P_CE_@IG@Co?Da?Fo???
V???????????OBGI@O_`GAE?POCD_@Gg@D_?Da?Fo???
V???????????OBGI@O_`GAE?POCH_@IG@B_?Da?Fo???
V???????????OBGI@O_aGAE?OoCE_@Gg@D_?Da?Fo???
V???????????OBGIAC_QGAE?POCD_@Gg@D_?Da?Fo???
V???????????OBG`AA_WGAQ?GoCBG?dO?cW?Po?Fo???
V???????????OB_DCC_SGAQ?Oo?iGAE_?cW?`g?Fo???
V???????????OB_DCO_PGAQ?Oo?iGAE_?cW?`g?Fo???
V???????????ODAHAG_OoCa?`_@KGAIO?So?_s?Fo???
V???????????ODB@AC_OoCQ?a_CCWAHOA@o?Dc?Fo???
V???????????ODB@AC__oAQ?a_CCWAHOA@o?Do?Fo???
V???????????ODCHCG_OoCa?H_?[GAIO?co?_s?Fo???
V???????????ODD@@C_OoGQ?Q_CCWAHOA@o?Bo?Fo???
V???????????ODD@@C_OoGQ?Q_CCWAHOA@o?Hc?Fo???
V???????????ODD@@C`?oAQ?Q_@EGAHOA@o?Bc?Fo???
V???????????ODD@@C`?oAQ?Q_CCWAHOA@o?Bc?Fo???
V???????????ODD@@C`?oAQ?Q_CCWAHOA@o?Ho?Fo???
V???????????ODGB@C_aG@`?GW?IO?H_?Qg?Gs?Fw???
V???????????ODGBAE?QGAI?QGCHGCAo?eO?Ow?Fo???
V???????????ODGE@`?QGC`?Og?i_?T_?cc?Oq?Fo???
V???????????ODGH@__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGH@__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGH@__OoCQ?I_CCWAHOA@o?Dc?Fo???
V???????????ODGH@___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGH@___oAI?J?CCWAIOA@o?Dg?Fo???
V???????????ODGH@___oAQ?I_?eGAHO?eO?_[?Fo???
V???????????ODGH@___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGHAG_OoCa?H_?[GAIO?So?Gs?Fo???
V???????????ODGHAG_OoCa?H_?[GAIO?So?_s?Fo???
V???????????ODGHAG_OoCa?H_?[GAIOACo?Gs?Fo???
V???????????ODGHAG_OoCa?H_CKGAIO?So?Gs?Fo???
V???????????ODGHA__OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGHA__OoCQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGHA___oAI?J?CCW@IOA@o?Pg?Fo???
V???????????ODGHA___oAQ?I_CCWAHO?eO?_[?Fo???
V???????????ODGI@P?QGCB?OoCDGCAo?eO?PW?Fo???
V???????????ODGIAE?SOAP?R?CDGCAo?eO?PW?Fo???
V???????????ODH@AC_OoCQ?I_CCWAHO?`o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CCWAHOA@o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CEGAHO?`o?Dc?Fo???
V???????????ODH@AC_OoCQ?I_CEGCHO?`o?Dc?Fo???
V???????????OEGD@`?SGCQ?Oc?R_CK_?ag?PP?Fo???
V???????????OEGH@A_POCP?QGCKG@IO@B_?DK?Fo???
V???????????OEGHAE?QGAa?OKCHOCCg?dO?Ow?Fo???
V???????????OHA`AG`?oAQ?OoCGg@J??UG?Os?Fo???
V???????????OHA`AG`?oAQ?OoCGg@J?AAg?Os?Fo???
V???????????OHCB?o_OgGW?Oo?Go?QOAAg?Os?Fw???
V???????????OHC`@G`A_AI?OW@GWAEO?MO?DW?Fo???
V???????????OHC`@G`A_AI?OW@GWCEO?MO?DW?Fo???
V???????????OHC`@G`A_AI?OWCGWAEO?MO?DW?Fo???
V???????????OHGB@E?_gAa?PGCIG@E_@CW?Dg?Fo???
V???????????OHGB@Q?_gAI?PGCEG@B_@CW?Dg?Fo???
V???????????OHGB@Q?_gAI?PGCIG@B_@CW?Dg?Fo???
V???????????OHGBAA_KGAK?D_?QO?Go?Qg?Gs?Fw???
V???????????OHGBAA_KGAW?Co?Oo?IO?Qg?Gs?Fw???
V???????????OHGBAA_QOAc?S_CIGAKO?b_?_M?Fo???
V???????????OHGBAA_QOAc?S_CKGAI_?b_?_M?Fo???
V???????????OHGBAA_R?BA?IOCKGAEO?dO?_M?Fo???
V???????????OHGDA@_OoAo?S_CIGAKO?`g?_k?Fo???
V???????????OHGDA@_R?BC?IGCKG?e_?dG?_M?Fo???
V???????????OHGDA@_R?BC?IGCKGAAo?Qo?HI?Fo???
V???????????OHGDA@_R?BC?IGCKGCAo?Qo?HI?Fo???
V???????????OHGDA@_SOAS?S_?MGAGo?`g?_k?Fo???
V???????????OHGDA@_SOAS?S_CIGAGo?`g?_k?Fo???
V???????????OHGDA@_X?Ac?HG?MG?b_?ag?PE?Fo???
V???????????OHGDA@_X?Ac?HGCM??b_?ag?PE?Fo???
V???????????OHGI@Q?_oAB?PCCB_@Gg@BG?Dg?Fo???
V???????????OHGI@Q?_oAB?PCCB_@Gg@DG?Dg?Fo???
V???????????OHGP@O__oAQ?GoCGg?j??ag?Os?Fo???
V???????????OHGP@O__oAQ?GoCGg?j??eG?Os?Fo???
V???????????OHGP@O__oAQ?GoCGg?j?AAg?Os?Fo???
V???????????OHGPAO_POAS?OWCGgAEO?ao?DW?Fo???
V???????????OHGPAO_POAS?OWCGgAKO?ao?DW?Fo???
V???????????OHGPAO_POAS?OWCGgCEO?ao?DW?Fo???
V???????????OHGa@E?_oAB?PCCE_@Gg@DG?Dg?Fo???
V???????????OH_D?`_SGAI?Co?aO@A_@AW?_w?Fw???
V???????????OKGBAB?PGCP?IGCGg@E_@DG?Dg?Fo???
V???????????OKGBAB?SGCP?GgCGg@E_@DG?Dg?Fo???
V???????????OPADCC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????OPAHC@__g@`?Co?Oo?IO?Qg?Gs?Fw???
V???????????OPCDCC_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGBA__SGCI?GWC@gCKO?RO?BW?Fo???
V???????????OPGD@C_OoCI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGDAC__oAI?J?CCW@IOA@o?Pg?Fo???
V???????????OPGDO@_SGAI?OW?hGCD_?LO?Pa?Fo???
V???????????OPGDO@_SGAI?OW?hGCD_?bG?BS?Fo???
V???????????OPGHO@__gAK?HG?[G?dO?bO?PE?Fo???
V???????????OPGQ@S?W_CH?OWCB_AHO?aS?Do?Fo???
V???????????OPG`O@_OgAI?OW?hGCD_?dO?Pa?Fo???
V???????????OP_HC@__gAK?HG?[G?dO?bO?PE?Fo???
V???????????OP_HC@__gAW?DO?HO?Oo?RG?Gk?Fw???
V???????????OQGc@K?`_B@?OKCAgADG?cg?Do?Fo???
V???????????OSGW@P?_gB@?OgCAWCH_@Ac?Do?Fo???
V???????????OSH@@K?SOCD?OgCAWCH_@Ac?Do?Fo???
V???????????OWGa@I?_oB@?OcCAWCH_@AS?Do?Fo???
V???????????O`B@CA__WAS?GgCBG?d_?bG?PE?Fo???
V???????????O`B@CA__WAS?GgCBG?d_?bG?`E?Fo???
V???????????O`B@CA__WAS?GgCGo?d_?bG?PW?Fo???
V???????????O`B@CA__WAS?GgCJ??d_?bG?PE?Fo???
V???????????O`CH@__a_GE?GgCAW@F??UG?PK?Fo???
V???????????O`CH@__a_GE?GgCAW@F??UG?`K?Fo???
V???????????O`CH@__a_GI?GWCAW?V??UG?PK?Fo???
V???????????O`CH@__a_GI?GWCAW?V??UG?`K?Fo???
V???????????O`GDA@_PG@I?DO?Oo?b??bG?_k?Fw???
V???????????O`GH@__Q_CE?GgCAW?f??eG?PK?Fo???
V???????????O`GH@__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????O`GHA@_Og@K?DG?PO?a_?aW?_w?Fw???
V???????????O`GHA__Q_CE?GgCAW?f??eG?PK?Fo???
V???????????O`GHA__Q_CE?GgCAW?f??eG?`K?Fo???
V???????????O`GI@E?_gCQ?GKCBG@E_@CW?Dg?Fo???
V???????????O`GI@E?_gCQ?GKCIG@E_@CW?Dg?Fo???
V???????????O`GI@E?_oAB?PCCE_@Gg@DG?Dg?Fo???
V???????????O`GI@E?_oAB?PCCGg@E_@DG?Dg?Fo???
V???????????O`GQ@I?T?CK?OKCBGCCo@Cg?Do?Fo???
V???????????O`GQ@K?S_CK?OKCDO@HG@CW?Do?Fo???
V???????????O`H@AAc?WAQ?GoAGo?dO?bO?`W?Fo???
V???????????O`_HC@__gAW?DO?HO?Oo?RG?Gk?Fw???
V???????????OaGPA@_OgAI?OoCDGCAo?eO?PW?Fo???
V???????????OcAEAC_WGCQ?_K@H_CAg?J_?`a?Fo???
V???????????_BADCGa@GCE?H_?kG@HO@BG?_k?Fo???
V???????????_BADCOa@GAQ?Oo?iGAE_?cW?`g?Fo???
V???????????_BADCOa@GAQ?Oo?iGCE_?cW?Bg?Fo???
V???????????_BADCOa@GAQ?Oo?iGCE_@CW?Bg?Fo???
V???????????_BADGG`CGAI?OW?hGCF??dO?Pa?Fo???
V???????????_BAHGA`CGAQ?Oo?iGCE_?cW?Oi?Fo???
V???????????_BA`GA`@GAQ?Oo?iGCF??aW?PI?Fo???
V???????????_BA`GG`?gAI?OW?hGCF??dG?Pc?Fo???
V???????????_BGD@GaCGAI?OW?hGCF??dG?Bc?Fo???
V???????????_BGDACaCGAQ?GoCE_AJ??SW?Gi?Fo???
V???????????_BGDGC_KGAP?PO?Go?PO@BG?_k?Fw???
V???????????_BGDGC_KGAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BGHGA_KGAP?PO?Go?PO@BG?_k?Fw???
V???????????_BGHGA_KGAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BGPGA_KGAH?PO?HO?Oo@BG?_k?Fw???
V???????????_BGPGC_KGAD?PO?Go?PO@BG?_k?Fw???
V???????????_BG`@Ga?gAI?OW?hGCF??dG?Bc?Fo???
V???????????_BG`GA_PG@P?PO?HO?Oo@BG?_k?Fw???
V???????????_BG`GC_GgAP?PO?HO?Oo@BG?_k?Fw???
V???????????_BODAC`CGAQ?GoCI_AF??QW?HI?Fo???
V???????????_BODCC_`_Aa?L??eG@Go@@g?`g?Fo???
V???????????_BOH?a_SGAS?D_?_o@@O@BG?_k?Fw???
V???????????_BOH@A`AGC`?KGCH_AM??PW?Gi?Fo???
V???????????_BOHCA_QGC`?KGCH_AM??PW?Gi?Fo???
V???????????_DABGC_KGGP?OW?IO?P_?ag?Os?Fw???
V???????????_DAPC@a@GCE?Gg?kG@H_AB_?PQ?Fo???
V???????????_DA`GG`?WAI?OW?hGCF??dO?Pa?Fo???
V???????????_DGH@Ga?WCE?Gg?kG@E_@Co?`Q?Fo???
V???????????_DG`@Ga?WAI?OW?hGCF??dG?Bc?Fo???
V???????????_DOB@C_KGGP?OW?QO?H_?ag?Os?Fw???
V???????????_DOE@o?aGGI?GK?h_@E_ADG?Oh?Fo???
V???????????_DOH?`_SGAI?DO?aO@@_@AW?_w?Fw???
V???????????_DOH?`_SGAQ?Co?`O@A_@AW?_w?Fw???
V???????????_DOH@G_OoCa?`_@KGCIO?So?Os?Fo???
V???????????_DOH@G__oAa?`_?kGCIO?Ko?Os?Fo???
V???????????_DOH@G__oAa?`_@KGCIO?Ko?Os?Fo???
V???????????_DOHCG_OoCa?H_?[GCIO?So?Os?Fo???
V???????????_DOHCG_OoCa?H_?[GCIO?co?Os?Fo???
V???????????_DOHCG__oAa?H_?kGCIO?co?Os?Fo???
V???????????_DP@@C__oAQ?a_?eGCHO@@o?Bc?Fo???
V???????????_DP@CC__oAQ?I_?eGCHO?eO?O[?Fo???
V???????????_HOBCA_KGCK?D_?QO?Go?ag?Os?Fw???
V???????????_HOBCA_KGCW?Co?Oo?IO?ag?Os?Fw???
V???????????_HODC@_h?Ac?HG?MGCGo?`o?Oi?Fo???
V???????????_HODC@_h?Ac?HG?eGCGo?`o?Oi?Fo???
V???????????_HOP@O`@OAE?PO@Gg?kO@Ao?BW?Fo???
V???????????_HOP@O`@OAE?PO@GgCEO@Ao?BW?Fo???
V???????????_HOP@O`@OAE?PO@GgCKO@Ao?BW?Fo???
V???????????_HOP@O`@OCE?HO@GgCEO@Ao?DW?Fo???
V???????????_HOP@O`@OCE?HO@GgCKO@Ao?DW?Fo???
V???????????_PAHG@_KGGD?OW?H_?QO?ag?Os?Fw???
V???????????_PA`C@a?gAI?OW?hGCD_?dO?Oq?Fo???
V???????????_PGB@Oa?gAI?OW?hGCD_?LO?Pa?Fo???
V???????????_PGB@Oa?gAI?OW?hGCD_?dO?Pa?Fo???
V???????????_PGD@Oa?WAI?OW?hGCD_?bG?BS?Fo???
V???????????_POB@A`@G@S?Cg?R??_o?bG?Ok?Fw???
V???????????_POBCA_PG@S?Cg?b??Oo?bG?Ok?Fw???
V???????????_POH?`_Og@S?Gg?b?@?o@BG?_k?Fw???
V???????????_POH@@_KGGD?OW?P_?IO?ag?Os?Fw???
V???????????_`ABGA`@G@I?DO?aO?P_?aW?Ow?Fw???
V???????????_`OBCA_IGAH?OW?Q_?HO?bG?Ok?Fw???
V???????????_`OH@@`?g@K?DG?_o?R??ag?Os?Fw???
V???????????_`OPCC_GWAD?OW?I_?PO?bG?Ok?Fw???
V???????????`@O`C@__gAE?H_AI_CEO?Sg?Gk?Fo???
W????????????F?h?i?HO?q?WCAS_@`_AH_?WP?DK??Y@??
W????????????F@P?S_[?GI?POD_GAR?ACo?_q?AgO?KQ??
W????????????FOPB?`@G?i?DOCKGAc_?j??kA?AWO?PE??
W????????????FW@B?_BG?i?DOCKGAc_?j??kA?AWO?PE??
W????????????J?TB?b?G?q?CoCKGAS_?q_?cE?@WO?PK??
W????????????J?TB?b?G?q?CoCKGAc_?i_?aE?@gO?WK??
W????????????J@P?R?H_C`?HGAF?AOgAM??MG?DA_?Y@??
W????????????J@Q?R?H_A`?PCAF?CQ_?w_?WD?DK??Y@??
W????????????JCDH?`AG?q?CoCKGBC_?Y_?aE?@gO?WK??
W????????????JGDB?aAG?q?CoCKGAS_?q_?cE?@WO?PK??
W????????????JK@?W_D_@E?HG?{?COg@PO?YG?DI??WP??
W????????????JK@?W_D_@E?HG@[?COg@`O?UG?CJ??WP??
W????????????Jo@?I`D?AQ?SO@oGCcO@M??WE?CP_?IK??
W????????????L?U?P_c_AI?DCCb?AU??e_?M@?AgO?Pa??
W????????????L?U?P_c_AI?DCF?_AU??e_?cW?@oG?I`??
W????????????LCB?W`I??e?Gg@s?CWG@E_?QS?Cb??[@??
W????????????LCPD?_GW?e?@gECG?t??f??TC?CQ_?U@??
W????????????LW@@___W?U?AgCEGDO_?UO?pA?Aq??Ck??
W????????????M?b?I_`GAQ?EOB_ODGGBGO?co?AJ??DS??
W????????????R?L?o_oG?w?CWDA_E@O@T??Ka?AS_?Dc??
W????????????R?L?o`?oCo?K_@oGBB?@SO?Qa?C`O?PI??
W????????????R?LW?_W_Ca?`_Bo?Ci?AI_?gE?AHO?GY??
W????????????ROHB?`?g?i?DOCKGAc_?j??kA?AWO?PE??
W????????????RO`?E`K?AW?OW@oGCW_@S_?gI?BA_?QW??
W????????????RW@AC_Og?i?DOCKGAc_?j??FA?D?o?XC??
W????????????T?JCWAGOCg?KOCJ?CCo@IC?L@??qO?KE??
W????????????T?hC@_`OAc?DG@e?AWGASO?WK?CR??WP??
W????????????T?hC@_`OAc?DG@e?AoGASO?WK?CR??WP??
W????????????T?hK?_Go?Y?Y?CgGDOO@K_?Ho?@`_?WQ??
W????????????T@HA@`OG?e?@gECG?u?@Go?kC?BI??P`??
W????????????TCHCO_CoAI?DG@H_@q?AKC?T_?CF??[@??
W????????????TGB?S_`O@c?HG@e?CgG@WO?PW?DP??WP??
W????????????TGB?S_oO@c?@g@e?CgG@Oo?RO?DP??WP??
W????????????TGH?P_oO@c?@g@e?CgG@Oo?RO?CT??[@??
W????????????TGHA__OW?e?@gECG?u?@Oo?bG?BI??U@??
W????????????TGHGO_Go?Y?Y?CgGDOO@K_?Ho?CD_?MA??
W????????????TGHW?_Go?i?X??kGD_OAIO?Z??A`_?Ok??
W????????????TOHCO_Go?Y?Y?C_WBOOAK_?TO?@`_?WQ??
W????????????TOHS?_CoBA?P_?sGB_O?go?dC?@M??XG??
W????????????TW@OC_DO@E?X??kGD_OAIO?JG?A`_?Wg??
W????????????U@o?a_POCH?i?@gOCCW@QO?WP?D@_?X_??
W????????????U@o?c_POCD?i?@gOCCW@Q_?WP?D@_?X_??
W????????????X?F@g?gOAc?Q_@KG@a_?gg?Oq?CH_?Z???
W????????????X?F@g?gOAc?Q_@a_@POAEC?Oq?AH_?Z???
W????????????X?FW?`o?@S?AgCe?DGO@aO?TG?AQO?PE??
W????????????XCBCO_D_@E?HG?{?COg@PO?YG?DI??WP??
W????????????XCBCO_Oo?s?Cg?t?AWG@_o?dC?DQ??WP??
W????????????XC`C@_D_?U?KG@U?COg@cO?UG?Ci??WP??
W????????????XC`C@_D_@E?HG@M?AOgAPO?TG?DP??WP??
W????????????XC`C@_D_@E?HG@M?AOgAPO?[G?CX??WP??
W????????????XC`K?_PO@E?BOCOgECO@Oo?Hg?Da??Hg??
W????????????XK@GO_DO@E?HOCWGDAO@WG?cK?BH??Aw??
W????????????XOBCA_oG?M?F?CcOCW_@PO?IQ?AT??Ec??
W????????????XODS?_Go?i?X??kGB_O?k_?cK?@E_?Wg??
W????????????Y?hCa?_gAE@?KAX?D`??j??oc?CIG?Ap??
W????????????[?R?S_GoCa?KC@h?@S_@OS?QI?Cq??Wo??
W????????????[@D?T?gOA`@`?CAWEK?@Oc?QE?@c_?Dc??
W????????????[@o@A_GWCI?i?@g_CDG@AW?SP?DAO?X_??
W????????????b?X?U?GgCE?HGE@OBA_AgC?co?@h??Ho??
W????????????b?Y?U?GgCE?HCE@GBA_AcG?co?@p??Ho??
W????????????b?Y?U?GgCE?HCE@GBA_AgG?co?@h??Ho??
W????????????b?s?E_IGAI?OWDAO@L?BCO?Y@?Ab??RO??
W????????????bBACGa@GCE?@oF?OCGgAX??Po?@S_?Ec??
W????????????bCP?a`?oAg?@g?wOBOGAq??Po?A`_?PI??
W????????????d?RAC`OG@E?B_EGG@k?AIG?WI?Ao_?SI??
W????????????d?RAC`OG@E?B_EGG@k?AIG?WI?Aq??SI??
W????????????d?RCC_`O@S?IG@e?AgGAWO?QW?CL??[@??
W????????????dCP@C`GG?i?@WE?W@s?AF??WW?AW_?QE??
W????????????dGB?K_M?AE?Og@s?CgG@K_?SS?D@_?WP??
W????????????dGB?K_oO@g?@W@e?CgG@Oo?RO?DP??WP??
W????????????dGBAC_QG@E?B_EGG@k?AIG?SQ?AP_?SI??
W????????????dGBAC_QG@E?B_EGG@k?AIG?SQ?BP??SI??
W????????????dGH?H_M?AI?OW@s?CgG@cO?aS?Ab??WP??
W????????????dGHGG_Go?Y?Y?CgGECO@K_?Ho?CQ_?MA??
W????????????dOEAC`AG@Q?GgCWGD_OB@_?Y_?@H_?BI??
W????????????dOHCG_Go?Y?Y?C_WBCO?s_?`o?CP_?II??
W????????????dOHCG_Go?Y?Y?C_WBCO?s_?`o?DO_?II??
W????????????dOHCG_Go?Y?Y?C_WBOO?s_?`o?CP_?II??
W????????????dOHCG_Go?Y?Y?C_WBOO?s_?p_?CP_?II??
W????????????eODCC_aG@Q?GgCSGD_OB@_?X_??h_?DI??
W????????????h?UGo@I?CD?GgCH_CcOAHC?WB?@S_?IK??
W????????????h@PE?_W_?Y?AWCOW@U?@cG?SS?D@_?Qo??
W????????????h@PE?_W_?Y?AWCOWAU?@SG?WK?Ca_?So??
W????????????h@PE?_W_?Y?AWCOWAp??j??XA?D@_?Qo??
W????????????h@PE?_W_?Y?AWEOG@U?@cG?gK?Aa_?Qo??
W????????????hAPA@_@oGS?EG@w?CGg@IO?PW?Ce??[@??
W????????????hAPA@`@_?U?EG@e?CGg@IO?PW?Cp??[@??
W????????????hAPA@`@_?U?EG@w?CGg@IO?PW?Ce??[@??
W????????????hCPC@_K_?U?Gg@`_@U?@GS?PW?Cw??WP??
W????????????hCPK?_@oBA?BOCOgECO@H_?hG?@s??Ia??
W????????????hCPK?_@oBA?BOCOgECO@H_?hO?@s??Ia??
W????????????hCPK?_PO@E?BOCOgECOA`_?SK?AY??Eo??
W????????????hCPK?_PO@E?BOCOgECOA`_?SK?AY??FO??
W????????????hGPA@_Go?s?Gg@`_@[?AGS?`W?Aq??[@??
W????????????hGPA__W_?Y?AWE?W@oOAJ??gK?Aa_?Ko??
W????????????hGPI?_PO@E?BOCOgEAO?qG?DW?B@_?Ho??
W????????????hGPI?_PO@E?BOCOgEAO?qG?dG?B@_?Ho??
W????????????hGPI?_PO@E?BOCOgECOAS_?WK?AY??FO??
W????????????hK@GG_P_?U?EGCWGD@O?T_?UA?BG_?QQ??
W????????????i?T?o_OoAH?DGAU?AH_AQO?gW?@w??W@_?
W????????????p?k?L?GoAB?OSBCOD@GB@O?e_?@Y??Ic??
W????????????p?k?L?GoAB?OSBCOD@GB@O?e_?AX??Eg??
W????????????p@HE?_Oo@a?@oEOG@T??\??cI?BAO?IQ??
W????????????p@HE?_W_?e?@gCOWBQ??Y_?TA?E@_?So??
W????????????pCHC@_D_?U?KG@s?AOgASO?XG?CR??WP??
W????????????pCHC@_D_?U?KG@s?AOgASO?XO?CR??WP??
W????????????pCHC@_D_?U?KG@s?AOgAcO?TO?CR??WP??
W????????????pD@CC_W_?e?@gEOG@s?AcG?Pg?C`_?KI??
W????????????pGHA__W_?i?@WCOW@q?@cG?SK?CJ??SQ??
W????????????pOB?E`K?AW?OW@oGCi?A_g?WS?CS_?IS??
W????????????pOB?E`K?CE?H_@oGCWO@T??gS?AS_?QS??
W????????????s?i?K_GoAB?OSBCGEAOA_o?e_?@Y??Ic??
W????????????wB@?h?S_CH?_W@k?AH_@AK?_T?Aq??TC??
W????????????wB@?p?Q_CH?_WAH_AAWAAS?dO?As??TC??
W???????????@B@c?[?POGP@OOCAoC`GBc??FO?ASG?EP??
W???????????@BADCP?DG?U?P_?k_B_GAWG?RG?D@_?WW??
W???????????@BADCP?DG?U?P_@Y??k_@oC?eA?D@_?WW??
W???????????@D?hCG_Oo?Y?U?A_WDGO?w_?RO?BC_?QI??
W???????????@D?p?F?IOAB?Q_AS_@a_AH_?WH?DK??Y@??
W???????????@D?pCC_Oo?Y?U?A_WDCO@I_?bO?C`_?KI??
W???????????@D?pCC_Oo?Y?U?A_WDCOAK_?YO?AD_?QI??
W???????????@D?pCC_Oo?Y?U?A_WDGOAI_?RO?BC_?QI??
W???????????@D?pCC_Oo?Y?U?AoGEGOAI_?JO?BC_?QI??
W???????????@D?pCC_Oo?Y?U?C_WBCO@W_?bO?CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBCO@W_?j??CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGO@W_?bO?CD_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGO@W_?bO?EC_?EI??
W???????????@D?pCC_Oo?Y?U?C_WBGOAK_?UO?AD_?SI??
W???????????@D@I?R?BGCo?GK@`_CT?@HO?W`?DAO?Y_??
W???????????@DGH?W_Oo?Y?U?A_WDCO@I_?MO?C`_?Wg??
W???????????@DGH?W_Oo?Y?U?C_WBCO@K_?_k?Aa_?Sg??
W???????????@DGH?W_Oo?Y?U?C_WBCO@W_?_k?@a_?Wg??
W???????????@DGH?W_Oo?Y?U?CoGBCO@K_?_k?Aa_?Sg??
W???????????@E@g?Q_BOAB?PC@Q_@cO@Oo?f??BGG?WW??
W???????????@H?M?Y?IOAB?QC?w_AT??p_?WD?DK??Y@??
W???????????@H?pE?_Oo@a?@o?y?@T?AcO?cI?BAO?IQ??
W???????????@H?pE?_Oo@a?@oAY?CT?AcO?WI?CaO?IQ??
W???????????@H@E@K?a_O`?aGCAWCD_Bc??F_?A`O?DA_?
W???????????@H@EG@`B?Cc?J?E@_DCOAPC?ID??pO?M_??
W???????????@H@a?M?CgAQ?OK@T?Ae?A[??XC?DAG?WD??
W???????????@HCPCD??wAc?BG?wO@I_@gC?k_?A`_?PK??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?LA?E@_?Ow??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?LA?E__?Ow??
W???????????@HCPCO_W_?Y?AWCOWBQ??Y_?TA?E@_?Ow??
W???????????@HC`CG_Oo@a?@oE?gAY?Ai??WI?CaO?Ea??
W???????????@HC`CG_W_?i?@WCOWAU?@cG?SK?Ci??SQ??
W???????????@HGDH?__W?U?AgCEG?k_?l??pA?CP_?MC??
W???????????@HGPAO_W_?Y?AWE?W@oOAJ??gK?Aa_?Ko??
W???????????@HGPAO_W_?i?@WE?W@oOAJ??SW?D@_?Ko??
W???????????@HODA@`OG?e?@gCEG@I_AKG?T_??p_?[C??
W???????????@HODB?`?W?U?AgCEG?k_?l??pA?CP_?MC??
W???????????@I?T@oAE?CH?_WCc_DB?B?K?EQ?AP_?M_??
W???????????@I?X@oAE?CD?_WCI_Cd?AgC?EQ?AP_?M_??
W???????????@P?J?Q`W??U?Q_D_GCR?@WG?`a?AH_?KW??
W???????????@P?h?B_W_Ca?`_CHOCE_@e??QQ?A`_?V???
W???????????@P@a?S_AoAI?OS?u?Ch?@KO?WW?DC_?W@_?
W???????????@PADA@_DG?q??wF?GCh?@EO?JA?@a_?HK??
W???????????@PA`CC__g?i?@WE?W@e?AH_?`c?Ah??LA??
W???????????@PCH@O_@o?q?KOE?gAgOAgG?QW?@L??EI??
W???????????@PCHCD??wAc?BG?wOBOGAq??Pg?Aa_?PK??
W???????????@PGHAO_W_?Y?AWCOWAT?@cG?SS?Ch??SW??
W???????????@PGHAO_W_?e?@gCOWAq??sG?Pg?C`_?SW??
W???????????@Q?M@oAC_CP?_cCGgCcOB@_?QB?@Q_?M_??
W???????????@Q?M@oAC_CP?_cCGgDCOB@_?QB?@Q_?M_??
W???????????@Q?p@oA?oGH?OoCGgDCOB@_?EB?@Q_?M_??
W???????????@Q@K?K_CoAB?QC@a_@T?@Og?f??BGG?WW??
W???????????@Q@K?S_?wCP?IG@R?@c_@Og?f??BGG?WW??
W???????????@Q@g?E_CWCP?GW@R?@c_@Og?f??BGG?WW??
W???????????@QC`@C`CO?T??w@o_DH?@EO?ao?Ab??W@_?
W???????????@QG`AC_SO?T??w@o_DH?@EO?QW?Ce??W@_?
W???????????@S?i@oA?oCH?`CCGWCc_B@_?EQ?@P_?M_??
W???????????@S@a?[@@GAB@OOC@oCcGBc??FG?@aO?DQ??
W???????????@W?R?b?DGAD?QG@E_@gG?gg?SK?Cq??Wo??
W???????????@W?i@o@?gCB@@OCGoCe?BGC?EK?@QO?M_??
W???????????@W@`?E_CoAQ?OK@T?Ae?A[??XC?DAG?WD??
W???????????@`?J?I_CoAW?s?CH_AIOAb??Sg?CoO?LA??
W???????????@`?J?I_Go?w?w?Ci?AX?A_o?WQ?CSO?IQ??
W???????????@`?J?I_oG@E?B_Ai?@X?AOo?aQ?@cO?HQ??
W???????????@`?JAG_H_?U?IGCOg@c_AB_?UG?@Y??W`??
W???????????@`?LCG_DO?U?[?A_WDOO@c_?Kc?AU??QK??
W???????????@`?LCG_DO?U?[?A_WDOOBCO?Kc?AU??QK??
W???????????@`?R?E_i?Ac?_g@oGAX?@QG?WS?CGo?O[??
W???????????@`?TCC_Co?Y?[?C_WBOO@Co?hO?CT??IW??
W???????????@`?XB?_DO?U?KOE?gDOO@c_?dO?AU??EQ??
W???????????@`@Q?K_CoAD?OgAH_@T?@R??f??DA_?W@_?
W???????????@`@Q?R?BGCD?Gg@H_@U?@Q_?f??EA_?K@_?
W???????????@`@S?[?`GGE@GGCX?E?gAPG?IP??s_?M_??
W???????????@`AHAD?AW?e?`O?y?DOOAOS?[_?AH_?O[??
W???????????@`AHAG_DO?U?KOE?gCoO@S_?hO?AU??EQ??
W???????????@`CDCC_QG?e?@gE?W@oO@Co?hO?CT??IW??
W???????????@`CDCC_QG?e?@gE?W@oO@KO?hO?CT??IW??
W???????????@`CH?H_E_?M?KGAOg@g_@D_?Ig?Cq??[@??
W???????????@`CH@D?AW?e?`O?y?DGOAGS?[_?AH_?O[??
W???????????@`CH@G_@o?q?KOE?gAgOAgG?`W?BD??EI??
W???????????@`CH@G_EO?M?KOE?gCoO@T??Qg?@c_?SK??
W???????????@`CHCG_W_?i?@WCOWAU?@SG?WK?CJ??UO??
W???????????@`CHCG_W_?i?@WCOWAU?@cG?oK?Ci??EQ??
W???????????@`CHCG_W_?i?@WCOWBP??Z??LA?EI??SQ??
W???????????@`CHCG_W_?i?@WCOWBP??sG?So?CJ??SQ??
W???????????@`CHCG_W_?i?@WE?WDS??sG?So?CJ??KE??
W???????????@`GDAC_QG?e?@gE?W@oO@Co?hO?CT??IW??
W???????????@`GDAC_QG?e?@gE?W@oO@KO?hO?CT??IW??
W???????????@`GDAC_QG?e?@gE?W@oOAd??Wg?CP_?II??
W???????????@`GDAC_QG?i?@WE?W@oO?Ko?TO?Cc_?SK??
W???????????@`GDAC_QG?i?@WE?W@oO@Co?ac?Ae??SK??
W???????????@`GDAC_QG?i?@WE?W@oO@K_?ac?Ae??SK??
W???????????@`GDAC_QG?q??wE?W@oOAKO?TO?AT??SK??
W???????????@`GHAG_Oo@Q?AoE?gAX?AJ??cI?BCO?Ea??
W???????????@`GHAG_W_?i?@WCOWAR??y??TA?C`_?Sg??
W???????????@`GHAG_W_?i?@WCOWAU??sG?SK?CJ??SQ??
W???????????@`GHAG_W_?i?@WCOWAU?@cG?SK?CJ??SQ??
W???????????@`GHAG_W_?i?@WCOWBQ??sG?SK?CJ??SQ??
W???????????@a@P?S_AoCD?Gg@H_AS_@P_?f??DE??W@_?
W???????????@a@P?S_AoCD?GgAH_@S_?p_?f??EE??K@_?
W???????????@aCHCG_PO?d?@W?y?DO_@q??PK?CF??W@_?
W???????????@aCP@C`@O?d?@W@Y?Co_@q??PK?CF??W@_?
W???????????@c@B?W_@oAH?PGAJ?@d?@OS?f??DA_?WP??
W???????????@c@I?K_?wA`?PGAP_@d?A[??X@?DA_?WP??
W???????????@c@Q?B_DGAI?PC@Q_@cO@Oo?f??BGG?WW??
W???????????@c@Q?I_DGCI?GKAR?@e?A[??X@?D@_?WP??
W???????????@c@W@P?QGGD?Og@w?CP_@a_?SS?CcG?SH??
W???????????@g@P?Q_BOCE?GK?u?CP_?oc?WS?DCO?Y_??
W???????????@g@P?Q_BOCE?GKAQ_@e?@Oc?f??D@_?WP??
W???????????@g@S@G_SOCH?_WABOCCgAg_?X@?CgO?JA??
W???????????@o?L?T?Q_CB@c?CX?DAGB?W?SW?ASG?EQ??
W???????????@o?L?T@A_OB?[?CQGC_oBc??SW?@cG?HQ??
W???????????@o?[?Pa?oGH?[?C_gCPOBc??QP?@aO?DQ??
W???????????@o?d?LA?oGH?[?C`_FG?@I_?IS?AaG?EP??
W???????????@o?h?J?GWAI?OSAh?@W_@HC?Ka?DB??WQ??
W???????????ABGPAB?L??d?@g@p?CgG@cO?ga?CQ_?IW??
W???????????ABW@?d?EGCK?@WCgGDC_B@_?Sa?AW_?FG??
W???????????AD@EAG`@O?b?B_As?DK?AHG?PH?C`_?KI??
W???????????AE?J?I_KG@K?BG@Y??t?AoC?oW?AgO?KQ??
W???????????AE?X?a_CW@Q?AoBOGC[?B?g?gS?@h??IW??
W???????????AE@H@S?I_CB?b?@`_AQG@EG?_d?CBO?T_??
W???????????AEEODCAW?a_ACGAC_AAOA?o?{??@Ig?AT_?
W???????????AH?dA@`AG@E?B_EGG@w?A_g?SK?ASO?PI??
W???????????AH?pA@`@_?U?EG@q?CGg@IO?PW?Cd??[@??
W???????????AHOBCG__g@E?B_CKGCQ_?iG?V??C`O?KE??
W???????????AP?hCA_gG?e?@gE?W@e?ADO?R_?A`_?TC??
W???????????AP@aWC@?oCD??kBCGAaO@KO?_s?@J??BS??
W???????????AS@W@O_KOGE?Oc@w?CGg@Gg?WP?CaO?IQ??
W???????????ASBG?H_@gGa?U?ASGCGoAB_?SI?BI??V???
W???????????ASB_?K_?wDA?a_APOCEOACo?S`?BI??V???
W???????????ASIABCA?o_I@I?CC_AI?AK??{???eW?Ce_?
W???????????ASIABCAB?OEA?gCC_AK?AK??{???eW?Ce_?
W???????????ASIABCAB?OEA?gCC_AS?AK??{???eW?Ce_?
W???????????ASIABCAI?OEA?gCC_AD?AK??{???eW?Ce_?
W???????????ASIABCCB?OEACGCC_AW?@A_?{???eW?Ce_?
W???????????ASIABCCI?OEA?gCC_AW?@A_?{???eW?Ce_?
W???????????AWIABAA?o_QA?oAE?AH?AE??{??@Ig?AT_?
W???????????AWIABAAW?a_@?WCG_CAO@A_?{???hW?CY_?
W???????????AWICB@AA__I@C_CE?CG_@AG?{???dg?Ch_?
W???????????AWICB@AS?b?@COCCOCA_@?g?{???dg?Ch_?
W???????????A`@HAD?AW?e?`O?y?DOOAOS?[_?AP_?O[??
W???????????A`GDAC_IG?e?@gE?W@w?@a_?co?CH_?HI??
W???????????A`WA?g_@WCK?@WCcOD?gB@_?RC?@L??FG??
W???????????A`WA?g_@WCK?@WCgOD?gB@_?RC?@L??FG??
W???????????AaCH?g`?o?d?@g@w?BD?AR??`K?AQ_?W@_?
W???????????AcBG?g_EOCD?_gCOWCB_@Ac?PE?Aq??So??
W???????????AgBO?H_@gCa?cOAOoAKGACg?_s?BB??V???
W???????????AgBO?H_@gCa?cOAOoCHOABO?T@?BB??V???
W???????????B@@S@P?F?CH?_WAAWCCg@e??dA?Ao_?TC??
W???????????B@CPCO_BO?e?CoE@GAgOAgG?`o?AQ_?BS??
W???????????B@CPCO_H_?Y?AWE@GDOO?Y_?QS?Bg??Ow??
W???????????B@GE?H_cO?L?B_@h?DCGAGg?YO?AK_?QI??
W???????????B@GE?H_cO?L?B_@i?DCGACg?UG?AK_?PI??
W???????????B@GE?H_cO?L?B_@i?DCGACg?YG?AK_?PI??
W???????????B@GE?H_cO?L?B_DCGAPOAS_?[O?AK_?PI??
W???????????B@G`AG_Go?i?@oE@G@p?AIO?QQ?Ak??Sg??
W???????????B@K@?W_H_?Y?AWE@GDOO?Y_?QS?Ci??Ko??
W???????????B@OPCA_`G?i?@WEGO@oOAJ??Dc?@J??HE??
W???????????BO@`?X?P_CH?_WAOWCHOAY??gP?Aa_?KS??
W???????????BO@`?X?P_CH?_WAOWCHOAY??gP?Ag_?KS??
W???????????BOAg?K_?wDC?aGAKGCHOABO?SQ?B@_?V???
W???????????B_?T?L?Go?h?GKCP_BQ?@S_?Kc?DGG?WP??
W???????????B_?U?K_D_@B?w?COgAPOAd??W`?CcO?Ia??
W???????????B_?p?h?P_CH?_WCOWAGg@Ag?YO?Cc_?Sc??
W???????????B_?p?h?P_GE?OcCOWAGg@Ag?YO?Ca_?Sc??
W???????????B_?q?g_P_GE?OcCHOACg@WG?i@?Ca_?KK??
W???????????B_@P?X?P_GE?Oc@q?COWAc_?cc?BCG?I`??
W???????????B_@Q?W_P_GD?Og@q?COW@Cc?Oe?Cg_?SS??
W???????????B_AQ@ECI?PGAAOACOC@O@@O?{???gw?C[_?
W???????????CB?d?K`@_@Q?IG@WG@e?AW_?QS?AL??[@??
W???????????CB?pCC_D_AE?DG@a_@[?ACS?TG?CR??WP??
W???????????CB@K@O`AO?e?@c?y?@d?AcC?YC?CPO?WW??
W???????????CBAICO_I_?X?AW@q??l?@cG?QD?D@_?WW??
W???????????CBGK@H?KG?X?AW?t??i_Ak??QD?AHO?WW??
W???????????CBGP?b?T??d?@g?m?CWG@c_?ga?C`_?HI??
W???????????CBGP?b?T??d?@gAWGCh?AaG?WK?CQ_?IW??
W???????????CBOE?c_EGGQ?GoCSODG_B@_?Y@?@d??Bg??
W???????????CDAECD?IG?b?B_@s?Ch?@Gc?SQ?AK_?SI??
W???????????CDGH?W_IO?e?Gg@s?CWG@E_?QS?Cb??[@??
W???????????CH?pC@_@o@c?HG@T?CWG@WO?PW?Da??WP??
W???????????CH?pC@_@o@c?HG@s?COg@PO?RG?DB??WP??
W???????????CH?pC@_@o@c?HG@s?COg@PO?RG?DI??WP??
W???????????CH?pC@_@oAc?DG@L?AWGASO?WS?CR??WP??
W???????????CH?pC@_D_@E?HG?{?COg@PO?YG?DI??WP??
W???????????CH?pC@_D_@E?HG@k?COg@PO?RG?DB??WP??
W???????????CH?pC@_D_@E?HG@k?COg@PO?YG?CJ??WP??
W???????????CH?pC@_D_@E?HG@s?COg@PO?RG?DB??WP??
W???????????CH?pC@_D_@E?HG@s?COg@PO?RG?DI??WP??
W???????????CH?pC@_D_AE?DG@s?AWGASO?WS?CR??WP??
W???????????CH@P@O_@o?q?KOE?gBGOAWG?KS?CL??HK??
W???????????CH@`@G_@o?q?KOE?gBGOAWG?KS?CJ??HS??
W???????????CHCE@K?I_Aa?EC@Og@HO@@K?Ok?Dc??X_??
W???????????CHCE@K?I_Aa?EC@Og@HOA@K?Ok?Dc??X_??
W???????????CHGP?o_W_?i?@WE?gBOOAJ??dA?AJ??EQ??
W???????????CHGPGO_@oBA?BOCOgF?O@H_?`g?@s??Ia??
W???????????CHG`?H_Go?[?IG@q?COg@QO?RG?CM??[@??
W???????????CHG`?H_I_?M?IG@R?CWG@WO?Pg?Ce??[@??
W???????????CHG`?g_W_?M?BGE?WDP?@X??LA?AL??QQ??
W???????????CIGD@G_KO?h?@W@e?BP?@SO?`W?CS_?W@_?
W???????????CK?Y?a_Oo?b?`C?m?BD?AK_?U@?D_O?WI??
W???????????CP?dCC_KO?U?Gg@U?CWG@D_?UC?Cd??[@??
W???????????CPGHGO_PO?U?EOCOgF?O@Oo?M_?CF??Hg??
W???????????C`@HCG_W_?e?@gCOWAU??w_?TA?E@_?So??
W???????????C`@HCG_W_?e?@gE?WDS??sG?Po?B@_?QI??
W???????????C`@HCG_W_?i?@WCOWAU??w_?TA?E@_?So??
W???????????C`@HCG_W_?i?@WE?WDS??sG?Po?Cb??KE??
W???????????C`GH?g_W_?e?@gE?gCp?@J??TA?@a_?So??
W???????????C`Ga@G_HO?L?@W@b?Co_@cO?Qg?CM??W@_?
W???????????C`Ga@G_HO?L?@W@b?DO_@SO?Qg?CM??W@_?
W???????????C`OHCG_QO?M?EOCOgCgO@aG?MG?Aa_?O[??
W???????????C`OPCC_CoAI?DOCWGCb?@WO?LA?AL??DW??
W???????????CaP@@H@@G?F?@oCEGCo_ACg?Hc?AT??MG??
W???????????D@?h@G_@o?q?KOE?gDOOAD_?X_?Ap??EI??
W???????????D@GP@O_BO?e?CoE@GBGOAWG?`o?AQ_?ES??
W???????????D@GP@PA?o?JA?oCM?EOGAoG?JC??r??KS??
W???????????DAA`G@`@_?T?@gCM?C`GAGW?Sc?AX??FG??
W???????????DAA`G@`@_?T?@gDK?C`GAGW?Sc?AX??FG??
W???????????DAGH?H_Cg?M?J?@I_CWG@w??ga?AL??QK??
W???????????E@?F?g_DG@K?BGF?GCR??kG?Qc?A`O?EI??
W???????????E@@`?K_Oo@I?BOEAOD@_@SO?Ka?AT??Dg??
W???????????E@@`K?_AW?LA?WCY?Cd??sO?Ia?AHO?GY??
W???????????E@GE?e?EO?J?@S@i?@T?AEC?RA?Ac_?WK??
W???????????EAGP?B_K_?h?@g@`_CgG@K_?ga?CQ_?IW??
W???????????EAGP?B_K_?h?@gAWGCh?AaG?WK?CQ_?IW??
W???????????ECGB?E_Ao@P?Ag@K_@b?ASG?S`?AX??PW??
W???????????EOOgPO?P__I@@GAG_?WOA@O?{???cw?Ck_?
W???????????E_AQ@ECI?PGAAOACOC@O@@O?{???gw?C[_?
W???????????GB@I@A_e??h?@WCp?Ag_ADC?Qa?BB??SQ??
W???????????GB@`@H?`_?e?@c@T?Aw?AGS?`I?BA_?QW??
W???????????GBAE?c_e??d?@g@w?AQG@EG?gS?A`_?PS??
W???????????GBAH?b?e??d?@g@w?ASO@DC?SK?CQ_?Os??
W???????????GBAH?b?e??d?@g@w?ASO@DC?WK?CQ_?Os??
W???????????GBEC?E_Ao@P?Ag@K_CgOAIC?RG?Ae??SK??
W???????????GBEC?E_Ao@P?Ag@b?CgO@QC?RG?CU??[A??
W???????????GBGWCQ@W?_HA?WA@_ACG@@G?{???tO?Ai_?
W???????????GBOE?S_QGCQ?CoCgGCPOABO?R_?@o_?KK??
W???????????GBOE?S_QGCQ?CoE_GCPOABO?R_?@o_?KK??
W???????????GBOE?c_EGCQ?GoC_gCDOAL??U_?@K_?KK??
W???????????GBOEAG_L?AQ??sCWGC`OABO?U_?@g_?KK??
W???????????GBOEAG_L?AQ??sEGGC`OABO?U_?@W_?KK??
W???????????GBOEAG_L?AQ??sEGGC`OABO?U_?@g_?KK??
W???????????GBSA@C_EG@K?@WEGGD__AAg?Qc??y??KK??
W???????????GBSC?S_IGAI?@WEOGCe?ACo?Pa?@S_?KK??
W???????????GBSC?c_QG?q??wECGCp?ADO?L_?AWO?KK??
W???????????GD?b?K_M?AE?Og@s?CgG@K_?SS?CD_?[@??
W???????????GD?h?H_M?AE?Og@s?CgG@K_?SS?DB??WP??
W???????????GD@BAC_QG?e?@gECG@L?@SO?aK?BOO?UG??
W???????????GD@BAC_QG?e?@gECG@M?ACo?SS?BP??R@??
W???????????GD@BAC_QG?e?@gECG@k?ACo?SS?BP??R@??
W???????????GD@H?W_Oo?Y?U?A_WDCO@I_?MO?C`_?Wg??
W???????????GD@H?W_Oo?Y?U?C_WBCO?w_?_k?Aa_?Sg??
W???????????GD@H?W_Oo?Y?U?C_WBCOAI_?MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGO@X??iG?AD_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGO@X??i_?AD_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGOAI_?MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?C_WBGOBI??MO?A`_?Oi??
W???????????GD@H?W_Oo?Y?U?EOGBCO?w_?_k?Aa_?Sg??
W???????????GD@HAG_OW?e?@gECG?t??f??TC?CQ_?U@??
W???????????GDABAC_IG?e?@gECG?{?ACo?QS?BGO?UG??
W???????????GDABAC_IG?e?@gECG@T?ACo?QS?BGO?UG??
W???????????GDAE?o_aO?J?B_@h?CoG@h??ga?CI_?IQ??
W???????????GDB@G@_`G?U?AgCEG@q?@D_?aK??k_?S`??
W???????????GDCB?c_QG?e?@gECG@T?AKO?SK?BGO?UG??
W???????????GDCB@C_IG?e?@gECG?{?ACo?QS?BGO?UG??
W???????????GDC`@G_HG?Y?AWB_OCWOAb??PS?AT??QE??
W???????????GDE@G@_HG?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????GDGWC`@S?_HA?WA@OAA_@AC?{???qW?Au??
W???????????GDP@@C__W?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????GDQ@?c__W?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????GECa?c_QG?d?@gB_GCWOAb??PS?AT??QE??
W???????????GH?RAO_B_?e?KG@g_@U?AGS?UG?CL??[@??
W???????????GH@PAO_W_?Y?AWE?W@oOAJ??dG?Aa_?Ko??
W???????????GH@PAO_W_?Y?AWE?gAoOAJ??dG?@a_?Ko??
W???????????GHCB?W_@o@c?HG?t?AOgAPO?PW?DW??WP??
W???????????GHCB?W_@o@c?HG@s?COg@PO?RG?DI??WP??
W???????????GHCB?W_D_@E?HG@[?COg@`O?UG?CJ??WP??
W???????????GHCB?W_D_@E?HG@s?COg@PO?RG?DI??WP??
W???????????GHCB?W_D_AE?DG@s?AWGASO?WS?CR??WP??
W???????????GHCP?o_W_?i?@WAoOCU?AcG?PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WCOWAp??j??XA?CJ??QQ??
W???????????GHCP?o_W_?i?@WCOWAp??j??XA?CJ??UA??
W???????????GHCP?o_W_?i?@WE?W@oOAJ??PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WE?WAp??j??LA?CJ??QQ??
W???????????GHCP?o_W_?i?@WE?WCU??sG?PW?C`_?KQ??
W???????????GHCP?o_W_?i?@WE?gBOOAJ??dA?AJ??EQ??
W???????????GHCPGO_@oBA?BOCOgF?O@H_?`g?@s??Ia??
W???????????GHCPGO_K_?M?HGCWG@gO@D_?go??t??YA??
W???????????GHC`GG_PO@E?BOCOgF?O@Oo?`W?@q??Ho??
W???????????GHOEO@cC_OW?`GACG@G_AG_?{???qg?At??
W???????????GHOP?Q_Oo@I?R?C_WBCO?{??SK?CI_?PS??
W???????????GHOP?Q_Oo@I?R?C_WBCO?{??SK?DA_?PS??
W???????????GHOP?Q_WO?M?R?C_WBCO?wO?TG?CI_?PS??
W???????????GHOP?Q_WO?M?R?C_WBCO?wO?TG?DI??PS??
W???????????GH_DG@_oG?M?F?Ch?AT?AHG?SS?@cO?Da??
W???????????GIODO@aD?GS?aCAAOCP?ACO?{???jG?BR??
W???????????GIODO@cD?_S?aCAAOAP??cO?{???jG?BR??
W???????????GK?J@A__o@Q?BC@q?CX?@Q_?X@?DCO?WI??
W???????????GK?J@A__o@Q?BC@q?Ch?@I_?X@?DCO?WI??
W???????????GK?Y?Q_GoCP?GK@U?Ad?AK_?X@?D_O?WI??
W???????????GKGoD?`GO_HA?WA?WAB?@AO?{???tO?Ai_?
W???????????GKHOCO`OO_o@K?A@GA?oA?K?{???qg?At??
W???????????GKH_DG@?WR?AACCAOA@G@?W?{???tO?Ai_?
W???????????GK_HOBA?WOW@AOCE?@OG?cG?{???tO?Ai_?
W???????????GK_IGCcG_Oc?`CAAOCCG?cG?{???ow?A{??
W???????????GK_IGCcG_OcA@CAAO@CG?cG?{???ow?A{??
W???????????GP?hA@_H_?U?IG@w?AOgAQO?Po?CR??[@??
W???????????GP?hI?_K_AI?@WCWG@gO@D_?w_?C`_?BW??
W???????????GP@Q@D??wCc?AcAgGCW_AaG?Qo?Cb??KE??
W???????????GP@QAD??wAc?Ac@H_CWG@U??ga?Ca_?HK??
W???????????GPCH?P_@o?s?KG@s?AOgASO?Pg?CR??[@??
W???????????GPCH?P_D_?U?KG@s?AOgASO?Po?CR??[@??
W???????????GPCI?o_SO?U??s@c_CW_@T??YG?CF??W@_?
W???????????GPE@?o_BO?e?CoE@GB_OAKG?Ig?AQ_?QW??
W???????????GPO`?E_Co?Y?[?C_WBOO@PO?Kg?EH??PW??
W???????????GQAP?D__g?k?CW@KG@p?@IG?co?AJ??[A??
W???????????GQCH?o_SO?T??w@c_CW_@T??YG?CF??W@_?
W???????????GQCH@P?KG?M?@S@c_CgOAgC?XG?Aq??O[??
W???????????GQCP?B_DG@I?IO@WG@`_AWG?`S?AR??[O??
W???????????GWGcD?`GOOo@K?C@GC?o@?K?{???tO?Ai_?
W???????????GWGcD?`GOP_@H?C@GC?o@?K?{???tO?Ai_?
W???????????GWGcD?`GO_o@K?A@GA?oA?K?{???tO?Ai_?
W???????????GWHCCO`OO_o@K?A@GA?oA?K?{???qg?At??
W???????????GW_SGHCP?PG?aGAC_CGO?gO?{???`w?@w_?
W???????????GW_SGHCP?PGAAGAC_@GO?gO?{???`w?@w_?
W???????????G`?J?I_oG@E?B_Ci?AX??oo?IQ?AcO?PQ??
W???????????G`?J?I_oG@E?B_Ci?AX?A_o?WQ?CSO?IQ??
W???????????G`?JAG_H_?U?IG@p?COg@QO?RO?CF??[@??
W???????????G`?JAG_H_?U?IG@w?AOgAQO?Po?CR??[@??
W???????????G`?TAC_@o@a?HG@o_@J?AKC?Qg?Ce??[@??
W???????????G`GQCc@O__HA?WA@_A?W@B??{???tO?Ai_?
W???????????G`GQCc@O__KA?KA@GA?o@B??{???tO?Ai_?
W???????????G`GQDC@G__IA?SA?WAD?@@O?{???jG?BR??
W???????????G`SA@D?AW?L?DODGOEC_AX??R@??l??KK??
W???????????GaOBAC_QG@S??wCCgCX?APG?T_?@o_?KK??
W???????????GaOBAC_QG@S??wD?gCL?APG?N??AS_?KK??
W???????????GaOBAC_QG@S??wD?gCL?APG?N??Ac_?KK??
W???????????GaOBAC_QG@S??wD?gCT?APG?N??Ac_?KK??
W???????????GaOBAC_QG@S??wDGGCT?APG?T_?@o_?KK??
W???????????GcGWD@@GGR?AAGCAGA@O@?S?{???io?BS_?
W???????????GcHODC@?WR?AACCAOA?o@?c?{???qg?At??
W???????????GoGKD?`GOP_@H?C@GC?o@?K?{???tO?Ai_?
W???????????GoGKD@@GGR?AAGCAGA@O@?S?{???io?BS_?
W???????????GoHGDA@?WR?AACCAOA@G@?W?{???tO?Ai_?
W???????????H@?L@O_aG?i?@WE?W@oOAKO?TG?BC_?SK??
W???????????H@?LAO_QG?i?@WE?W@oOAKO?TG?BC_?SK??
W???????????H@?h@A_aG?M?BGE?W@oOASO?RG?BC_?SK??
W???????????H@?h@A_aG?e?@gE?W@oOAU??Qo?A`_?SI??
W???????????H@?p@C__g?i?@WE?W@oOAS_?RC?BB??SQ??
W???????????H@ADAG_DG?e?@gE?W@oOASO?RG?BA_?PW??
W???????????H@A`?E_aG?U?AgE?W@oO@KO?`W?Cc_?KW??
W???????????H@Cc@Ga@O_E?B_FC??[OAOc?IK?@aO?Gi??
W???????????H@OE?D_QG?q?OoECGD_OADO?V??@S_?KK??
W???????????H@OE?D_d?AQ?@SECGD_OACo?V??@S_?KK??
W???????????H@SA?D_EGAK?@WDOOE?gAE_?Kc??y??KK??
W???????????H@SA?D_EGAK?@WEOGCd??iG?Pc??y??KK??
W???????????H@SA?D_EGAK?@WEOGD__?iG?Pc??y??KK??
W???????????HGICCO`AO_o@K?A@GA?oA?K?{???tO?Ai_?
W???????????I@D@?W_B_?e?CgE@G?t?AHG?RC?Ba??So??
W???????????I@OEAG_DO@Q??sECGD_OAHO?V??@K_?KK??
W???????????I@OEAG_DO@Q??sEGGD_OAHO?U_?@K_?KK??
W???????????I@SA?D_IG?k?@WDCOE?gAX??R_?@g_?KK??
W???????????I@SA?T?AW?L?DOEGGD?oAX??L_?AS_?KK??
W???????????IA@`AG_?w?Y?Ao@g_B@G@L??Sa?Cp??SW??
W???????????IAD@?P_Ag?M?B_@c_CW_@d??UG?D@G?QH??
W???????????IAD@?P_Ag?M?B_@c_C[?@d??UG?D@G?QH??
W???????????ICGWC_`COPGA?SACGCAO@?W?{???pW?Ay??
W???????????ICGWC_`COPGAACA?gC?o@@G?{???pW?Ay??
W???????????ICGWC`@CGOKACCC?oAAG@AG?{???pW?Ay??
W???????????ICHGCO`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????IOAEBCAA_PAA?gCC_AD?AK??{???eW?Ce_?
W???????????IOGKC_`COPGA?SACGCAO@?W?{???pW?Ay??
W???????????IOGKC_`COPGAACA?gC?o@@G?{???pW?Ay??
W???????????IOGgC`@?gOKACCC?oAAG@AG?{???pW?Ay??
W???????????IOOKOc@?g_E@CGAAGCCG?aG?{???pW?Ay??
W???????????IOOKOc@?g_E@CGCAGACG?aG?{???pW?Ay??
W???????????IOOKOcC?gGE@CGAAG@CGAAG?{???pW?Ay??
W???????????I_GWC`@?gOKACCC?oAAG@AG?{???pW?Ay??
W???????????I_HGCA`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????J?GKCO`AOPGA?WA?gCAG@AG?{???pW?Ay??
W???????????J?GgCA`AOOKACCC?oAAG@AG?{???pW?Ay??
W???????????K@?d?K_@o@Q?IG@Q_@L?AKC?UG?Ce??[@??
W???????????K@@P?S_Oo@K?BGEOG@[?@SG?cc?D@O?KI??
W???????????K@@Q@P??w?h?@o?k_CWG@c_?UO?C`O?SW??
W???????????KA?J?g_Og?k?@W@U?AcGAEG?RG?Cb??[A??
W???????????KA@D@C_EG?U?Ag@[?Aq?AD_?WK?Cc_?W@_?
W???????????KAAD?c_EG?e?@g@T?Ck?@L??SK?DA_?W@_?
W???????????K_AP?d?CW?L?@W?[_DOOASC?UG?BI??O[??
W???????????OBCD@G`@G?q?CoCKGBC_?Y_?aE?@gO?WK??
W???????????OBCP@A`@G?i?DOCKGAc_?j??FA?D?o?XC??
W???????????OBGE?c_EGCQ?GoCSOC_gB@_?Pc?@d??Dg??
W???????????OBGE@C_aG@I?BOCKGCoOB@_?TC?@d??Dg??
W???????????OBIC?c_`O?q?@SDGOCT??qC?Pc??y??KK??
W???????????OBIC?c_`O?q?@SD_GCGoAI_?Sc??y??KK??
W???????????OBICAD?EG@Q??sDCOEG_AX??L@??\??KK??
W???????????OBK@@A_BG?i?DOCKGAc_?j??FA?D?o?XC??
W???????????OD@B@C`_G?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????ODCQCD?QG?h?CWDGGEOOA@o?Ic??x??Gw??
W???????????ODD@@@`@G?U?AgCEG@Y?@P_?`K??s_?[@??
W???????????ODGB?K_oG@I?BOCOoCk?@PG?KK?AT??Dg??
W???????????ODGB@__`G?U?AgCEGDO_?UO?pA?Aq??Ck??
W???????????ODGH?W_Go?Y?Y?COWBCO@K_?_k?@Q_?YG??
W???????????ODGH@___W?U?AgCEG@q?@D_?aK??k_?S`??
W???????????ODGHAG_WG?U?AgDGOAoOAH_?DK?@S_?Gw??
W???????????ODGP?S_Go?Y?Y?COWB_OAe??RO?@P_?QI??
W???????????ODGP?S_Go?Y?Y?C_WBCOAK_?TO?@`_?OY??
W???????????ODGP?S_Go?Y?Y?C_WBCOAk??TO?@`_?OY??
W???????????ODGP?S_Go?Y?Y?C_WBOOAK_?TO?@`_?OY??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?X_?CI_?HK??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?Y_?CK_?PK??
W???????????ODGP?S_Oo@I?R??wGE_O?oo?i_?CI_?HK??
W???????????ODGP?S_Oo@I?R?CoGECO?oo?J_?CI_?HK??
W???????????ODGP?S_Oo@I?R?CoGF?O?oo?J_?CI_?HK??
W???????????ODK@@@_HG?U?AgCEG@R?@T??Bc?C`_?S`??
W???????????OD_HCG_CoBA?P_?sGB_O?go?dC?AL??XG??
W???????????OEOoGc?R?B_A@GC@_@OO?WO?{??@Ig?AT_?
W???????????OH?MD@?g_?b?@S@J?CT?@X??k@?EGO?KQ??
W???????????OH?MDA?gO?b?@S?t?@J?Bo??b@?AQO?Gq??
W???????????OH?pE?_B_AE?EGC`ODG_?i_?WQ??y??IQ??
W???????????OHCPCO_@oBA?BOCOgAcOA`G?MG?CL??Ka??
W???????????OHCPCO_@oBA?BOCOgECOAD_?Eg?BQ??Ea??
W???????????OHCPCO_PO@E?BOCOgAcOA`G?KK?CL??L_??
W???????????OHCPCO_PO@E?BOCOgBAOAQG?`W?@`_?Ho??
W???????????OHCPCO_PO@E?BOCOgECOA`_?Dg?AY??MA??
W???????????OHGDA@_EGB@??wCQOCK_@aG?SS?@J??BS??
W???????????OHGP?Q_WO?M?R?CoGECO?sO?`W?AQ_?DS??
W???????????OHGP?Q_WO?M?R?CoGECO@s??`W?AQ_?DS??
W???????????OHGP?Q_WO?M?R?CoGF?O?sO?`W?AQ_?DS??
W???????????OHGPAO_@oBA?BOCOgECOAD_?Ig?Aq??Ka??
W???????????OHGPAO_@oBA?BOCOgECOAS_?Ig?Aq??Ka??
W???????????OHGPAO_PO@E?BOCOgECOAD_?KK?Aq??Do??
W???????????OHG`?I_GoAI?R?CgGEAO?wO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CgGEAO@oO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CgGF?O?wO?R_?@J??OU??
W???????????OHG`?I_GoAI?R?CoGEAO@oO?R_?@J??OU??
W???????????OHG`?I_Oo@I?R?C_WBAO@SO?MG?CY??OU??
W???????????OHG`AG_@o@a?HOCWG@oOB@G?HW?Cd??Ia??
W???????????OHG`AG_DO@E?HOCWG@oOB@G?HW?C`_?Io??
W???????????OHG`AG_QO?M?EOCOgDGO@QG?_w??x??KI??
W???????????OHG`AG_QO?M?EOCOgECO?sG?`W??t??KI??
W???????????OHK@?W_@o@a?HOCWGBOOAPG?HW??t??Ia??
W???????????OHK@?W_@oAQ?EOCWGCcO@cG?oS??j??DS??
W???????????OHK@?W_@oAQ?EOCWGDCO@SG?cS?@J??BS??
W???????????OHK@?W_Og@B??wCSOCI_@`G?Sc??r??Cs??
W???????????OHK@?W_P_?U?EGCWGD@O?T_?UA?BG_?QQ??
W???????????OHK@?W_QO?M?EOCOgDCO@SG?`W??t??KI??
W???????????OP?hE?_PO?U?EOCOgECO@_o?V??CJ??DW??
W???????????OP?hE?_PO?U?EOCOgECO@_o?V??Cb??DW??
W???????????OP?hE?_PO?U?EOCOgEGO@_o?U_??j??SW??
W???????????OP?hE?_PO?U?EOCOgEGO@_o?U_?Cb??Dg??
W???????????OPCHCO_@oAQ?EOCOgEGO@Y??_w?@X??EI??
W???????????OPCHCO_PO?U?EOCOgEGO@_o?U_?CF??Dg??
W???????????OPCHCO_PO?U?EOCOgEGO@_o?U_?CF??Eg??
W???????????OPCICB?CgAH?DGD_GEOOA@o?Io??w_?Gs??
W???????????OPGHA@_Og@Q?AoCKGCa_AGg?WE?@U??Ic??
W???????????OPGHAO_@oAQ?EOCOgEGO@I_?[C??j??SW??
W???????????OPHAAS?Og_E??kCU?CgG@WG?KS?AK_?[C??
W???????????OQOKGo?U?BGA@_C?o@OO?WO?{??@Ig?AT_?
W???????????OSOgG`?POAoA@GC@_?o_?k??{??@Cw?Ak_?
W???????????OWOEGo?U?BGA@GC@_@OO?WO?{??@Ig?AT_?
W???????????OWPCGP?X?AoA@OC@O@O_?WG?{???dg?Ch_?
W???????????O`GBAB?HOAS?@cCWGDD?B@G?XC??m??JC??
W???????????O`K@?K_CoAI?DODAOC`_@gO?TA?@L??BW??
W???????????O`K@?K_CoAI?DODO_CgO@`G?SK?@L??BW??
W???????????O`KA@D??w@S?@cCWGCd?B@G?UC?@U??Kc??
W???????????O`KA@G_@W@K?@WCWOC_gB@_?YC??t??Cw??
W???????????O`KA@G_@W@K?@WCgGDO_B@_?RA??t??Cw??
W???????????OaGB@g?`G?T??wEOGCL?APG?Ic?Ag_?KK??
W???????????OaGB@g?`G?T??wEOGCL?APG?M_?Ag_?KK??
W???????????OaGBAC_IGAK?@WCWOCCgB@_?TC?@L??FG??
W???????????OgGcOgAAOGPA?cC?oA?g?_g?{???kW?BM??
W???????????Oga_BGC@OAK@@GAG_@OOA@O?{???cw?Ck_?
W???????????OoHGDAAW?G`?`GA@GA?oA?K?{???tO?Ai_?
W???????????P@?FAC_PO?q?`OCSGD_OB@_?Sc?@L??Bg??
W???????????P@GBAA_PG?e?@gCEGCWO?dO?Dg?Bo??WE??
W???????????P@K@@@_@g?e?@gCEGDGO?TO?Bg?BO_?YC??
W???????????PAGB?W_`GAK?@WCSOCGgB@_?Sc?@L??Bg??
W???????????PAGB?W_`GAK?@WCSOCGgB@_?[C?@L??Bg??
W???????????PAGB?W_`GAK?@WCcOCGgB@_?[C?@L??Bg??
W???????????POHGPOAC_GaA@GC@_A@O?`O?{???Ww?A[_?
W???????????Q@CP?D`?g?q?CoCKGCQ_?kG?Eg?A_o?[C??
W???????????Q@GDA@_BG?q?CoCKGCOo?l??Eg?B@O?II??
W???????????Q@GDA@_BG@I?BOCKGCOo?l??Eg?BCO?Ia??
W???????????Q@GE?D_EGCQ?CoCgGCS_B@_?Pa?@d??Dg??
W???????????Q@GEAC_HO?q?@SDCGE_OAGo?Pc??y??KK??
W???????????Q@GEAC_HO?q?@SDGGE_OAGo?Pc??y??KK??
W???????????Q@GEAC_HO?q?@SDGGE_OAI_?Pc??y??KK??
W???????????Q@GEAG_EO@I??sCKGCoOB@_?TC?@d??Dg??
W???????????Q@GP?D__g?q?CoCKGCR??[G?Ic?E?o?MC??
W???????????Q@K@?D_Ag@K?BGCKGCOo?l??Eg?AgO?KQ??
W???????????QAGD?D_IG?q?OoEG_Cq?@QC?LA??\??KK??
W???????????QA_BAa@?g?h?@g?u?AIG?eG?oc?CX??MC??
W???????????QC?F?c_EOGP?OgD__EB?@cG?S`?@T??Bg??
W???????????QCGKOKC?oGPACCACG@CO@CG?{???pW?Ay??
W???????????QCGKOSC?oH@A@CACG@AO@CG?{???pW?Ay??
W???????????QOGKOcA?g_E@CG@AGCCG?aG?{???pW?Ay??
W???????????Q_ICCgAH?Ga?_cAAGA?oA?K?{???kg?BL??
W???????????R?GKOcC?oOD?aC@AOCAG@AG?{???pW?Ay??
W???????????S@?FCD?EG@Q?GoCWGCc_B@_?Qa?BG_?FG??
W???????????S@GHOA_WG?e?@gCgOBOO?Wo?HS?AL??PW??
W???????????S@GP?S_PO?U?EOCOgCcO@cG?KK??y??WK??
W???????????S@GP?S_PO?U?EOCOgCgO@aG?KK??u??Gk??
W???????????S@GP?S_PO?U?EOCOgCgO@aG?KK??u??WK??
W???????????S@IA?T?IG?L?@WDCGEGOAX??Qc?@g_?KK??
W???????????S@`A?[@?gAE??kAY?CSG@aG?Dc?@p??WE??
W???????????SA?F?c_PO?p?`ODGOCS_B@_?Y@?@d??Bg??
W???????????SA?F?c_PO?p?`ODGOEB?@gC?Pc?@d??Bg??
W???????????U?GB?g_DO?L?@WCgOCSGB@_?Pc?@X??EW??
W???????????W@?F?K_oG@I?BOCg_CSO@PG?QK?@d??Dg??
W???????????W@?R?E_oG?w?CWCQ_C`O@T??Qa?@c_?Dc??
W???????????W@?X?Q_GoAI?R??wGE_O?oo?i_?AQ_?Gs??
W???????????W@?X?Q_WO?M?R?CoGECO@S_?hC?AQ_?DS??
W???????????W@?X?Q_WO?M?R?CoGECO@S_?hO?AQ_?DS??
W???????????W@?d?K_GoAI?R?CoGDAO?oo?J_?AQ_?WS??
W???????????W@?d?K_HOAE?R?CoGDAO?oo?J_?AI_?WS??
W???????????W@?d?K_Oo@I?R?CoGDCO?oo?pC?@Y??HS??
W???????????W@?d?K_Oo@I?R?CoGEAO@SO?gK?@Y??HS??
W???????????W@?hAG_K_AI?@WCWG@gO@D_?go?C`_?JO??
W???????????W@CH?W_@oAQ?EOCOgECO@PO?RG?@s??Sg??
W???????????W@CH?W_@oAQ?EOCOgECO@[??KS?CJ??DS??
W???????????W@CP?S_PO?U?EOCOgECO@Oo?RO?@s??SK??
W???????????W@CP?S_PO?U?EOCOgEGO@Oo?Qo?@w??SK??
W???????????W@CP?S_PO?U?EOCOgEGO@Oo?Qo?Dc??Ck??
W???????????W@C`?K_@oAQ?EOCOgEGO@PO?Qg?@h??SW??
W???????????W@C`?K_@oAQ?EOCOgEGO@PO?Qg?@w??SW??
W???????????W@D@@O_AW?LA?WDo?EB?@KO?Sa?@HO?CY??
W???????????WC?FAG_PO@H?BGDo?EB?@SG?Q`??d_?@i??
W???????????WOc_?d?Og?[?AKEP?@`GA_W?`P??qO?Gq??
W???????????[?_B@C_Go?d?@gDW?ASO@DC?ES??l??WE??
W???????????_HGSGP?`_A`?DGCW_AgG?wG?co?@L??HK??
W???????????_HOBCA_oG?U?E_A`_@POAQG?bC?AU??Eg??
W???????????_HOPE?_Ao@K?IGB@O?f?ASG?UC?DC_?Dg??
W???????????_HOPE?_BO?e?KODA_A`_ASG?YA?@L??BW??
W???????????_H_EGA`@OGS@@_ACO@GGAI??{???qW?Au??
W???????????_K_BGC`?oGW@AOCE?@OG@CG?{???tO?Ai_?
W???????????_K_BGD@?gGg@AC@AOAA_AK??{???jG?BR??
W???????????_PGDGC_DO@E?X??kGB_OBK??cK?AE_?Ck??
W???????????_POHE?_Oo@I?BOD@_BAOAQG?TC??r??Do??
W???????????_aOPEC?Og@E??kCq?Ak?AcC?YA?@E_?WE??
W???????????_cGgGWCAO_H@?S@AG@?o@?g?{???kW?BM??
W???????????_oOKCD?_g@a?HCCOoCHG@PG?W`?@I_?BS??
W???????????_ob?CKAC_OH?_W@OGAGOA?K?{???tO?Ai_?
W???????????_ob?GE@A_GH@GC@COAGOA?K?{???kg?BL??
W???????????`CSAD?_Ag?M?AKCs?AY??s_?oH?DAO?KQ??
W???????????`GOgCKCCO_S@CO@GOAAO?aO?{???`w?@w_?
W???????????`_SODC?Ag?M?AKCo_AWO?sC?oH?DAO?KQ??
W???????????`_aOCKAC_OH?_W@OGAGOA?K?{???tO?Ai_?
W???????????`_aOCWA@_GH?_WAOGAGOA?K?{???tO?Ai_?
W???????????a@OEGK?Q_B_ACGCC_@OO?W_?{???eW?Ce_?
W???????????a@OIGI?U?_QAA_CG_?oO?k??{??@Cw?Ak_?
W???????????a@OIGI?U?_QAA_CG_?o_?k??{??@Cw?Ak_?
W???????????a@OKGH?U?_IA@OCK??oO?k??{??@Cw?Ak_?
W???????????a@OKGH?U?_IA@OCK??o_?k??{??@Cw?Ak_?
W???????????a@OKGH?Y?_WA?WCK?@OO?WO?{???hW?CY_?
W???????????a@OQGE?OoB_ACGCC_?q??g_?{??@Ig?AT_?
W???????????a@OQGE?Q_AgA?gCE??oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgA?gCG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgA?gCK??oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgAB?CGO?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q_AgAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?Q__IAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@OQGE?R?AEACGCC_?w??i??{??@Ig?AT_?
W???????????a@OQGE?R?BA?IOC?oCE?AC_?{??@Ig?AT_?
W???????????a@OQGE?R?_EAB?CH??w??i??{??@Ig?AT_?
W???????????a@OQGE?R?_EAB?CH?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?U?BGA?WCK?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?U?BGA@_CK?@OO?WO?{??@Ig?AT_?
W???????????a@OQGE?WOAcA@_C?o?q??g_?{??@Ig?AT_?
W???????????a@OQGE?[?_WACGCC_?p??gO?{??@DW?Ai_?
W???????????a@OQGE?[?_WACGCC_?q??g_?{??@Ig?AT_?
W???????????a@OQGECI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@OQGQAH?AK?L?CK?@OO?Y??{???gw?C[_?
W???????????a@OSGD?R?B_ACOCCO@O_?WG?{???dg?Ch_?
W???????????a@OSGD?WOAcAD?CD?@Q??W_?{???eW?Ce_?
W???????????a@OSGD?WOAgA?WCI?@Q??WO?{???eW?Ce_?
W???????????a@OSGD?Y?_WACGCC_@OO?W_?{???eW?Ce_?
W???????????a@OSGD?[?_WACOCCO@O_?WG?{???dg?Ch_?
W???????????a@OSG`AD?B_A?WCI?@OO?W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?WCI?@Q??WO?{???eW?Ce_?
W???????????a@OSG`AD?B_A?WCI?@Q??W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@Q??WO?{???eW?Ce_?
W???????????a@OSG`AD?B_A?gCI?@Q??W_?{???eW?Ce_?
W???????????a@OWGB?QOAKACGCC_?w??i??{??@Ig?AT_?
W???????????a@OWGB?Q_B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OWGB?T?BOA@OCK?@OO?WO?{???eW?Ce_?
W???????????a@OWGB?WOAcA@GC@_?q??g_?{??@Ig?AT_?
W???????????a@OWGB?WOAcAB?CH??q??g_?{??@Ig?AT_?
W???????????a@OWGB?WOAgA?gCI?@Q??WO?{???eW?Ce_?
W???????????a@OWGB?Y?_KA@GCK?@OO?WO?{???hW?CY_?
W???????????a@OWGB?Y?_SACGCD?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_AE?J??X?CAOA?o?{??@Ig?AT_?
W???????????a@OWG`AC_AQ?GoC?oCE?AC_?{??@Ig?AT_?
W???????????a@OWG`AC_AQ?GoCK??w??i??{??@Ig?AT_?
W???????????a@OWG`AC_Ao?K_CK?@OO?WO?{??@Ig?AT_?
W???????????a@OWG`AC_B_A?WCI?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_B_A?gCI?@OO?W_?{???eW?Ce_?
W???????????a@OWG`AC_B_A@GC@_?p??gO?{??@DW?Ai_?
W???????????a@OWG`AC_B_A@GC@_?q??g_?{??@Ig?AT_?
W???????????a@OWG`AC_B_AB?CH??q??g_?{??@Ig?AT_?
W???????????a@OWG`AC_B_AB?CH?@OO?WO?{??@Ig?AT_?
W???????????a@OWG`AC_B_AC_CE??p??gO?{??@DW?Ai_?
W???????????a@OWGaACOB_A@OC@O@O_?WG?{???dg?Ch_?
W???????????a@OaGEAQ?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@OaGIAH?AK?L?CK?@OO?Y??{???gw?C[_?
W???????????a@OoGcA?o`_A@GC@_@OO?WO?{??@Ig?AT_?
W???????????a@PGGPAQ?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POGPA@_`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POGPAP?`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POH@A@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@POH@A@_`_A?gCA_?S_?k??{???gw?C[_?
W???????????a@POHCAC__QA?o?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`GA@G?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A?g?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A?o?SO?Q_?k??{???gw?C[_?
W???????????a@POHCAC_`_A@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_@H?P__WACGCC_?w??i??{??@Ig?AT_?
W???????????a@P_@I?T?_IAB?CG_?oO?k??{??@Cw?Ak_?
W???????????a@P_@I?T?_KAB?CGO?oO?k??{??@Cw?Ak_?
W???????????a@P_@`?S__EAB?CH??q??g_?{??@Ig?AT_?
W???????????a@P_GDAQ?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GDCH?_aA@O?QO?P_?k??{???gw?C[_?
W???????????a@P_GDCH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_GEAAO`OAAG?PO?Q_?k??{???gw?C[_?
W???????????a@P_GEAAO`OAAO?PO?Q_?k??{???gw?C[_?
W???????????a@P_GEAQ?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GECH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_GECI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@__cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@__oAC_C?o@OO?WO?{??@Ig?AT_?
W???????????a@P_GHA@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GHA@_`GAAO?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@_`OA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHA@_`OAAO?SO?Q_?k??{???gw?C[_?
W???????????a@P_GHAP?`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_GHCI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@P_GIA@O_WACOCCO@O_?WG?{???dg?Ch_?
W???????????a@P_H@A@_`GAAGCA_?S_?k??{???gw?C[_?
W???????????a@P_HCCH?_cA@G?SO?Q_?k??{???gw?C[_?
W???????????a@P_HCCI?_cA?g?SO?Q_?k??{???gw?C[_?
W???????????a@QAGo?R?_SACGCD?@S??[??{???eW?Ce_?
W???????????a@QAGo?Y?_SACGCD??o_?i??{???eW?Ce_?
W???????????a@QAGo?Y?_SACGCD??p??i??{???eW?Ce_?
W???????????a@QCGo?R?_EAA_CI?@OO?Y??{???hW?CY_?
W???????????a@QCGo?R?_EAC_CE??w??i??{???dW?Ci_?
W???????????a@QCGo?R?_QAA_CG_@OO?Y??{???hW?CY_?
W???????????a@QCGo?R?_SACGCD?@S??[??{???eW?Ce_?
W???????????a@QCGo?R?_aA?oCI?@OO?Y??{???hW?CY_?
W???????????a@QCGo?Y?_SACGCD??p??i??{???eW?Ce_?
W???????????a@QCGo?Y?_SACGCD?@OO?W_?{???eW?Ce_?
W???????????a@QCGo?Y?_WACGCC_@OO?W_?{???eW?Ce_?
W???????????a@QGGQCK?_QA?o?SO?Q_?k??{???gw?C[_?
W???????????a@QGGo?Y?_SACGCD??o_?i??{???eW?Ce_?
W???????????a@Q_GEAAO`OAAG?PO?Q_?k??{???gw?C[_?
W???????????a@Q_GEAAO`OAAO?PO?Q_?k??{???gw?C[_?
W???????????a@R?GHA@_AaA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GHA@_AaA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GHA@_Ac?GgCH?CCOA@O?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GHA@_`OA?gCC_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CA_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CCO?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAC_CCO?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?C@_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?CCO?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAD?CCO?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?C@_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AIAE?CA_?s??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAC_CA_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAC_CA_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@O?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@O?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAD?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@O?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@O?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?C@_?q??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?CA_?p??gO?{???gw?C[_?
W???????????a@R?GHAC_AaAE?CA_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_AIA@GCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_AIA@GCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_AQA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_AQA?gCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_`GA@GCC_?s??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?p??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?q??gO?{???gw?C[_?
W???????????a@R?GPAA_`OA?gCC_?s??gO?{???gw?C[_?
W???????????aCOWCSA?gGEACCCCO@AG@CG?{???pW?Ay??
W???????????aCOWCSA?oGDA@CCCOAGG?cG?{???pW?Ay??
W???????????aCOgCKA?oGDA@CCCOAGG?cG?{???pW?Ay??
W???????????a_`OGE@A_GH@GC@COAGOA?K?{???kg?BL??
W???????????b?GWGQAOOP@?aCCAG@?oA?g?{???pg?Ax??
W???????????b?GcGK@OOP@?`CCCGA?oA?g?{???pg?Ax??
W???????????c@OPCC_Oo?q?Co?[GAc_?sG?EW?E@O?SI??
W???????????c@OPCC_Oo@I?BO?[G?r?@SO?Ka?ED??Sg??
W???????????cOW_?`_Og?Y?AoDP?AY??sO?SH??sO?WB??
W???????????cOW_?e?OW?Y?ASDGG@o_@L??SH?E?o?PS??
W???????????cOW_@C_Go?R?AoAgG@oOAM??oI?@J??HI??
W???????????g@OB?E_oG?i?DO@_oCQO@P_?Qc?@X??Qo??
W???????????gG@DGO_OoCQ?B_CoG@Y?@S_?`a?@c_?WI??
W???????????gOS_@C_Go?R?AoBOOC[?B?S?cI??q_?Gk??
W???????????o@?F?K_k?AQ?_o@oGCS_@aG?RG?C`O?II??
W???????????o@?F?K`COAK?T?@oGBG_@Og?Qo?CWO?QQ??
W???????????o@?J?I`?oDO?I_@oGBK?@Oo?QQ?CcO?Pa??
W???????????o@?J?I`K?CK?HG@oGB?o@T??Qg?CcO?Pa??
W???????????o@?R?E`?oCo?K_@oGBB?@SO?Qa?C`O?PI??
W???????????o@?R?E`B?BC?QG@oGB?o@T??Qg?CHO?OY??
W???????????o@?R?E`COBG?PO@oGBG_@Og?Qo?COo?Qo??
W???????????o@?XE?_Oo@I?BODAOC`_@cO?Sa?@T??Bg??
W???????????o@GHAA_WG?M?BGDOOAgO@IO?`g?@I_?BK??
W???????????oOK_?c_Oo?[?AKA`OD?gAI_?EP?@IO?Gq??
W???????????w?CB@S?I_?X?AW@`_@QO?eC?QD?AHO?QW??
W???????????w?CB@S?I_?X?AWCw?@`_?hG?H`?AOg?Gd??
X???????????@KASAAa?oCQ?_c?SG?IG?EG?AI?C?W?G[??~???
X???????????@KASAAa?oCQ?_c?SG?IG?EG?AI?C?W?O[??~???
X???????????@KASCA__oOa?QCA@G@AO?DC?AI?C?W?O[??~???
X???????????@KASCB?_g@a?ICAAOA@G?Og?GP?C?W?O[??~???
X???????????@KASCB?_gAa?ECAAOA@G?Og?GP?C?W?O[??~???
X???????????@KCS@A`?oOQ?_c?IG?cG?Gg?@a?C?W?O[??~???
X???????????@KCS@A`?oOQ?aC?IG?`G?Gg?@a?C?W?O[??~???
X???????????@KCS@A`?oOa?`C?`G?KG?Gg?@Q?C?W?O[??~???
X???????????@SAKAA`?oCa?ECAAG@@G@?g?AQ?C?W?O[??~???
X???????????@SAKGA`?oCa?EC?`G@AG@?g?AQ?C?W?O[??~???
X???????????@SAKGA`?oCa?EC?aG@@G@?g?AQ?C?W?O[??~???
X???????????@SCK@A`?oOQ?_c?KG?aG?IG?@I?C?W?O[??~???
X???????????@SCK@A`?oOQ?`C?HG?cG?Gg?@a?C?W?O[??~???
X???????????@SCK@A`?oOQ?aC?HG?aG?Gg?@a?C?W?O[??~???
X???????????@`GHGG_OgCB?DG?H_ACO?QO?AI?@A_?O[??~???
X???????????@`GHGG__gAB?DO?HO@C_@AG?AK??aO?O[??~???
X???????????@`GHGG__gAB?DO?HOAC_?aG?AK??aO?O[??~???
X???????????@`OHCG_OgCB?DO?HO?c_?IG?GK?AAO?O[??~???
X???????????@oABAA`AGO`?IOCAOAGO?cO?`H??dO?GM??}???
X???????????@oABAA`AGO`?IOCAOAGO?cO?`H?@DO?GM??}???
X???????????@oABAA`AGO`?KOCCO@GOA@O?`H??bO?CU??}???
X???????????@oABAA`AGO`?KOCCO@GOA@O?`H?ABO?CU??}???
X???????????@oABAA`AGO`?cG?cO?R??KO?`H?AAo?CU??}???
X???????????@oABAA`AGO`?cG?cO?R??KO?`H?CAo?CU??}???
X???????????@oABAA`AGO`AAG@GO?R??KO?`H?AAo?CU??}???
X???????????@oABAA`CGOPA@G?cO?Q_?`_?`H?@Go?GU??}???
X???????????@oABAA`CGOPAAG?aO?Q_?`_?`H?@Go?GU??}???
X???????????@oABAA`CGOPAAG?aO?R?A@O?`H?@Go?GU??}???
X???????????@oABAAaAGG`?KOCCO@GO?`O?`H??bO?GU??}???
X???????????@oABAAaAGG`?KOCCO@GOA@O?`H??bO?GU??}???
X???????????@oABAAaAGG`?KOCCOAGO?`O?`H??bO?GU??}???
X???????????@oABAAaAGG`?cG?cO?R??KO?`H?CAo?GU??}???
X???????????@oABAAaAGG`@CG?cO?R??cO?`H?CAo?GU??}???
X???????????@oABAAaAGG`AAG?gO?R??KO?`H?@Ao?GU??}???
X???????????@oABAAcAGO`?cC?W_@CO?`_?OU??hO?OU??}???
X???????????@oABAC`?oGP?QO?aO@H?ACG?A[?AGg?GT??}???
X???????????@oABAC`?oGP?SO?aO@H?ACG?A[?CCg?GT??}???
X???????????@oABAC`?oG`?QO?aO@B?ACG?BK?AAg?GT??}???
X???????????@oABAC`?oG`?QO?aO@B?ACG?BK?CAg?GT??}???
X???????????@oABAC`?oG`?QO?aO@H?ACG?A[?AGg?GT??}???
X???????????@oABAC`?oH@?QO?aO@B?ACG?BK?AAg?GT??}???
X???????????@oABAC`?oH@?QO?aO@B?ACG?BK?CAg?GT??}???
X???????????@oABAE@CGP@?`GAA_?S_?K_?_X?ADO?Ob??}???
X???????????@oABCC__g_P@AC?T?AGO@@O?CY?CH_?CR??}???
X???????????@oAD@D?_WGP@CC?c_?b??aG?_h?AAo?Ce??}???
X???????????@oAD@D?_WGP@CC?c_?b??aG?_h?CAo?Ce??}???
X???????????@oAD@D?_WGP@CCAC_?b??aG?_h?CAo?Ce??}???
X???????????@oAD@D?_WG`@@CCA_@B?@AG?`H?@Go?AU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?@Go?AU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?@Go?OU??}???
X???????????@oAD@D?_WG`A@CAA_@B?@AG?PH?CGo?AU??}???
X???????????@oAD@D?_WOP?aC?a_@B?A@G?`H?AD_?Cb??}???
X???????????@oAD@D?_WOP?aC?a_@B?AAG?`H?AD_?Cb??}???
X???????????@oAD@D?_WOP?aC?g_CAO?Q_?`H?@B_?GR??}???
X???????????@oAD@D?_WOP?cC?c_?b??aG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC?c_@B??aG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC?c_@B?@AG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cC@C_@B?@AG?_h?CAo?Ae??}???
X???????????@oAD@D?_WOP?cC@C_@B?@AG?_h?CAo?Ge??}???
X???????????@oAD@D?_WOP?cCAC_@B??aG?_h?CAo?Ae??}???
X???????????@oAD@D?_WO`?`C@G_AAO?a_?`H??b_?OR??}???
X???????????@oAD@D?_WO`?`C@G_AB??aG?`H?CAo?AU??}???
X???????????@oAD@D?_W_`@@C@A_@CO?P_?HH?AD_?Ob??}???
X???????????@oADA@`@OGP?SO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OGP?SO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OGP?cO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OGP?cO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OG`?SO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OG`?SO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`@OG`?cO?QO?d?ACG?PH?CB_?GR??}???
X???????????@oADA@`@OG`?cO?SO?R?ACG?PH?AAo?OU??}???
X???????????@oADA@`AGO`AAG@GOCA_@CO?`H??RO?CU??}???
X???????????@oADA@`AGP@AAC?SO?R??cO?OU?CHO?AU??}???
X???????????@oADA@`GGO`A@C?X?@CO?`O?`E?ABO?AU??}???
X???????????@oADA@aAGG`AAOCAOAG_?cG?`H?@B_?GT??}???
X???????????@oADA@aAGG`ACC?SO?R??SO?GU?AHO?OU??}???
X???????????@oADA@cAGH@@AC?SO?R??SO?GU?AHO?OU??}???
X???????????@oADA@cAGP@?aC?SO?R??cO?OU?CHO?AU??}???
X???????????@oADAB@?WHCAAOCAGAGG@AG?Ch?AB_?Od??}???
X???????????@oADAD@AGGa@CO?c_?QO?K_?_[?ADG?O`_?}???
X???????????@oADAD@AGOQ?aO?g_?SO?K_?_[?ADG?O`_?}???
X???????????@oADAD@AGOQ?aO?g_?T??KG?_[?AHG?OP_?}???
X???????????@oADADAAGGQ?aO?g_?T??KG?_[?@HG?OP_?}???
X???????????@oAE@C__WCc?aCCAGAAO?cG?PD?@B_?OT??}???
X???????????@oAE@C__WGc@AC@AGAAO?cG?`D??b_?OT??}???
X???????????@oAE@C__WOS?`CACGCAO?aG?`D??d_?Gd??}???
X???????????@oAE@C_h?C`?PG@C_@AG@CG?O[?CGg?OT??}???
X???????????@oAEAC`?WAP?PGCB?ACGAAG?Gk?CGg?Gd??}???
X???????????@oAEAC`?WAP?QGCD?ACGA@G?G[?CGg?Gd??}???
X???????????@oAEAC`?WHG?HC?aOACG@CG?O[?CGg?OT??}???
X???????????@oAH@B?c_CW?SGACG@GG?`G?PK?CAg?OT??}???
X???????????@oAH@B?c_CW?SGAGG@CG?`G?HK?CAg?GT??}???
X???????????@oAH@B?c_CW?SGAGG@CG?`G?HK?CAg?OT??}???
X???????????@oAH@B@A_CW@@CCAO@CG?QG?_k??gg?Cd??}???
X???????????@oAH@B@A_CW@@GCAG@CG?QG?_k?AGg?Cd??}???
X???????????@oAH@BCA_GW?PGAAG?cG?aG?Ok?@Gg?Od??}???
X???????????@oAHAB@?WCP?HGAA_CB?ACG?HK?CCg?GT??}???
X???????????@oAHAB@?WC`?HGCC_CB?ACG?HK?AAg?GT??}???
X???????????@oAHAB@?WD@?HGAA_CB?ACG?HK?CCg?GT??}???
X???????????@oAHAB@?WD@?HGCC_CB?ACG?HK?AAg?GT??}???
X???????????@oAHAB@AGO`?cG?h??SO?HO?`D?ABO?CU??}???
X???????????@oAHAB@AGO`?cG?h??SO?HO?`D?CBO?CU??}???
X???????????@oAHAB@AGOa?SC?Q_?WO?Q_?_d?CBO?Ge??}???
X???????????@oAHAB@AG_`@@O@CO?S_?Q_?PB?CBO?Ce??}???
X???????????@oAHAB@CGGQ?S_?WO?S_?PC?`D?AB_?OT??}???
X???????????@oAHAB@CGOP?`G@G_?S_?S_?`B?ADO?OM??}???
X???????????@oAHAB@CGOP?`GAG_?S_?S_?`B?ADO?OM??}???
X???????????@oAHABAAGG`?cG?h??SO?HO?`D?CBO?GU??}???
X???????????@oAHABAAGG`A@G@A_?SO?P_?`D?@HO?GU??}???
X???????????@oAHABAAOG`?P_?gG?W_?IG?_T?CHO?GU??}???
X???????????@oAHABACGGPA@G?SO?Q_?P_?`D?@D_?Gd??}???
X???????????@oAHABACGGPA@G?S_?WO?S_?`D?@DO?GM??}???
X???????????@oAHABCD?H@?aGAGOCG_?S_?G[?CAW?GQ_?}???
X???????????@oAHABCD?OPA@GAGOAC_?S_?G[?@CW?Oa_?}???
X???????????@oAHC@__gO`A@C?QO?W_?Q_?PI?@B_?OR??}???
X???????????@oAHC@__gO`A@C?SO?Q_?S_?OY?@D_?Ob??}???
X???????????@oAHC@__gO`A@C?WO?Q_?Q_?OY?@H_?OR??}???
X???????????@oAHC@__g_P@AC?Q_?SO@C_?CY?@D_?Ob??}???
X???????????@oAHCB?_WAc?aC?QOCB?ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WAc?cC?QOCB?ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WGW?aC?QOCC_ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WGW?cC?QOAA_ACG?DK?CCg?GT??}???
X???????????@oAHCB?_WGW?cC?QOCC_ACG?DK?AAg?GT??}???
X???????????@oAHCB?_WHG?`C?QOAG_ACG?C[?CCg?GT??}???
X???????????@oAHCB?_WHG?`C?QOCC_ACG?C[?AGg?GT??}???
X???????????@oAHCB?_WHG?aC?QOCC_ACG?C[?AGg?GT??}???
X???????????@oAI@A_c_CWACGAGG@CO?`C?HK?AAo?OS_?}???
X???????????@oAI@A_c_GW?SG@GG@CO?PC?`K?AAo?GS_?}???
X???????????@oAI@A_c_GW?SG@GGACO@@C?PK?CAo?OS_?}???
X???????????@oAI@A_c_GW?cG?gGACO@@C?PK?CAo?OS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?HK?AAo?GS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?HK?AAo?OS_?}???
X???????????@oAIAA`COGP?SG?WG?S_?P_?`K?AAo?GS_?}???
X???????????@oAIAA`GGGa?`O?h??SG?PG?_X?AD_?Ob??}???
X???????????@oAIAAaAOGP?HO?b??cO?IC?_k?@Go?Gc_?}???
X???????????@oAIAAaAOGP?KO?d??gO?IC?_[?@Co?Gc_?}???
X???????????@oAIAAcAGOQ?`O?b??SG?QG?HH?AD_?Ob??}???
X???????????@oAIAAcAOOP?cG@CG?W_?Q_?G[?ACo?Oc_?}???
X???????????@oAIAAcB?OS?`G@CG?QG?Q_?HK?AGW?OR??}???
X???????????@oAKA@aA__Q?aC?QG?b??QO?HE?CHG?GT??}???
X???????????@oAPC__cGOW?KG?S_@A_?PG?OF?@DO?Ae??}???
X???????????@oAPC__cGOW?KG?S_@A_?PG?_F?@DO?Ae??}???
X???????????@oA`CG_gGOa@@_?aO?Q_?cO?_F??XO?AU??}???
X???????????@oB@CO_aGOS?`G?gO?S_A@_?_F?ADO?Ce??}???
X???????????@oCB@A`AGO`?aG?QOCA_@@_?`H?AGo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R??cO?`H?AAo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG?WO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG?WOAB??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?aG@G_CA_@CG?`H??RO?AU??}???
X???????????@oCB@A`AGO`?aGAGO?R??cO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?cG?SO?R??SO?`H?AAo?CU??}???
X???????????@oCB@A`AGO`?cG?SO?R??SO?`H?CAo?CU??}???
X???????????@oCB@A`AGO`?cG?SO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@A`AGO`?cGCCO?R??SO?`H?AAo?CU??}???
X???????????@oCB@A`AGO`AAG?WO?R??cO?`H?AAo?AU??}???
X???????????@oCB@A`CGOP?`G?SOCA_?H_?`H?AGo?AU??}???
X???????????@oCB@A`CGOP?cO?WOCCO?PO?`H?@BO?GU??}???
X???????????@oCB@A`CGOPA@G?SO?a_?H_?`H?@Go?GU??}???
X???????????@oCB@A`CGOPA@G?SO@A_?H_?`H?AGo?AU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?@Go?AU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?@Go?GU??}???
X???????????@oCB@A`CGOPAAG?QOCA_?`_?`H?AGo?AU??}???
X???????????@oCB@A`CGOPAAG@AOCA_?H_?`H?AGo?AU??}???
X???????????@oCB@A`GGOPAAC@A_@CO@C_?`E??RO?AU??}???
X???????????@oCB@A`GGOPAAC@CO@B?@CO?_U??XO?AU??}???
X???????????@oCB@AaAGG`?IG@GO@B??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO?R??cO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO@B??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?IGAGO@B??cO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?IGAGO@B??cO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?KGACO@B??cO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cG?SO?R??SO?`H?CAo?GU??}???
X???????????@oCB@AaAGG`?cG?SO?R?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cG?SO@B?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`?cGACO@B?@CO?`H?CAo?AU??}???
X???????????@oCB@AaAGG`AAG?WO?R??SO?`H?@Ao?GU??}???
X???????????@oCD@@`AGO`@CO@GO@C_@@G?`H??R_?AT??}???
X???????????@oCD@@`AGO`AAOCAO@G_@CG?`H??R_?AT??}???
X???????????@oCD@@`AGO`AAOCAOAG_?cG?`H??R_?AT??}???
X???????????@oCD@@aAGG`@CO@GO?S_?PG?`H?@B_?GT??}???
X???????????@oCD@@aAGG`AAOCAO?W_?SG?`H?@B_?GT??}???
X???????????@oCD@B@?WGc@@OAGGCAOAAC?AX??dO?Oe??}???
X???????????@oCD@B@?WGc@@OAGOCAO@AC?AX??dO?Oe??}???
X???????????@oCD@B@?WGc@@OAGOCAOAAC?AX??dO?Oe??}???
X???????????@oCD@DAAOG`?KC?h??Q_?QG?_X?@Go?GU??}???
X???????????@oCE@C`?WDG?PC?QOACG@CG?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?QOACG@CG?O[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?QOCGG@CG?G[?ACg?OT??}???
X???????????@oCE@C`?WDG?PC?WOACG@@G?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?PC?WOCGG@@G?G[?ACg?OT??}???
X???????????@oCE@C`?WDG?QC?QOAAG@CG?G[?CGg?OT??}???
X???????????@oCE@C`?WDG?QC?WOCAG@@G?G[?AGg?OT??}???
X???????????@oCH@B@?WA`?PGAC_AGO@@C?G[?CGg?OT??}???
X???????????@oCH@B@?WDAACOAH?CAG@@G?G[?ACg?OT??}???
X???????????@oCH@B@AOOP?H_?a_?SG?QG?Ok?@Gg?Od??}???
X???????????@oCH@BAA_GW?cC@CO?g_?IC?_R?CD_?Gd??}???
X???????????@oCI@A`C_GW@AGAAG?WO?SC?_U?CDG?Ge??}???
X???????????@oCI@AaA_GW@AG@CG?QO?PC?_k?@Go?Gc_?}???
X???????????@oD@@G`CGCS?KG@AOAB??IO?OF??dO?Oe??}???
X???????????@oD@@G`CGCS@@G?WO?S_?`_?_F??dO?Ge??}???
X???????????@oD@@O`AGCS@@G?WO?R??aO?_F??dO?Ge??}???
X???????????@oD@GG_SGCS?KG@AO?R??aO?_F??dO?Ge??}???
X???????????@oD@GG`CGCS?KG@AO?S_?H_?_F??dO?Ge??}???
X???????????@oGB@A__oAQ?QCAA_AGGACG?HK?CBG?GT??}???
X???????????@oGB@A__oC`?HGAAGAG_AAO?G[?CHG?GT??}???
X???????????@oGB@A__oC`?HGAGGAA_AAO?HK?CBG?GT??}???
X???????????@oGBAA_OoPA@ACAA_CAGAAG?BH??bO?CU??}???
X???????????@oGH@B?_WCc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGH@B?_WGc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHA@_OgO`A@CAG_AAOAA_?BI??b_?CR??}???
X???????????@oGHAB?OWAc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHAB?OWCW?cGAC_AGG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWCW?cGCA_CGG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWDG?cGCG_CAG@@G?A[?ACg?OT??}???
X???????????@oGHAB?OWGS?P_@GOCAG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWGS?P_@GOCGG@@G?BK?ACg?OT??}???
X???????????@oGHAB?OWGc?P_@GOACG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWGc?P_@GOACG@@G?PK?CAg?OT??}???
X???????????@oGHAB?OWGc?P_@GOAGG@@G?BK?CAg?OT??}???
X???????????@oGHAB?OWGc?S_@GOACG@@G?A[?CGg?OT??}???
X???????????@oGHAB?OWGc?S_@GOCAG@@G?A[?AGg?OT??}???
X???????????@oGHAB?OWGc?cGAH?ACG@@G?A[?CGg?OT??}???
X???????????@oGP@O_gGBA@@G?Q_?c_?P_?_F?@DO?Ge??}???
X???????????@oGPAO_WGAQ?SGAB??S_?PO?OF?@DO?Oe??}???
X???????????@oGPA__SGBAA@GAB??c_?HO?OF?@DO?Oe??}???
X???????????@oH@@O_aGPC?`G?cO?Q_A@_?_F??XO?CU??}???
X???????????@oH@AG_SGBAA@GAB??c_?HO?OF?@DO?Oe??}???
X???????????@oH@AO_QGAc?PG?WOAA_A@_?_F?ADO?Ae??}???
X???????????@oH@AO_QGBAA@GAB??a_?IO?OF?@DO?Oe??}???
X???????????@oH@AO_QGCQ?KGAA_?S_A@_?_F?@DO?Ae??}???
X???????????@oOP@__cGHA?PGCB?@A_?IO?_F?ADO?Ae??}???
X???????????@oOP@__cGHA?PGCB?@C_?HO?_F?ADO?Ae??}???
X???????????@oOPA__SG_W?cG@C_?a_?HG?_F??dO?@e??}???
X???????????@oOPC__cGAW?KG?S_@A_?PG?_F?@DO?Ae??}???
X???????????@oO`CG_WG_W?SG?a_?S_?HG?_F?@DO?Ge??}???
X???????????@oP@@G_cGHA?PGCB?@A_?IO?_F?ADO?Ae??}???
X???????????@o_K@I@G_Cc?`G?aG?WG?IG?OF?@DG?Ad??}???
X???????????@o_KAQ?Q_GW?IG?WG?aG@@G?GF?ADG?Ad??}???
X???????????@o_KAQ?Q_HG?SG?WG@CG?`G?OF??bG?@T??}???
X???????????@o_KAQ?Q_HG?SG?WGACG@@G?GF??bG?@T??}???
X???????????@o_KCI?S_DC@@_?aG?QO?cG?OF??XG?AT??}???
X???????????@o_KCI?S_DC@@_?aO@GG?aG?OF??dG?@d??}???
X???????????@o_KOGcCOBC?c_AD??gG@CG?AJ?@Cg?AJ??}???
X???????????@o_KOGcCOBC?c_AD?AGG?SG?AJ?@Cg?GJ??}???
X???????????@o_KOHCCGBC?c_AD??gG@CG?AJ?AAg?AR??}???
X???????????@o_KOOcAOAS?cOAC_?b?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAS?cOAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KOOcAOAS?cOAC_AB?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAW?IO?a_?WO@@C?GF??hG?GT??}???
X???????????@o_KOOcAOAW@@O?c_?gO?PC?AF?@HG?GT??}???
X???????????@o_KOOcAOAc?cOAA_?b?@CG?CF??XG?CT??}???
X???????????@o_KOOcAOAc?cOAA_?h?@CG?CF??RG?CT??}???
X???????????@o_KOOcAOAc@@O?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOBC?`OAC_?h?@CG?CF??RG?CT??}???
X???????????@o_KOOcAOBC?`OAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KOOcAOBC?c_AD??gG@CG?AJ?@Ag?AR??}???
X???????????@o_KOOcAOGS?IO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOGc?HO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOGc?HO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOHC?POAC_?h?@CG?AF?ABG?CT??}???
X???????????@o_KOOcAOPC?HO?b??gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?c_?gO?PC?GF??XG?GT??}???
X???????????@o_KOOcAOPC?HO?c_?gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?H_?S_?WO@@C?GF??hG?GT??}???
X???????????@o_KOOcAOPC?H_?a_?gO@@C?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?H_?c_?gO?PC?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?H_?c_?gO@@C?AF?@HG?GT??}???
X???????????@o_KOOcAOPC?IO?a_?gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b??gO@@C?GF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b?@GO?`C?CF??XG?GT??}???
X???????????@o_KOOcAOPC?IO?b?@GO@@C?CF??XG?GT??}???
X???????????@o_KOOcAOPG?IO?a_?WG?cG?OF?@BG?AT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?SC?OF??RG?CT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?cC?OF??RG?AT??}???
X???????????@o_KOOcAOPG?IO?a_?WO?cC?OF??RG?CT??}???
X???????????@o_KOOcAOPG?IOAA_?WO?cC?CF??RG?CT??}???
X???????????@o_KOOcAOPG?I_?b??WO?SC?GJ??Qg?GR??}???
X???????????@o_KOOcAOPG?QO?Q_?gO?KC?GF??bG?@T??}???
X???????????@o_KOOcAOPG?QO?Q_?gO?KC?OF??bG?@T??}???
X???????????@o_KOOcAOPG?Q_?R??gO?KC?GJ??ag?@R??}???
X???????????@o_KO_cAOAS?cOAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KO_cAOAc?cOAA_?h?@CG?CF??RG?CT??}???
X???????????@o_KO_cAOBC?`OAC_?h?@CG?CF??RG?CT??}???
X???????????@o_KO_cAOBC?`OAC_?h?@CG?CF?ABG?CT??}???
X???????????@o_KO_cAOHC?POAC_?h?@CG?AF?ABG?CT??}???
X???????????@o_KO`?Q_PC?QO?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`?S_OS?c_@CGAGG?`G?CF??RG?GT??}???
X???????????@o_KO`?S_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_CS?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_Cc?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_Cc?`_?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO?SGAGG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@B??QG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@B??SG?HG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@B??SG?PG?GF??hG?GT??}???
X???????????@o_KO`?W_OS?QO@H??SG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@H??gG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_OS?QO@H?AGG?HG?GF??bG?GT??}???
X???????????@o_KO`?W_OS?QO@H?AGG?PG?GF??RG?GT??}???
X???????????@o_KO`?W_OS?c_@CGAGG?`G?CF??RG?GT??}???
X???????????@o_KO`?W_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?a_Ac?`_AAG?cG?HG?GF??XG?GT??}???
X???????????@o_KO`?g_Ac?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`?g_Ac@@O@H?AGG?QC?GF??RG?GT??}???
X???????????@o_KO`?g_OS?c_AGG?cG?PG?GF??RG?GT??}???
X???????????@o_KO`@C_BC@@O@H?AGG?`G?CF??RG?GT??}???
X???????????@o_KO`@G_Cc?`_@CGAAG?PG?AF??hG?GT??}???
X???????????@o_KO`@G_OS?QO@B?@CG?PG?AF??hG?GT??}???
X???????????@o_KO`AG_AS?QO@B??SG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_AS?QO@B?AAG?PG?GF??XG?GT??}???
X???????????@o_KO`AG_AS?QO@B?AAG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_CS?IO@B?AAG?QC?GF??XG?GT??}???
X???????????@o_KO`AG_CS?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`AG_CS?`_AAG?cG?HG?GF??XG?GT??}???
X???????????@o_KO`AG_Cc?`_?SGAAG?HG?GF??hG?GT??}???
X???????????@o_KO`AG_Cc?`_?SGAAG?PG?GF??hG?GT??}???
X???????????@o_KO`AG_Cc?`_@CGAAG?PG?AF??hG?GT??}???
X???????????ABAS@S@COGP?OW?`GC@O@?S?PQ?CKG?Ce??}???
X???????????ABAS@S@COGP?Og?_gC?o@?c?PQ?CKG?Ce??}???
X???????????ABC`GG`GGCEA?g@@_?S_?H_?Gq?CI_?Gs??}???
X???????????ABC`GG`GGCI?_W?S_C@_?H_?_q??i_?Gs??}???
X???????????ABC`GG`GGCIA?W@@_?S_?H_?Gq??i_?Gs??}???
X???????????ABC`GG`GGCIA?W@@_?S_?H_?Gq??i_?Os??}???
X???????????ABC`G_`AGCI?_WA@_?S_?H_?Oq??i_?Os??}???
X???????????ABC`G_`AGCIA?W@@_?S_?H_?Oq??i_?Os??}???
X???????????ABGDAGaCG_I?SG?T??Q_?Oo?`c?@EO?Gk??}???
X???????????ABGHA_aAG_`?_W?W_?cO?H_?Ok?CHO?Cw??}???
X???????????ABGHGO_aGCIA?W?Y?@G_?IO?Gq?AB_?Os??}???
X???????????ABGHGO_aG_I?OW?Y?@G_?IO?Gq?AB_?As??}???
X???????????ABGHO_aAGC`?_W?W_?aO?I_?_[?AHO?Cw??}???
X???????????ABG`AGa?g_I?QG?X??Q_?Oo?`c?@IO?G[??}???
X???????????ABOHAG`CGCI?_W?Q_AG_?M??Oq?@J??OU??}???
X???????????ABOHCG_cGDA@?W?X??Q_?aO?`D?CDO?Gw??}???
X???????????ABOHCG_cGOE?cG?X??a_?IO?`D?CDO?Gw??}???
X???????????ABP@CO_aGGI?OW?S_?R?A?o?Oq?@I_?As??}???
X???????????ABP@CO_aGGI?OW?S_?R?A?o?_q?@I_?As??}???
X???????????ABP@CO_aGGI?OWA@_?S_?H_?Oq?@I_?As??}???
X???????????ABP@CO_aGGI?OWA@_?S_?H_?_q?@I_?As??}???
X???????????AB_HGO_aGGI?OW?Y?@G_?IO?_q?AB_?As??}???
X???????????ADAW@P?`_OE?_K?aG@H?@E??_h?@E_?Oh??}???
X???????????ADAW@PA@_CE?_K?aG@H?@E??_h?@E_?Oh??}???
X???????????ADAW@PC@_OE?OK@AG?h??e??Oh??e_?Oh??}???
X???????????ADGBACcCGAW?PGA@OAC_?`O?PP??[O?Oe??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?DW?@E_?Gp??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?DW?CE_?Gp??}???
X???????????ADOPC__cG_B@?o@@O?_o?HG?`W?@E_?Gp??}???
X???????????AD_BAC`CGAW@?g@AO?a_@AO?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?W?aO@A_@A_?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?W@AO?a_@A_?PP??[O?Oe??}???
X???????????AD_BAO`@GAW@?g@AO?a_@AO?PP??[O?Oe??}???
X???????????AHCBGA`AGDG?IO?WO?e??_W?``?ADO?OM??}???
X???????????AHCBGA`AGDG?J??Oo?c_?cG?``?ADO?OM??}???
X???????????AHCBGA`AGDG?J??WO?c_?_W?``?ADO?OM??}???
X???????????AHCBGG`?gDG?J??Oo?c_?cG?``?ADO?OM??}???
X???????????AHCEC@`H?GS?IO?b??WO?QC?PD?ADO?Ow??}???
X???????????AHD@G@`AG_D?IG@@O?_o?HO?Cw?@K_?Oh??}???
X???????????AHD@G@`AG_D?IG@@O?_o?HO?Ow?@K_?Oh??}???
X???????????AHGBAAaAGPG?aO?gO?SO?HO?``?C@o?A[??}???
X???????????AHGBAAcCGAS?PGA@OAC_?`_?PP??[O?Oe??}???
X???????????AHGBGA_aGDG?IO?WO@E??OW?``?ADO?OM??}???
X???????????AHGBGA_aGDG?J??WO@C_?OW?``?ADO?OM??}???
X???????????AHGDA@aAGDG?IG?W_?c_A@G?``?@F??GF??}???
X???????????AHGPG@__gPG?aO?gO?SO?HO?``?C@o?A[??}???
X???????????AHOBA_`AG_D?IG@@O?_o?HO?Cw?AK_?Oh??}???
X???????????AHOBCA_aGDG?J??WO?c_A?W?``?@DO?GM??}???
X???????????AHOBCA_aGHG?GW?cO?U??SO?``?CBO?GU??}???
X???????????AHOBCG__gDG?IO?WO?e?A?W?``?@DO?GM??}???
X???????????AHODA@`AGDG?HG?W_@CO?QO?``?AF??OF??}???
X???????????AHODA@`AGDG?IG?Q_?c_?cG?``?AF??OF??}???
X???????????AHODA@`AGDG?IO?WO@CO?PO?``?AF??OF??}???
X???????????AHODA@`AGDG?KG?Q_@CO?QO?``?AF??OF??}???
X???????????AHODA_`AG_B?IO@@O?_o?HG?Cw?AKO?Oi??}???
X???????????AHODC@_aGDG?HG?W_?cO?aO?``?AF??OF??}???
X???????????AHODC@_aGDG?IO?QO?cO?cO?``?@F??OF??}???
X???????????AHODC@_aGDG?IO?QO?cO?cO?``?AF??OF??}???
X???????????AHODC@_aGDG?IO?WO?cO?`O?``?AF??OF??}???
X???????????AHODC@_aGDG?KG?Q_?cO?aO?``?AF??OF??}???
X???????????AHODC@_aGHG?HG?cO?S_?SO?``?C@o?G[??}???
X???????????AHODC@_aGHG?IG?gO?Q_?QO?``?C@o?G[??}???
X???????????AHOPA@`?gDG?IG?Q_?c_?cG?``?@F??GF??}???
X???????????AHOPA@`?gDG?IG?Q_?c_?cG?``?@F??OF??}???
X???????????AHOPA_`?g_B?IO@@O?_o?HG?Cw?AKO?Oi??}???
X???????????AH_DA@`AGAo?_gAAOA@_?QO?P`??Wo?Ok??}???
X???????????AH_DA@`AGAo@?g@CO?`_@@O?P`??Wo?Ok??}???
X???????????AICDC@`H?Gc?P_?Q_?WG?QG?Oh?AGo?Ow??}???
X???????????AK@SAB@?gGQ?Oc?SO?KG?Cg?AP?A?W?G[??~???
X???????????AK@SAB@?gGQ?Oc?SO?KG?Cg?AP?A?W?O[??~???
X???????????AK@SAB@?gGa?QCAAOA@G?Cg?AP?C?W?O[??~???
X???????????AK@SCAa?oCP?Og?SG?KO?Cc?AQ?C?W?G[??~???
X???????????AK@SCBA?gCQ?Oc?SO?KG?Cg?AP?C?W?O[??~???
X???????????AK@SGA`?o@H?`C?cG?QO?Og?@a?C?W?G[??~???
X???????????AK@SGA`?o@H?`C?cG?QO?Og?@a?C?W?O[??~???
X???????????AK@SGA`?o@H?aC?aG?QO?Og?@a?C?W?G[??~???
X???????????AK@SGA`?o@H?aC?aG?QO?Og?@a?C?W?O[??~???
X???????????AK@SGA`?oCH?`C?KG?QO?Cg?Ca?C?W?G[??~???
X???????????AK@SGA`?oCH?`C?KG?QO?Cg?Ca?C?W?O[??~???
X???????????AK@SGA`?oCH?`C?KG?SO?Cg?CQ?C?W?G[??~???
X???????????AK@SGA`?oCH?`C?KG?SO?Cg?CQ?C?W?O[??~???
X???????????AK@SGA`?oGH?EC?aG?QO?Cg?Ca?C?W?G[??~???
X???????????AK@SGA`?oGH?EC?aG?QO?Cg?Ca?C?W?O[??~???
X???????????AKAP@P?_gOE?_K?b?@H?@E??_h?@E_?Oh??}???
X???????????AKAP@PA?gCE?_K?b?@H?@E??_h?@E_?Oh??}???
X???????????AKAP@PC?gOE?OK@B??h??e??Oh??e_?Oh??}???
X???????????AKAP@o?`GOI?_KAA_@G_?QG?_d?@F??Oh??}???
X???????????AKAP@oA?gCH?_g?aO@C_@CG?_b?CI_?G[??}???
X???????????AKAP@oA@GCE?_g@A_?gG@AG?_d??f??Oh??}???
X???????????AKAP@oC@GCE@?g@A_?gG?aG?Od??f??Oh??}???
X???????????AKAP@oC@GOI?_K?a_@G_?QG?Od?@F??Oh??}???
X???????????AKAQ@O_`OCD?`O@D?CCO@@C?Do?AGo?Oc_?}???
X???????????AKAQ@O_`OCD?aG@AGCA_@A_?Do?AGo?Oc_?}???
X???????????AKAQ@Oa@OOD?`O?d?@CO?PC?`o??go?Cc_?}???
X???????????AKAQ@_`?gCS@?W?_WC@G?aG?Op?@J??Oq??}???
X???????????AKAQ@_`?gCS@?W?`GC?W?aG?Op?@J??Oq??}???
X???????????AKAQ@oA?gCH?_g@AG?c_@CG?_b?CI_?G[??}???
X???????????AKA`@H?`GCE?a_@AGAA_AAG?Do?CGg?Gd??}???
X???????????AKA`@H?`OOE?cO@D??gGA@C?Cs?AJ??Op??}???
X???????????AKA`@H@?gCE@?g?`GAAG?aG?Pc?CGW?O[??}???
X???????????AKA`@HA@GOE?S_@C_@GO?PC?`D?CDO?Gw??}???
X???????????AKA`@HA@GOE?c_@C_?gO?PC?`D?CDO?Gw??}???
X???????????AKA`@HA@O_D?PO@D?@AG?QG?Po??hG?Cb??}???
X???????????AKAa@G_`OCD?`G@CGCA_@A_?Do?AGo?Oc_?}???
X???????????AKAa@G_`OCD?`O@D?CAO@AC?Do?AGo?Oc_?}???
X???????????AKAa@G`@OGD?QO?b?CGO@CC?OU?CDG?Cw??}???
X???????????AKAa@Ga@OOD?QO@B??gO?cC?_U?CDG?Gw??}???
X???????????AKAa@Ga@OOD?QO@B?@GO?SC?_U?CDG?Gw??}???
X???????????AKCDCB?U?Ca@@C@GGA@O?GK?Pc?CDG?Oh??}???
X???????????AKCDCB?e?Aa?HC@GG?`O@?K?Pc?CDG?Oh??}???
X???????????AKCDCB?e?Aa?KC@AG?`O@?K?Pc?CDG?Oh??}???
X???????????AKCcCB@GGA`A@C?`O?QO@?K?PS?@F??Op??}???
X???????????AKCcCB@GGA`A@CA@O?QO?OK?PS?@F??Op??}???
X???????????AKCcGB@CGB@A@C@@O?QO?OK?HS?AF??Op??}???
X???????????AKCcGBAGGG`A@C@@O?aO?GK?HS?AF??Op??}???
X???????????AK_DGB?U?Ca?`C?gG@@O?GK?Hc?ADG?Oh??}???
X???????????APAc@cA@GOE?_o?cG?aO?cG?`D?CDO?Gw??}???
X???????????APCBCAa@GCo?GW?T??g_?_g?``?AIO?OM??}???
X???????????APCBGA`@GDO?IO?PO?d??_W?``?AEO?OM??}???
X???????????APCBGA`CGCW?GW?T??g_?_g?`H?AIO?OY??}???
X???????????APCBGA`CGCW?IG?P_?g_?_g?`H?AIO?OY??}???
X???????????APCBGO`?gCW?GW?T??g_?_g?`H?AIO?OY??}???
X???????????APCBGO`?gCW?IG?P_?g_?_g?`H?AIO?OY??}???
X???????????APCHCAc?WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????APCHG@`?gGo?QO?OoC@O?K_?``??iO?GM??}???
X???????????APCHGA`?W_W?a_?_o?WO?IO?``?AEO?Ci??}???
X???????????APCHO@a?gGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????APCQA_a?W_D?GW?T?@@O?Oo?Gs?AJ??Op??}???
X???????????APCQC@__g_H?Gg?S_A?o?S_?HS?AF??Op??}???
X???????????APCWAA_W__E?_KA@G?PO?QG?Gs?AIO?Os??}???
X???????????APCWGA_P_CEA?K?gG?SO?_g?Gs?AIO?Os??}???
X???????????APD@G@`?gCW?IG?P_@@O?QO?_h?@M??OJ??}???
X???????????APD@G@`?gCW?IG?P_@@O?QO?_h?AM??OJ??}???
X???????????APGBAAa@GCo?GW?T?@G_?Og?``?AIO?OM??}???
X???????????APGBAAaCGOW?_o?`O?SO?KO?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?_o?`O?WO?IO?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?aO?`O?WO?Go?`H?CAo?Aw??}???
X???????????APGBAAaCGOW?cO?`O?SO?Go?`H?CAo?Aw??}???
X???????????APGBAOa?gOW?_o?`O?Oo?M??`H?CEO?Ai??}???
X???????????APGBAOa?gOW?_o?`O?WO?IO?`H?CEO?Ai??}???
X???????????APGBAOa?gOW?aO?`O?WO?Go?`H?CEO?Ai??}???
X???????????APGBGA_`GCo?KO?PO?_o?a_?``?AIO?OM??}???
X???????????APGBGA_`GDO?IO?PO@D??OW?``?AEO?OM??}???
X???????????APGBGA_cGCW?KO?PO?_o?a_?`H?AIO?OY??}???
X???????????APGBGA_cGCW?M??PO?_o?_o?`H?AIO?OY??}???
X???????????APGBGO__gCW?KO?PO?cO?_o?`H?AIO?OY??}???
X???????????APGHAAa?WCW?I_C?o?cO?KO?``?@IO?GY??}???
X???????????APGQA_`?gOB?Og?OoC@_?I_?Cs?AJ??Op??}???
X???????????APGQA_c?gOB?Og@@_?Oo?I_?Cs?AJ??Op??}???
X???????????APGS@`C?WAg@?S?_o?`G?_g?Oq?@KG?Oe??}???
X???????????APGSA`C?WAg@?S?Oo?`G?_g?Oq?@KG?Oe??}???
X???????????APGSC@_gGAaA?c?_oA@O?Go?`Q?ACg?Cs??}???
X???????????APGWGA_P__E?SC@?W?`O?IG?Cs?AIO?Os??}???
X???????????APGWGA`?oAK?SCC?W?`O?IG?Cs?AIO?Os??}???
X???????????APG`A@a?gOW?_W?WO?d??Go?`H?CEO?Ai??}???
X???????????APG`G@__gOW?_o?`O?SO?KO?`H?CAo?Aw??}???
X???????????APG`G@__gOW?_o?`O?WO?IO?`H?CAo?Aw??}???
X???????????APG`G@__gOW?cO?`O?SO?Go?`H?CAo?Aw??}???
X???????????APH@G@__gCW?Gg?S_?cO?_o?_h?AM??OJ??}???
X???????????APOBAA`@GCo?KO?T?C?o?Og?``?@IO?GM??}???
X???????????APOBAA`@GDO?GgC?o?S_?Q_?``?@EO?Ge??}???
X???????????APOBAA`@GDO?IO?PO?d?A?W?``?@EO?GM??}???
X???????????APOBCA_`GCo?GW?T??g_A?g?``?@IO?GM??}???
X???????????APOBCA_`GCo?KO?PO?_o?a_?``?@IO?GM??}???
X???????????APOBCA_`GCo?KO?PO?_o?a_?``?@IO?OM??}???
X???????????APOBCA_`GCo?KO?T??_oA?g?``?@IO?GM??}???
X???????????APOBCA_cGCW?KO?PO?_o?a_?`H?@IO?GY??}???
X???????????APOBCA_cGCW?KO?PO?_o?a_?`H?@IO?OY??}???
X???????????APOBCA_cGGW?GW?gO?T??Oo?`H?CEO?Gi??}???
X???????????APOBCA_cGGW?Gg?gO?S_?Oo?`H?CEO?Gi??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`H?@IO?GY??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`H?@IO?OY??}???
X???????????APOBCO__gCW?KO?PO?cO?_o?`g?@IO?GY??}???
X???????????APODA@`CGCW?IG?P_?g_?_g?`H?AM??OJ??}???
X???????????APODA@`CGCW?KG?P_@@O?QO?`H?AM??OJ??}???
X???????????APODA@`GGCW?IG@@O?P_?QO?_h?AM??Ob??}???
X???????????APODC@_cGCW?Gg?S_?gO?_o?`H?@M??OJ??}???
X???????????APODC@_cGCW?Gg?S_?gO?_o?`H?AM??OJ??}???
X???????????APODC@_cGGW?Gg?gO?S_?Oo?`H?CAo?Gw??}???
X???????????APODC@_cGGW?IG?`O?P_?SO?`H?CAo?Gw??}???
X???????????APODC@_gGCW?Gg?cO?S_?_o?_h?@M??Ob??}???
X???????????APODC@_gGCW?Gg?cO?S_?_o?_h?AM??Ob??}???
X???????????APODC@_gGGW?Gg?cO?S_?Oo?_h?AM??Ob??}???
X???????????APODC@_gGGW?Gg?cO?S_?Oo?_h?CAo?Gw??}???
X???????????APODC@_gGGW?IG?`O?P_?QO?_h?AM??Ob??}???
X???????????APODC@_gGGW?IG?`O?P_?QO?_h?CAo?Gw??}???
X???????????APODC@_gGOW?QG?PO?S_?_o?_h?CAo?Cw??}???
X???????????APOHA@`?gGW?Q_?WOC?o?IO?``?AEO?Ai??}???
X???????????APOHA@c?gGW?Q_@?o?SO?KO?H`?CIO?GY??}???
X???????????APOHA@c?gGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????APOHA@c?gGW?Q_@?o?WO?IO?H`?CEO?Gi??}???
X???????????APOHAAc?WGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????APOHC@__gOo?Go?`O?WO?aO?``?@J??OJ??}???
X???????????APOSG@`GGAa?Oc?_o@@O?Go?`Q?CCg?Gs??}???
X???????????APO`A@`?gCW?IG?P_?g_?_g?`H?@M??GJ??}???
X???????????APO`A@`?gCW?IG?P_?g_?_g?`H?@M??OJ??}???
X???????????APO`A@`?gCW?KG?P_@@O?QO?`H?@M??GJ??}???
X???????????APO`A@`?gCW?KG?P_@@O?QO?`H?@M??OJ??}???
X???????????APP@AA`?WOW?Og?SO?P_?aO?_h??m??OJ??}???
X???????????APP@C@__gCW?Gg?S_ACO?_o?_h?@M??Ob??}???
X???????????APP@C@__gCW?IO?PO?cO?_o?_h?@M??Ob??}???
X???????????APP@C@__gOW?IO?PO?cO?_o?_h?@M??Ob??}???
X???????????APP@CA__WCW?IG?P_@@O?QO?_h?@M??GJ??}???
X???????????APP@CA__WCW?IG?P_@@O?QO?_h?@M??OJ??}???
X???????????AP_BAAa@GGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????AP_BGA_`GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????AP_HCA__WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????AP_HGA__WGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????AQAD@S?cG_B@?W@@G@A_?Og?PP?@KO?Oe??}???
X???????????AQAD@S?cO_P?_K?`GA?o?_o?P`??i_?Od??}???
X???????????AQAD@SC?WC`@?g@@G?_o?`O?PP?@KO?Oe??}???
X???????????AQA`@E@COCP@?gA?g?_o?_c?`B?@I_?As??}???
X???????????AQCSC_c?WAg?GS@?o?`G@?g?Op??kO?Oe??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Oh?CIO?Cq??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Oh?CJ??Cq??}???
X???????????ASB@@P?`__D@?W@@O@AG?OK?Ow?CIO?Cq??}???
X???????????ASB@@P@?oCD@?KAB?@H??Q_?`c?@EG?Ah??}???
X???????????ASB@@PA?WGE?OSAB?@H??Q_?Pc?@EG?Ah??}???
X???????????ASCQAA_WG_H@?K@?o?PO?Q_?Gp?AJ??Op??}???
X???????????ASCW@`?cG_B@?g@?g?_o?Gc?@k?@EO?Gg_?}???
X???????????ASCWCA__oAH?IGA@OC?W?SC?Op?@IO?Os??}???
X???????????ASCcCB?aGAH?aC?WO?`O@?K?`D?AL??OX??}???
X???????????ASCcCB?aGA`?_c?PO?gO@?K?`D?AL??OX??}???
X???????????ASCcCB?aGA`?_c?WO?`O@?K?`D?AL??OX??}???
X???????????ASGW@__SOGB?OW?`GA?gA?g?@k?CEG?Gh??}???
X???????????ASGWA__SOGB?OgC?g?PG@?W?@k?AEG?Oh??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Dc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Dc?AJ??OX??}???
X???????????AS_DCB?T?CP?aC?`O?WO@?K?Pc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?`OAGO?GK?Dc?@J??OX??}???
X???????????AS_DCB?T?CP?aC?gOA@O?GK?Pc?@J??OX??}???
X???????????AS_DCB@D?CP?IC?`O?WO@?K?Dc?AJ??OX??}???
X???????????AS_DGB?T?CP?aC?`O@GO?GK?Dc?AJ??OX??}???
X???????????AS_DGB@D?CP?IC?`O?WO?_K?Dc?AJ??OX??}???
X???????????AS_DGB@D?CP?Og?WO?SG?_K?Dc?AHG?OX??}???
X???????????AWCQG@`@GAD?SC@?o?SO?Oo?_p?AI_?Od??}???
X???????????AWCSAP?WGODA?K?`G?Oo?_g?Gp?AIO?Oe??}???
X???????????AWGQGC__WB@?_SACO?`_?GW?_p?AI_?Od??}???
X???????????A`AQ@E@?WCP@?c@C_?_oA?g?Pa?CGg?Ck??}???
X???????????A`AQ@EAAGCB?_c@?o?c_A?g?Pa?CGg?Ak??}???
X???????????A`AQ@cA@GOE?_o?aG?c_?cG?`D?CDO?Gw??}???
X???????????A`AW@B?aOGB@AG?`GC?g?_o?PP??k_?Od??}???
X???????????A`AW@B?aOOB?aG?`GC?g?_o?HP??k_?Od??}???
X???????????A`CDC@a@GCW?GWAAO@A_?K_?`P??kO?OU??}???
X???????????A`CDC@a@GCW?GgAAO@A_?KO?`P??kO?OU??}???
X???????????A`CDC@a@GCW?GgAAO@G_?HO?`P??kO?OU??}???
X???????????A`CDC@a@GCW@?W?QO@A_?K_?`P??kO?OU??}???
X???????????A`CDG@`@GCW?HGC@O@A_?KO?`P??kO?GU??}???
X???????????A`CDG@`@GCWA?W?QO@A_?K_?`P??kO?GU??}???
X???????????A`CDG@`@GCWA?W@AO?Q_?K_?`P??kO?GU??}???
X???????????A`CHC@c?gAW@?o?aOACO?`O?PP??Wo?Os??}???
X???????????A`CPC_c?WOD?Q_?PO?Q_?OW?PW?@EO?Oq??}???
X???????????A`GHO@__gAW@?o?aOACO?`O?PP??Wo?Os??}???
X???????????A`_PA_`?WOD?Q_?PO?Q_?OW?HW?AEO?Oq??}???
X???????????AaAH@I?aGOB?aC?_oC@O?_o?HQ?CGg?Gs??}???
X???????????AaAP@E@CGCc?PG@B?A?g@?g?Po??hG?Cb??}???
X???????????AaAPOAa?WGH?P_?_o?P_?`G?D`?AI_?Od??}???
X???????????AaOB@Cc?gGP?OW?b??Q_?_g?D`?AD_?Oh??}???
X???????????AcAH@H?_oOK?PC@CGC?W?_g?HS?AKO?O[??}???
X???????????AcAH@H?`__E?OKAAG@CG?_g?HS?AKO?O[??}???
X???????????AcAH@H@@_CE?`C?cGC?W@?g?PD?@KO?O[??}???
X???????????AcAH@H@@_CE?`C?cGC?W@?g?PS?@KO?O[??}???
X???????????AcAH@H@@__E@?K@AG?cG?Og?DS?@KO?O[??}???
X???????????AcAH@H@@__E@?K@AG?cG?Og?PS?@KO?O[??}???
X???????????AcAH@HA?oGK?`C?cGC?W?Og?DS?@KO?O[??}???
X???????????AcAW@@_cOCPACGAGG@@O?_S?Ho?AAo?OS_?}???
X???????????AcAW@@a@OOD?SG@GG@CO?PC?Po?CAo?OS_?}???
X???????????AcCDGB?R?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????AcCDGB?Y?_H?aC?`O@AO?GK?HK?AF??Op??}???
X???????????Ac_DAB?b?AP?QC?WOA@O?_K?PS?@L??OX??}???
X???????????Ac_DCB?X?C`?`C?`O?QO@?K?DS?AF??Op??}???
X???????????Ac_DGB?b?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????AgCoCC__WAD?Oo@GO?QO?`O?P`?CCo?Ok??}???
X???????????AgCoCE?_gAE?Og@AG?WG@@G?_b?AK_?Ok??}???
X???????????AgCoCE?_gAE?Og@GG?QG@@G?_b?AK_?Ok??}???
X???????????AgCoCE?_gAE?OgAAG?WG?`G?_b?AK_?Ok??}???
X???????????AgCoGI?Og_E?_g?`G@AG?KG?Ob?@K_?Ok??}???
X???????????AgCoGI?OoCD?_c?`O?WG?`G?Ob?@K_?Ok??}???
X???????????AgGo@A`?oCK?HGA@G?aG?SG?_b?AK_?Ok??}???
X???????????AgGo@A`?oCS?HGA@G?gG?Og?_b?AK_?Ok??}???
X???????????B@Aa@I?`_OIA?W@H??cG?`C?_w??iO?Gq??}???
X???????????B@Aa@I@@_CI@?WAH?@CG?PC?_w?@IO?Aq??}???
X???????????B@Aa@I@@_CIA?WAH?@CG?PC?_w?@IO?Aq??}???
X???????????B@Ac@HA@GOE?_o?cG?b??cG?_T?CDO?Gw??}???
X???????????B@Ac@KA@GOE?_o?cG?aO?cG?_T?CDO?Gw??}???
X???????????B@CPOOa?WGD?Q_?P_?QO?OW?`W?@KO?GY??}???
X???????????B@_PAO`?gOB?Og?P_?SO?PO?Ow?@IO?Oq??}???
X???????????BCA`@H?_o_D?_KAH??d??`_?Os??iG?Op??}???
X???????????BCA`@H?d?_P?cC?_o@@O@?K?Gs?AJ??Op??}???
X???????????BCA`@H?d?_P?cCA?o@@O?OK?Gs?AJ??Op??}???
X???????????BCA`@H@?oCDA?KAH?@D??P_?HP??kO?OY??}???
X???????????BCA`@H@?oCDA?KAH?@D??P_?Os?@IG?Ap??}???
X???????????BCAg@@_gGG`A@C?`OA?o?`G?Cs?AJ??Op??}???
X???????????BCAg@@cAGH@?QCAAO@@O?OW?Gs??j??Op??}???
X???????????BCAg@H?gGG`A@C?`O@?o@?K?Cs?AJ??Op??}???
X???????????BCAg@HCAGH@?QC@@O?_o@?K?Gs??j??Op??}???
X???????????BCCDCB?T?G`A@C?`O?QO@?K?Os?@J??Op??}???
X???????????BCCDCB?U?_H?aC?`OAAO?GK?Ok?@J??Op??}???
X???????????BCCDCB?e?AH?aC?`O?QO@?K?Ok?@J??Op??}???
X???????????BCGDAB?POAP@?cAAO?cG?aG?_s??j??O`_?}???
X???????????BCGDAB?POAP@?cAAO?cG?aG?_s?@J??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_[?@L??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_k??j??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_s??j??O`_?}???
X???????????BCGDAB?QGAI@AGA@G?cG?`G?_s?@L??O`_?}???
X???????????BCODAB?d?GQ?IC?aG?POA?K?_[?@HG?Gp??}???
X???????????BCODAB?d?GQ?IC?aG?POA?K?_s?@HG?Gp??}???
X???????????BC_DAB?e?A`?Oc?POAAO?_K?Ok?@J??Op??}???
X???????????BC_DCB?T?CP?aC?`O?QO@?K?Os?@J??Op??}???
X???????????BC_DCB?e?AH?aC?`O?QO@?K?Ok?@J??Op??}???
X???????????B_AH@BAB?CQ?_S?gG@CO@?K?Ck?CEG?Od??}???
X???????????CBADGC`GGCS?H_@?o?SO?Q_?_p?AIO?Oe??}???
X???????????CBAPCOa?g_I?IG?b??P_?SO?_s?@IO?Gs??}???
X???????????CBAPGC`CGAI?_W?W_?a_?U??Oq?@J??OU??}???
X???????????CBAPGC`CGAIA?W?W_?i??QO?Oq?@B_?Os??}???
X???????????CBAPOCa?gCW?_o@AO?WO?IO?H`?ADO?Oi??}???
X???????????CBGD@CaCG_K?_gAAO?a_?J??`P??Wo?As??}???
X???????????CBGD@CaCG_K?`GA@O?a_?J??`P??Wo?As??}???
X???????????CBGD@Oa@G_K?`GACO?a_?H_?`P??Wo?As??}???
X???????????CBGD@Oa@G_K?aGAAO?a_?H_?`P??Wo?As??}???
X???????????CBGDGC_WGCS?H_?Oo@CO?Q_?_p?AIO?Oe??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?ADO?Cw??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?CBO?Cw??}???
X???????????CBGH@OaAGBA?_W?h??Q_?QO?`D?CDO?Cw??}???
X???????????CBGH@_aAG_`?_W?g_?SO?H_?Ok?CHO?Cw??}???
X???????????CBGHO_aAGA`?_W?W_?QO?Q_?_[?AHO?Cw??}???
X???????????CBODCC_WGCS?H_?Oo@CO?Q_?_p?AIO?Oe??}???
X???????????CBODCC_WGCS?H_@?o?SO?Q_?_p?AIO?Oe??}???
X???????????CBOH@G`CGOE?KG@H??a_?IO?`D?CBO?Gw??}???
X???????????CBOH@G`CGOE?KG@H??a_?IO?`D?CDO?Gw??}???
X???????????CBOH@G`CGOE?cG?X??a_?IO?`D?CDO?Gw??}???
X???????????CBOH@O`AGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????CBOH@O`AGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????CDAPO@a@GCo?`O?Oo@@O?I_?H`?AIO?Oe??}???
X???????????CDAPO@a@GDO?`O?Oo@@O?I_?H`?AEO?Oe??}???
X???????????CDGE@D@@GAP?PG?d??W_?e??`B?CE_?Gk??}???
X???????????CDOBCC_SGCW?_W?PO?Q_@B??`P??kO?OU??}???
X???????????CD_PG__SGGB?_oA@O?Oo?PG?BW?AE_?Op??}???
X???????????CH@P@O`?WOD?QO?aO?PO?EG?@K??Q_?O[??~???
X???????????CHAPO@a?gCo?`O?Oo@@O?I_?H`?AIO?Oe??}???
X???????????CHAPO@a?gDO?`O?Oo@@O?I_?H`?AEO?Oe??}???
X???????????CHGD@@aAG_`?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHGD@@aAG_`?OW?X?@AO?IO?Do?ADO?OM??}???
X???????????CHGD@@aCG_P?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHGDO@aAGA`?OW@D??QO?KO?Do?AHO?OM??}???
X???????????CHGDO@aCGAP?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHGP@@a?g_`?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHGP@Oa?g_B?QG?P_@?o?HG?DS?AHO?O[??}???
X???????????CHGP@Oc?WOD?OW@D??W_?HG?Do?AHO?OM??}???
X???????????CHG`@@a?g_P?OW?T?@GO?HO?Do?ABO?Oe??}???
X???????????CHG`O@a?gAP?OW?T?@AO?KO?Do?AHO?OM??}???
X???????????CHG`O@a?gAP?OW?X?@AO?IO?Do?ADO?OM??}???
X???????????CHOBCG_WG_D?IG@@O?_o?HO?Ow?@K_?Oh??}???
X???????????CHOBCG_WG_D?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????CHOBCG_WG_D?I_@@_?aO?GW?Ha?AE_?Ok??}???
X???????????CHOBCO_OgCS?_W?PO?U?@@_?`P??kO?OU??}???
X???????????CHODC__QG_B?IG?aO?P_?_W?Gw?AHO?Oi??}???
X???????????CHODC__QG_B?IO?PO?aO?_W?Gw?AKO?Oi??}???
X???????????CHODO@_QGCo?Gg@AO@@_?IO?H`??go?Ok??}???
X???????????CHODO@_QGCo?_g?SO?P_?`O?H`??go?Ok??}???
X???????????CH_BG_`AGAD?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????CKADCC`?oCP?HG?T??gO?e??_b?AE_?Ok??}???
X???????????CKAHGD?W_G`?HG?_WC?g?_W?HW?AE_?Op??}???
X???????????CKAcCB?QGH@?QC?PO?aO@?K?PS?@F??Op??}???
X???????????CKAcCB?WGC`A@C?PO?aO@?K?PS?@F??Op??}???
X???????????CKAcGB@CGB@A@C@@O?QO?OK?HS?AF??Op??}???
X???????????CKAcGBAGGG`A@C@@O?aO?GK?HS?AF??Op??}???
X???????????CKGD@B?U?Ca?KC?aG@@O@?K?Pc?CDG?Oh??}???
X???????????CKGH@DA?o_D?HO?_W?SG?`G?_w?AIG?Cq??}???
X???????????CPABG_`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????CPAHCAc?WOW?a_?SOA?o?SO?P`?@IO?OY??}???
X???????????CPAHG@`?g_W?Q_?W_?SO?OW?``?@IO?GY??}???
X???????????CPAHGA`?W_W?a_?_o?WO?IO?``?AEO?Ci??}???
X???????????CPAHO@a?gGW?Q_@?o?W_?IG?H`?AIO?OY??}???
X???????????CPAW@A__oOK?cCC?W@@O?IG?Gs?AIO?Os??}???
X???????????CPB@G@`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????CPB@G@`?gAW?IO?cO@@O@?o?_h?AM??Ob??}???
X???????????CPB@G@`?gOW?IG?P_@@O?QO?_h?@M??Ob??}???
X???????????CPGBGAcCGCI?KG@@_?T??HO?Dc?AEO?Ok??}???
X???????????CPGBGOc?gCI?IG@@_?X??HO?Dc?AIO?O[??}???
X???????????CPGSC@_WGAaA?c?_oA@O?Go?`Q?ACg?Cs??}???
X???????????CPOBCA_PG_W?OW?WO?S_?Q_?``?@EO?Ge??}???
X???????????CPODC@_WGOW?QG?PO?S_?_o?_h?CAo?Cw??}???
X???????????CPODCC_WG_B?aG?_o?P_?HG?_w?AHO?Ci??}???
X???????????CPOH@@`?g_`?OW@@O?R??IO?Dg?AEO?Oi??}???
X???????????CPOHC@_OgAW?a_?c_?WOA?W?``?AEO?Ci??}???
X???????????CPP@CO_Og_B?_g?`_?QO@AO?_w??kO?Ci??}???
X???????????CP_B@Aa@GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????CP_BGA_PGGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????CP_BGA_SGCK?`G?PO@D??KO?Da?AJ??OY??}???
X???????????CP_BGA`CGCI?IG@@_?X??HO?Dc?AIO?O[??}???
X???????????CP_BGA`CGCI?KG@@_?T??HO?Dc?AEO?Ok??}???
X???????????CP_BGO_OgCK?_g?QO@C_?K_?Da?AI_?O[??}???
X???????????CP_BGO_OgCK?_g?QO@G_?I_?Da?AJ??OY??}???
X???????????CP_H@@a?gGW?I_@?o?cO?KO?H`?AIO?OY??}???
X???????????CP_H@@a?gG`?OW@@O?R??IO?Dg?AEO?Oi??}???
X???????????CQAS@_c?WCg?OSA?o@@G?Gg?Op?@KO?Oe??}???
X???????????CQAS@`A?WC`?Gc@?g@@O?Oo?`P?CCo?Gs??}???
X???????????CQAWC@_WGAa?OcC?gA?o?_o?Op??k_?Od??}???
X???????????CQAWG@`GGAa?Oc?Og@?o@?o?_p??k_?Od??}???
X???????????CSAcCB?QGG`A?cA@O?WO?OK?PD??l??OX??}???
X???????????CSAcCB?QGG`A?cA@O?WO?OK?PD?@J??OX??}???
X???????????CSAcCB@AGAH?QC?WO?`O@?K?`D?@L??OX??}???
X???????????CSAcCB@AGAH?QC?WO?`O@?K?`D?AL??OX??}???
X???????????CSAcCBAAGG`?Gc?WOA@O?OK?`D??l??OX??}???
X???????????CSAcCBAAGG`?Gc?WOA@O?OK?`D?@J??OX??}???
X???????????CSAcGB?QGGH@AC@GO?PO?OK?`D??l??OX??}???
X???????????CSAcGB?QGGH@AC@GO?PO?OK?`D?AJ??OX??}???
X???????????CSAcGB?QGG`@?c@@O?WO?OK?`D??l??OX??}???
X???????????CSAcGB?QGG`@?c@GO?PO?OK?`D??l??OX??}???
X???????????CSAcGBAAGG`?Gc@@O?WO?OK?`D??l??OX??}???
X???????????CSAcGBAAGG`?Gc@@O?WO?OK?`D?AL??OX??}???
X???????????CSODCB?T?BA?HC?cG?`OA?K?`c?@HG?GX??}???
X???????????CS_DCB?T?AP?aC?WOA@O?OK?Pc?@J??OX??}???
X???????????CS_DCB?T?AP?aC?`O?WO@?K?Pc?@J??OX??}???
X???????????CS_DGB?T?AP?QC?WO?`O?_K?Hc?AJ??OX??}???
X???????????CWAQA@`@GB@A?SA?o@CO?Go?Op?@I_?Od??}???
X???????????C`AHC@a?gBA?HO@B??`_?PG?`P?ADO?Cq??}???
X???????????C`AHC@a?gBA?HO@B??`_?PG?`P?CDO?Cq??}???
X???????????C`AHG@`?gAQ?KO?`O@B??PO?`P?AL??OR??}???
X???????????C`AHG@`?gBA?HO@B??`_?PG?`P?AL??OR??}???
X???????????C`AHG@`?gBA?HO@B??`_?PG?`P?CDO?Gq??}???
X???????????C`GP@_c?WOD?Gg@@_?aO?IO?Ow?@KO?Oi??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Hg?AIO?OY??}???
X???????????C`GP@_c?WOD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`GP@_c?WOD?P_?P_?SO?_W?Hg?AIO?OY??}???
X???????????C`GPG_c?WAD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GPO_a?WAD?H_?`_?SO?_W?Hg??iO?OY??}???
X???????????C`GPO_a?WAD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`OPC_c?WAD?H_?`_?SO?_W?Pg??iO?OY??}???
X???????????C`_BGA_QGCK?_g?SO@A_?K_?DQ?AF??Oq??}???
X???????????C`_HGA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????CcADGB?R?OP?aC@@O?WO?OK?HS?AL??OX??}???
X???????????CcADGB?Y?_H?aC?PO@AO?OK?HK?AF??Op??}???
X???????????Cc_D@B?Y?AH?aC?`O@AO@?K?HK?AF??Op??}???
X???????????Cc_DGB?R?OP?aC@@O?gO?GK?HS?AL??OX??}???
X???????????Cc_DGB?X?A`?PC?`O?QO?_K?HS?AF??Op??}???
X???????????CgAo@E?_gGE@?g?WG@AG?PG?_b?AK_?Ok??}???
X???????????CgAo@E?_gOE?_g?WG@AG?PG?_b?@K_?Gk??}???
X???????????CgAo@E?_gOE?_g?WG@AG?PG?_b?@K_?Ok??}???
X???????????CgAo@E@?gCE?_g?WG?aG@@G?_b?AK_?Ok??}???
X???????????CgAo@E@?gCE@?g?WG?aG?`G?_b?AK_?Ok??}???
X???????????CgAoAA`@_AE@?gAAG?WG?`G?_b?AK_?Ok??}???
X???????????CgAoAB?OgGS?_cA@OAAG?KG?_b?AK_?Ok??}???
X???????????CgAoAB?OgGS@?c?PO@GG@@G?_b?AK_?Ok??}???
X???????????CgAoAB?P_GD@?gAAG?WG?`G?_b?AK_?Ok??}???
X???????????CgAoAI?OgGE@?g@@GAAG?KG?_b?AK_?Ok??}???
X???????????CgAoAI@?gAE@?g?PGAAG?cG?_b?AK_?Ok??}???
X???????????CgAoCE?_gAE@?g?WG@AG?PG?_b?AK_?Ok??}???
X???????????CgAoGE?_gAE?_g?WG@AG?PG?_b?@K_?Ok??}???
X???????????CgAoGI?_g_E?_g?PG@AG?KG?Ob?@K_?Ok??}???
X???????????CgAoGIC?gAE?_g?PG@AG?SG?Ob?@K_?Ok??}???
X???????????CgAoGIC?gCE?_g?PG@AG?KG?Ob?@K_?Ok??}???
X???????????CgAoOBA@GAD?PC?PO?gO?`O?Gb?AK_?Ok??}???
X???????????CgAoOBA@GAD?SC?PO?aO?`O?Gb?AK_?Ok??}???
X???????????CgAoOBA@GB@?OS?PO?aO?`O?Gb?AK_?Ok??}???
X???????????CgGo@E?_gGE@?gAAG?WG?HG?_b?AK_?Ok??}???
X???????????CgGo@E@?gCE@?gAAG?WG?HG?_b?AK_?Ok??}???
X???????????D@G`OGa?gAB?I_?`O?Q_?_W?HW?AEO?Oq??}???
X???????????DCADCB?T?G`A@C?`O?QO@?K?Os?@J??Op??}???
X???????????DCADCB?U?_H?aC?POAAO?OK?Ok?@J??Op??}???
X???????????DCADGB?U?_H?QC?PO?aO?_K?Gk?AJ??Op??}???
X???????????GBADGC_gGGS?H_?_o?SO?Q_?_p?AIO?Oe??}???
X???????????GBB@OG_cGCE@?g@D??P_@@O?Aq?CK_?Ak??}???
X???????????GBCD@CaCG_K?PGA@O@A_?J??`P??Wo?As??}???
X???????????GBCD@CaGGAS?`_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCD@Oa@G_K?PGACO@A_?H_?`P??Wo?As??}???
X???????????GBCD@_a@GAS?`_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCD@_a@GGS?H_?OoACO?Q_?_p??iO?Oe??}???
X???????????GBCD@_a@GGS?H_A?o?SO?Q_?_p??iO?Oe??}???
X???????????GBCHGO_QGAIA?W?g_@I??IO?Cq?AB_?Os??}???
X???????????GBC`@CcAGOI?OW@K??W_@@O?Aq?CD_?Ak??}???
X???????????GBC`GG_WGCI?GW@C_C@_?H_?_q??i_?Gs??}???
X???????????GBC`OCaAGCE?HG?P_@G_?M??Oi??j??OY??}???
X???????????GBD@GO_QG_E?Gg?`_?S_?`_?Cq?AI_?Os??}???
X???????????GBHCGC_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GBOD@C_gGAS?`_?_o?SO?Q_?_p?AIO?Oe??}???
X???????????GBOD@__`GCS?H_?Oo?cO?a_?_p?AIO?Oe??}???
X???????????GBOH@O_aGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????GBOH@O_aGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????GBOHAG_SGDA@?W?X??Q_?aO?`D?CDO?Gw??}???
X???????????GBOHAO_QGOE?KG@H??a_?IO?`D?CBO?Gw??}???
X???????????GBOHAO_QGOE?KG@H??a_?IO?`D?CDO?Gw??}???
X???????????GBP@AO_QG_H@?W@C_?PO?PG?DK?CKO?G[??}???
X???????????GB_H@__aGO`?GW?g_?cO?H_?Gk?AHO?Ow??}???
X???????????GB_`@C_aGOQ?GW@C_AH??SO?Ci??]??OM??}???
X???????????GB`@AO_QGCI?GW@@_AC_@@_?_q??i_?@s??}???
X???????????GDOB?o_PGCP?IG?IO?`OAAO?@K??Q_?G[??~???
X???????????GDOB?o_`GAPAAG?IO?PO?IO?@K??a_?G[??~???
X???????????GDOBAG_SG@H?Og?KO?QO?QO?AK??I_?G[??~???
X???????????GDOBA__SG_P?Go@@O?_o?HG?Cw?AI_?Op??}???
X???????????GDOH@@_aG_E?SG?c_?X??J??``?@DO?Gi??}???
X???????????GDOPO@_SGD@@?o@@O?_o?HG?Cw?CI_?Gp??}???
X???????????GEGHAE?X?A`?HGAC_?aG?SG?Ho?CGg?OT??}???
X???????????GEG`AEA@OAD?PC?QO?X??U??`B?CF??Gi??}???
X???????????GEG`GC_`_Ac?H_?WO?gG?PG?_T?CDO?Gw??}???
X???????????GEH@GC_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GEHG@Aa?WAg?P_?gG?QO?QO?Gp?CKO?Gi??}???
X???????????GHADA@aAGDG?KG?U?@?o?QO?``?ADO?OM??}???
X???????????GHAPG@__gDG?IG?W_?aO?aO?``?C@o?G[??}???
X???????????GHAPG@__gDG?IG?W_@?o?R??``?CBO?GU??}???
X???????????GHAPG@__gDG?KG?S_?cO?`O?``?C@o?G[??}???
X???????????GHCB@AaAGBG?SO@AO?SO@AO?``?C@o?A[??}???
X???????????GHCB@AaAGBG?SO@CO?QO@AO?``?C@o?A[??}???
X???????????GHCB@Ga?gBG?SO@AOACO?IO?``?C@o?A[??}???
X???????????GHCB@Ga?gBG?SO@COAAO?IO?``?C@o?A[??}???
X???????????GHCB@Oa?g_g?P_@?oAAO?HO?`P??XO?Aq??}???
X???????????GHGE@@__gCQ?H_AH??S_?U??_i?AEG?Oi??}???
X???????????GHGEAE?S_AW?KGACG?gG?PG?Ho?CAg?OT??}???
X???????????GHGEAE?S_AW?KGAGG?cG?PG?Ho?CAg?GT??}???
X???????????GHGEAE?S_AW?KGAGG?cG?PG?Ho?CAg?OT??}???
X???????????GHGEGA_`OCS?H_?SO?WG?U??`K?CEG?Gh??}???
X???????????GHHCG@_`_Ac?H_?WO?cG?PG?_T?CDO?Gw??}???
X???????????GHOBA_c?gAP?I_?`_?aO?GW?Ha?AE_?Ok??}???
X???????????GHOD@@_cGCI?Go@AO?U??PO?`P?CCo?Gs??}???
X???????????GHOP@@c?gD@?aGA@O?Q_?OW?Cw?AK_?Oh??}???
X???????????GIGD@Q?b?BA?SC?cO?QG@?K?Ho?CAo?OS_?}???
X???????????GIGD@Q?b?BA?SC?cO?QG@?K?Po?CAo?OS_?}???
X???????????GIGDGE?S_CW?KG?gG?cO?HC?Ho?CAo?OS_?}???
X???????????GIGDGE?S_CW?KG?gG?cO?HC?_U?CDG?Gw??}???
X???????????GIG`AE?OgOE?H_?gG?WO?R??HS?CAW?Gs??}???
X???????????GIG`AE?OgOE?H_?gG?WO?R??HS?CAW?Os??}???
X???????????GIG`AEA?gAE?H_?WG?gO?R??HS?CAW?Gs??}???
X???????????GIG`AEA?gAE?H_?WG?gO?R??HS?CAW?Os??}???
X???????????GIG`GA__oAB?P_?Q_?X??U??_k?CIG?GX??}???
X???????????GIG`GE?_gAE?H_?WG?gO?R??HS?AAW?Os??}???
X???????????GIG`GE?_gAE?H_?WG?gO?R??HS?CAW?Os??}???
X???????????GIG`GE?_gAE?P_?WG?gO?J??HS?AAW?Os??}???
X???????????GIG`GE?_gAE?P_?WG?gO?J??HS?CAW?Os??}???
X???????????GIGcACa?gAE?HC?aO?X??U??_b?AF??Oi??}???
X???????????GIGcGA_`_BG?HC?SO?gG?PG?_h?CGo?Gw??}???
X???????????GIGcGC_OgCE?PC?QO?X??U??`B?CF??Gi??}???
X???????????GIGcGC__gAE?HC?aO?X??U??`B?CF??Gi??}???
X???????????GK@S@Aa?o@H?Og?QOCAG?QC?@a?@?W?G[??~???
X???????????GK@S@Aa?o@H?Og?QOCCG?PC?@a?@?W?G[??~???
X???????????GK@S@Aa?oCH?Cg?QOCAG?EC?Ca?@?W?G[??~???
X???????????GK@S@Aa?oCH?Cg?SOCAG?EC?CQ?@?W?G[??~???
X???????????GK@S@Aa?o_H?Cg?QO?KG?PC?Ca?@?W?G[??~???
X???????????GK@S@BA?gAH?Cg?KG?aGA@G?Ca?@?W?G[??~???
X???????????GK@SGAc?oAH?Cg?QO?KG?PC?Ca?@?W?O[??~???
X???????????GK@SOAa?oAH?Cg?QO?KG?PC?Ca?@?W?O[??~???
X???????????GKAcAB@AGC`?KCA@O?QOA?K?PS?CF??Cp??}???
X???????????GKAcGB@AGC`?KC?PO?aOA?K?`S?AF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?DS?AF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?DS?CF??Cp??}???
X???????????GKAcGB@AGC`?KC?`O?QOA?K?`S?AF??Cp??}???
X???????????GKGP@C_`OOB?PO?W_?SO?U??_d?AF??Oh??}???
X???????????GKGPAA_PGCI?HG?S_AGO?U??_b?CI_?G[??}???
X???????????GKGPAA_`OOB?H_?W_?SO?U??_h?AE_?Oh??}???
X???????????GKGQGA_PGCI?PC?S_?WO?U??_b?CI_?G[??}???
X???????????GKGaGC_OgCE?PC?QO?X??U??`B?CF??Gi??}???
X???????????GKGaGC__gAE?HC?aO?X??U??`B?CF??Gi??}???
X???????????GKH_@A_`OOB?H_?aG?g_?IG?_h?AE_?Oh??}???
X???????????GKH_@C_`OOB?HO?aG?g_?IG?_d?AF??Oh??}???
X???????????GPABAOa?gAW?OgAGO@@_?IO?`H?CEO?Ai??}???
X???????????GPABAOa?gOW?_W?`O?[??Go?`H?CEO?Ai??}???
X???????????GPADG@_cGCW?Gg?[??_o?_o?`H?CEO?Gi??}???
X???????????GPADG@_cGCW?KG?T??_o?_o?`H?CEO?Gi??}???
X???????????GPAHG@__gCo?IG?W_?`O?_o?``?AJ??OJ??}???
X???????????GPAHG@__gCo?KG?S_?`O?_o?``?AJ??OJ??}???
X???????????GPAQ@Aa?WC`?_WC@_?`O?K_?DS?AF??Op??}???
X???????????GPAQ@Aa?WC`?_o?_o?X?A?g?`S?AF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?DS?AF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?DS?CF??Cp??}???
X???????????GPAQ@Aa?WC`?_oC?o?`O?K_?PS?CF??Cp??}???
X???????????GPAQAAa?WA`?_oC?o?`O?K_?PS?CF??Cp??}???
X???????????GPAW@A`?oDC?OKC@GA@O?IG?Os?CIO?Cs??}???
X???????????GPAW@A`?oDC@?KC@G?`O?IG?Os?CIO?Cs??}???
X???????????GPAW@A`?o_K@?K?gG?`O?IG?Cs?CIO?Cs??}???
X???????????GPAW@A`?o_K@?K?gG?`O?IG?Os?CIO?Cs??}???
X???????????GPAWAA`?oBC?GKC@GA@O?QG?Os?CIO?Cs??}???
X???????????GPAWAA`?oBC@?KC@G?`O?IG?Os?CIO?Cs??}???
X???????????GPAWAA`?o_K@?K?WG?`O?IG?Os?CIO?Cs??}???
X???????????GPAWOA`?oBC?Oc?OWA@O?QG?Os?CIO?Cs??}???
X???????????GPAWOA`?oCK?OK?WGA@O?IG?Os?CIO?Cs??}???
X???????????GPA`G@__gCW?Gg?W_?cO?_o?`H?CAo?Gw??}???
X???????????GPB@G@__gAW?IO?cO@@O@?o?_h?AM??Ob??}???
X???????????GPB@G@__gCW?Gg?S_?cO?_o?_h?CAo?Gw??}???
X???????????GPB@OO__gOB?Gg@@_?aO?IO?Ow?@KO?Oi??}???
X???????????GPCB@AaCGAW?KGA?o@@_?Q_?`H?CEO?Ai??}???
X???????????GPCB@AaCGAW?Oo@@O?SO@CO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gAW?GWAGO@@_?Q_?`H?CEO?Ai??}???
X???????????GPCB@Oa?gAW?Oo@@OACO?KO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gAW?Oo@COA@O?KO?`H?CAo?Aw??}???
X???????????GPCB@Oa?gOW?_W?WO?d??Go?`H?CEO?Ai??}???
X???????????GPCD@@aGGAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????GPCD@_a?WAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????GPCH@@a?gAo?QO@?oA@O?K_?``??iO?OM??}???
X???????????GPCHG@_OgAo?QO@?o?PO@C_?``??iO?OM??}???
X???????????GPCHG@_OgAo?QO@?oC@O?K_?``??iO?GM??}???
X???????????GPCHG@_OgAo?QOC?o?PO?c_?``??iO?GM??}???
X???????????GPCHG@_OgAo?QOC?o@@O?K_?``??iO?GM??}???
X???????????GPCQAAa?WA`?_o?Oo?X?A?g?`S?AF??Cp??}???
X???????????GPCSA@_WGAaA?c@?oA@O?Go?`Q?ACg?Cs??}???
X???????????GPCWOA`?oAK?OK?WGA@O?IG?Os?CIO?Cs??}???
X???????????GPCWOA`?oBC?OK?PGA@O?IG?Os?CIO?Cs??}???
X???????????GPC`@_a?W_D?H_?`_@CO?GW?`g??iO?GY??}???
X???????????GPC`@_a?W_D?_g?`_?SO?HO?_w??iO?Cq??}???
X???????????GPC`@_a?g_B?_g?`_?SO?HO?_w?AIO?Cq??}???
X???????????GPOBAA_SGOW?aO?`O?WO?Go?`H?CAo?Aw??}???
X???????????GPOBAO_OgAW?Og?WO@@_@AO?`H?CEO?Ai??}???
X???????????GPOBAO_OgAW?Og?WO@C_@?o?`H?CEO?Ai??}???
X???????????GPOBAO_OgAW?_W?`O?[?@?o?`H?CEO?Ai??}???
X???????????GPOD@@_gGAW?_g?cO?S_?Oo?_h?AM??Ob??}???
X???????????GPOHA@_Og_E?KG?c_?U??S_?``?AI_?CT??}???
X???????????GPOS@_a?WAa?Oc?_o@@O?Go?`Q?CCg?Gs??}???
X???????????GQAWG@_SGDA?OS@@G?Oo@?o?`P?@K_?OT??}???
X???????????GQCS@_c?WAg?_S?Oo?`G@?g?Op??kO?Oe??}???
X???????????GQGcGC_`OCD?GW?QG?X??U??`B?CF??Gi??}???
X???????????GSAQ@A`@GD@A?K?_oA@O?I_?Op?CJ??Cp??}???
X???????????GSAQ@A`@GD@A?KA?o?`O?I_?Op?CJ??Cp??}???
X???????????GSAQAA`@GB@A?KA?o?`O?I_?Op?CJ??Cp??}???
X???????????GSAWAA_OoGB?SG?SGC@G@?g?PP?CEO?Cs??}???
X???????????GSAWA__SOGB?Og?OgC@G@?W?@k?AEG?Oh??}???
X???????????GSAWGB?OgGB?SCC@G?`O?IG?Op?CIO?Cs??}???
X???????????GSAWGB?_gGB?KCC@G?`O?IG?Op?CIO?Cs??}???
X???????????GSCQAA`@GB@A?K?OoA@O?I_?Op?CJ??Cp??}???
X???????????G`@H@Ga?WCD?IG?K_CA_?DG?CI??P_?G[??~???
X???????????G`AHGA_gG_P?_g?_o?QO?IO?`a??f??Ci??}???
X???????????G`AHGA_gG_P?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`AHGG_gG_D?_g?_o?QO?IO?`a??f??Ci??}???
X???????????G`AHG__aG_D?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`AHOAaAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`CDG@_PGCW?HGC@O@A_?KO?`P??kO?GU??}???
X???????????G`CHGA_WG_P?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????G`GQGE?OWCH?K_?gO?Q_?QO?`D?CDO?Gw??}???
X???????????G`GQGE?PGCB?KG?h??Q_?QO?`D?CDO?Gw??}???
X???????????G`GQGE?`GAB?KO?gO?c_?H_?_T?CDO?Gw??}???
X???????????G`GQGE?`GAE?K_?gO?QG?QO?`D?CDO?Gw??}???
X???????????G`OH@AcAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`_H@AaAGD@?_g?QO?_o@AO?`a??f??Ci??}???
X???????????G`_HGA_aGB@?_g?_o?QO?IO?`a?AF??Ci??}???
X???????????GaGP@Q?b?DA?KC?PO?_g@?K?Po?CAo?OS_?}???
X???????????GaGPGE?POCD?SG?WG?S_?P_?_U?CDG?Gw??}???
X???????????GaOPOE?c_Ag?HG?b??Og?OK?`o?@HG?Gb??}???
X???????????H@GE@Q?b?DA?Gc?cG?QO@?K?Po?CAg?OT??}???
X???????????H@GQ@W?h?AD?QC?_o?PO@?K?Gk?AI_?Op??}???
X???????????H@GQAQ?R?DA?IC?`G?Oo@?K?Po?CAg?OT??}???
X???????????H@OHA@_Og_E?`GAC_?R??Q_?_p??[O?Ai??}???
X???????????OBADCC_gGCS?H_C?o?SO?Q_?_p?@IO?Ge??}???
X???????????OBAHAG`CGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????OBAHAG`CGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????OBAHAG`CGCI?_W?Q_?[?ACO?_q?@J??GU??}???
X???????????OBAHCG_cGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????OBAHCG_cGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????OBAHOA`AGC`?_g?`_?SO?HO?Ow??iO?Cq??}???
X???????????OBAPCA_cG_I?IG?b??P_?SO?_s?@IO?Gs??}???
X???????????OBAPCO__gAI?QG?b??W_?_o?_s?@IO?Gs??}???
X???????????OBAPC__cGCE?Gg?S_@@_?P_?Gq?CI_?Gs??}???
X???????????OBA`AC`AGAQ?OWAC_?X??cO?Gi??m??OM??}???
X???????????OBB@CO_aGGI?OW?S_?R?A?o?_q?@I_?As??}???
X???????????OBB@CO_aGGI?OWA@_?S_?H_?_q?@I_?As??}???
X???????????OBCDCO_WG_H?HG@?o?P_?Og?Os?@J??Op??}???
X???????????OBCHCG_SGAI?_W?i??W_?QO?_q?AB_?Cs??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?Dc?CHO?C[??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?PS?CHO?C[??}???
X???????????OBCHOO`GGAP?_W?P_?aO?IG?Pc?CHO?C[??}???
X???????????OBCP@A`CGOc?HG@@O?`_?K_?_w??kO?Ci??}???
X???????????OBCPC__SG_E?Gg?d?@@_?HO?Gq?AK_?Ok??}???
X???????????OBC`CG_WGCI?GW@C_C@_?H_?_q??i_?Gs??}???
X???????????OBC`CG_WGCI?_W?S_C@_?H_?_q??i_?Gs??}???
X???????????OBGD@C_aG_E?KG?c_?U??S_?``?AI_?CT??}???
X???????????OBGD@C_aG_W?OW?Q_?WO?Q_?``?@EO?Ge??}???
X???????????OBGD@O_aG_I?QG?X??Q_?Oo?`c?@IO?G[??}???
X???????????OBGD@__`GCS?H_?Oo?cO?a_?_p?@IO?Ge??}???
X???????????OBGD@__`GCS?H_?Oo?cO?a_?_p?@IO?Oe??}???
X???????????OBGDAC_QG_W?IO?e??PO?OW?``?@IO?Ge??}???
X???????????OBGDAC_SGOK?Gg@AO?Q_?R??`P??go?Cs??}???
X???????????OBGDAO_PGOK?IG@AO?Q_?P_?`P??go?Cs??}???
X???????????OBGH@A_aG_W?_WAA_?cO?I_?``??YO?Ae??}???
X???????????OBGH@G_cGAI?OW?S_?i??cO?Gq?AB_?Os??}???
X???????????OBGH@G_cGAI?OW?S_?i??cO?Gq?CB_?Gs??}???
X???????????OBGH@O_aGBA?OW?h??Q_?aO?`D?CBO?Gw??}???
X???????????OBGH@O_aGBA?OW?h??Q_?aO?`D?CDO?Gw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CBO?Cw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CBO?Gw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CDO?Cw??}???
X???????????OBGH@O_aGBA?_W?h??Q_?QO?`D?CDO?Gw??}???
X???????????OBGH@___g_E?QG?Q_?b??I_?_p?@IO?Gq??}???
X???????????OBGH@__aG_`?_W?g_?SO?H_?Ok?CHO?Cw??}???
X???????????OBGHAG_SGAI?OW?Y?@C_ACO?_q?AB_?As??}???
X???????????OBGHAG_SGAI?OW?Y?@G_AAO?Gq?AB_?As??}???
X???????????OBGHAG_SGAIA?W?c_?Y??cO?Gq?AB_?Os??}???
X???????????OBGHAG_SGAIA?W?k??Q_?cO?Gq?CJ??GU??}???
X???????????OBGHA__QG_`?_W?W_?SO?P_?Ok?CHO?Cw??}???
X???????????OBG`@C_aGAQ?OW?h??S_ACO?_i?@B_?Gw??}???
X???????????OBG`@G_gGCE?Gg?S_C@_?P_?_q?@I_?Gs??}???
X???????????OBG`@__aGGE?OgAD??P_A@O?Aq??k_?Ck??}???
X???????????OBG`@__aGGE?OgAD??Q_A?o?_q??k_?Ck??}???
X???????????OBH@@G_cG_E?GgAD?@@_?PO?Gq??[_?Ok??}???
X???????????OB_`CA_PGCP?KO?QO?_o?Q_?HI?AM??OM??}???
X???????????ODABAG`CGCaA?g?Q_@@_?K_?Ow?@IO?Oq??}???
X???????????ODABAG`CG_I?QG?R??W_?_o?Pg?@IO?OY??}???
X???????????ODABCG_cGGI?SG?Q_?T?A?o?PW?CEO?Cq??}???
X???????????ODABCG_cGGIA?W?`_?Y??I_?`H?AEO?Cq??}???
X???????????ODABCG_cGGIAAG?Q_?`_?K_?Ow??iO?Cq??}???
X???????????ODCB@G`CGAaA?g?W_?b??_o?Pg?@IO?OY??}???
X???????????ODCBCG_SGGI?KG?Q_?d?A?o?PW?CEO?Cq??}???
X???????????ODCBCG_SGGI?KG?d??P_A@O?`H?AEO?Cq??}???
X???????????ODCBCG_SGGIA?W?d??Y??Go?`H?AEO?Cq??}???
X???????????ODCHC@_WG_I?H_?SO@A_?QO?_p?AIO?Cs??}???
X???????????ODCHC@_WG_I?H_?cO@A_?IO?_p?AIO?Cs??}???
X???????????ODGB?c_SGCP?EG?POCAO?_o?@S??c_?G[??~???
X???????????ODGB?c_SGCP?EG?`O?QO?_o?@S?CC_?G[??~???
X???????????ODGB?c_SGCP?EGC@O?QO?_o?@S??c_?G[??~???
X???????????ODGB?o_PGCP?Cg?SOCAO?_o?@S??c_?G[??~???
X???????????ODGB?o_PGCP?CgCCO?QO?_o?@S??c_?G[??~???
X???????????ODGB?o_`GAP?Cg?SO?aO?_o?@S?CC_?G[??~???
X???????????ODGB?o_`GAP?Cg?SOCAO?_o?@S??c_?G[??~???
X???????????ODGB@C_aG_W?HO?`O?g_?IG?``?@D_?Gh??}???
X???????????ODGB@C_aG_W?QO?SO?Q_?Og?``?@H_?Gh??}???
X???????????ODGB@G_cGAaA?g@A_?`_?K_?Ow??iO?Oq??}???
X???????????ODGB@__`GAE?QG@B??T??PO?_p?AIO?Cq??}???
X???????????ODGBAC_KGAP?QG?PO?IO?IO?@K?@A_?G[??~???
X???????????ODGBAC_KGAP?QG?PO?IO?IO?@K?@A_?O[??~???
X???????????ODGBAC_QG_W?`OA@O?c_?IG?``??X_?Ah??}???
X???????????ODGBAC_SGAEA?g@E??a_?H_?`P?AKO?Ce??}???
X???????????ODGBAG_SGBAA?W@B??d??Go?`H?AEO?Cq??}???
X???????????ODGBAO_QGBAA?W@B??`_?I_?`H?AEO?Cq??}???
X???????????ODGEO@_Q_CK?PC?PO?WG?QG?Gh?AJ??Oq??}???
X???????????OD_B@C_KGCP?QG@AO?HO?IO?GK??I_?O[??~???
X???????????OD_B@G_KGCH?QG@AO?HO?IO?GK??I_?O[??~???
X???????????OD_B@G_KGCH?aG?HO?aO?IO?GK??I_?O[??~???
X???????????OD_B@G_cG@H?EG@AO?`O?IO?GK??I_?O[??~???
X???????????OD_BCG_cGBG?IG?Q_@@O?Oo?Ow??iO?Cq??}???
X???????????OEGDO@_P_CS?HG?`G?gO?IC?Gi?AIG?Oq??}???
X???????????OEGDO@_P_CS?QG?SG?QO?Oc?`c?@HO?Gg_?}???
X???????????OEGDO@_X?Co?SG?SG?QO?Oc?`c?@DO?Gg_?}???
X???????????OHABAA`CG_E?`G?Q_?b??I_?`P?AKO?Ce??}???
X???????????OHABCA_cGCI?H_@AO?S_?PO?`P?AGo?Cs??}???
X???????????OHABCA_cG_I?H_@AO?a_?IO?`P?AGo?Cs??}???
X???????????OHAPO@__gH@?IO?PO?aO?_W?Gw?AKO?Oi??}???
X???????????OHB@CA__WGg?P_?SO?Q_A?W?_p?@IO?Aq??}???
X???????????OHB@CA__WOE?IG?Q_@D??P_?_p?@IO?Aq??}???
X???????????OHCBCA_QGBG?SO@AO?SO@AO?``?C@o?A[??}???
X???????????OHCBCA_SGAI?P_@AO?Q_AAO?`P?AGo?Cs??}???
X???????????OHCBCG_OgBG?SO@CO?QO@AO?``?C@o?A[??}???
X???????????OHCDCO_WG_P?_W?`O?QO?Go?`a?AE_?Ck??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?ACo?Cs??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?AGo?Cs??}???
X???????????OHGB@O__gCI?Go@A_?QO?R??`P?CCo?Cs??}???
X???????????OHGBAA_SGGW?Go?QOC?o?R??`P??hO?Cq??}???
X???????????OHGBAA_SG_I?Go@A_?QO?R??`P?ACo?Cs??}???
X???????????OHGBAA_SG_I?Go@A_?QO?R??`P?AGo?Cs??}???
X???????????OHGBAA_WG_I?H_?cO@A_?IO?_p?AGo?Cs??}???
X???????????OHGBAA_WG_I?H_?cO@A_?IO?_p?AIO?Cs??}???
X???????????OHGBAO_OgAIA?o@A_?aO?J??`P?ACo?Cs??}???
X???????????OHGBAO_OgAIA?o@A_?aO?J??`P?AGo?Cs??}???
X???????????OHGBAO_OgGW?I_?QOC?o?PO?`P??hO?Cq??}???
X???????????OHGBA__Og_I?H_?SO@A_?QO?_p?AGo?Cs??}???
X???????????OHGBA__Og_I?H_?SO@A_?QO?_p?AIO?Cs??}???
X???????????OHGDO@_QGC`?Og?P_?SO?PO?HQ?AK_?O[??}???
X???????????OH_BCA_gGAP?I_?`_?aO?GW?Ha?AE_?Ok??}???
X???????????OH_BCG__gB@?I_@@_?aO?GW?Ha?AE_?Ok??}???
X???????????OH_BCG_gGAD?I_@@_?_o?HG?Ha?AE_?Ok??}???
X???????????OH_DCO_aGB@?_W?`O?QO?Go?`a?AE_?Ck??}???
X???????????OK@S@B?_gAH?Cg@AG?KG?aG?CQ?A?W?O[??~???
X???????????OK@S@B?_gAH?Cg@AG?KG?aG?CQ?C?W?O[??~???
X???????????OK@SAA_OoGH?Cg@AO?QG?EC?Ca?A?W?O[??~???
X???????????OK@SAA_OoGH?Cg@AO?QG?EC?Ca?C?W?O[??~???
X???????????OK@SAA_OoGH?Cg@CO?QG?EC?CQ?A?W?O[??~???
X???????????OK@SAA_OoGH?Cg@CO?QG?EC?CQ?C?W?O[??~???
X???????????OKAcAB?gGOP?aC?PO@AOA?K?`S??f??Gp??}???
X???????????OKAcAB?gGOP?aC@@O?QOA?K?HS??f??Gp??}???
X???????????OKAcAB?gGOP?aC@@O?QOA?K?HS?CF??Gp??}???
X???????????OKAcAB?gGOP?aC@@OCAO?GK?HS??f??Gp??}???
X???????????OKAcAB?gGOP?aCC@O@AO?GK?`S??f??Gp??}???
X???????????OKAcCB?cGOP?cC?`O?QOA?K?`S?@F??Gp??}???
X???????????OKAcOB?cGOP?cC?`O@AO?GK?DS?CF??Gp??}???
X???????????OKGDOP?`GAE?HC?aO?X??U??PB?@F??Oi??}???
X???????????OKGS?ac?oCH?Gg?IO?QG?aC?Ca?A?W?O[??~???
X???????????OKGS?ac?oCH?Gg?KO?QG?aC?CQ?A?W?O[??~???
X???????????OKGS?ac?oGH?Gg?IO?SG?PC?Ca?A?W?O[??~???
X???????????OKGS?ac?oGH?Gg?KO?QG?QC?CQ?A?W?O[??~???
X???????????OKGS?bC?g@H?Og?SG?aG?aG?AQ?A?W?O[??~???
X???????????OKGS?bC?g@H?_g?cG?QG?IG?CQ?A?W?O[??~???
X???????????OPABA_`?gAW?IO?cO@@O@?o?_h?@M??Ob??}???
X???????????OPABCA_`GGa?I_?gO?W_A@O?``?A@o?Ck??}???
X???????????OPAW@A_`_OE?OK@GG?SO?_g?Gs?CIO?Gs??}???
X???????????OPA`CA__WCW?KG?P_@@O?QO?`H?CAo?Cw??}???
X???????????OPB@CA__WCW?IG?P_@@O?QO?_h?CAo?Cw??}???
X???????????OPB@CA_`G_`?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPB@OA_`GG`?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPB@OA_cGGH?Gg?_o@AO@?o?Pa??U_?Ok??}???
X???????????OPCB@C`?gCS?KGC@O?S_?Q_?``?@EO?Ge??}???
X???????????OPCB@_`?gAW?Oo?S_@@O@AG?_h??m??OJ??}???
X???????????OPCB@_`?gAW?Oo?S_@CO@?g?_h??m??OJ??}???
X???????????OPCBCA_SGAW?Oo@@O?WO@AO?`H?CAo?Aw??}???
X???????????OPCBCA_SGCgA@O@@O?WO?Go?`H?ACo?Cw??}???
X???????????OPCBCO_OgAW?KGA?o@@_?Q_?`H?CEO?Ai??}???
X???????????OPCBCO_OgAW?Oo@@O?SO@CO?`H?CAo?Aw??}???
X???????????OPCBCO_OgAW?Oo@@O?WO@AO?`H?CAo?Aw??}???
X???????????OPCD@@`GGAW?Og?S_@CO@?o?_h??m??OJ??}???
X???????????OPCH@@`?gCS?aGC@O?U??Go?``?AGo?Ck??}???
X???????????OPCHC@_OgCS?HGC@O@C_?I_?``?AGo?Ck??}???
X???????????OPGB@A_gGAW?_o?SO?`O?QO?_h?@M??Gb??}???
X???????????OPGB@A_gGAW?_o?SO?`O?QO?_h?@M??Ob??}???
X???????????OPGQCA_WGCB?GgC?o?d?@?o?As?CJ??Gp??}???
X???????????OPGQCA_WG_B?Gg?_o?d?@?o?As?CJ??Gp??}???
X???????????OPGW@Ac@_OE?_K?gG?SO?Og?Cs?CIO?Gs??}???
X???????????OPGWOA_P_OE?GK?gG@CO?Og?Cs?CIO?Gs??}???
X???????????OPGWOA_P_OE?_K?gG?SO?Og?Cs?CIO?Gs??}???
X???????????OPG`@___W_D?Q_?PO?Q_?_W?HW?CEO?Gq??}???
X???????????OP_HCA_OWD@@AG@@O?Q_?OW?Cw?AH_?Oh??}???
X???????????OP_HCA_cGB@?OW@AO?PO@?o?Pa??U_?Ak??}???
X???????????OP_HCA_cGB@?OW@AO?PO@?o?`a??U_?Ak??}???
X???????????O`@HAG_OW_D?aG?K_?Q_?DG?CI?@@_?O[??~???
X???????????O`@PAC_OW_D?EG@C_?Q_?_g?CQ??H_?O[??~???
X???????????O`@PAC_OW_D?QG?K_?Q_?`G?@I?@@_?O[??~???
X???????????O`@PAC_OW_D?aG?K_?Q_?Cg?CQ?@@_?O[??~???
X???????????O`AH?g__gGB?IO?KO@A_?Og?@K??QO?O[??~???
X???????????O`AHC@__gOW?Og?QO?W_?`O?`P?@L??OR??}???
X???????????O`AHC@__g_I?P_?QO@A_?IO?`P?AGo?Cs??}???
X???????????O`CBCA_PGOK?KG@AO?Q_?P_?`P?CCo?Cs??}???
X???????????O`CH?g_Og_B?IG?K_@AO?Cg?GK??a_?O[??~???
X???????????O`CH@@`?g_I?H_@AO?a_?IO?`P?AGo?Cs??}???
X???????????O`CHC@_OgAIA?o@A_?aO?J??`P?AGo?Cs??}???
X???????????O`CP@@`?gCK?_gCCO?R??KO?`H?AAo?Cw??}???
X???????????O`GB@A_`GOK?PG?WO@A_?H_?`P?CCo?Cs??}???
X???????????O`GP@@__gAS?_g?gO?T?A?o?PW?CEO?Cq??}???
X???????????O`GP@___W_D?I_@@O?a_@?W?PW?CEO?Cq??}???
X???????????O`GPA@_OgCS?_g?WO?T?A?o?PW?CEO?Cq??}???
X???????????O`GPA__OW_D?I_@@O?a_@?W?PW?CEO?Cq??}???
X???????????O`GPO__OWCD?Q_@@O?Q_@?W?PW?CEO?Cq??}???
X???????????O`GPO___WAD?H_?`_?SO?_W?Hg?AIO?OY??}???
X???????????OaCBGA`@G_P?Gg?Q_@AO?Oo?B`?CGo?Gk??}???
X???????????OcADAB?R?BA?PC@CG@@O@?K?HS?CHG?OX??}???
X???????????P@AHCA__WAa?HOC?o@D??P_?_p?@IO?Aq??}???
X???????????P@AHCA__WOE?IG?Q_@D??P_?_p?@IO?Aq??}???
X???????????_BA`AG`GGAI@?W?c_@@_@@_?Gq??Y_?Os??}???
X???????????_BA`C__aGAI?OWAC_@@_@@_?Gq??Y_?Os??}???
X???????????_BAcGE?_oOP?aC?`G?QO?_g?_w?@I_?Gp??}???
X???????????_BCH@_`AGO`?GW?c_?gO?H_?PK?@DO?Ow??}???
X???????????_BCH@_`AGO`?GW?g_?cO?H_?Gk?AHO?Ow??}???
X???????????_BGDGG_PGC`?Oo?Oo?gO?J??GY?AL??Oi??}???
X???????????_BGH@G_cGAI?OWAA_AK??cO?Gq??j??OU??}???
X???????????_BGH@_aAGC`?_W?g_?SO?H_?_k?AHO?Cw??}???
X???????????_BGHAG_SGOI?GW?k?AA_?cO?Gq??Z??OU??}???
X???????????_BGHA_aAGA`?_W?W_?cO?H_?_k?AHO?Cw??}???
X???????????_BGPGA_PGC`?Oo?Oo?aO?M??HI?AF??Oi??}???
X???????????_BG`GA_PGCP?KO?QO?_o?Q_?HI?AM??OM??}???
X???????????_BGaGGa?oGH?PO?T??`O?GS?`K??YO?Ao_?}???
X???????????_BH@AO_QGCI?GWAC_AB??_o?Gq??i_?@s??}???
X???????????_BOD@O`@GCP?_W?`_?PO@@G?_w??Y_?Ap??}???
X???????????_BOEGC`COGP?PO?T??`O?GS?BQ??kG?Ce??}???
X???????????_BOHCA_QGC`?Og?P_@AO@AO?_w??[O?Ai??}???
X???????????_BOICA_SOCP?HO?d??_o?Gc?HQ?AKG?Oe??}???
X???????????_BO`@C_aGAQ?_W@H??g_?IO?Ci?AB_?Ow??}???
X???????????_BO`@C_aGGQ?GW@@_?g_?M??Ci?AJ??OY??}???
X???????????_BO`AC`AGAQ?OW?P_@G_?M??Gi?AJ??OY??}???
X???????????_BO`AC`AGAQ?OW?S_?X??cO?Gi??m??OM??}???
X???????????_BO`AC`AGAQ?OW?X?@G_?IO?Gi?AB_?Ow??}???
X???????????_BO`AC`AGAa?_W?g_?P_?L??OY?@L??OY??}???
X???????????_BO`AG_PGAa?OW@@_@I??KO?OY??l??OY??}???
X???????????_BO`A__QGGE?Gg?`_?S_?`_?Cq?AI_?Os??}???
X???????????_BO`CC_aGAQ?_W?X??g_?IO?Ci?AB_?Cw??}???
X???????????_BO`CC_aGB@?OW?P_?SO?`G?Hc?AHO?O[??}???
X???????????_BO`CC_aGB@?OW?P_@CO?HG?HS?AHO?O[??}???
X???????????_BO`CC_gGAP?OW?P_?SO?`G?Hc?AHO?O[??}???
X???????????_BOaGG`?oGH?PO?T??`O?GS?`K??YO?Ao_?}???
X???????????_DGB?o_`GAP?QG?POAAO?aO?OK??I_?O[??~???
X???????????_DGB?o_`GAP?QGA@O?IO?aO?AK?AA_?O[??~???
X???????????_DGB?o_`GAP@AG?PO?aO?aO?@K?AA_?O[??~???
X???????????_DGB@G_cGOQ@C_@C_?`O?Go?_w??[O?Ai??}???
X???????????_DGB@O_IGCH@AG?PO?aO?aO?@K?AA_?O[??~???
X???????????_DGBAG_SGOa@@O@H??`O?Go?_w??YO?Aq??}???
X???????????_DOBAG_SGH@?Go@@O?_o?HG?PW?@E_?Op??}???
X???????????_DOBA__SGGP?Go@@O?_o?HG?Cw?AI_?Op??}???
X???????????_DOBCO_IGAH?IG?HO?aO?EO?CK??Q_?O[??~???
X???????????_DOBCO_PGCP?S_?SO?Q_?OW?`o?@BO?GU??}???
X???????????_ECBC__OgOP@?g?`_?SO?`O?_h??Z??Gq??}???
X???????????_EGBA__OgOP@?g?`_?SO?`O?_h??Z??Gq??}???
X???????????_EGBGC_P_Cc?PC?SG?QO?Og?HS?AKO?O[??}???
X???????????_EODC@_PGCP?QO?SO?Q_?Og?HK?AIO?O[??}???
X???????????_EOPCO_OgCB@?o@@O?c_?HG?_w?@I_?Gp??}???
X???????????_EOPCO_OgCB@?o@@O?c_?HG?`H?@I_?Gp??}???
X???????????_HABCA_cGOI?P_?Q_@AO@AO?PP??\??Ab??}???
X???????????_HABCA_cGOK?P_?Q_ACO?`G?PP??\??Ab??}???
X???????????_HCBCA_SGOK?P_ACO@AO?HO?PP??XO?Aq??}???
X???????????_HCBCA_SGOg?P_A?o@AO?HO?PP??XO?Aq??}???
X???????????_HGDGO_OWD@?`G?P_A?o?Og?Cs?AJ??Op??}???
X???????????_HOEC@__gAS?P_?T??WO?U??HK?AIG?OX??}???
X???????????_HOPCA_OWD@?aGA@O?Q_?OW?Cw?AK_?Oh??}???
X???????????_HOQC@_Y?Cc?IC?gG?Oo?Og?Gw?AH_?Op??}???
X???????????_IAHGA`CGCB@@_@AO?Oo?QO?`P?@H_?Gp??}???
X???????????_IGBGA_aGA`?a_AAO?`_?GW?_s??Z??Ap??}???
X???????????_IGDGQ?`GAE?HC?aO?X??U??PB?@F??Oi??}???
X???????????_IGHG@_aGA`?`GAC_?`_?GW?`D??Z??Ap??}???
X???????????_IGHGO_aGAB?`GA?o?S_?Oo?`D??Z??Ap??}???
X???????????_IGHGO_aGAB@@G@?o?S_?Oo?`D??Z??Ap??}???
X???????????_KA`CG_gGOc@@G?_o?PO?c_?`a??Y_?A[??}???
X???????????_KAcAB?aGG`?KC@@O?QO@?K?HS?AF??Op??}???
X???????????_KAcAB?gGG`?HC?PO@AO@?K?PS??f??Op??}???
X???????????_KGQGOa@OGD?QG?QG?Oo?Oc?`B??i_?@s??}???
X???????????_KGQGP@?gOH?QC?QG?`O?GW?`B??i_?@s??}???
X???????????_KGaGH@?gOH?QC?QG?`O?GW?`B??i_?@s??}???
X???????????_KOQCG_POCD?KO?d??gO?IC?Ge?AHG?Ow??}???
X???????????_KOQGO`@OGD?QG?QG?Oo?Oc?`B??i_?@s??}???
X???????????_PAHGA__WGW?Q_@?o?WO?IO?H`?AEO?Ai??}???
X???????????_PAQ@A_cGGB@?W@@_?`O?K_?DS?AF??Op??}???
X???????????_PCB@A`@GOS?R?@?oA@O?I_?P`??YO?Ae??}???
X???????????_PCB@Aa@GGW?_W?WO?c_?I_?H`?AEO?Oe??}???
X???????????_PCBGA_PGGW?_W?WO?S_?Q_?H`?AEO?Oe??}???
X???????????_PG`@___WOD?H_@@O?c_?GW?`g?AEO?Ci??}???
X???????????_PG`@___gOB?Og@@_?SO?HO?Ow?@IO?Oq??}???
X???????????_SOD@B?`_Oa?`C?WG?_W?_g?_h?@K_?Gk??}???
X???????????_`AHA_a?gGP?_g?_o?QO?IO?Pa??f??Oi??}???
X???????????_`AHA_aAGGD?_g?_o?QO?IO?Pa??f??Oi??}???
X???????????_`CHGA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????_`OHAA`GGAP?Gg?aO@?o?IO?Pa?@F??Oi??}???
X???????????_aOPCC_SGCB?_W?a_?P_@?g?`D??YO?As??}???
X???????????_oGBGDACGGS?OS?Oo?b??I_?`K??YG?Ap??}???
X???????????_oGEGCaCOGP?Og?Og?a_?I_?`K??YO?Ao_?}???
X???????????_oOEGC_`OAD?aG@AG?a_?I_?HK??YO?Ao_?}???
X???????????_oOEGC`COGP?Og?Og?a_?I_?`K??YO?Ao_?}???
X???????????`@APAOa?gGB?Oo?PO?S_?PG?_w?@I_?Gp??}???
X???????????`@OPCO_OgCB@?o@@O?c_?HG?_w?@I_?Gp??}???
X???????????`AH@G@_QGC`?`OAD??_o?Gg?_L??[_?Ak??}???
X???????????`GCI@CaG_Cc?HO@CG@AO@?K?Ow??iG?@p??}???
X???????????`GCg@KAG_CE?GS@CG@AO@?K?_s??iG?@p??}???
Y????????????F@P?Sb?G_W?Og?Q_?g_?IG?e@?EGO?SQ??JG??So???
Y????????????F@PGC`CG_W?Og?QO?S_?SO?e@?CKO?[A??JG??So???
Y????????????F@`GC`AG_W?Og?Q_?WO?QO?e@?ECO?Sa??TO??Ig???
Y????????????F@oAI?H_AI?Y?ACGCAO?_c?b@?@gO?SQ??YO??sG???
Y????????????FAH?g`_G?w?IO?KOC@O@@O?o`?DQ??Kc??UA??dC???
Y????????????FAH?g`_G?w?_g?a_?S_?EG?o`?DQ??Qc??UA??XC???
Y????????????FAHAG_KG_I@CG@o?@C_@@O?w@?CW_?@X??HW??Sg???
Y????????????FCH?o_QGGQ@AGC@_@g?@GO?w@?CWO?QW??PW??Ig???
Y????????????FCH?o_QG_I@GG@g?@A_@AO?w@?CW_?AX??PW??Ig???
Y????????????FCH@G_KGOW?oO@OO?HO?BO?w@?Ci??PS??Sa??RC???
Y????????????FCP?c_SGSGACG@CO@A_?Go?w@?AQO?Gq??_w??N????
Y????????????FD@@C_EGGI?HG@I??D_@OO?w@?CW_?QK??Pa??M_???
Y????????????FE@?g_DGKA?c_?P_CCO@@O?w@??k_?DW??RA??cW???
Y????????????FE@G__DGCQ?_g@O_?E_?D_?gP?Cg_?XC??Ba??[_???
Y????????????FOHAO_WGGI?HG@G_?a_?B_?gP?CS_?Qc??Pa??]????
Y????????????J?dA__QGGQ@AGC@_@G_@W??w@?CWO?QW??PW??Ig???
Y????????????J?dA_`OGGE?PGAP??I_?B_?oP?Co_?Sc??Ba??[_???
Y????????????J@P@A`_G?[?EG?_o@E??I_?o`?DOO?Ka??dG??UO???
Y????????????J@PAA_SGSGACG@CO@A_?Go?w@?AQO?Gq??_w??N????
Y????????????JCD?o_QGGQ@AGC@_@G_@W??w@?CWO?QW??PW??Ig???
Y????????????JCD@G_KGcG@GG@GOAC_?`O?w@?CW_?AX??PW??Ig???
Y????????????JCPCA_WG?k?@W?KO?R??q??o`?Ah??Sg??YA??eC???
Y????????????JD@?QaOGGE?HG@H??a_?B_?gP?CW_?YC??Pa??M_???
Y????????????JE@?QaGGCQ?_W?Q_@H??B_?gP?Cg_?XC??Ba??[_???
Y????????????JGD@O_gGCE?HGA@_@E??D_?oP?CW_?QS??Pa??]????
Y????????????L?R@_`_G?w?IO?KOCA_@?g?o`?DH??LG??TC??eA???
Y????????????M?T@P?KGCW?KOAAO@@GAQ??LA?AoG?KQ??pG??iO???
Y????????????R@D@O_`G?[?gGAGO@__@A_?w@?CCo?Pc??Ho??UO???
Y????????????R@D@O_`G?[?oGAGO@O_@A_?w@?CCo?Pc??Ho??UO???
Y????????????RADACaGGG`?@o?oO?HO?AW?dC?CT??[@??JO??So???
Y????????????RA`A_`?g?[@CG?CoB@??W_?kA?EO_?Os??So??JO???
Y????????????RA`GA_HGAE?_g@E??`_?T??k@?CK_?PK??Sa??Z????
Y????????????RA`GA_HGAE?_g@E??`_?T??k@?CK_?WK??Sa??Z????
Y????????????RA`GA_HGGE?Gg@E??`_?T??k@?CK_?WK??Sa??Z????
Y????????????RBAAO__oAD?E_CA_A@O?_c?Qo?@i??RC??ga??p@???
Y????????????RCH?F?I_?w?IG?gOA?g?gC?``?Cq??[@??Kc??RG???
Y????????????RCH?Q_WG?[?gGA_O@D?@CO?w@?CKO?RA??Qo??LO???
Y????????????RC`@A`GGOH?@o?WO?_o?Ag?`c?Cp??[@??Io??TO???
Y????????????RC`CA_WG?[@OG?POAG_?a_?oH?CKO?RA??Qo??LO???
Y????????????RI@GC_GgC`?@o?DO?WO?oO?wA?CS_?Qc??Ho??UO???
Y????????????T?J?ob?G_W?Oo?QO?W_?QG?e@?DC_?W`??Qg??LO???
Y????????????T?JA_`OG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y????????????T?JE?_WG?w?aO?cO?P_?DG?o`?DH??RG??TC??YA???
Y????????????TAEAE?F?A`?SC?HO@AO@?K?ca?D@G?Wg??Hc??]????
Y????????????TB@?P_Oo@K?Og?F?@_GB?G?UO?@IO?Qo??Wc??iG???
Y????????????TCB@B?`_B@?Ag?J?@AO@AC?ao?D@G?W`??Hc??]????
Y????????????TCB@B?`_B@?Ag?J?@AO@AC?co?D@G?W`??Hc??]????
Y????????????TCH@O`GGOB?@g?Co?P_?SG?sC?CL??T@??Ko??RO???
Y????????????TCH@_`CGOB?@g?Co?H_?WG?sC?CT??S`??Do??YO???
Y????????????T_BAKAAO?i?cC?PG?Go?IO?WK?AcG?SW??MA??r????
Y????????????UCBGC`@_?pAAG?Og?HO?L??sO?DGG?L@??Pc??Eg???
Y????????????X?i?eA_GBA?QO?Ao@?W?GS?eG?AU??Eg??``??wC???
Y????????????X?s?T?Og@K?KG?cGA?W?`G?cE?DGG?XO??TO??MG???
Y????????????X@DA@`OG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y????????????X@I?U?KGAS@OG@?o?OW?OS?eG?@i??LO??_q??pC???
Y????????????X@I?U?gGAa@OO?Ao@?W?GS?eG?AY??EW??o`??hC???
Y????????????X@I?U?oGCa?KO?AoA?W?_S?iG?AU??Eg??``??sC???
Y????????????X@K?T?KGSC?gG?Ao?Og?OK?eG?AU??Eg??gc??pA???
Y????????????X@K?T?oGCc?KG?AoA?g?_K?Qo?@i??Oo_?iC??sA???
Y????????????XAD?``_G?k?BG?[?CA_@?g?o`?DH??LG??TC??eA???
Y????????????XB@A@`?g?s?EG?T?AAOA?o?o`?DOO?Kc??dO??UC???
Y????????????XCD@@_KG?U@O_@P?ACO?cO?w@?CgO?PQ??Ko??RO???
Y????????????XGDA@_WG?s?Ag?P_?IO?q??o`?DH??RG??TC??YA???
Y????????????Y?TCB?`G_a@AC?GW?P_?L??Ko?AoO?T?_?dC??XG???
Y????????????Y?TG@c@_Ga?QC?Oo?HG?L??oo?CgO?T?_?XC??UG???
Y????????????YCKCC_Q_B@AAG?Cg?Go@?K?Qg?@M??QG_?wC??MA???
Y????????????YCKCC_Q__a@CC?Cg?Go?GK?bG?@M??JO??cP??wC???
Y????????????[Ac?s?QO@P?OKA?g@@OAQ??UG?@g_?KW??i@??pA???
Y????????????[OICC_o_Ca?KC?AW?Go?AS?`g?AU??Eg??iA??s@???
Y????????????bOHC__AgCo?GW?Y?C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????bOPCC_GgCo?HG?X?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bOPCC_GgCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bP@CC_AgCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????bP@CC_AgCo?HG?X?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????bP@CC_AgCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y????????????d?Y@W?HGCE?KGAAG@@_AQ??LO?Ap??KP??i@??pC???
Y????????????d?[AH?QG@I?M?A@G@?oAQ??TC?@p??KW??h@??qA???
Y????????????d@BGG`@GCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????d@P?D_WOAg?@o?_o@_GB?G?eO?@EO?Io??YC??hG???
Y????????????d@oAH?PG@I?Y?AAG@@_A?W?L@?AW_?KP??iO??sG???
Y????????????dAB?[?P_?U?Cg@AGAGG?QG?b_?C`G?[@??LC??UO???
Y????????????dOBCC_IGCo?GW?R?CG_?Og?e@?@[??WS??gQ??[C???
Y????????????dOBC__BGCo?GW?Y?C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????dOBC__BGCo?KG?Q_C@_?Og?e@?@T??Wo??gQ??[C???
Y????????????e?R@W?`G@K?KCAA_@@OAQ??TA?@o_?KO_?hO??qG???
Y????????????h?U@__cOCD?Gg@GOAAGA?K?Ic?@b??Ge??`o??u????
Y????????????h@oAI?HOAB?Y?AAG@@_A?W?L@?AW_?KP??iO??sG???
Y????????????i?d?M?Oo@H?M?A?W@AO?PC?oo?CgO?T?_?XC??UG???
Y????????????i?p?M?Oo@D?M?@AO?`G@?K?dA?DOG?EQ??XG??UO???
Y????????????i?p?M?Oo@D?M?@AO?`G@?K?oc?CgO?T?_?XG??UO???
Y????????????p?LC@aGG_W?Og?QO?c_?KO?e@?CKO?[A??Qg??LO???
Y????????????p?M@`?_gAH?PG@GGACOA?K?Dg?CS_?Gi??gW??]????
Y????????????p@H@D?IO?k?HO@OG?cO?SO?GE?A?W?OA_?kW??r_???
Y????????????pAQAA_p?@E?AoA?W@GGA?g?dO?@cO?Ho??WW??iC???
Y????????????pAQAC_o_@E?Ao@?WAGGA?g?LO?AcO?Po??oS??YG???
Y????????????pAc?J?J?@a?GgA?g@@G?OK?b@?Cd??[@??LC??UO???
Y????????????q?L@O__oCP?GgAGG@GOA?K?Dg??Y_?SQ??oW??]????
Y???????????@B?XOA_cGQ@?_o?aO?Oo?E_?Wa?@w??Gi??ao??sG???
Y???????????@B?hGA_QGAE?_g@E??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?hGA_QGGE?Gg@E??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PG?M?`G@D??o_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PGAE?`G@D??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B?pGA_PGGE?HG@D??`_?T??k@?CK_?WK??Sa??Z????
Y???????????@B@gDC@AGCK?HG?E_A_GA?W?l??CSG?KP??RC??oW???
Y???????????@BADCG_cGAW??w?L?C_O@_O?oH?CE_?HP??TO??j????
Y???????????@BADCO_aGBG?Ao?BOA?oAo??oH?CSO?Oi??T_??YO???
Y???????????@BA`?Ia@G?M?`G@D??o_?T??k@?CK_?PK??Sa??Z????
Y???????????@BA`?Ia@GAE?_g@E??`_?T??k@?CK_?PK??Sa??Z????
Y???????????@BA`?Ia@GAE?`G@D??`_?T??k@?CK_?PK??Sa??Z????
Y???????????@BH_AH?QG_I@?S?Co?DG?@o?bC?Ah??L@??k@??oo???
Y???????????@D?pC@_`GB_?AgCAOAA_?Go?q@?AgO?Sc??cc??MO???
Y???????????@D?pC@_`GB_AAG?AoAB??Go?q@?AgO?Sc??Wc??MO???
Y???????????@D?pG@`@GD_?IG?BO?Q_?Oo?e@?DGO?Hc??oc??[O???
Y???????????@DAPOO`@GOB?Og?Co?P_?DG?cS??{??KW??iA??pG???
Y???????????@H?pAA`?W`_?IGAA_?R???w?q@?AgO?Da??Wg??kO???
Y???????????@HAPCA__W?i?BO?[?AB?A?W?o`?DP??Qg??XA??UC???
Y???????????@K?F@__BGAQ?AgA__CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@K?U@__DGAa?OKA__CAG?_g?Do?Cp??SQ??YO??pA???
Y???????????@K?s?B_POE@?aCAGG@_O@@G?wC?Ad??Dg??_X??`a???
Y???????????@K?s?B`GOG`?PG?`GCOO@GC?wC?@R??Bo??Oi??`P???
Y???????????@KAS?Bb?OE@?cCCCG?`O?BG?kC?Ak??DS??OX??bA???
Y???????????@KASCQ?_gAH?DC?KO?oO@AC?GI?AAO?O@_?cw??z????
Y???????????@KASGQ?_gA`?EG?IG?PO?_c?OQ?@_O?O@_?cw??z????
Y???????????@KASGQ?_oA`?EG?IG?PO?_c?GQ?A_G?O@_?cw??z????
Y???????????@KCD?R?WGAQ??kAB?CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@KCD@B?WG?i?@KAB?CCG?oG?Do?Cp??SI??Y_??pA???
Y???????????@P?dAC`?W`_?IGAA_?R???w?q@?AgO?Da??Wg??kO???
Y???????????@P?dC@a@GD_?J??B_?_o?Gg?e@?AW_?Sc??oa??[O???
Y???????????@P?hC@__gB_?BOCB??PO@?W?q@?Ah??Sa??ca??MO???
Y???????????@P?hC@__gB_AAG?AoAB??Go?q@?AgO?Sc??Wc??MO???
Y???????????@P?hC@a?g_W?Og?Q_?g_?IG?e@?EGO?SQ??JG??So???
Y???????????@P?hG@`?gD_?IG?BO?Q_?Oo?e@?DGO?Hc??oc??[O???
Y???????????@P?hG@`?gD_?J??B_?Oo?Og?e@?DGO?Hc??oc??[O???
Y???????????@P?q@c?c_AE?OcC?WA?g?_g?eO?AgO?DO_?hC??og???
Y???????????@PG`?B_`GB_?AgCAOAA_?Go?q@?AgO?Sc??cc??MO???
Y???????????@QE@Aa?Cg?X?GgACOC?W?_o?Ko?C[??HI??X@??sG???
Y???????????@S?kBA??wDA?Oc?SG?QO@CC?OI?@AG?CP??jG??so???
Y???????????@W@cC@_SOCPA?gA?g?DG?@W?b@?AgO?LC??kC??oo???
Y???????????@`?FAG_PGe?@AG@G_AA_?_g?w@?CIO?OU??Io??TG???
Y???????????@`?RGA`@GCo?KG?R?C?o?Oo?e@?@S_?WS??[A??hO???
Y???????????@`?XA@_Oge?@CGA@_@AO?aO?w@?CI_?OT??JG??So???
Y???????????@`?XAa?aOAa?Go@?oC?W@?S?JO?@d??Gd??_s??u????
Y???????????@`EA?J?_gBG??kCAGACO?_o?Ko?CS_?L?_?hA??sG???
Y???????????@`g@H?_`G?F?PO?IO?PO?Ao?Io?EB??M_??ca??bC???
Y???????????@c?[?B_QOCH@CG@CG@_O@GC?wC?@X??IW??_i??`P???
Y???????????@c?[BA??wDA?Oc?SG?QO@CC?OI?@AG?CP??jG??so???
Y???????????@cASCE?_gAH?DC?HO?oO@AC?Ga?AAO?O@_?cw??z????
Y???????????@cCK@I??w?Y?KC?cG?oO@?c?GP?@GO?GP??tO??ig???
Y???????????@cCS@E??w@H?BC?BO?gO?IG?S@?@OG?K@??kg??rO???
Y???????????AB?hGA_IGGE?Cg@E??`_?X??k@?CK_?WK??Sa??Z????
Y???????????AB?pGA_HG?M?`G@D??o_?T??k@?CK_?PK??Sa??Z????
Y???????????AB?pGA_HG?M?`G@D??o_?T??k@?CK_?WK??Sa??Z????
Y???????????AB?pGA_HGGE?DG@D??`_?X??k@?CK_?WK??Sa??Z????
Y???????????AB@H?U?Q_?Y?CW@CGAAG?QG?b_?C_g?[@??LO??UG???
Y???????????ABD@AP?K_?Y??sCAGA?o?g_?RO?@a_?KO_?hA??sG???
Y???????????ABD@GA_DGGE?PG@H??E_?H_?gP?CW_?YC??Pa??M_???
Y???????????ABEG?w@AG@I?_o?a_ACGA?W?i_?CgG?M@??RC??oW???
Y???????????ABGD?S_gGGQ?OgA@_?I_?J??oP?Cc_?Pc??Pa??]????
Y???????????ABGH?a_cGGE?PGA@_?Y??B_?oP?CS_?Qc??Pa??]????
Y???????????ABH@AA_DGGE?@gA@_?e??L??oP?CS_?Qc??Pa??]????
Y???????????ABOH?a_cGGE?@g?a_@D??L??gP?CS_?Qc??Pa??]????
Y???????????ABOH?a_cGGE?PG?B_@D??L??gP?CS_?Qc??Pa??]????
Y???????????AD@PCOc@GOB?WG?Co?H_?@g?KS?Ak??PW??hA??YG???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??EQ??Bo??pA???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??IQ??Bo??pA???
Y???????????ADOPOO`?WD@?Co?DO?Ao?WG?cW?BP??IQ??Ho??pA???
Y???????????AD_H?g`CGOB?WG?Ao?H_?Ag?[C?Ce??S`??IW??R_???
Y???????????AH@PCA__W?i?BO?[?AB?A?W?o`?DQ??Qc??XA??UC???
Y???????????AK@S?BaCO_`?gC?gG@AO?Og?kC?@L??BW??OX??bA???
Y???????????AK@SCQ?_g@H?HC?KO?oO@AC?GI?AAO?O@_?cw??z????
Y???????????AKCD?R?h?AP?@gCCGAGO?_K?`S?@[??IW??eA??wG???
Y???????????AP?JCA_gG@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y???????????AP@BAO`?g@g?Gg?B_A?oAo??oH?CEO?Pa??TO??Y_???
Y???????????AP@DC@_`G@o?AW?T?AAOA?o?o`?CWO?JA??XG??kO???
Y???????????AP@aAQ?b?Ag?DOC?WA?g?_g?UA?@gG?KW??iC??pG???
Y???????????APCaAA_GoAI?@oAGGC?W?a_?N??CM??HQ??WQ??sG???
Y???????????APDAAI?CoAI??sACGC?W?c_?`o?@s??Ha??WQ??sG???
Y???????????A`CB?h?PO?T?B_?`_AGG?_W?bC?ECO?SC_?L_??UO???
Y???????????A`GPA_e?G?F?Oo@@O?WO?BO?QW?CL??V???Sa??XC???
Y???????????AaCB?h?HG?T?B_?`_@OG@?W?bC?ECG?SD??L_??UO???
Y???????????AaD@@G`AO?h?_S?Go?`O?@o?m??Ac_?Kc??`o??oB???
Y???????????Ac@SCE?_g@H?HC?KO?oO@AC?OI?@AO?O@_?cw??z????
Y???????????Ag?e?o_B_AP?Cg@?g?aO@?K?pO?C`G?T@??FC??[_???
Y???????????B@?dC@_aGAI?B_?H_C_O@_O?oH?AIO?PI??U_??h_???
Y???????????B@C`CGc?gOH?AW?BO?gO?gG?ES?@H_?Gw??ag??{????
Y???????????B@Ca@H@AGCD?CW?DG@@O?@o?m??AS_?Ic??`o??oB???
Y???????????B@CaBA??w?Y?AcAAGCGO?_o?LO?CU??Gq??YA??sG???
Y???????????B@W@Q?_Cg?R?_o?`O?Q_?EG?`W?AT??EW??TC??iA???
Y???????????BAA`CH?aGCI?_S?Co?HG?@o?m??Ag_?KS??`o??oB???
Y???????????BACP?Q__o?J?GoAGGCCO?`_?Qo?@k??Oi??i@??sG???
Y???????????BAC`?H__oAH?F??B_A@O?_S?eO?DCO?W__?Qc??LG???
Y???????????BAKG@W@AG?k?PO?@WAGGA?W?h_?CoG?IP??YC??oW???
Y???????????BCEAA__@W?U?ASC@_ACO?`C?PW?@T??MA??hA??q@???
Y???????????CB?d?c`OGOE?_g?Q_?i??B_?oP?DG_?RC??Ba??[_???
Y???????????CB?d@_`AGOE?GgBG??d??@o?oH?DS??Qa??@q??UO???
Y???????????CB@D@CcAGG`@_O?DO?Ao?[??pG?AU??T@??KW??cc???
Y???????????CB@D@O_BGGa?d??P_A?oAO_?w@?CWO?Gs??_s??UO???
Y???????????CB@DD?_DG?M?`GAP??E_?T??oP?Co_?Sc??Ba??[_???
Y???????????CB@DD?_DGGE?@gAP??E_?T??oP?Co_?Sc??Ba??[_???
Y???????????CB@P?X?h?AD?Gg?B_ACG?_W?cc?EGO?SC_?J_??UO???
Y???????????CBADGGcCG@H?o_?WO?Co?@o?gQ?BK??BW??dC??qG???
Y???????????CBADG__DGGE?@g?q??E_?c_?gP?Cg_?XC??Ba??[_???
Y???????????CBAH?WcGGGI?CWA__BC??HO?qA?Da??Bo??_k??PW???
Y???????????CBAI?M?SG@P?AW?g_A@G?`G?co?D?g?W`??Hg??]????
Y???????????CBAP?ccCGHA?AWAo??B_@_O?oI?Da??DS??bC??Po???
Y???????????CBAP?o_@gGa?`OA__?PO@C_?w@?@w??Oh??ac??Cw???
Y???????????CBAPGOcGG?e?@g@`?@O_?Co?XA?Aa_?Bo??go??qG???
Y???????????CBAPOOaGG?U?Ag@`??P_?cO?iA?E__?Bo??Wo??`W???
Y???????????CBA`?h?BG@c??w@OOA?gAO_?aS?AX??S__?[O??oa???
Y???????????CBA`OC_IGGa@CG?o_A@_?`O?AY?@h??IW??y???`c???
Y???????????CBAgAc@AGGK?HG?I_ACGA?W?k_?CWG?K`??UC??oW???
Y???????????CBB@OC_EGGa@CG?o_@@_@@O?aQ?F_??Ak??Qg??`c???
Y???????????CBBG@B?Gg?Y?AcCCOAAG?oO?dO?As??K`??i@??oK???
Y???????????CBCK?h?AgAW?IG?HGACG?_W?d_?DOG?WD??RC??[O???
Y???????????CBCc?J?L?AI??sAAG@OGACG?LO?CU??Ha??Wa??sG???
Y???????????CBDG?W_IO?[?Gc?Oo@CO@?S?cc?DGG?WD??R_??[O???
Y???????????CBDG@G_IO?[?Ac?Oo@CO@?S?cc?DGG?WD??R_??[O???
Y???????????CBEG?W_IO?[?Cc?Oo@CO@?S?cc?DOG?WD??R_??[O???
Y???????????CBEG?W_IO?[?Cc?Oo@CO@?S?dC?DOG?WD??R_??[O???
Y???????????CBGH@GcCGP@?GW@__?HO?BG?Ok?CI_?[@??eG??J_???
Y???????????CBGH@O_GgAE?@gA@_@E??T??oP?Cc_?Pc??Pa??]????
Y???????????CBG`?a_PGGE?@gA@_?e??L??oP?CS_?Qc??Pa??]????
Y???????????CBQ@?acAG?h?o_?KO?Oo?@o?wA?@U??Ig??cc??bG???
Y???????????CBQ@?ocAG?U?Ag@`?@G_?Go?wA?Ac_?R_??PW??Io???
Y???????????CBQ@OC_IG?d?oO?@o?QO?EG?wA?@T??Ic??co??bC???
Y???????????CBa@?c_EGPA?aG?o_AA_?_o?_Y?F_??HS??JO??`c???
Y???????????CBo@?a_DGAP?o_?KO?Oo?@o?Y_?DAO?Ig??cc??bG???
Y???????????CBo@?g_SG?e?@g@`?@G_?Go?YA?Aa_?R_??Pg??go???
Y???????????CD?J@G_KGSGAGG@GO@A_?Ao?w@?AEO?Ha??dO??M_???
Y???????????CDB@G@`AG_`?Co?BO?Co?WG?sG?CQ_?LO??hA??Do???
Y???????????CDB@GGc@G?b?oG?S_?@o?DG?Wg?DA_?BK??d_??qA???
Y???????????CDB@GGc@G?b?oG?S_?@o?DG?XG?DA_?BK??d_??qA???
Y???????????CDB@OCaAG?b?oG?S_?IO??w?IW?DG_?Ic??co??qA???
Y???????????CDI@?ocAGOB?Ao?HO?Ao?WG?sG?CW_?HW??LO??ga???
Y???????????CDP@OG_DGAB?oG?P_?EO?CW?Wc?@J??JG??oI??b_???
Y???????????CE?T@E?WGC`?Cg?F?A?W?`G?aa?Ci??SC_?Hc??]????
Y???????????CE?T@E?WGC`?Cg?F?A?W?`G?aa?Ci??SC_?Pc??]????
Y???????????CH?RCI?@oADAAC?J?ACO?KG?kA?BGG?XG??Dc??Ig???
Y???????????CH@B?M?L??e?HGA?gCOG?oG?Gp?Ci??JO??JC??oI???
Y???????????CHDC?W_AoAW?GS?HO@CO@?K?eA?DGG?WE??R_??[O???
Y???????????CICD?H_E_@W?CW?DGAOO?gC?aK?DCO?W__?F_??[O???
Y???????????CK@S@Q@?gSA?aG?aG?PG?EC?@I??QO?O@_?ow??n????
Y???????????CKAD?b?T?CP??kCGGAAO?aG?_s?@Y??Io??eA??wG???
Y???????????CKAD@S?gG?Y?AK@?oCAG@CG?`c?@Y??IW??eA??wG???
Y???????????CKGS?B`OG_`?SC?WO?DO@@G?qC??u??Ko??`W??kA???
Y???????????CKGS@BCOGG`?SC?KOA@O?@K?oc??u??L_??`W??kA???
Y???????????CKGS@BCOGG`?SC?KOAAO??k?oc??u??L_??`W??kA???
Y???????????CP?bBA?T?@H??w@AOCGO@?S?RO?@k??OY??i@??sG???
Y???????????CPAB?p?HGCc??w@AOC?g@G_?N??AI_?O[??W`??sA???
Y???????????CQ?TC@c@_O`?Ag?PG?Go?L??go?CgG?X@??XG??MC???
Y???????????CQ?TGCc?o?w?CK@OG?PO?EO?c`?BCO?Ec??UC??bO???
Y???????????CQ?bBA?T??X?CgAGG@?gA?W?bO?@k??GY??YA??sG???
Y???????????CS?M@A_BGCa?CKAH?CCG?gG?Bo?Cp??Sa??[@??oQ???
Y???????????CSAc?e@?oW@?Oc?KG?QG?QG?AI??IO?O@_?ow??n????
Y???????????C`?J?g_Og?q?AoC?o@H?@H??w@?Cb??F@??TC??b_???
Y???????????C`GH?Ha?gAa?EOCB??HO?HO?b@?Ap??Eg??cE??w_???
Y???????????CcE@C`?I_?w?HGA?g@@G@?g?dG?DO_?OP_?R_??[O???
Y???????????D@?b@H?_o@W??s@OGCC_@?g?R_?@e??RC??oP??hA???
Y???????????D@AP?S_cOEC?Gg?IO?H_?BO?GE?A?W?OA_?[W??j_???
Y???????????D@AaAB?PG?R?D_?E_A?g?_g?eO?EGO?SO_?JC??Sg???
Y???????????D@BAAQ?Ag?M?AKAO_C@G?`G?MG?AJ??PW??hC??sA???
Y???????????D@BAAQ?Ag?M?AKAO_C@G?`G?MG?AL??PW??hC??sA???
Y???????????D@CK@G_IO?s?Ac?Oo@?W@?g?ca?E?g?TC??R_??[O???
Y???????????D@CK@W?IO?T?Ac?Oo@?W@?g?ca?EOG?Dc??Pc??[O???
Y???????????D@EA@O_IO?e?@cA?g@@OA?K?BK?Ad??EI??h_??qO???
Y???????????DAA`?X?IGGI?_S?Oo?`G?@o?MO?DK??IQ??RG??oB???
Y???????????DAA`@H?aGGI?_S?Co?HG?@o?m??AW_?IS??`o??oB???
Y???????????DACH?g_EOAW?GK?D_A?g?_W?eC?DCG?WD??R_??[O???
Y???????????DCCI?g_EOAW?AS?OoA?W?_c?e@?DGO?WE??R_??[O???
Y???????????DCCI?g_EOAW?Ac?OoA?W?_S?e@?DGO?WE??R_??[O???
Y???????????DCGD@B@D?a@?PC?HO?EO@?K?_[?Ap??Dg??p_??kA???
Y???????????DCGD@B@D?a@?PCAAO?HO?AK?_[?Ap??Dg??p_??kA???
Y???????????DGCD@G_E_?Y?Ac?Go@OO@?K?ca?CP_?S__?R_??[O???
Y???????????E@?F?g_DGGW?Og?Q_CGO@AO?w@?@g_?DP??RG??co???
Y???????????E@?J?gcCGOD?o_?WO?Co?@o?Io?DG_?QH??T_??qG???
Y???????????E@?L?H_KGGW?PO?POAG_AAG?w@?@S_?E`??Sg??bO???
Y???????????E@?T?D_KGOW?oO@OO?H_?BG?w@?Cd??Pg??Qc??TA???
Y???????????E@?d?gd?GOH?IG?Go?BO?Oo?sA?@e??PI??Z???`g???
Y???????????E@?dOGa@GH@?IG?Go?BO?Oo?sA?@e??TA??RO??`g???
Y???????????E@@D?Kb?G_`?Gg?Co?IO?Oo?kA?Ae??PI??J_??pG???
Y???????????E@@DGOd?G?X?Gg?Co?IO?Oo?sA?@e??PI??Z???`g???
Y???????????E@@DOCaAGG`?KG?DO?Ao?oO?wA?Ah??QW??IW??Qc???
Y???????????E@@DOGaCGGH?KG?Co?BO?Oo?[A??m??HI??i_??pG???
Y???????????E@@a?D_Oo?T?P_?H_@CG@@G?ag?EGG?U@??Sc??JO???
Y???????????E@CE?H_R?@S?EG?@g@CG@?g?cg?EGG?T@??Qc??[O???
Y???????????E@CK?W_QO@S?Cc?Co@?W@?g?dA?E?g?TC??R_??[O???
Y???????????E@GHG_cAG?d?IG?HO?Ao?oO?wA?Cd??HK??bC??Ho???
Y???????????E@OPOC_CW@D?oG?S_?@o?DG?IW?DK??IS??cS??qA???
Y???????????E@OPOC_CW@D?oG?S_?@o?DG?IW?DK??Ic??cS??qA???
Y???????????E@O`?D_Gg_P?o_?KO?Oo?@o?wA?@U??Ig??cc??bG???
Y???????????E@_HC_aAG?d?IG?HO?Ao?oO?wA?Ad??DK??RC??`o???
Y???????????E@`@?EaAGG`?KG?DO?Ao?oO?wA?Ah??QW??IW??Qc???
Y???????????E@o@?D_Gg?p?o_?KO?Oo?@o?Y_?DAO?Ig??cc??bG???
Y???????????EA?X?Q_T?CS?CW@GGA?WA?g?Gq?Ck??Hg??iC??[G???
Y???????????EACH?W_Ao@W?CK?P_@CO@?S?cc?DOG?WD??R_??[O???
Y???????????EACH?W_Ao@W?CK?P_@CO@?S?dC?DOG?WD??R_??[O???
Y???????????EACH?W_R??U?CK?H_@CO@?S?cc?DOG?WD??R_??[O???
Y???????????EACK@G_M??U?AS?HOA?W?_c?d@?DCO?XC??JC??[O???
Y???????????EAD@@a?@W?U?AS@@_CCO@@C?Ko?CJ??HS??XA??i@???
Y???????????EC@cC`ACGCQ?GcA@O@AG?@o?wC?CSO?Q__?Kg??RO???
Y???????????EC@gEC@AG@Q?BO?@WAOGA?W?i_?CgG?IP??XC??oW???
Y???????????ECCI@G_Ao?L?AKAGO@GGAAO?`W?AT??EW??iA??s@???
Y???????????EO?RAB?PG?i?CS?B_AGO?aC?`o?DOO?Y?_?Qc??LG???
Y???????????E_CB?a_Oo?Y?AcAAGCGO?_o?LO?CE_?T?_?Wa??sG???
Y???????????F?AQ?o__W?e?@cA@O@?gA?o?co?AI_?DS??hA??q@???
Y???????????F?CB@B?HG?Y?ASACO@AGA?o?co?AI_?DS??hA??q@???
Y???????????GB?d@C_gGCE?HGA@_@E??D_?oP?CW_?QS??Pa??]????
Y???????????GB?pB?aGGAE?@g@`?CC_?Co?Sa?BA_?Do??dO??qG???
Y???????????GB@HOG_cGAD@o??WO?Ao?Ao?oI?AM??BK??dC??i_???
Y???????????GBA`?a_`GAE?@gA@_@E??T??oP?Cc_?Pc??Pa??]????
Y???????????GBB@OC_aGO`??w?K_?QO@o??qC?CgO?BS??PW??go???
Y???????????GBCQGC_Ag_K?AW?PO?KG?L??e@?EGO?SW??YC??LG???
Y???????????GBOD?c_cGAP?OW?P_?IO?Ag?qA?CK_?QK??Wo??N????
Y???????????GBS@@C_KG?T?OW?H_?QO?Ag?pA?CS_?QK??Wo??N????
Y???????????GB_QGC_B_CE?GS?HO?EG?EO?wC?@d??Dg??Qa??d@???
Y???????????GDAB?S_gGWG?PO?@o?IO?J??oP?DK??RC??Sa??RC???
Y???????????GDKOAS?X?AQ?DO?@WACGA?W?i_?CgG?K`??UC??oW???
Y???????????GDKOAS?Y?AI?Co?AWACGA?W?i_?CgG?K`??UC??oW???
Y???????????GECDOHA@G?[?IO?CW?HO?DC?UA?DOG?Wa??cg??Wo???
Y???????????GH?F@O_gG_I?PG?F?AG_?HO?oP?BCO?T_??cc??UG???
Y???????????GHAB?Q_gGASA?g?IO?F?@OO?oP?BCO?Sa??e_??RG???
Y???????????GHAB?Q_gG_E?PG?U?AH??@o?oP?BCO?T_??cg??UC???
Y???????????GHCP@A_KGo@?_W?cO?QO?Cg?N??DE??Gi??Qg??cK???
Y???????????GHS@?H_KGAD??w@_O?I_?IG?pA?DQ??QQ??Ow??FG???
Y???????????GKCS?B`OGC`ACC?QOA@O?EG?qC??x??O[??XO??kA???
Y???????????GKCS?BcCGH@?WC?DOAOO?DG?bC?Ak??DW??oW??kA???
Y???????????GKCS?BcCGH@?WC?SO?IO@?g?RC??l??KW??aW??kA???
Y???????????GKCS?BcGGE@?aCAOO?EO?Cg?Bc?CR??IS??XO??kA???
Y???????????GKCS@BCOGC`?cCACO?IO??k?`c??x??DW??oW??kA???
Y???????????GKCS@BCOGG`?SC?EOAGO??k?oc??t??LG??`W??kA???
Y???????????GKCS@BCOGG`?SC?HO?EO@?K?`c?As??Dg??oW??kA???
Y???????????GKCS@BCOGG`?SC?KOA@O?@K?oc??t??LG??`W??kA???
Y???????????GKCS@BCOGG`?SCAGO?DO?@K?`c?As??Dg??oW??kA???
Y???????????GKCS@BCOGG`?SCAGO?EO??k?`c?As??Dg??oW??kA???
Y???????????GP?J@A_KGEA?Q_?I_CAO@?o?s@?BGO?SQ??Qo??bG???
Y???????????GP?J@___g?[@@G?L??S_?QG?o`?DOO?Ka??dO??UG???
Y???????????GP?LA@_WG?U?J?A@O?L??QO?o`?DGO?LA??TO??eG???
Y???????????GP?b?a_PG_g?SGAO_?BO?PO?s@?@s??Kc??gE??bO???
Y???????????GP?b?a_PG_g@CG?aO?o_?@o?s@?BS??Ec??gE??bO???
Y???????????GP?d?`a@G_E?Q_?aO?W_?H_?e@?DH??DP??[C??Po???
Y???????????GP?d?c_OWE_@CGC@_?Ao?P_?s@?DCO?Ea??YG??bO???
Y???????????GP?d?c_OWQ_?SGC@_?BO?PO?s@?DCO?Ka??MG??bO???
Y???????????GP@H@A__W?w@@G?@o?[??QO?o`?DOO?Ka??dO??UG???
Y???????????GP@HA@_Og?Y?J?A@_?KO?QO?o`?BOO?Sa??TO??eG???
Y???????????GP@HA@_Og?Y@@O?D_?SO?U??o`?BGO?UA??bO??UG???
Y???????????GP@`?D_OgE_@CGC@_?Ao?P_?s@?DCO?Ea??YG??bO???
Y???????????GP@`@@_@g?wA?g?aO?g_@GO?s@?DC_?K`??MG??bO???
Y???????????GP@`@@_@gOIAAO?IO?o_?P_?s@?BG_?EP??Qo??bG???
Y???????????GP@`@@_@gOQ?BOC@O?o_?S_?s@?BG_?EP??Qg??bO???
Y???????????GP@`@@_@gOQAAO?HO?o_?P_?s@?BG_?EP??Qg??bO???
Y???????????GP@`@@_@g_g?SGAO_?BO?PO?s@?@s??Kc??gE??bO???
Y???????????GPAB?Q_HGCQ?Q_?B_CGO@GO?s@?@g_?KP??iG??Bo???
Y???????????GPA`?B_HG?wA?g?aO?g_@GO?s@?DC_?K`??MG??bO???
Y???????????GPP@?Q_@W_E?Q_?aO?X??HO?e@?F@??DP??LC??`o???
Y???????????GP`@H?_cG?F?_g?`_?I_?IG?aW?AL??F_??SQ??wC???
Y???????????GQCPG@c@_?i?AS?Oo?HG?L??oo?CgO?T?_?XC??UG???
Y???????????GS?YG@c@G?p?WG?Og?Go?E_?sC?DCO?E__?YG??bO???
Y???????????GSCK?BcCGI@?SCACO?PO?DG?RC?@L??BW??oW??kA???
Y???????????GSCK?BcCGI@?SCACO?PO?DG?bC?@L??BW??oW??kA???
Y???????????GSCK@BCOGH@?QC?HO?EO@?K?Pc?@T??Bg??oW??kA???
Y???????????GSCK@BCOGH@?QC?HO?EO@?K?`c?@T??Bg??oW??kA???
Y???????????G`AD?H_HGQOA?W?DO?i??Oo?s@?BG_?F@??gW??b_???
Y???????????G`AH?`_AgQOA?W?DO?i??Oo?s@?BG_?F@??gW??b_???
Y???????????G`AP?D_Gg?e?Q_AAO?i??Go?s@?DA_?F@??XG??b_???
Y???????????G`AP?E_GW?i?QO?Ao?i?@G_?s@?DB??F@??XC??b_???
Y???????????G`AP?E_GWCa@AO?b??PO?DO?s@?BH??SH??MC??b_???
Y???????????G`AP?c_?w?i?QOAAO?I_?W_?s@?DB??E`??YC??b_???
Y???????????G`CPO_aOG?F?_g?`_?K_?HG?ag?AJ??F_??Sa??gS???
Y???????????G`D@B@?I_?q?H_A@G@@_@?W?cg?DGO?PA_?R_??[O???
Y???????????GcADAB@H?c@@@C?PO?IO?AK?_[?Ad??FG??b_??wA???
Y???????????H@GaAW?Q_@W?OS?@WAOOA?o?MG?AK_?PO_?dA??wO???
Y???????????H@_B@AaCG?X?Oo?Co?QO?Cg?[A??m??SI??Ig??r????
Y???????????H@_`H?_`G?F?PO?IO?PO?Ao?Io?EB??Io??kA??bC???
Y???????????HAG`BG?I_?w?Go?_WC?g@?g?dG?Ac_?H__?aa??wO???
Y???????????HAG`BG?I_?w?OS?POA@_A?K?dG?CS_?H__?Sa??wO???
Y???????????HCADAB@D?c@@@C?PO?IO?AK?_[?Ah??FG??b_??wA???
Y???????????HCADABAE?c@?_c?PO?IO?AK?_[?Ah??FG??b_??wA???
Y???????????I@?F?c_EGAW?SO?cOC@O@@O?s@?DI??KS??RA??ac???
Y???????????I@?R?o_@gEO?CWC@O?d?@@O?s@?BCO?Sg??ac??RG???
Y???????????I@?R?o_@gEOA?WA@O?F??SO?s@?@cO?Kg??Qc??bG???
Y???????????I@@`?E_AWAW?SO?cOCA_@?g?s@?DD??Kg??Qc??bA???
Y???????????I@D@W?_AW?d?_g?`_?Q_?EG?ag?AJ??EW??UA??hC???
Y???????????IAKGAW?Y??[?CS?CWA@GA?W?e@?AS_?I`??`g??wO???
Y???????????ICDC?B`CGCa?Gg?IGC@G@@G?KW?CU??Gs??U@??hA???
Y???????????IGECC__cO?p?DGA?gA@O?@o?gc?Ch??P@_?R_??[O???
Y???????????IGECC`?cG@P?BGA?gA@O?@o?gc?Ch??P@_?R_??[O???
Y???????????J?KGAW?QO?[?CS?CWA@GA?W?e@?AS_?I`??`g??wO???
Y???????????K@?J?o_OgCWA?W?IO?E_@G_?oP?BCO?Sc??e_??TC???
Y???????????K@?J@O_GgCWAGG?Ao?M?@?o?oP?BCO?Sc??cc??V????
Y???????????K@?X?`_OgOI?I_?Ao?c_?F??o`?DOO?Ka??dG??UO???
Y???????????K@?d@C_IGOB?Og?Ao?H_?IG?YC?@F??S`??eO??T_???
Y???????????K@?h@@_GgcC?J?A@O?IO?@o?oP?DCO?LA??T_??bG???
Y???????????K@@B?S_OgCWAGG?Ao?M?@?o?oP?BCO?Sc??cc??V????
Y???????????K@AB?Q_HGWG?PO?@o?IO?J??oP?DK??RC??Sa??RC???
Y???????????K@AB?o_@gCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@AB?o_@gCWA?W?IO?E_@G_?oP?BCO?Sc??e_??TC???
Y???????????K@AH?B_IGOI?@o?EO?c_?M??o`?DOO?Ka??dG??UO???
Y???????????K@AH?Q_GWCW?F??AoCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@AH?o_?wCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????K@A`?`_@gcC?B_A@O?QO?DO?oP?DCO?LA??T_??bG???
Y???????????K@B@?S_?wCW?BO?IOCO_@?g?oP?BS??Sc??ca??TC???
Y???????????KAGH?w?q??U?CS?DOAOGA?o?Ic?Ah??QO_?bA??wO???
Y???????????KCBC?B`COCP?IC?IOC@G@?g?IW??l??WW??X@??eA???
Y???????????KCIAAW?Y??[?CS?CWA@GA?g?Hg?CoG?HQ??TA??wO???
Y???????????OB?L?J?K_AW?_g?oG@GG?QG?TO?BS??UA??_p??bA???
Y???????????OB@DCQ?_oAW?BG@@G?HO?WC?oS?A[??Eg??cg??iA???
Y???????????OB@P@A_DG?U?WG@CO?h??_o?So?BW??U?_?`c??aW???
Y???????????OB@P@A_DGAa?`G?_o?h??_o?So?BW??U?_?`c??aW???
Y???????????OBAD?R?I_?Y?I_?gG@@G?oG?oK?Aq??Ko??_p??bA???
Y???????????OBAE@C_KO@P?_g?_g@A_?Q_?PK?AU??QH??g`??N????
Y???????????OBAS?s?Co?X?gG@GG?`O?OS?oK?Aw??KW??`Q??a`???
Y???????????OBAa?a_QG@I?aC@?o?`G?PG?Po?AP_?QQ??gW??N????
Y???????????OBB@?S_Ag?M?QG@AO?o_?c_?Y_?Ai??U?_?`c??aW???
Y???????????OBB@?S_Ag?q?Og@?o@P??SO?UO?BK??U?_?`W??ac???
Y???????????OBB@AO`AG?i?@WA@_?o_?c_?kA?BS??Ig??`c??aW???
Y???????????OBBC?R?Ag?w?Og@@G@OO?SC?UO?BK??UA??`Q??a`???
Y???????????OBBC?[?Co?T?gG?gG?`O?_c?oK?Aq??Ko??`Q??a`???
Y???????????OBGEAA_B_?q?Ac?PO?IG?KO?oc?CgO?T?_?XG??UO???
Y???????????OBGECC_PO@D?QG?aG?Q_?E_?Wo?Aw??QE??`Q??a`???
Y???????????OBGIAA_Ao?XA?o?SO?KG?L??dA?DOG?EW??XC??UG???
Y???????????OBGIAA_Ao?XA?o?SO?KG?L??dA?DOG?WW??XC??UG???
Y???????????OBGICA_gOB@?PO?T??Co?@c?]??CQO?QO_?`K??Ho???
Y???????????OBGK?Q__oAW?DG?DO@GG?WC?oS?A[??EW??dG??iA???
Y???????????OBGQAC_Ag_K?Ag?Go?SG?L??h@?CoO?WW??Kc??YG???
Y???????????OBGaCG_Go@H?Og?Og?a_?I_?oK?AM??PH??c`??N????
Y???????????OBHC@A_@oGH?QC?b??QO?EG?Os?Aw??U@??`P??ag???
Y???????????OBIC?Q__oAQ?DC?h?@@G?Ag?oS?A[??EW??e@??hA???
Y???????????OBK@CB?Og@I?QG?BG?I_?I_?Wo?Aw??QE??``??aQ???
Y???????????OD_PAO_WGGB?Co?DO?Ao?WG?QW?D`??PQ??Ho??pA???
Y???????????OECHOG_BO?s?CS@GO?OW?I_?gK?BCG?QP??MO??r????
Y???????????OEGD?`_QGC`?Og?P_@AO?EO?Ow?Bo??Sc??aa??cS???
Y???????????OEK@@__Cg?R?_o?`O?Q_?EG?XO?As??O[??dC??iA???
Y???????????OEK@@__Cg?R?_o?`O?Q_?EG?oH?BI??JO??dC??iA???
Y???????????OH?F@O_IG_c?cG?oO?`_?`_?k@?EAO?Io??YC??bG???
Y???????????OH?RCI?@oAD?QC?J?CCO?KG?[A?DGG?XG??Pc??Ig???
Y???????????OH?b?a_QG_c?WG@@O@I??Oo?k@?EAO?Io??YC??bG???
Y???????????OH?b?a_QG_c?cG?oO?`_?`_?k@?EAO?Io??YC??bG???
Y???????????OH?b?g_OgGI?WG?b?CC_?cO?k@?EAO?Io??Io??bG???
Y???????????OH?b?g_OgHA?WG?b?CC_?_o?k@?EAO?Io??Io??bG???
Y???????????OH@B?W_OgDC?Q_COO@@O?`O?k@?AaO?WQ??`W??J_???
Y???????????OH@P@A_CWIO?_g?gOCC_?Oo?k@?Ae??X@??XC??Bg???
Y???????????OH@`?H_OgDG?WGCA_@@O?aO?k@?Ae??Gb??JO??ag???
Y???????????OH@`?H_OgDG?WGCA_@CO?_o?k@?Ae??Gb??JO??ag???
Y???????????OHAB?g_Cg_E?_g?`_@K??X??k@?EE??I`??YC??bG???
Y???????????OHAB?g_Cg_o?_g?`_?gO?gO?k@?E?o?Ko??UO??bG???
Y???????????OHAB?o_Ag_c?cG?`O?q??_o?k@?EAO?Ia??Y_??bG???
Y???????????OHB@?B`CGCP?Ao?BO@GO?WO?kG?CSO?Oi??T_??YO???
Y???????????OHB@?W`?gCB?Go?HO?c_?`G?kG?CI_?PP??UO??X_???
Y???????????OI?L@@_gGG`?BG@A_?p??CW?oP?Ac_?L_??`g??kA???
Y???????????OI?b?g_`GI@?Co?Ao?S_?oG?oD?Aq??Ko??_w??bA???
Y???????????OI@H@O`?WCP?CW?QO?`_?aO?qC?AM??SK??ca??N????
Y???????????OI@`@@_aGGH?HO?D_?gO?_W?oD?BI??JO??_q??bG???
Y???????????OIAH?H_gGG`?Co?Q_?Co?oG?oD?BI??JO??_w??bA???
Y???????????OIAP?P_HGK@?EO?P_?aO?_W?oD?BI??JO??_w??bA???
Y???????????OIB@?W`@GCB?Go?Go@AO?QO?oD?Aq??Ko??`W??aa???
Y???????????OIGH@@_CgD@?@W@Q??`_?EG?oP?As??Ka??bG??kA???
Y???????????OIGH@__aG?b?_W?gO?S_?@o?oD?Bo??PH??cg??Ho???
Y???????????OIH@AO_PG?F?HG?a_@CO?Co?Po?Bo??SK??ac??dA???
Y???????????OK?d?K_PO@E?BG?oG@GG?oG?oB?BS??Ig??aS??`g???
Y???????????OK?d?g_Go?Y?IG@@G?oG?oG?oB?Ae??L_??aS??`g???
Y???????????OK@a@G_BO?d?gG@GG?_o?Oc?oB?Aw??KW??`S??ag???
Y???????????OKAH?a_Co?Y?WG?cG@AG?cG?oB?BS??Ig??aS??`g???
Y???????????OKAQ?o_Co?T?cG?oG?`O?_c?oB?Ai??LO??bC??_w???
Y???????????OKBA?X?BG?d?gC?gG@?o?Og?oB?BI??JO??aS??`g???
Y???????????OKBA?X?BG?d?gC?gG@@O?OW?oB?BI??JO??aS??`g???
Y???????????OKCD?b?BGCQ?Ag@GG?SG?gG?oB?AM??PI??k_??FG???
Y???????????OKGS?B`_GB@AAC?`O?QO?EG?eC?Ae??DS??`W??wA???
Y???????????OKGSAB?oGG`@CC?SO?IO??k?`c?@h??IW??aW??wA???
Y???????????OKGSABC_GB@?aC?SO?IO??k?`c?Ae??Ec??aW??wA???
Y???????????OKGaCG_Go@H?Og?Og?QO?QC?oB?AM??QI??ag??N????
Y???????????OP?L?`_SGGg?S_@AO?Oo?PO?k@?EP??Ow??Sa??XC???
Y???????????OP@H?Q_OWGg??w@AO?w??PO?k@?EP??Ow??Sa??XC???
Y???????????OPCQOB?@g?w?CK@OG?PO?EO?c`?BCO?Ec??UC??bO???
Y???????????OQ?X?Bc@_?s?cC?oG?PO?EG?kA?ECG?Ic??YC??bO???
Y???????????OS?YC@c@G?p?WG?Og?Go?E_?oa?@c_?I__?YG??bO???
Y???????????O`?R@C_Gg_W?WO?cO@GO?_o?k@?BQ??WB??TG??b_???
Y???????????O`?T@C_GW_W?WO?cO@@O?cO?k@?BQ??WB??TG??b_???
Y???????????O`?X@A_GWIO?Q_C@O@?o?SO?k@?EA_?J@??XG??b_???
Y???????????O`@P?B_PGGW?WG?c_@GOA?o?k@?EAO?Ic??YC??b_???
Y???????????O`@P@@_@g_W?WO?cO@@O?cO?k@?BQ??WB??TG??b_???
Y???????????O`AP?D_GgGW?WG?c_@GOA?o?k@?EAO?Ic??YC??b_???
Y???????????Oo?F?T?`GGP?HG?K_@H??WO?oK?AWG?M@??dO??i_???
Y???????????Oo?F@Q?I_GP?QG?PG?HO?o_?oK?BOO?I__?eO??h_???
Y???????????Oo?R?q?Q_GE?QC?PG?HO?o_?oK?BGG?J@??dO??i_???
Y???????????Oo?U?K`@OCD?IG?KG@G_?W_?oK?AgO?L?_?bO??k_???
Y???????????Oo?U?Q_PO@H?aG?aG?W_?o_?oK?AgO?L?_?hO??e_???
Y???????????Oo?b@I?GoCD?E_@AO?PG?o_?oK?BGG?J@??dO??i_???
Y???????????Oo?h?H__g@E?HO@CO?h??g_?oK?BGG?J@??b_??kO???
Y???????????Oo?h?H__g@E?H_@CO?h??gO?oK?BGG?J@??b_??kO???
Y???????????P@?pQ?`OG?F?_g?`_?KO?HO?bG?As??Eg??oQ??gc???
Y???????????P@_P?B_DGKC?g_?H_?QO?QG?wA?AS_?IK??f???Ho???
Y???????????PO_oOCa@OK@?gG?W_?c_??[?EW?@L??[A??dA??Q`???
Y???????????Q@?F?K_KGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?F?WcGGAK?SG?DO@`??`O?wA?Ac_?Gk??eO??J_???
Y???????????Q@?F?g_DGIG?SG?`_CCO?`O?k@?ABO?Ko??Eo??bC???
Y???????????Q@?F?gcCGAK?@g@_O@D??SO?Pa?BA_?YC??Eo??j????
Y???????????Q@?J?I_KGIG?OW?h?CAO?aO?k@?BGO?WS??Eo??bC???
Y???????????Q@?J?I_KGIG?OW?h?CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?J?I_KGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?J?Q_IGAK?oGCGO@A_?Q_?Oq?Ag_?[C??eO??J_???
Y???????????Q@?J?a_EGAK?EG@_O@A_AO_?oQ?Ac_?Kc??FO??i_???
Y???????????Q@?R?QcGGAK?QG?HO@`??`O?wA?Ag_?G[??eO??J_???
Y???????????Q@?b?I_HGIG?SG?`_CAO?aO?k@?BI??WS??Eo??bC???
Y???????????Q@?b?g_@gIG?OW?h?CAO?aO?k@?BGO?WS??Eo??bC???
Y???????????Q@@B?S_AgAE?b??i?@@O?Oo?k@?EB??Po??Sa??XC???
Y???????????Q@@P?B_DGIG?SG?c_@A_A?g?k@?Ab??Ko??Aq??bC???
Y???????????Q@@P?D_CgaC?`_@CO?gO?Oo?k@?EAO?Ka??Eo??`g???
Y???????????Q@D@S?_AW?d?_g?`_?Q_?EG?Ow?CX??FO??sA??XC???
Y???????????Q@_B?g_CgAK?@g@_O@D??SO?Pa?BA_?YC??Eo??j????
Y???????????QCDGGO_oO@P?BG@?g@@O?@o?cc?EGO?PC_?J_??[O???
Y???????????S@AB?W_GgCK?AWD?O?X??`_?PQ?BO_?WS??eO??L_???
Y???????????S@AB?g_CgCK?CW@COCP??`_?oQ?BO_?Gs??Eo??l????
Y???????????S@AB?g_CgCK?`GC?o?X??a_?Pa?BO_?WK??Eo??l????
Y???????????S@AD?D_IG_`?o_?WO?Co?@o?gQ?BK??BW??dC??qG???
Y???????????S@B@OC_Ag?b?oG?S_?IO??w?XG?DE??BK??dC??qA???
Y???????????SCPAH?`C_GQ?_c?H_?Q_?IG?@`??`O?AG_?ow??n????
Y???????????SCQ@G`@C_GP?_g?I_?P_?QG?@`??`G?@H??ow??n????
Y???????????W@?L?P_IG_E?PG?Q_?T??S_?e@?DB??D`??Kc??p_???
Y???????????W@c@@__CW?T?_g?`_?QO?EO?_w?As??Eg??pA??iC???
Y???????????WA?F@_`@GC`?HO?D_?BO?SG?oP?Ap??UA??aa??Ho???
Y???????????WA?F@_`@GC`?HO?D_?aO?Cg?oP?Ap??Qa??aa??Ho???
Y???????????WA?F@_`@GC`?HO?D_?aO?Cg?oP?Ap??UA??aa??Ho???
Y???????????WA?FD?_aG@H?IO?B_?gO?Ag?o`?Ap??UA??aQ??Ho???
Y???????????WA?TA@`GGAH?EO?Oo?b??Ag?o`?Aw??UA??`Q??Io???
Y???????????WA?TC___WAH?P_?K_?Oo?Ag?o`?Aw??Oh??Io??gK???
Y???????????WA?XAA`GGAB?PG?Co?P_?E_?o`?Aw??Oi??Io??kG???
Y???????????WACPCA_GWAH?@g?c_?Oo?E_?o`?Aw??Oi??Io??kG???
Y???????????WACPCA_HGAB?@g?c_?P_?EG?o`?Aw??Oi??Io??kG???
Y???????????WAD@@@_BGG`?IO?Ao?H_?Og?So?EP??UA??JO??`a???
Y???????????WAD@CC_QG?b?@W?K_?P_?Og?oD?As??Gk??kO??bA???
Y???????????WAE@CC_AW@`?HO?Go?D_?Og?oD?Ae??Hc??hO??aa???
Y???????????WCD@@PAAOAK?_c?`O?I_?BC?q@?Cc_?S`??Pg??MO???
Y???????????_B?d?K_e?EG?SO?@o?SO?DG?Q@?@GG?K@??iS??pg???
Y???????????_B@`AG_PGW@?WG?IO?DO?QO?BC?AA_?CE??io??tG???
Y???????????_BB@AOa@GGP?Og?QO?KO?WO??[?@G_?GQ??tO??ig???
Y???????????_BB@AOa@GGP?WG?BO?KO?Oo?AS?@G_?GQ??tO??ig???
Y???????????_BC`@_aAGGH?WG?IO?DO?EO?CS??P_?KA??io??tG???
Y???????????_BCgAI?w?Aa?GS?IG?HO@AC?OE?@@G?CH??hc??qW???
Y???????????_BCoAE?w?Aa?GS?IG?HO@AC?OE?@@G?CH??hc??qW???
Y???????????_BCoBA?h??M?EC?QG?WO@?S?GH?@CO?GH??qg??hS???
Y???????????_BD@@Oa@GGP?WG?IO?DO?Oo?AS?AG_?CQ??jG??so???
Y???????????_BE@?oa@GGP?@g?WO?cO?Oo?AS?@G_?GQ??tO??ig???
Y???????????_DCEGH?BG?s?cC?HO?OW?I_?WK?AcG?SP??MO??r????
Y???????????_DOB?S_IGI@?Og?B_?Oo?EG?Kc?Cw??SH??XG??Qo???
Y???????????_ECB@AaAGGH?ECACO@G_?PO?AI??IO??U??io??tG???
Y???????????_EGB@Aa@GCP?ECB?_?SO?SG??Y??H_??Y??kg??rO???
Y???????????_EGBAAa@GAP?ECAGO@G_?PG?Ac??DO??M??fG??wo???
Y???????????_EW@AA_OW@`?@cAG_@CO?HO?CI??D_??h??jG??so???
Y???????????_K@g@IAGGQA?aG?aG@?g?Og?a`?CIO?F_??Sc??WW???
Y???????????_KR?GW?Co?X?gG?gG?`O?_S?{??CIO?PO_?ES??Hg???
Y???????????_P?YGC`?oCa?AS?GW?P_?L??Wo?@oG?X@??TC??hG???
Y???????????_QOPCB?`G?i?AS?GW?P_?L??Ko?AoO?T?_?dC??XG???
Y???????????_`B@AC`?WOD?PO?QO?DO?Co?Ho?EB??JO??dA??iC???
Y???????????_`W@@__`G?F?PO?QO?DO?Co?Ho?EB??JO??dA??iC???
Y???????????a@?F?c_EGQC?@g@_OBG??QO?`a?E`??SI??Ig??FO???
Y???????????c@?X@A`CGP@?HG?Go?DO?Oo?[A??{??GY??hO??qG???
Y???????????c@AD?c`CGOP?KG?DO?Ao?Oo?wA?As??Eg??`c??aW???
Y???????????c@B@?Sa?gGP?GW?EO?HO?Oo?wA?@s??Ig??`c??aW???
Y???????????c@G`?g_PGCE@CGAC_@@O?HO?y??CEO?Oe??SW??F_???
Y???????????c@P@?P_AgAH?oG?Go?D_?HG?Wo?Ao_?Ak??oI??b_???
Y???????????c@P@?P_AgAH?oG?Go?D_?HG?YC?@J??IW??oI??b_???
Y???????????g@@`AG_PGGE@@OA@O?cO?KO?u??CIO?OU??Io??LG???
Y???????????g@CP@Oa?g@B?D_?P_?cO?_W?sG?BE??F_??aQ??`c???
Y???????????o@?F@O_IG?i?@o@GO?o_?o_?RG?BC_?IH??d_??iO???
Y???????????o@?J?a_EGKA?gO?Ao?T??S_?WW?AWO?IQ??eO??h_???
Y???????????o@?pC__oG?F?_o?`O?KO?HO?bG?BS??Ig??gQ??cc???
Y???????????o@@D@@_EG?k?@g@O_?gO?o_?RG?Aa_?KP??hO??e_???
Y???????????o@E@C_cA_Oa?_g?aO?P_?EO?cg?AJ??DW??bA??[C???
Y???????????o@H@B?_AW?d?_g?`_?I_?IG?Ow?CX??UO??TA??YC???
Y???????????o@K@@__Cg?R?_o?`O?Q_?EG?_w?BI??JO??dC??iA???
Y???????????oAW@A@_IGA`?WO@D??Ao?Cg?_L?Ce??T_??Pc??QW???
Y???????????oGOE?D_KGAP?gG?h??a_?aO?k@?CEO?Pa??XO??U_???
Y???????????oGOE?`_BGA`?gG?h?@A_?QO?k@?CEO?Pa??UO??X_???
Y???????????oGOE@A_GW?p?g_?h?@AO?QO?k@?CSO?Oi??UO??X_???
Y???????????oGQAC@_@gGS?IC?c_?gO?D_?bC?CEO?IG_?X_??MG???
Y???????????oGSC?D_H_HA?PC@CG?S_?HG?b@?DA_?QP??Po??MG???
Z???????????@oABAC`?oH@?a_?cOCAG@AC?OQ?AG_?OQ??A[??`I??^????
Z???????????@oABAC`?oH@?a_?g_?cOA@C?O`?AAO?OQ??A[??`I??^????
Z???????????@oABCC__gOE@ACCGGAB??KO?Ga?CAO?CI??DI??_k??^????
Z???????????@oADAB?WOH@?`O?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@?`OAC_?R??Q_?CP?CAO?CP??OJ??`K??^????
Z???????????@oADAB?WOH@?`OAC_?R??Q_?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O?R?@D?A@C?GQ??cG?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O@C_?R??Q_?CP?@AO?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@@O@C_?R??Q_?_P?@AO?OP??OJ??`K??^????
Z???????????@oADAB?WOH@@AO?R??d??PC?_Q?CCG?CP??OJ??`K??^????
Z???????????@oADAB?WOH@@AO?R?@D?A@C?GQ??cG?OP??OJ??`K??^????
Z???????????@oADAB?gGBA?aOAA_?R??Q_?_`?@AG?OH??OJ??`K??^????
Z???????????@oADAB@GOD@?`OAC_?d?A@C?AQ?@CG?OP??OJ??`K??^????
Z???????????@oADABAGOGS@AO?T??b?@@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOGS@AO?T??b?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOGS@AO?T?AB?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?T??b?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?T??b?A@C?O`??QO?OP??GJ??`K??^????
Z???????????@oADABAGOOS?aO?b?AD?A@C?C`??QO?OP??GJ??`K??^????
Z???????????@oAEAA_WGDA@AO?R??d??`C?_Q?CCG?CP??OJ??`K??^????
Z???????????@oAEAA_WGDA@AO?R??d?A@C?GQ?@CG?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??Q_?CQ?@CG?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??Q_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??a_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?R??a_?_Q?CCG?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA?`OAC_?b??a_?_`?CAO?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA@@O@C_?R??Q_?GP??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA@@O@C_?R??Q_?_P??aO?OP??OJ??`K??^????
Z???????????@oAEAA_WGHA@AO?b?@D??`C?_`?CAO?AP??OJ??`K??^????
Z???????????@oAEAA_WGHA@AO@B??d?A@C?G`??aO?OP??OJ??`K??^????
Z???????????@oAEAC`?WHG?PO?R??WG?SG?`C?CAG?GH??Od??_i??^????
Z???????????@oAEAC`?WHG?QO?R??WG?SG?PC?ACG?GH??_T??_i??^????
Z???????????@oAH@B?_WGPAACAGG@G_?aG?CW?CA_?GH??Ok??`I??^????
Z???????????@oAH@B?_W_P@AC@GGCGO?QO?GS??b??GH??Gi??PK??^????
Z???????????@oAH@B?_W_aA@C?c_?b?@A_?GS?@CG?GH??PD??HI??^????
Z???????????@oAHA@`?oGP?KO?QOAGGAAC?OW?CA_?GP??Ck??`I??^????
Z???????????@oAHA@`?oGP?a_?W_?SO@CC?_`?AAO?GQ??C[??`I??^????
Z???????????@oAHA@`?oH@?a_?QO?S_@@C?_`?AG_?GP??C[??`I??^????
Z???????????@oAHAB@?WBC?a_?cG?QOAAO?_P?AGG?GP??O[??`I??^????
Z???????????@oAHAB@?WGW?aO?h??Q_?KG?CP?ACG?GH??`D??_i??^????
Z???????????@oAHAB@?WGW?aO?h??Q_?KG?C`?CAG?GH??PD??_i??^????
Z???????????@oAHAB@?WGc?`_?SO?aGAA_?OS?ACG?OH??`D??PI??^????
Z???????????@oAHAB@?WGc?`_?d??Q_?IG?CP?ACG?OH??`D??PI??^????
Z???????????@oAHAB@?WHC?IO@D??cG?HG?_P?AGG?GP??O[??`I??^????
Z???????????@oAHAB@?WHC?a_?cG?QOAAO?_P?AGG?GP??O[??`I??^????
Z???????????@oAHCB?_WBC?QO@D?@AG?HG?P@?CCG?GP??O[??`I??^????
Z???????????@oAHCB?_WDC?IO@D?@AG?HG?P@?CCG?GP??O[??`I??^????
Z???????????@oAIAA`?WCW?HO?SG?cOAA_?Oc?CAG?GH??PH??`E??^????
Z???????????@oAIAA`?WGg?`O?h??W_?IC?CQ?CGG?G`??OX??_e??^????
Z???????????@oAK@@_`OGDA@_?aGAA_?`G?_`?ACO?AQ??PH??`E??^????
Z???????????@oAK@@`@OCD?P_CAGAAO?`O?G`??cO?GQ??PH??`E??^????
Z???????????@oAK@@`@OCD?`CAA_?aO?S_?P@?ACO?CQ??_h??`E??^????
Z???????????@oCD@B?WGDA?aOAA_?R??Q_?_`?@AG?OH??OJ??`K??^????
Z???????????@oCD@B?gOGc@@O?R??d?A@C?A`?@AO?OP??OJ??`K??^????
Z???????????@oCD@B@?WGc?SG?d?AA_@CC?_Q?CCG?GP??AX??`K??^????
Z???????????@oCD@B@GOB@?`OAC_?d?A@C?CQ?@CG?OP??OJ??`K??^????
Z???????????@oCDC@_PGAEA@CACG?cO?S_?`A?@A_?Ga??OY??_k??^????
Z???????????@oCE@A_gGPA?`OAC_?d?@@C?_Q?CCG?@P??GJ??`K??^????
Z???????????@oCE@C`?WGc?`_?h??aG?HG?OS?ACG?G`??`D??_i??^????
Z???????????@oCE@C`?WHC?S_?aG?QOA@O?OW?CGG?G`??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??aG?HG?_S?CGG?G`??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??aG?KG?_S?CGG?GH??Od??_i??^????
Z???????????@oCE@C`?WHC?`_?h??cG?KG?Oc?AGG?GH??_T??_i??^????
Z???????????@oCH@B@?WHC?QO@D??QG?PG?P@?CCG?GP??O[??`I??^????
Z???????????@oGB@A_`GOE@@CCGG@G_A@G?Ca?@B??AI??BI??_k??^????
Z???????????@oGB@A_`GOE@ACCGG@G_A@G?Ca?@B??AI??BI??_k??^????
Z???????????@oGB@A_`GOE@ACCGGAB??SO?_Q??cO?CI??BI??_k??^????
Z???????????@oGB@C__gOE@ACCGGAB??KO?AQ?CCO?OI??DI??Gk??^????
Z???????????@oGE@A__WHG?SO@AG?SOACC?PA?AA_?OQ??Oh??_Y??^????
Z???????????@oGK@D?_WOD?HC@AO?a_?S_?H@?ACO?@Q??_h??`E??^????
Z???????????@oGK@D?_WOD?P_@AGAAO?HO?B@?@CO?AQ??_h??`E??^????
Z???????????@oGKAD?OWOD?PCAAO?Q_?K_?H@?@CO?AQ??_h??`E??^????
Z???????????@oGKADA?WAD?PC?QOAA_?K_?H@?@CO?AQ??_h??`E??^????
Z???????????@oGKADA?WAD?PC@AOAA_?K_?H@??SO?AQ??_h??`E??^????
Z???????????@oOI@_`GOGW?HOAC_?d?@@C?_`?CAO?@P??CF??`K??^????
Z???????????@oOI@_`GOGW@@O?S_?d?A@C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGc?`_?Q_?d?@@C?_`?CAO?@P??CF??`K??^????
Z???????????@oOI@_`GOGc?`_AA_?d?A@C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGc@@O?b??T??`C?O`??QO?OP??CF??`K??^????
Z???????????@oOI@_`GOGg@@O?b??S_?`C?O`??QO?OP??CF??`K??^????
Z???????????@oOIA_`GOGc?`_AA_?d?A@C?O`??aO?OP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?R??d?A@C?O`??aO?OP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?b??T??`C?O`?CAO?AP??AF??`K??^????
Z???????????@oOIA_`GOGc@@O?b??T??`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIA_`GOGg?H_?a_AC_?`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIG_`GOGc?`_AA_?d??HC?_`?CAO?@P??CF??`K??^????
Z???????????@oOIG_`GOGc?`_AA_?d?A@C?A`??QO?OP??CF??`K??^????
Z???????????@oOIG_`GOGc@@O?b??T??`C?_`?CAO?AP??AF??`K??^????
Z???????????@oOIG_`GOGg?H_?a_AC_?`C?_`?CAO?AP??AF??`K??^????
Z???????????ASCcCAc?oCWA?c@@O?SG?KG?OP?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?SO?cC?O`?AAO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO?cC?OP?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO?cC?O`?AAO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?GcC@O?WO@@C?G`?ACO?A@_?PK??`o??^????
Z???????????ASCcOA`?oCW?_cC@O?SG?KG?OP?ACO?A@_?PK??`o??^????
Z???????????ASGcGB?_gCW@?c@@O?SG?`C?BA??cO?O@_?`K??Po??^????
Z???????????A`CHG@cAGGD?a_?POA@_?HO?HA??aO?Aa??_e??Po??^????
Z???????????A`CHG@cAGGD?a_?POA@_?KO?GQ??gO?AI??_e??Po??^????
Z???????????A`CHO@aAGGD?a_?POA@_?KO?GQ??_o?Ag??Pa??_s??^????
Z???????????A`GBOAaAGD@?a_@A_A@O?KG?CE??P_?AK??_q??Pc??^????
Z???????????A`GPOA__WP@?a_@?o?QO@?g?AK??g_?AK??`a??Os??^????
Z???????????A`GPOAa?WD@?a_@?o?WO?Og?AK?AB??AI??_q??Pc??^????
Z???????????A`H@OAa?WCP?a_@?o?PO?SG?AS?AB??AE??_q??Pc??^????
Z???????????A`P@A@c?gGP?Q_?Oo?R??SO?_Q?A@O?CE??Ha??Os??^????
Z???????????A`P@A@cAGGD?Q_?QO?P_?SO?_E?A@O?CK??Ha??Os??^????
Z???????????A`P@O@`?gCP?Q_?QO?P_ACO?CE?A@O?CK??Ha??Os??^????
Z???????????A`P@O@`?gCP?Q_?W_?QO?OW?OI?C@_?CK??Ha??Os??^????
Z???????????A`P@O@`AGCD?Q_?Oo?R?ACO?CQ?A@O?CE??Ha??Os??^????
Z???????????AcGSAAa?oCW@?c?PO@CO?HC?H@??gO?O@_?`K??Po??^????
Z???????????AcGSGB?_gCW@?c@@O?QG?aC?BA??cO?O@_?`K??Po??^????
Z???????????AcGSGB?_gCW@?c@@O?WG?aC?AQ??cO?O@_?`K??Po??^????
Z???????????AgDOCKAG_OI@@C@CG?c_?KG?GE??Og?A@_?`H??_q??^????
Z???????????BGDOC_aCGGK?`GAA_A@O?QO?Aa??Og?A@_?_X??`E??^????
Z???????????BGDOC_aCGGK?`GAA_A@O?QO?Aa??Og?A@_?_w??`E??^????
Z???????????BGDOC_aCGGS?_gA@_AAO?QO?Aa??Og?A@_?_X??`E??^????
Z???????????BGDOC_aCGGS?_gA@_AAO?QO?Aa??Og?A@_?_w??`E??^????
Z???????????CBOH@AcGGGP?HGCCOA?o?I_?CW?@C_?Aa??HI??Po??^????
Z???????????CBOH@AcGGGP?IGCAOA?o?H_?Cg?@C_?Aa??HI??Po??^????
Z???????????CBOH@_c?gGP?HGCCOA?o?I_?CW?@C_?Aa??HI??Po??^????
Z???????????CBOH@_c?gGP?IGCAOA?o?H_?Cg?@C_?Aa??HI??Po??^????
Z???????????CB_H@G`GGO`?IG@AOC?o?Go?Cg?AA_?Aa??PI??`o??^????
Z???????????CB_H@_`AGO`?HGC?o@CO?Go?Cg?AA_?Aa??PI??`o??^????
Z???????????CD_ECE?Q__`?R?@?W?WG?SG?OH??PO?GH??Pc??`W??^????
Z???????????CPOHCAc?WB@?H_@E?@@O?Oo?AE??cO?GQ??PQ??`g??^????
Z???????????CWAPOH?P_CcA?S@?o?WO?_c?O`?A@O?A@_?PS??`g??^????
Z???????????CWGPGI?QOOI?_o?_W?Og?K_?P@?@CO?AQ??_h??`E??^????
Z???????????CW_Q@Ga@_AcA?S?_o@@G?aG?D@??PO?G@_?HS??`g??^????
Z???????????C`_H@Ga?WGD?a_?POA@_?KO?GQ??gO?AI??_e??Po??^????
Z???????????CcASCAa?oGW@?c?PO@CO?KC?CP??gO?O@_?`K??Po??^????
Z???????????CcGSGA_OoAW?_cA@O@CO?KC?CP??gO?O@_?`K??Po??^????
Z???????????CcGSGA_OoAg?_cA@O@GO?HC?D@??aO?O@_?`K??Po??^????
Z???????????CoBGCKAG_OP@?g@C_?SO?SC?GB??Og?AB??_h??`Q??^????
Z???????????CoHG@KAG_O`@?g?gG?SO?`O?AD??_o?C@_?_k??`Q??^????
Z???????????DGBOC_aCGOK?aGAAO@A_?Gg?Cc??_W?@A_?_X??`E??^????
Z???????????DGBOC_aCGOK?aGAAO@A_?Gg?Cc??_W?@A_?_w??`E??^????
Z???????????GBOH@Gc?gD@?IGA?o?aO?`_?Cg??W_?CQ??`I??Po??^????
Z???????????GBOH@GcCGD@?PGA?o?SO?a_?CK?@A_?@a??`I??Po??^????
Z???????????GBOH@_cAGCD?HGA?o?cO?a_?CW??S_?Ca??`I??Po??^????
Z???????????GBOHOG_SGD@?HGA?o?cO?a_?CK?@A_?@a??`I??Po??^????
Z???????????GBOHOG_WGC`?PGA?o?SO?a_?CK??Q_?Ca??`I??Po??^????
Z???????????GDOEAE?Q_O`?b?C?W?gG?KG?AH?@@O?AH??`c??PW??^????
Z???????????GD_E@E?a__`?IG?WG?gO?`G?OP??`G?GD??Pc??`W??^????
Z???????????GD_EAE?Q__`?R??_W?WG?cG?OH??PO?GH??Pc??`W??^????
Z???????????GE_D@I?`_G`AAG?WG?gO@?c?CP??PO?GH??Pc??`W??^????
Z???????????GE_DAI?P_A`AAG@GG?gO?Oc?OP?A@O?@H??Pc??`W??^????
Z???????????GICK@@_GgAg?D_?cG@AG?aO?CQ??KO?@I??OH??_E??^_???
Z???????????GI_HCAa?oOWAAO?W_?h??OK?AP??SO?AW??P`??`Q??^????
Z???????????GKAIACaG_Oa@@C?Q_?c_?SG?B@?@AO?CO_?`o??_F??^????
Z???????????GKCH@DAG_O`@@G?S_?a_?cG?B@?@AG?AP??`o??_F??^????
Z???????????GP_B@_a?gCH?H_?a_@?o@?g?Ca??S_?CS??Po??`K??^????
Z???????????GP_BGC_OgD@?PO?R?@?o?IG?CI?AC_?CS??PQ??`K??^????
Z???????????GaCg@WC?oGP@?c?Og?gG?Gg?OQ?@@_?AI??Pc??`W??^????
Z???????????HGP_AC_POOK?`C?aO?Q_?_W?OB??SG?AQ??`D??_w??^????
Z???????????OBGH@__aG_`?`G?Oo?cO?H_?OK?@C_?Aa??`I??Po??^????
Z???????????OBGHOG_SGD@?aG?aO?Oo?H_?OK?@G_?AQ??`I??Po??^????
Z???????????OB_DA_`@GAP?`G?`O?Oo@AO?HC??T??AW??`a??PW??^????
Z???????????OB_H@G`CGD@?PG?SOC?o?Go?Cg?@A_?Ga??HI??`o??^????
Z???????????OB_H@G`CGD@?PGC?o?SO?Oo?Og?@A_?@a??HI??`o??^????
Z???????????OB_H@G`CGD@?PGC?o?SO?Q_?OK?@A_?@a??HI??`o??^????
Z???????????OB_PAC`GGAD?Gg@?o?aO?a_?Ao?AC_?Aa??`a??PW??^????
Z???????????ODOIOP@AGAH?SC@?o?Q_?QO?BA?@D??AK??Po??`K??^????
Z???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??^_???
Z???????????OIOP@W?d?CDA?W?WG@GO?Go?GS?@@G?AH??Pc??`W??^????
Z???????????OIOcAE?PGGWA?S@G_@?W?QC?BA??U??AH??PP??`g??^????
Z???????????OIOcAE@@GAW?GS@G_C?W?QC?Go??WO?AH??PP??`g??^????
Z???????????OIOcAE@@GAWA?S@G_?SG?OK?GQ??WO?AW??PP??`g??^????
Z???????????OKGHABC?W_W?`O?cGACO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????OP_HCA_OWD@?H_@E?@@O?Oo?OE??cO?@Q??`Q??Pg??^????
Z???????????OP_HCA_OWD@?H_@E?@@O?Oo?OE??cO?@Q??`S??Pg??^????
Z???????????OSCcOB?OgAWA?c?`O@AG?aG?D@??WO?G@_?HK??`o??^????
Z???????????OSCcOB?OgAWA?c?`O@CG?`G?D@??SO?G@_?HK??`o??^????
Z???????????OSCcOB?OgAWA?c?`O@CG?`G?D@??WO?G@_?HK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?AE??a_?@S??PK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?AS??c_?@D??PK??`o??^????
Z???????????O`OQO@_WGDA?aG@?g@B??Oc?Ac??a_?@D??PK??`o??^????
Z???????????OaGPOBC@GOD?_g?OW?cG?PG?Ag??Q_?AE??Hc??PW??^????
Z???????????OcCSOB?OgAWA?c?`O@AG?aG?C`??WO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@AG?aG?D@??WO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@CG?`G?D@??SO?G@_?HK??`o??^????
Z???????????OcCSOB?OgAWA?c?`O@CG?`G?D@??WO?G@_?HK??`o??^????
Z???????????PCHGGK?Q_Co?OS@?o?SO?Gc?G`??`O?G@_?`P??_k??^????
Z???????????PCHGGK?Q_Co?OS@?o?SO?Gc?G`??`O?G@_?`Q??_k??^????
Z???????????PGCW@SAAOO`?aO?Q_?g_?`C?HA??WG?AP???N??`o??^????
Z???????????PGCg@KACOOP?cO?S_?a_?aC?GQ??WG?A`???N??`o??^????
Z???????????_BCH@G`CGP@?GW?aOACO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@G`CGP@?GWAAO?cO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@_aAGG`?GW?aOACO?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BCH@_aAGG`?HG?cOA?o?I_?_K?@A_?Aa??HI??`o??^????
Z???????????_BGDGO_WGCPAAOA@O?QO?OW?GW??P_?AS??Ha??PS??^????
Z???????????_BGHGG_SGD@?`G?Oo?cO?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_SGD@?aG?aO?Oo?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGCD?`G?Oo?cO?I_?CW?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGCD?aG?Oo?aO?H_?Cg?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_WGC`?aG?aO?Oo?H_?CK?@G_?GQ??PI??`o??^????
Z???????????_BGHGG_gGADA@OACO?PO?OW?Gc??[??AK??HQ??PK??^????
Z???????????_BGPGO_OgCHAAOA@O?QO?OW?GK??X??AW??Ha??PS??^????
Z???????????_BGPGO_WGCDAAOA@O?Oo?PG?GK??R??AS??Ha??PS??^????
Z???????????_BODCO_QGCHA?oAAO?cO?Gg?Ac??a_?CK??HE??Pg??^????
Z???????????_BOHCG_WGCD@?W?QO?cO?I_?CW?CG_?CQ??HI??Po??^????
Z???????????_BOHCG_WGCD@?W?SO?aO?H_?Cg?CG_?CQ??HI??Po??^????
Z???????????_BOHCG_WGC`?GW?aOACO?H_?_K?@C_?Aa??HI??`o??^????
Z???????????_BOHCG_WGC`?IG?aOA?o?H_?_K?@C_?Aa??HI??`o??^????
Z???????????_BOPCA_WGC`A?oA@O?SO?OW?AS??b??CS??HQ??Pc??^????
Z???????????_BO`C`A@OGDA?o?QG?aO?K_?Cc??`G?@B??Gw??PS??^????
Z???????????_BOaCHA?gGHA?o?cG?QG?GW?CI??T??AI??Hc??PW??^????
Z???????????_DGB@OaAGCH?GWA@O?cO?b??GK??X??AI??`Q??Pc??^????
Z???????????_DGBA__QGOH?GWACO?aO?aO?GW??[??AE??`I??PS??^????
Z???????????_DGBA__SGOP?GWA@O?cO?a_?GS??R??AE??`Q??Pc??^????
Z???????????_DOBC__cGAP?_W?SO?`O@@_?Gg??P_?AI??`Q??Pc??^????
Z???????????_DOBC__cGAP?aG?Oo?`O@@_?GK??T??AI??`Q??Pc??^????
Z???????????_D_IGE@AGGg@AG?WG?h??OK?Ac??a_?@H??HE??`o??^????
Z???????????_D_IGE@CGGW@AG?WG?h??OK?Ac??a_?@H??HE??`o??^????
Z???????????_EOHCD@A__`@@G?WO?gG?GS?CK??T??AW??Pc??`W??^????
Z???????????_E_HCD@?gOa@@C?WO?gG?IO?AW??a_?AS??PK??`o??^????
Z???????????_HGKOBA@OCP@AC@AO?c_?CK?AD??SO??i??@g??AW??^_???
Z???????????_HOBCG_WGCD?_g?P_?b?@@O?AQ??cO?CQ??`E??Pg??^????
Z???????????_HOBCG_cGAD?_g?R??`_@@O?Aa??aO?CQ??`E??Pg??^????
Z???????????_HOICB?`_CP?aCCAOAC_?CK?AD??SO??i??@g??AW??^_???
Z???????????_HOICB?`_C`?`CCAOAC_?CK?AD??SO??i??@g??AW??^_???
Z???????????_H_ECAa@OCc?P_@COAAG?Co?AB??T??@I??@`??@Q??^_???
Z???????????_H_ECAa@OCg?PO@COAAG?Co?AB??S_?@K??@`??@Q??^_???
Z???????????_H_ECDA@_G`@@C?c_?aO?GK?@D??T???k??@a??AS??^_???
Z???????????_H_ECDA@_O`?`C?c_?aO?GK?@D??T???k??@a??AS??^_???
Z???????????_H_EGSAA_GP?aG?gG?WO?Og?AD??R??AQ??HK??`o??^????
Z???????????_I_DGSAAGGS?aG?`_?OW?H_?C`??aO?@Q??HH??PE??^????
Z???????????_I_DGSAA_GP?aG?WG?gO?Oc?AE??R??AQ??HK??`o??^????
Z???????????_K@H@B?_WCc?P_?T??I_?EG?AP?A?g?CD??G`??OQ??^_???
Z???????????_K@H@B?_WCc?P_?T??I_?EG?AP?A?g?GD??G`??GQ??^_???
Z???????????_KADAC_Go@`?PO?J??QO?QG?Ag?A?W?CD??GP??Oc??^_???
Z???????????_KCB?a_PG@a?HG?d??a_?IO?@W?@?o?GD??G`??OP??^_???
Z???????????_KCB?a_PGAa?DG?c_?b??E_?AS?@?o?GD??G`??OP??^_???
Z???????????_KGHGBC?WCc?P_@COAAG?GS?@I??T???i??@`??AQ??^_???
Z???????????_KOHGBC?WCW?`O?cG@CO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????_KOHGBC?WGW?PO?cG@CO?Cg?AD??T???g_?AQ??@c??^_???
Z???????????_KOICAaAGGaAB??WG?gO?Oc?AE??T??AI??HW??Pc??^????
Z???????????_PCB@_`?gOH?H_?a_A?o?_g?_a??S_?AS??Ho??`K??^????
Z???????????_PCB@_`?gOH?H_?a_A?o?_g?_a??S_?AS??Po??`K??^????
Z???????????_PCB@_`?gOH?PO@B??PO@?W?_a??S_?AS??Po??`K??^????
Z???????????_PCB@_a?gGH?HO?b??PO?_W?_a??c_?GS??Ho??`K??^????
Z???????????_PCB@_a?gGH?HO?b??PO?_W?_a??c_?GS??PQ??`K??^????
Z???????????_PGBGA_PGD@?`_?Q_?_o@?g?Aa?@C_?AS??Po??`K??^????
Z???????????_PGH@@__gP@?H_?e??`O@?o?Ac?@CO?OB??HS??`g??^????
Z???????????_PGH@___WOD@@_?e??PO?Oo?Ac?@CO?OB??HS??`g??^????
Z???????????_PGH@_a?WCD?H_?e??`O@?o?Ac?@CO?OB??HS??`g??^????
Z???????????_POBAC`?gB@@AO@@O?QO?QG?AK?@K??AI??`E??PW??^????
Z???????????_POBCA_WGC`A?WAB?@D??PO?Aa??`O?@E??HQ??Pc??^????
Z???????????_POH@@`?gD@?H_?e?@@O?Oo?Ac?C?o?GP??PS??`g??^????
Z???????????_POH@___WGD?H_?e?@@O?Oo?Ac?ACO?OB??PS??`g??^????
Z???????????_Q_`CP@AGOI@?S?gO?WG?PO?Ag??Oo?AC_?Po??`K??^????
Z???????????_`ADA@`GGOP?Q_?WO?R?A?W?OI?@@_?AI??Gq??Pc??^????
Z???????????_`AgCWC?oAB?OcAAG?Q_?_g?CQ??g_?GE??Pa??`W??^????
Z???????????_`Cg@WC?oAB?`CA@G@@O?PG?AK??g_?GI??Pa??`W??^????
Z???????????_`OBAG`?gAH@?o@AO?SO?Og?AS?@H??AQ??`E??Po??^????
Z???????????_a_PCH@CGOI@?S?gO?WG?PO?Ag??Oo?AC_?Po??`K??^????
Z???????????_a_PGH@CGGI@?S?gO?WG?QO?AW??Oo?AC_?HS??Pg??^????
Z???????????_gGHAD?J?AK?_WA?W?aG?IC?@D?AA_??p??AQ??Cc??^_???
Z???????????_oOPCPA@OGDA?K?WG?gO?I_?CS??`G?@B??HW??Pc??^????
Z???????????_oOQCP@@GODA?K?gG?WO?QO?AK??QG?AD??HS??Pg??^????
Z???????????`@OBCA_cGAPA?WAD?@B??Gg?CK??S_?AH??Ha??PS??^????
Z???????????`@O`CG__WADA?WA@O@@_?I_?CW??c_?@H??Ha??PS??^????
Z???????????`AGPGOc?gOE?_g?gG?OW?J??AK??aO?AS??Hc??PW??^????
Z???????????`AGPGOc?gOE?_g?gG?PG?IG?AS??aO?AS??Hc??PW??^????
Z???????????`GOHCKC?gGE@AG?gO?P_?GK?CP??U??AQ??H`??PS??^????
[????????????FOHD?_EGD@A@_@AO?P_?PO?Oa??HO??q??eA??wC??ES??AY???
[????????????FOPCC_WGC`A@_?`_?QO@CO?Ga??HO??Y??sA??iC??HS??@i???
[????????????FOPCC_oG@`A@_?`_?QO@CO?Ga??HO??Y??sA??iC??HS??@i???
[????????????k@B@K?a_CI?GS?cG?SO@@C?GQ?AH??Ca??`o??gH??WB??Bo???
[????????????kAI?k?CW@D?HC@AO?a_?e??E_?A@G?OB??TA??YC??UC??EE???
[???????????@H?FGG`OGC`A@OCCOAGO?cO??w??PO?AE??f???wG??EH??AS_??
[???????????@H?b?I`OGS@AD?C?o?F?@AO?GQ??`O?@E??e_??wG??H`??@g_??
[???????????@HOP?P`OGCDA?WCE?AGO?cO??[??PO?AS??f???wG??EH??AS_??
[???????????@HO`CG__WADAAOCAOAGO?cO??M??d??@K??f???wG??DP??Aa_??
[???????????@KGEO`@OGCH@?K?PO?Cg@@O?_P??cO??[??eC??wG??Eg??A[???
[???????????@KODO`@?WAH?OgAOO@C_?@W?CP?CCG??[??eC??wG??Dg??Ak???
[???????????@KODO`@_GAH?OgAOO@C_?@W?_P??CW??[??eC??wG??Dg??Ak???
[???????????@KOE?`_PGS@?gG?`O?Cg?`O?_P?CCO??[??eC??wG??Hg??@k???
[???????????@`?F@G`@GS@A?gCO_?J??BO?CQ?@CO?GE??wO??Eg??H`??@g_??
[???????????@g@S?`_SOAP?Go@CG?c_?PG?GW?A?g?GD??oo??cH??SB??Bo???
[???????????AD@PGC`?WC`?HG?X??D_?EG?GW??a_?GB??oo??cI??Sa??Bo???
[???????????AP?FI?d?G?h?DG?X?@G_?BO?_I??cO?GE??p_??KW??L@??Co_??
[???????????APC`?Ba@Gg@?K_@GO?g_?BO?OQ??DO?OE??p_??KW??R@??BO_??
[???????????BGD@?bA?gGI?HOCAO?BG?AK?Gc?AD??AW??XO??i@??J@??C`_??
[???????????CICDGSAAGGS?aG?P_?GW?D_?A`??QO??q??co??gH??WB??BW???
[???????????DO@D?d?d?GH?`G?SO?QG?Go?O`??E_?GB??h_??cB??WK??Bo???
[???????????G`@HI?_AWADA@_?Co?M?@?g?GK??a_?@`??kA??pC??BS??BQ???
[???????????G`OH?H__gB@A@_ACO?E_?_o?@I??Oo?Ag??kA??pC??BS??BQ???
[???????????OBcACC`?oCD?Cg?QG?KG?IG?OS?CB???U??bC??UG??Eg??FC???
[???????????OP@H?P__gI@?@o?QO?M?A?W?GI??d??@a??qG??TA??KQ??Da???
[???????????OPGHA@_CgB@?@o?QO?M?A?W?@I??d??DA??qG??Wa??Ia??Da???
[???????????OP_B?o__gGH?HG?F??I_?_W?@I??S_?BC??oK??Sa??L_??Da???
[???????????Oa?d?[?_WI@A?WAAG?HG?_g?@Q??`_?@I??F_??XC??XC??Da???
[???????????_H?F@O_gGGP@@OACO?PO?Co??w?@GO?BA??r???cQ??SQ??B`???
[???????????_H?RC___gO`?Go?HO?K_?B_?IA??q??GB??r???ca??SI??B`???
[???????????_H?pA_`?WOD?Gg?Go?J??Ao?EC?@S??GH??r???ca??SI??B`???
[???????????_H@DG@_aGG`?HG?T??J???w?EC?@GO?GQ??r???ca??SI??B`???
[???????????_H@DG@_aGG`?H_?IO?L???w?IA??o_?GQ??r???ca??SI??B`???
[???????????_H@PG@__gG`?GW?T??H_?@g?EO?@GO?GQ??r???ca??SI??B`???
[???????????_H@`C@_aGOD?Gg?Go?J??Ao?EC?@S??GH??r???ca??SI??B`???
[???????????_HAB?a`CGCP@AOAAO?@o?E_?AW?@GO?BA??r???ca??SI??B`???
[???????????_HAB?a`CGCP@AOAAO?@o?I_?@W?@GO?BA??r???ca??SI??B`???
[???????????_K_BGK@AGAQ?PO@D?AGG?QG?BC??HO??Q_?EH??WE??XO??Dg???
[???????????_PABCA_DGD@?GoAAO@CO?Cg?PC??E_?AK??cE??wG??JO??@Y???
[???????????_PGB@A_KGCH@OGAA_@G_?BG??M??T???k??wG??bA??QQ??@q???
[???????????_PH@@@_`G?d@@GA__@?o?@o?@I??T???w??wG??ca??Pa??@q???
[???????????_W?T?X?Y?Cg??k?H_?_o?aC?P@?AOO?DA??e@??hA??WQ??Ba???
[???????????_W?s@G_IOOK?Oc@@O?Gg?IG?OB?@O_?Ao??cE??g`??X_??Ba???
[???????????_W@S?W_QOCg??w?HG?o_@?S?Oa?@OG?C`??cB??gc??X_??Ba???
[???????????_W@S@H?EGGK@?c?`O??w?M??Cc?@OG?G`??qC??d@??SP??Ba???
[???????????_WWC?Ba@OGP?PO?P_?HG?BG?DA??SG?Oo??s@??iA??ES??AY???
[???????????`@GPA@_CgOH?KG?H_?U?@GO?Cg??BO?CB??oa??cS??TC??Bg???
[???????????`@O`?H`?gCH?D_?GoAOO?BO?EC??T??CD??iO??ca??WE??Bg???
[???????????`@O`?H`?gCH?K_?GoAOO?PO?Ac??F??CD??iO??ca??WE??Bg???
[???????????`@aABC?g_Og@@O@CG@AO?Cg?AD??BG??R??gK??SB??QW??BW???
[???????????a@?pA@_HGGD?IG?P_AI??SO?Gg??Ao?GD??hA??oc??QK??Bo???
[???????????a@@PCO__g?J?H_?Oo?aO@AG?@c?AH??CE??hA??oS??QS??Bo???
[???????????a@AW@B?@W@D?F?AAG@AO@?o?Gc??d??A`??cS??oa??Sc??Bo???
[???????????a@CP?P_HGGD?HG?P_AK??DO?Gg?A?o?AD??hA??cc??WK??Bo???
[???????????a@G`?H_GgCH?H_?Oo@GO?E_?Oc??a_?GD??pO??ca??SE??Bo???
[???????????a@G`?H_GgCH?IO?PO@GO@C_?OS??F??AB??dO??oa??SE??Bo???
[???????????a@G`?H_GgCH?K_?Oo@GO?PO?Oc??F??GD??pO??ca??SE??Bo???
[???????????aO?[?g_EOAE?Gc@?g?`O@C_?Oc?@GO?AO_?oB??dC??SS??Ba???
[???????????aOAE@C_B_@P?BG@?g?`O@C_?Oc?@GO?AO_?oB??dC??SS??Bo???
\???????????@oOECC_POCDAAGCAG?gO?KC?OW?@C_?@I??Cg??GQ??GO_?CH_??}????
\???????????@oOICC_OoCDAAGCAG?gO?KC?OS?@C_?@K??Cg??GQ??GO_?CH_??}????
\???????????@oOICC__oADAAGCAG?WO?SC?OS?@C_?@K??Cg??GQ??GO_?CH_??}????
]???????????CHCE@E?KG@Q?J?Ac?@a?A?K?_W?CC_?Gc??HC??QA??D?_?Cw???OT???ag???
]???????????CKCB@S?KG@S?HG@c?Aa?A?g?_D?CE??Gc??Q@??HA??DA??Cw???GX??@AW???
]???????????DGEO@o?EG?i?@o?_o?Og?CK?K@?AG_?P@??Gc??_H??GH??Ec???YG??Ad????
]???????????_BE@?p?g_Ac?PG?DG?PO?DC?SG?AE??Cc??IO??OD??CB??CB_??k_??BK????


==> anc/gst1718_computation/census/m7_X25_lo4.g6 <==
M???????????_^~_?
Q???????????CPAH?a_CW_]B}??
R????????????i?d?e?OWCX?`WF{??
R???????????@K?i?`_CgAX?PWF{??
R???????????AKCI?Q_GWGX@@WF{??
R???????????W@CP@C_Gg?bB@wD{??
S???????????@H@E@WCD_GY?PSACWFw??
S???????????@o@I?a`D_Ob?Hc?aoFw??
T????????????i?dAH@AG@E?GcA?WAB_B}??
T????????????i?dAH@AG@E?GcA?WCB_B}??
T???????????@QAP@D?GgCE?_cCCWAF_B{??
T???????????AB@`?I_@oDQAaG?V?B`GBKO?
T???????????ADCEC@_IO?p?Cc?DO@B_B}??
T???????????ADCEC@_IO?p?Cc?DOCB_B}??
T???????????AE?d?c_BOoK?Y_?i_BQGAeG?
T???????????AICDC@_IO?p?AW?HG@B_B}??
T???????????AICDC@_IO?p?AW?HGCB_B}??
T???????????AQ@P@C_HOCD?_WCCWAF_B{??
T???????????CB@D?S_QOC[@Cg@CoFAGA]??
T???????????CBAQ@C_Gg?p?AW?HO?b_B}??
T???????????CBAQ@C_Gg?p?AW?HOCB_B}??
T???????????CQCH@A_IG@E?GgCCWAF_B{??
T???????????DAAc?H_@gEW?kCAcGEI_Aag?
T???????????OQGP@C__g?i?CWC?WCB_B}??
T???????????w??t?dck?aW@KO@SO@`_@PG?
T???????????w?_YOQae?KK?iG@IGAGo@Gc?
U???????????@EAD@P?IGCK?_KABOCDG?bO?~???
U???????????@K@a?g_OWCE?_S?U_ABOAAc?~???
U???????????@K@a?g__oAD?_K@E_?RO?Qc?~???
U???????????@K@a?g__oAD?_KAE_?RO?Qc?~???
U???????????@P@ICQA?WAE?OS?TGCEO@@o?~???
U???????????@Q@HCQ?_oAD@?K?TO?eGA@o?~???
U???????????@Q@HCQA?WCE?GS?TO?eG@@o?~???
U???????????@S?k@`?QGC`?Og??wEo_@cc?gq??
U???????????@`@ECIA@OCD?GKCBG?T_?RG?~???
U???????????@c?[@`?QGC`?Og??wEo_@cc?gq??
U???????????@o_KAK?Q__R?cgACo?TG?SS?}???
U???????????@o_KAK?Q__R?cgAGg?TG?QW?}???
U???????????AEAHAA`AOO[@AKCIG?hO?eO?}???
U???????????AEAWCA__WB`@DOCEO?d_?cg?}???
U???????????AEAWCA__WB`@DOCHO?d_?bG?}???
U???????????AK@P?b?SOCD?_KADGCBO?bO?~???
U???????????AQAHCB?_gO[?Qg@EGAGWAEO?}???
U???????????AQAKA@`?gB`ACWADO?e_?d_?}???
U???????????AQAKC@__gB`A@cCCoAHO?dO?}???
U???????????AQA`@E?_WGi?`S?m?AGoACc?}???
U???????????ASAICA__WB`@CW?d_@EOAD_?}???
U???????????ASAICA__WB`A@cAGo?d_?bG?}???
U???????????A`@S?d?OoGD?OKCBG?d_?bG?~???
U???????????A`AQAA`@OBK?f?CGWABG@AW?}???
U???????????AaAPA@_`_HI@CSCAoCDG?V??}???
U???????????AaAPAC`?oHg?TOCGWACg@@g?}???
U???????????AaAPAD?_gPBACo@Ao@DG?V??}???
U???????????AgAPAB@?WHS?ScCKOACg@@g?}???
U???????????AoABAB@@GBK?TCAKOCCgA@g?}???
U???????????AoABAD@?g`K?eG?iGAAo@Ac?}???
U???????????AoABCC__oBK?UC@IOCDO@@S?}???
U???????????CK@a@G_Oo@D?OKCE_@BO@Ac?~???
U???????????CKAa?g_PG?d?CW?BOE_W@hO?hg??
U???????????C`CE@C_QO`B?agAAg?[_?T_?}???
U???????????F??[?W_DOAD?CW?_WEc_AhG?XH??
U???????????GBCD@CaAOP`?bO?j??WoAAg?}???
U???????????GBCD@CaAOP`?bOCJ??Wo?Qg?}???
U???????????GDCE@CaAO_[AAK?iG@HO@EO?}???
U???????????GHCB@Aa?oOp?IgCB_@IO?UO?}???
U???????????GHCB@Aa?oPP?Kg?b_@EOAEO?}???
U???????????GPCHG@_Og``@D_?TO?e_?cW?}???
U???????????GoCE@Ca?W_iA@S@H_?YO?UC?}???
U???????????GoCE@Ca?W_iA@SAH_?YO?UC?}???
U???????????_KGaGG_Oo@D?OK?e_?JO?Ic?~???
V????????????FGSGE?cGAa?DC?HO?w_@e??sQ?DPG??
V????????????J?T?R?X?oK@SC@o_CSGAd??QQ??f???
V????????????J?d?J?X?oK@SCDGO@o_?R_?aP?ASO??
V????????????J`@@A`AGCE@@G?D_AcGB_O?Ja?Cr???
V????????????M?b?I_X?dC@cG@oGDD?@P_?aQ?AS_??
V????????????X?U?U?GWaIAOSAh?ASG?qG?JC?CM???
V????????????X?U?U?GWwO?gg@_gCh?AIC?Sa?AW_??
V????????????X@B?Q_@ow@AS_AT?CQO@PO?Ka?@W_??
V????????????XAKAD?M?@D?AW@?W@a_AHG?U`?FH???
V????????????XA`A__?ww@AWOCKOAaO?gg?Ok?@I_??
V????????????XCBD?a?g_E?Cg?D_CKGB__?Qq?@i_??
V????????????XC`@__?ww@AWOCKOAaO?gg?Ok?@I_??
V????????????XE@G@`?g_E?Cg?D_CKGB__?TS?@UO??
V????????????[?e?`_PGgDAOgBD?Ag_?RC?IQ?C[???
V????????????[?e?`_PGgDAOgBD?Ag_?RC?QQ?C[???
V????????????[@E?S_M?GB?OS?POCQG@PG?lG?BS_??
V????????????[@H?P_OooIA`CAoG@d?@cO?DQ?C[???
V????????????bOHCG_OgCQ?CW?D_CgG@oO?iI?A]???
V????????????h@P?B`o?w@?eG@B_Cg_@Og?aQ?AS_??
V????????????h@P?B`o?w@?eG@B_Cg_AGg?SQ?AS_??
V????????????hGBAA_QG@K@?W?BOEGG@o_?Fa?DE_??
V????????????hGBAG_Og@K@?W?BOEGG@o_?Fa?DE_??
V???????????@B?LCOaAG_o?OW?POCoGB_G?Tg?@Y_??
V???????????@B?X?Q_oOs@AM?BO_CAo@Ag?DK?@e???
V???????????@B?d?K_oOs@@M?CQ_B?oAAg?DK?@e???
V???????????@B?p?E_oOw@@@g@CoCd?AHO?JG?Ag_??
V???????????@BODCG_DG_o?OW?POCoGB_G?Jc?Aj???
V???????????@HAD?R?BOoKAgGBCGCaG@SG?HS??t???
V???????????@HAE?M?CWSIA_SEW?@T??XC?HQ??k_??
V???????????@HGBAA_EGAE?Ag?B_EOG?w_?hc?AiO??
V???????????@K?X@W?DOCD@?K@?oEC_?eC?dQ?Bp???
V???????????@K?wGH?@WA`?_S?_oEC_?eG?dP?Bp???
V???????????@P?hAK?Q_AI?OW?EO?H_?_K?OD?F{???
V???????????@P?qOEA?oCD?_c?POAb??hO?q`?DgO??
V???????????@WCP@H?E_CI?Go?CW?Gg?_c?OE?F{???
V???????????@`?R?E_Ooq@?\?@T?BG_@QG?`I?CE_??
V???????????@`?R?E_Ooq@?j??x?BG_@QG?gI?Ca_??
V???????????@`?R?E_Oow@?l?AT?Ag_?qG?`I?CE_??
V???????????@`?T?D_Ooq@?y??Z?Cg_@cG?Ok?CEO??
V???????????@cCI@G_?wLO?i_AB_AcG@KG?`H?CEO??
V???????????AE?X?Q_HOWB?ooEP??wG?RG?PS?DK???
V???????????AH@EA@aD?GS?@g?Cg@h?@WO?pP?DSO??
V???????????AK?w?D`?g?e?DC?gO@QOAPO?U`?FH???
V???????????AKGHAD??w?s?EC?IO@g_BC_?ia?AqG??
V???????????AKGHAD?Cg?U?CK?M?@g_BC_?ia?AqG??
V???????????AaDC?E_AWOwAK_CcG@`O?hO?X@?E?o??
V???????????Ac@HAH??wf?A@o@KO@QG@Gg?o`?B__??
V???????????B@?TCCa?W?k?BG?gOCcG@e??iE?Ar???
V???????????B@?XC@__g?q?Ao?GoECG?u??iS?ApO??
V???????????B@OD?D`AG?k?BG?gOCcG@e??iE?Ar???
V???????????BC?b?[@?gOE?Oc?IOCa_@HC?iI?Bk???
V???????????BC?h?X?_gOB?_W?J?EA_?hC?eI?Bk???
V???????????CBAD?T?I_OX?eCAw?Ce??hG?KK?E?o??
V???????????CDAB?d?E_OX?eC@aO@P_AQ_?bO?E?o??
V???????????CDOEC@cB?AS?Co?DO?EG?Gc?@Q?F{???
V???????????CK@`@H??wQg?d_CW_AgO?wC?oP?DCO??
V???????????CaBC?H_@gPgAJ?AoG@PO?pO?h@?E?o??
V???????????CcBA?E_AWEW@IC@gGAI_?ag?iC?E_O??
V???????????CoAE?c`?WIg@oOCw?AQG@EG?_d?CBO??
V???????????DCAa?H_@gSo@K_CoG@`O?hO?h_?E?o??
V???????????E@W@?Y?HO``AHGC`_Ai??qG?JC?AT???
V???????????EA?F?K_K_L@AIC@DOAX??hO?`Q?E__??
V???????????EA@c?H_@gBW?q_CSGAgGAPO?hA?BO_??
V???????????EA@c?H_@gBW?q_CSGAgGAPO?oI?BO_??
V???????????EC?F?o_BOKg?l?CgOCPG@PC?Qa?F?_??
V???????????F??M?H_CgQg?d_C`GAa_?qG?pA?DO_??
V???????????F??h?J@?WKo@gODH?C_g@Og?aa?AIG??
V???????????F??p?F@?WIW?eOCa_Ad?@GS?`H?AIO??
V???????????GB?w?i?HO?d?Gc?_oAaGAHG?N_?F@_??
V???????????GB@S?L?T??d?Cc?_o@k?AKG?UP?F@_??
V???????????GDOEO@_cOCP?Gc?KG?HO?HG?_{?Fw???
V???????????GIODO@_aOC`?IG?IG?Go?Gc?_{?Fw???
V???????????GIODO@_cOAQ?PC?SG?Go?Cc?_{?Fw???
V???????????GWGE@@__g@P?Ac?Q_?`O?BG?@K?F{???
V???????????K@B@?X?@oIW?eOCDGAAg@S_?eC?F?O??
V???????????OB?hAG_GgGQ?AW?P_DOG@oO?dI?A]???
V???????????OB?hAG_Og?U?aG?H_DGG@oO?eI?A]???
V???????????OB?hAG_Og@E?aG?B_DGG@oO?eI?A]???
V???????????OB@EAD?P_GP?AS?F??wG@c_?ia?Ea_??
V???????????OBGD?J?SODC?Cc?F?@`O@Go?eP?FK???
V???????????OBGP?p?PGCE?AS?BODOOASC?XK?Au???
V???????????OBGaAO_PO@P?@W?@gCgOAgC?Rc?Bb???
V???????????OBGaCG_`GAD?EC?aO?Go?Gg?O{?Fw???
V???????????OBGaCG_`GAD?EC?aO?Go?Gg?_{?Fw???
V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?O{?Fw???
V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?_{?Fw???
V???????????OD@BCE?AoC`?IG?J??w_@e??iP?E`O??
V???????????ODGB@E?HO?X?AW?e?@I_@HG?f@?FD???
V???????????ODGB@E?HOCW?AW?EG@I_@HG?f@?FD???
V???????????ODGEO@_QGCa?D_?D_@`G@Gg?fC?FE???
V???????????OD_EAH@@GAB?DO?D_?EG?Cg?AW?F{???
V???????????OEGDAP?SG@Q?Cc?B_?w_@e??iI?EaG??
V???????????_B?hAA`AGAE@@G?H_AWGB_O?La?Cr???
V???????????_BAD?g`@GCE@@G?D_AcGB_O?Ja?Cr???
V???????????_BCHCAaAOAP?D_?E_?DO?CW?AK?F{???
V???????????_BO`@`?`GGQ?Ao?I_A_o?gS?qW?Dk???
V???????????_BO`@`?`GGQ?Co?E_A_o?gS?qW?Dk???
V???????????_POHAA`?WAW?DO?EO?D_?Cg?AE?F{???
V???????????oO?[C@_`G@D?GW?DO?iO?JC?[c?DX???
W???????????@I@D?w@@_OB?I_?cG?QO?PO?_X?CCo?^_??
W???????????@K@B?w@@OOD?I_?cG?QO?PO?_X?CCo?^_??
W???????????@K@a?g`@GOE?OK?T??Q_?R??_d?CBO?^_??
W???????????@`@S?d@?WOD?R??T??QO?Oo?_X?CCo?^_??
W???????????@`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??
W???????????@`OPOC`?WCD?HO?PO?J??CW?Cq?@D_?^_??
W???????????@`OPOC`?WCD?H_?Oo?I_?Cg?Cq?@D_?^_??
W???????????@o@I?a_T?Cc?HC?aO@@G?_W?Ob?AB_?^_??
W???????????@o@I?a_T?Cc?HC?aO@@G?_W?Ob?CB_?^_??
W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?AB_?^_??
W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?CB_?^_??
W???????????@oABAA`AGO`AAGCA_CHG?Io?HE?ABO?^???
W???????????@oADA@`CGOP?HGCC_CHG?cW?Oi??b_?^???
W???????????@oAH@B?a_Cg?`CACO?gW@Co?_d?CBO?^???
W???????????@oAH@B?d?CS?aG@AG?gW@Co?_d?CBO?^???
W???????????@oAHAB@COGP?Q_?Q_@H_ACK?Od?ABO?^???
W???????????@oAHABCCG`A?aO?h?CB_@Ag?GR?AGg?^???
W???????????@oAHABCH?C`?KG?S_@B_@Ag?_R?AGg?^???
W???????????@oAI@AcB?OP?`G?a_?hG?ao?_b?AGo?^???
W???????????@oAK@@_d?CS?aGAAG@HG@CW?_d?CBO?^???
W???????????@oAK@@_d?G`?PG@A_@HO?SS?OX?CCo?^???
W???????????@oAKA@`COOP?Q_?a_CCgA@g?HH?AGo?^???
W???????????@oAKA@aB?O`?`G@C_CDOA@S?HH?AGo?^???
W???????????@oBA@Q?QGH@?POACOC?w@Co?Ch?@BO?^???
W???????????@oCB@A`AGO`A@OCCOCHG?cW?AY??d_?^???
W???????????@oCB@A`CGOP?`GCC_CHG?Ig?PE??b_?^???
W???????????@oCI@A_T?C`?HG?a_@H_@CK?_X?CCo?^???
W???????????@oCI@AaAGGQ?K_?g_CB_?ac?Oe?CGW?^???
W???????????@oCc@I@CGGQ?SG?WGA?w?Pc?Ai?CH_?^???
W???????????@oGPGP?gGBA?HO?c_C?w@Co?Ah??bO?^???
W???????????@oOSC`?S_CQ?KC?cGC?w?`c?Oi??h_?^???
W???????????ABAg@aAAGGQ?Oc?_oCB_@Cg?Gd??m??^???
W???????????ABCHGA`AGCQ?KO?T?CKGA@o?Ge?AHO?^???
W???????????ADAI@o?_oGP@?K?b?CDGADG?HK?AE_?^???
W???????????ADAW@o?_oGB?PCA@OCDGADG?HK?AE_?^???
W???????????ADCHG@`GGAQ?QO@@OCEG?M_?`E?AB_?^???
W???????????ADCHG_`?WCE?H_?SOCEGACg?HS?AD_?^???
W???????????ADD@CCa?WCE?H_?SOCEGACg?HS?AD_?^???
W???????????AHCBCA_b?Go?IG?W_CKGA@W?HI?AD_?^???
W???????????AHCBGA`B?Co?KG@C_CKGA@W?Oi??h_?^???
W???????????AHOBAA`B?Co?IG@G_CKGA@W?DI?AD_?^???
W???????????AHOBCA_U?_S?QG?h?CKG?KW?GY?AD_?^???
W???????????AHOBCA_b?Ao?QG?W_CKGA@W?HI?AD_?^???
W???????????AH_`G@_aGCK?GW@AO@Gg@BO?`W??kO?^???
W???????????AKAB@oC@GOE?`C?aOAF?ADO?HI??cg?^???
W???????????APAE@S?aOGB@?c?g_@B_AAS?`I?AM??^???
W???????????APBC@S?aOGB?OcA?o@B_AAS?`I?AM??^???
W???????????APBC@SAAOGB?Oc?_o@B_@AS?`I??m??^???
W???????????APBC@SAAOGB?Oc?_o@B_AAS?`I??m??^???
W???????????APCBGOc?gGE?Gg?`_@HG?MO?PQ?CF??^???
W???????????AP_BGA_cGGE?Gg?`_@HG?MO?PQ?CF??^???
W???????????AP_DCCa?WCQ?Go?SO?kG?dO?Ow?CHO?^???
W???????????AP_DG@_`GGQ?Go?cO@KG?TO?Ow?CHO?^???
W???????????AQAH@a?b?OE?_K?cGCAg?ao?`I?AM??^???
W???????????AQBC@O_b?CE?_KA@GCAg?ao?`I?AM??^???
W???????????AQBC@O_b?GE?_c?_WCAg@Ao?`I?@M??^???
W???????????AQBC@OaB?CE?_K?`GCAg?ao?`I??m??^???
W???????????ASAB@S?aOGD?_g?gGABG@AW?`K?@M??^???
W???????????ASAB@S@AOOD?Og?gGCBGAAW?HK?AM??^???
W???????????ASAB@SAAOCD?Og@GGCBG?aW?PK??m??^???
W???????????ASAB@SAAOCD?Og@GGCBGAAW?PK??m??^???
W???????????ASAI@O__gGH@@G?gOCIG?R_?Ge?AH_?^???
W???????????ASAI@O__gGH@@G?gOCIG?R_?_e?AH_?^???
W???????????ASAI@O`?gCH?PG@GOCIG?b_?PK?CCo?^???
W???????????ASAI@O`?gCH@@G?gOCIG?b_?_e?AH_?^???
W???????????ASA`@D?d?GQ?OSA?W@H_@F??_X?CCo?^???
W???????????ASAa@CaC_CPA?K@@O?h_?eC?PQ?CF??^???
W???????????ASAg@@`AGCH?OWACO@H_?V??_d?CBO?^???
W???????????ASB@@S?aOCD?_KA@OCBGAAW?HK?AM??^???
W???????????ASB@@S@AOCD@?K?`OCBGAAW?HK?AM??^???
W???????????ASB@@SAAOCD?_K?`OCBGAAW?HK??m??^???
W???????????ASB@@SAAOCD?_K?`OCBGAAW?PK??m??^???
W???????????AWAE@O_aOGB@?c?g_CAg?ao?`I?AM??^???
W???????????AWAE@O`AOCB@?c?g_CAg?ao?`I?AM??^???
W???????????AWAE@O`AOOB?Oc?g_CAg?ao?`I?AM??^???
W???????????AWBA@Oc?oOD?PG@@G?h_?bO?Oi?CIG?^???
W???????????A`_PGC`?WCD?H_?OoAI_ACg?Cq?@D_?^???
W???????????AcOECI?_W_H?HC?PO@KG@B_?DK?CIO?^???
W???????????AgAS@@_cOCP?_c@?o?h_@F??_d?CBO?^???
W???????????AoAH@B?`_Ga@@C?_WAL??dO?_d?CBO?^???
W???????????AoAK@@_cOCH?`C@?o@L??TO?Od?CBO?^???
W???????????AoAK@@_cOCP?_cA?oAL??dO?_d?CBO?^???
W???????????B@CDC@_d?GW?IG?Q_CEGA?w?DQ?AK_?^???
W???????????B@CDC@`D?AW?PG?S_CEGA?w?Pa?@I_?^???
W???????????B@GDA@`D?CW?IG?Q_CEG@?w?HQ??k_?^???
W???????????B@OBCA_d?AW?PG?S_CEGA?w?Ha?AI_?^???
W???????????CBADCCaAGAQ?QO?X?CKGA@o?HE?ADO?^???
W???????????CDB@CCa?WCQ?IO?POCEG?U_?HE?AB_?^???
W???????????CDGB@_a@GAE?PG?T?CEGACg?G[?AK_?^???
W???????????CDOB@_c@GGI?IO?aO@EG@@o?`E??l??^???
W???????????CDP@@@c@GGI?IO?aO@EG@@o?`E??l??^???
W???????????CEGD@`?SGGQ?OcA?W?R_@EO?_i?CIG?^???
W???????????CHABCA`E?AW?QG?W_CKGA@W?HI?AD_?^???
W???????????CHADC@_R?Co?IG?g_CKGA@W?PI?@D_?^???
W???????????CHOBCA_R?Co?KO?SOCKGA@W?HI?AD_?^???
W???????????CH_DC@aAGAE?H_?cO?[G?dO?Ok?CHO?^???
W???????????CH_DCGa?WAS?Gg?cO?[G?cW?Ok?CJ??^???
W???????????CKCBCW?PO@D?E_?SG?IO?HO?OX?ACo?^_??
W???????????CKCBCW?PO@D?E_?SG?IO?HO?OX?CCo?^_??
W???????????CPADC_a@GCE?Gg?U?CCW@DG?G[??l??^???
W???????????CPADC_a@GCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPADGC`GGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CPGD@_a@GCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPGDGC_WGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CPODCC_WGAE?Og?U?CCW?dG?_[?AL??^???
W???????????CPODCC_WGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????CPODCC_WGCE?Gg?U?CCW@DG?_[??l??^???
W???????????CPODCC_WGCE?Gg@E?CCW@DG?_[??l??^???
W???????????CP_BGA`@GAW?GW?cO?[G?dO?PI?CD_?^???
W???????????C`AHOAa?WGP?DG?H_?Oo?P_?Gi?AE_?^_??
W???????????C`AHOGa?WGD?Co?IO?Oo?P_?Gi?AE_?^_??
W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?@B_?^_??
W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?AB_?^_??
W???????????CcASGB@?W_H?PC?PO?[G@B_?HK?CIO?^???
W???????????CcASGB@AG_H?OK?PO?[G@B_?HK?CIO?^???
W???????????CcASGBC?WGP?Oc?POAKGAB_?HK??iO?^???
W???????????CcGE@IC?WCH@@C?PO?[GAB_?PK??iO?^???
W???????????Cc_E@I@?WCH@@C?PO?[GAB_?PK??iO?^???
W???????????Cc_E@I@AGCH?GKA@OAKGAB_?HK??iO?^???
W???????????Cc_E@I@AGCH@?K?PO?[GAB_?PK??iO?^???
W???????????Cc_EGI@?WCH?HC?POAKGAB_?HK??iO?^???
W???????????D@ADC@_T?CW?HG?c_CEGA?w?Pa?@I_?^???
W???????????D@ADG@_T?CW?aG@A_CEGA?w?BQ?AK_?^???
W???????????D@ADG@_T?GW?aG?a_CEGA?w?BQ?AK_?^???
W???????????GBASAB?WGCP?Gg?d?@J?A?s?Pc?CEO?^???
W???????????GBA`A_a@GCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????GBCQ@G_h?Ac?OS?PO@B_@Ac?PE?CM??^???
W???????????GBCQ@G_h?Ac?OS?PO@M?A@o?Oh?AGo?^???
W???????????GBCQ@O_d?AS?OS?PO@M?@@c?Oe?CH_?^???
W???????????GBCW@H?W_AH?QC?_o@M?A@S?Ok?CHO?^???
W???????????GBC`@_a@GCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????GBC`@_a@GCE?Go?QOCAg@EO?_i??j??^???
W???????????GBODAC_WGAW?GW?cOCEG?ao?DS?CHO?^???
W???????????GDABA__cOAo?GoAB?CDG?cg?_U?AK_?^???
W???????????GDCB@__SOCo?GoAB?CDG?cg?_U?AK_?^???
W???????????GDCB@__SOOo?Go?b?CDG?cg?_U??k_?^???
W???????????GDCB@__SOOo?P_?P_CDG@Cg?_U??k_?^???
W???????????GDCB@_aCOAo?Go?b?CDG?cg?_U??k_?^???
W???????????GEOHO@_OgAI?QC?aO@IG@EG?_w??h_?^???
W???????????GH@`GA__WAP?DG?H_?PO?PO?Ge?CF??^_??
W???????????GH@`GG__WAD?Co?IO?PO?PO?Ge?CF??^_??
W???????????GHABAA_T?AS@B??gOCKG?aW?_Y?AH_?^???
W???????????GHAPG@_cGAK?OW@AOCGg@BO?_i??j??^???
W???????????GHA`G@_aGCK?GW@AOCGg@BO?BW??kO?^???
W???????????GHB@AOa?WAE?Oo@AOCAg?eO?Aw?CHO?^???
W???????????GHB@AOa?WAE?Oo@AOCAg@EO?Aw?CHO?^???
W???????????GHB@GO__WAE?Oo@AOCAg?eO?Aw?AHO?^???
W???????????GHB@GO__WAE?Oo@AOCAg?eO?Aw?CHO?^???
W???????????GHCB@A_T?CS@B??WOCKG?aW?_Y?AH_?^???
W???????????GHCB@A_T?Co@@O?WOAKG?aW?_Y??h_?^???
W???????????GHCB@A_T?Co@@O?WOCKG?aW?_Y??h_?^???
W???????????GHC`@_a?WAE?Oo@AOCAg?eO?_i?AJ??^???
W???????????GHC`@_a?WAK?OW@AOCAg?eO?_i?AJ??^???
W???????????GHC`@_a?WCE?Go?QOCAg@EO?_i??j??^???
W???????????GHO`@@_gGAK?OW@AOCAg?eO?_i?AJ??^???
W???????????GPOaO@_Q_Cc?Oc?POAH_AB_?B`??iO?^???
W???????????GP_BGA_`GAQ?Go?[?CE_@D_?DE?@DO?^???
W???????????GW_BGO_Q_Aa?Oc?_o@Gg@Cg?_k??m??^???
W???????????GcAEAIA?WAP?_c?`O?kG@B_?`K?@IO?^???
W???????????GcAEAIA?WAP?_c?`O?kGAB_?PK?@IO?^???
W???????????Gc_BGD?a_CH?IC?QOAIGAB_?BK??kO?^???
W???????????H@A`ACa?WCE?Go?QOCAg@EO?Gw?CHO?^???
W???????????H@CB@A_R?Cg?`GAC_CEGA?w?Ba??i_?^???
W???????????H@CB@AaD?AW?`G?c_CEGA?w?Ba?AI_?^???
W???????????H@C`@@a@GAK?OW@AOCAg@EO?_i??j??^???
W???????????OBAEAI@AGB@?_g?d?AJ?A?s?Hc?CEO?^???
W???????????OBAI@A_aGGQ?S_@C_AB_?N??_h?CGo?^???
W???????????OBAI@A_aGGQ?c_?c_AB_?N??_h?CGo?^???
W???????????OBASAB@AGB@?_g?d?AJ?A?s?Hc?CEO?^???
W???????????OBASAE?SOGP?QC@@OAF??eO?BH?CIO?^???
W???????????OBAa@G`D?CS?Oc@?oAM??Ko?_d?CBO?^???
W???????????OBAa@G`D?GS?Oc?_oAM??Ko?_d?CBO?^???
W???????????OBCH@AcCGCS?_W?PO@IG@B_?Da?CH_?^???
W???????????OBCQ@G`@GGE?Q_?S_AM?A@o?DD??XO?^???
W???????????OBCS@E@AGGI?QG?SGAF?AEO?DH??YO?^???
W???????????OBCg@Q?aOAP?_c@?oCB_?f??DD??XO?^???
W???????????OBGoCE?cGCE?Gc?QOCDOA@S?Bc??j??^???
W???????????ODGB@C_IGC`?Cg?QO@@_?PO?_e?AF??^_??
W???????????ODGBAC_IGA`?Cg?QO@@_?PO?_e?AF??^_??
W???????????ODGE@`?QGC`?OgC?W?i_?Io?HH?AEO?^???
W???????????OD_BAG_SGGE?Og?P_@HG@B_?BQ??k_?^???
W???????????OEGD@`?SGCQ?OcC?WCB_?UO?Gi?AIG?^???
W???????????OHA`AGc?WCK?GW@AO@GgABO?BW??kO?^???
W???????????OHGBAG_SGAK?OW?QOCGg@BO?HW?CDO?^???
W???????????OHGDA@_R?Co?KG?S_CKG@@W?Gi??h_?^???
W???????????OHGDA@_R?Co?KG?S_CKGA@W?Gi??h_?^???
W???????????OH_P@O__WCK?GW@AO@Gg@BO?BW?CKO?^???
W???????????OPADCC_gGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????OPCDCC_WGAE?Og?U?CCW?dG?_[?AL??^???
W???????????OPGBAAc@GAS?KG?T??bO@AW?HK?CM??^???
W???????????OPGDAC_WGCE?Gg?U?CCW?dG?_[?AL??^???
W???????????OPGDA__PGAE?Og?U?CCW?dG?_[?AL??^???
W???????????OPGQO@_T?BC?Oc?_oCB_@Cg?Gd??m??^???
W???????????OQGB@C_gGAE?QO@B?AH_A@S?Bo?CDO?^???
W???????????OQGH@__aGAE?Oo@COACg?dO?Aw?CHO?^???
W???????????OQGH@__aGAE?Oo@COCCg?dO?Aw?CHO?^???
W???????????OQGHAA_WGGa?GW?b?AD_ABC?HS?CHO?^???
W???????????OQH@@C__WAE?QO@B?AH_A@S?Bo?CDO?^???
W???????????OaGH@@_aGAK?OW@E?AI_AAS?_Y??l??^???
W???????????OaGP@O__WAK?PO@@OAHG?eO?BQ?CF??^???
W???????????Oc_BCD?a_CH?IC?QOAIGAB_?BK??kO?^???
W???????????OoCHCB?T?@c?HG?IG?Og?Cg?_b?CB_?^_??
W???????????OoGBCE?cOAP?Oc?OoCCgA@g?DS??\??^???
W???????????OoGIAE?OW@D?E_@CG?aO?HO?_X?CCo?^_??
W???????????OoGIAE?_WGD?E_?SG?IO?HO?_X?CCo?^_??
W???????????OoGK@C__oGB?E_?I_?SO?PC?_d?CBO?^_??
W???????????P@CD@@_d?AW?aG@A_CEG@?w?DQ??[_?^???
W???????????P@CD@@_d?AW?aG@A_CEGA?w?DQ??[_?^???
W???????????PAGH@G_cGAK?OW@AOAE_ACS?_i??j??^???
W???????????_BCDCCaAGAS?Gg?cO?[G?T_?HE?AD_?^???
W???????????_BGDACaCGB@?HG?P_CE_@D_?DE?@DO?^???
W???????????_BGH@Oa?gAS?OW?PO?iG@B_?Ha?CH_?^???
W???????????_BG`GH?aGAI?IO?`_AHG?dO?_w??kO?^???
W???????????_BODAC_SGCS?_W?PO@IG@B_?Da?CH_?^???
W???????????_BODAC_SGCS?_g?Oo@IG@B_?Da?CH_?^???
W???????????_BODAC_SGH@?HG?P_CE_@D_?DE?@DO?^???
W???????????_BODAO_IGAH?`_?_o?Q_?Cg?Oq?CD_?^_??
W???????????_BODAO_PG@P?`_?a_?HO?GW?Oq?CD_?^_??
W???????????_BOECS?SGCP?Oo?QO@GgABO?PW??kO?^???
W???????????_BOHAO_GgAP?`_?a_?HO?GW?Oq?CD_?^_??
W???????????_DAHG@_aGGW?GW?cO@KG?So?Os?CIO?^???
W???????????_DGB@_a@GCI?IO?QO?eG?`o?PE?CL??^???
W???????????_DOB@C`AG@`?P_?Oo?IO?Co?Gi?AE_?^_??
W???????????_DOBAC`AGAQ?Go?_o?[G?ag?Os?CJ??^???
W???????????_HABGG_cGAK?OW@AO@GgABO?Oi??j??^???
W???????????_HAPGA`?WCW?KO?SO?kG?ao?PI?CAo?^???
W???????????_HA`G@_aGCK?GW@AO@GgABO?BW??kO?^???
W???????????_HA`G@_aGCK?GW@AO@GgABO?PW??kO?^???
W???????????_HCDCGa?WAS?Gg?cO?[G?cW?Ok??j??^???
W???????????_HOB@G_cGAK?OW@AO@Gg@BO?DW?CKO?^???
W???????????_HOPCD?Q_CE?QC?WO@Gg@Ao?_q??j??^???
W???????????_PAHG@`?g@`?P_?H_?Oo?DG?Gi?AE_?^_??
W???????????_PCDCCa?WAS?Gg?cO?[G?T_?HE?AD_?^???
W???????????_POD@@_`GGQ?Go?cO@KG?TO?Ow?CHO?^???
W???????????_POHAO_GWAD?`_?_o?I_?Gg?Oq?CD_?^_??
W???????????_WOECA_QOCH?SG?SG@DO@DC?BK??e_?^???
W???????????_`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??
W???????????_cAEAI@AGAH@?K?`O?kG@B_?HK?CIO?^???
X????????????FOHCG_S_Ca?Cg?I_DOOASC?_w?@`_?JG??X_??
X????????????FSCOC_POG`?DG?E_@W_B_G?QP?Cs??EK??Pg??
X????????????F_HCIACOCK?IC?IOCW_@SC?MA?Ce??Cs??QW??
X????????????L?b?g_s?R??_W?b?B_GAh??Hg?E@O?GY??dC??
X????????????R?L?o_oGW@?B_?GoCQ_AOg?TO?ASO?EQ??JG??
X????????????R@I@Q?R?P@?QC@?oC@gAF??qA?Aa_?KS??N???
X????????????T?b?c_s?J??P_@?oD_G@HG?aK?Ag_?KS??`o??
X????????????T?h?k?WO?e?WCB?OEGGAh??cI?AP_?Ea??So??
X????????????T?h?k?WO?e?WCB?OEGGAi??cI?AP_?Ea??So??
X????????????X@D?P_w?I_?PG@@_D_G@GW?XO?Ad??Od??_s??
X????????????XAB?q?IOAg?OSB?OC@oAaC?r??@Q_?Ec??So??
X????????????XODC@_d?BO?SO?SOCoGABO?`I?@P_?IH??X_??
X????????????bGHAGa?g@c?Gg?AoCWG?sG?PW?DE??QE??U_??
X????????????h@S?R?BOI@@CC?oOC[?AOS?wA?AP_?Ec??So??
X????????????pGDG__@WAa?P_?GoCoG@HO?JG?CD_?MO??gQ??
X???????????@H?pE?e?GAE?EG?B_?y??i_?hC?C`O?KH??Sc??
X???????????@P?h?Be?GBC?QG@B?CHOABO?X_?AQO?IE??m???
X???????????@PAH?R?BOO`?gO?gOC[?AOS?wA?AH_?ES??UO??
X???????????@PA`CC__g?q?Gg?GoE?W?{??`g?CQ_?IK??Wc??
X???????????@`?J?Ie?G?e?H_@g?CH_@DG?go?Ad??R@??YC??
X???????????@`?J?Ie?G@E?B_@o?Ci?@K_?gK?BAO?PP??Sc??
X???????????@`?XI?`?W?k?@W?WOCOg@cO?dO?AU??FC??oI??
X???????????@`AHAG`?W?k?@W?WOE?g?wO?TG?DI??QP??Qo??
X???????????@`CP@C`?W?k?@W?WOE?g?wO?TG?CcO?HW??gW??
X???????????@`GHA@aAG?k?@W?WOCOg?sO?`W?@U??JC??wA??
X???????????@`GHI?_AW?s??w?WOCOg?sO?`W??t??WP??YO??
X???????????@`GPA@_Og?Y?Ao?GoE@G?k_?TO?CU??KP??kC??
X???????????@`OD@C`AG?i?@W?w?C_W@gG?`K?@c_?PW??SW??
X???????????@`OD@C`AG?i?@W?w?C_W@gG?hG?@c_?PW??SW??
X???????????@`ODCG_PG?e?@g?w?C_W@gG?pG?Ae??EE??aS??
X???????????@`OHA@`AG?k?@W?WOCOg?sO?pO?BS??BK??gI??
X???????????@`OHAG`?W?s??w?WOCOg@SO?HW?Cd??LO??oQ??
X???????????@`OHC@_aG?s??w?WOCOg?sO?`W??t??WP??YO??
X???????????@`OHC@_aG?s??w?WOCOg@SO?`W?@d??WP??YO??
X???????????@`OHC@_aG?s??w?WOCOg@SO?hG??t??WP??YO??
X???????????@`OHE?_AW?s??w?WOCOg@SO?hG??t??WP??YO??
X???????????@`W@AC_AW?s??w?WOCOg@SO?hG?ECO?FO??QW??
X???????????@`W@AC_AW?s??w?WOCOg@SO?hO?ECO?FO??QW??
X???????????@oCH@B?cOAPA?oBG?@a_?i_?`B?ACg?GL??u???
X???????????AB@D?J?R?O`?c_?cOCM?AOo?wA?@S_?EG_?V???
X???????????AHAaAE?K_?U?DC@?W@q?AB_?XG?AcG?Q`??qC??
X???????????APAa?q@A_?M?Oc?GW@X?@T??_w?BCG?U@??qC??
X???????????AWABEA?Go?d?DC?DO@[?@S_?co?D@G?KH??qC??
X???????????Aa@PAE?w?_o@?W@@GAcG?eO?KQ?AR??PA_?`I??
X???????????Ac@HAH?w?_a@?o@AGC_g?cW?QB?DP??Wg??[_??
X???????????Ac@o?d?OWCP@?c@?oCB_AcC?oa?BQ??Ia??Kg??
X???????????Ag@`?h?@oIO@?S?_WCBGAaO?qA??w_?IW??XG??
X???????????AgAS?c_GoGP?QGA?WCM?A_g?cD?Ab??KQ??N???
X???????????AgB@?h?CoGW@?S?_WCQ_BC_?g`?@g_?IW??YA??
X???????????AgBA?W_@oGD@CC?aOCQ_AOc?oa??k_?Ck??]???
X???????????AgBA?W_@oOD?cC?aODA_AOc?oa??k_?Gk??]???
X???????????AoB@?R?BOPG?_S?_WCP_Ad??o`?Aa_?ES??YA??
X???????????B@Ac?p?@g?R?`O?`O@cGAB_?XG?Aq??Qa??iA??
X???????????BA?F?g_B_?i?QCBO?Co_A_c?oo?@K_?EH??TG??
X???????????BA?F?o_BOEC?_cAE?CD_APC?y??@I_?EP??TG??
X???????????BAA`?e?E_?F?_c?aO@o_AH_?XO?Ad??Q__?ga??
X???????????BG@o?F?OWOD?`C?cOCS_AOc?pA?Aq??Ea??Wg??
X???????????B_?R?a_DOEO@?W@@GC`_Bg??PW?@E_?IO_?LA??
X???????????B_@E?T?AWOW?_S?oGCP_Ab??p@?Ac_?Ec??YA??
X???????????B_AP?b?DOOD?Oc@AOCB_AaC?qA?@o_?IW??XG??
X???????????B_AWD@?o_`O@A_AG_AAOAAG?_K?F_??Ad_?Gt??
X???????????CBAa?oa@OGD?@W?BGDGOBGC?_k?Ag_?FC??Wo??
X???????????CBOS?Q`COBC?@c?HOD@_AHG?p_?BOG?BS??LO??
X???????????CP?FCC_Y?Og?IOCGOEOGAq??TC??pO?KH??_[??
X???????????C`?J?I_[?h?@@G?P_EOG@S_?cE?@q??KQ??_w??
X???????????C`?R?E_[?_E@D?@P?F?GAP_?UC?@gO?GT??Gs??
X???????????C`?R?E_[?`O@?g@O_EOG@s??EW?C_o?GY??gg??
X???????????C`?X@A_GW?e?HG?H_F?GA[??SI?@a_?DS??Po??
X???????????C`W@?D_Ag?e?HG?H_CWGAP_?UC?@gO?DS??Po??
X???????????E@GD?c_EGAQ?CW?DOE?W?m??cc?Ai??HE??gW??
X???????????ECAB?g_@g?s?Ag@GO@cG?h_?TG?CaO?Po??wC??
X???????????ECABCK?Go?d?DC?DO@k?AOc?SQ?AX??PW??wC??
X???????????F?CP@Q?HO?L?@W?CW@d?@F??aW?E__?S__?YA??
X???????????GBCW@I?gGA`?CW?DOB@_?f??oP?AoO?QQ??bG??
X???????????GBC`?c_AgBC?AW?BOEOG?x??TA?C`_?KS??`o??
X???????????GHCPW?_KGBC?Ag?AoAoOAJ??hA?AJ??QE??Wc??
X???????????GKGBCo@Q?_I@?SAD?CCG@@G?_S?F_??Ak_?Ee??
X???????????GP?bGAc@GCQ?IO?HO?wG?oo?X_?DOO?Oi??QW??
X???????????GP?h?Be?GCQ?IO?HO?wG?oo?X_?DOO?Oi??QW??
X???????????GPOH?B_c_Ag?KG?i?CoGAe??Oq?BO_?ED??_[??
X???????????G`?R?E_L?SA?L??o_EGG?cW?YG?CSO?GY??cW??
X???????????G`?R?E_e?BA?WOAH?E_G@h??KI?DG_?GR??ag??
X???????????G`?R?E_s?BC@CG?b?E_GAd??YG?@_o?OT??Os??
X???????????GoGHCB@W?_g@AOCAOAAGA?S?OI?F_??Ap_?E[??
X???????????GoI@C`@@_b?@@_AC_A?WA?c?_E?F_??BT??DT??
X???????????GoIAC_`@_QCAC_CCOAAG@?g?_D?F_??Aj??Eh??
X???????????H@?p@@__g?k?@g?GoE@G?w_?b_?Ai??KP??gS??
X???????????H@?p@@__g?k?@g?GoE@G?w_?d_?AY??KP??gS??
X???????????H@C`@C_AW?e?@o?WOE?g?wO?dO?A`O?SS??Qo??
X???????????H@PAAG_SO_K?AS?BOEOGAoG?FC?BA_?IS??`o??
X???????????HOI@CP@@_b?@@OAD?A?WA?c?_E?F_??Aq_?EY??
X???????????HOI_CD@?gPGAGCCAOAC_A?o?OB?F_??A[_?FE??
X???????????HOI_CE@?WPGAGCAAOCC_A?g?OD?F_??A[_?FE??
X???????????HOI_GcAOGOQ@AO@@O@?gA?o?_B?F_??A[_?FE??
X???????????HOI_GcAOGOQ@AO@@_@?WA?g?_D?F_??A[_?FE??
X???????????H_I@CH@@_PGAG_CA_ACO@?S?_B?F_??A[_?FE??
X???????????I@?L?g_CWEA?B_?GoE_G?u??ac?AX??KI??gI??
X???????????IAH@CQ@B?b?@AGAAGA@_A?g?_D?F_??Aj??Eh??
X???????????ICGWCO`GOQ_AD?C?gA?o@?c?_I?F_??BH_?Dk??
X???????????IGH@CP@A_PGAGCAAOCC_A?g?OD?F_??A[_?FE??
X???????????IOGKCO`GO_H@?gCAOAAGAAO?PC?F_??BB_?Dw??
X???????????IOGKCO`GO_I@?cCAGAAOAAO?PC?F_??BB_?Dw??
X???????????IOGKC_`CO_H@?gCA_AAG@AO?`A?F_??BB_?Dw??
X???????????I_GPCD@G_OKA@OC@GAAO@AC?`A?F_??BB_?Dw??
X???????????I_H@CH@@_PGAG_CA_ACO@?S?_B?F_??A[_?FE??
X???????????K@?R?E_R?B_@COCCOEOG?WW?dO?Ad??Cd??Gs??
X???????????K@?R?E_R?B_AAOAGOEOG?WW?dO?Ad??SD??WS??
X???????????K@?T?D_U?BGAAGAG_EOG?WW?dO?Ad??KH??gK??
X???????????K@@D?P_BGAE?DG?D_EOG?m??TG?Ce??SD??WS??
X???????????KAAP?P_gGAE?Ao?J?D@G@`O?J_?Ce??JC??pA??
X???????????KAAP?P_gGAE?Co?F?D@G@`O?J_?Cc_?JC??pA??
X???????????KAAP?P_gGAE?Co?F?D@G@`O?J_?Cc_?Oh??UG??
X???????????KACH?g_SG?[?AW?WOD?g@h??Hg?Ag_?WD??co??
X???????????KACP?Q_OW@E?D_?T?B@GAk??T_?AQ_?QE??_q??
X???????????KCaAG__Ag?M?AK?F?Ec?@h??hG??pG?Ah??Bc??
X???????????M?@o?`_BO?d?Oc?OoDD?@`O?RG?Cg_?PG_?Sa??
X???????????OB?M?a`A_DA?BC?T?DOOAQO?`W?@`G?JG??X_??
X???????????OBGD?S_aG@c?Gg?AoCWG?sG?PW?DE??QE??U_??
X???????????OBb?CC__o?d?@g?M?Bg??iG?EP?AP_?SI??cg??
X???????????OD?eCH?`OA`?Cc?I_D_GAKG?_w?@P_?JG??X_??
X???????????ODDAOE?@WG`?HG?E_@W_B_G?`P?Cs??EK??Pg??
X???????????ODK@?D_GoAa?BO?J?DAOAKC?cg?@P_?JG??X_??
X???????????OEK@?Q_SO?X?Cg?I_DAOAKC?cg?@P_?JG??X_??
X???????????OK?RC__CgAS?QG?HOF?OASO?ag?AoG?EK??Po??
X???????????OK?TA_`CGAQ?AW?HOEOGA`_?[A?@W_?BS??Po??
X???????????OK?d?H`A_B@?QG?HODOOASO?_w?@`G?JG??X_??
X???????????OoHOHC@O_PA?aCC@GC?o@?S?GI?F_??BH_?Dk??
X???????????P@?JCG_cG?[?AW?WOCOg?sO?`o?@T??JG??wA??
X???????????PCgA?B_aGA`?@o?DOAoOAS_?WH?@Y??EQ??oo??
X???????????PGIGH?`GGOa?`GAA_@C_A?g?_D?F_??A[_?FE??
X???????????POI_CcAOGGQ@AOC@_C?W@?g?GD?F_??A[_?FE??
X???????????Q@@E?H_a_Ga?Cc?D_F?_AQC?aW?A`O?F_??Po??
X???????????Q@@`?K`_GAE?Cg?E_DAOAOo?XC?AcO?DS??FO??
X???????????QAH@AE?@W?T?AWCE?Cw?B_O?S`?@aO?Gk??Ig??
X???????????R?IGCa@CGGQ@A_AA_C@OA?S?OB?F_??Ak_?Ee??
X???????????SAGD?H_W_@H?Ag?E_DOOAOo?p_??sG?HK??LO??
X???????????W@?R?E_c_Aa?T??X?CoGAe??Ow?E?o?ED??IS??
X???????????W@?X?B_Y?DA?IO?d?CoGAe??KS?@PO?GX??PK??
X???????????W@?bAB?PO@DAB??J?CoGBCG?QS?Ad??Do??gK??
X???????????WACD?`cP??U?Ac?M?@QGBP??Ea?AW_?SQ??LG??
X???????????WC?FA`?SG@H?BG?B_Co_BE??SP?APO?ES??JO??
X???????????_DO`CG_`GB@?@g?CoEGO?wG?ao??i_?Cs??QK??
X???????????_I?RCO_WGCa@@O?H_E_GAgO?XA?@b??HS??`o??
X???????????_I?bCG_w?@H?@WAC_E_GAgO?XA?AR??ES??`o??
X???????????_`W@?D_AgE@?CW?F?Ai??k_?cK?CQO?EP??Qc??
X???????????`CSAD?_?w?[?BC?DOCs?@L??LG?E@G?SH??Wc??
X???????????a@OQGE?OoB_A@_CGOCC_?X??IG?F_??Ci_?Cj??
X???????????a@OQGE?Q_AgA?gCE?CG_?WG?J??F_??CR_?DX??
X???????????a@OQGE?U?BGA@_C?oCK??gG?EC?F_??Ci_?Cj??
X???????????a@OQGEAK?AW?GWCGOCC_?[??I_?F_??Ci_?Cj??
X???????????a@OSGD?WOAcA?WCI?CD??h??EG?F_??AX_?HL??
X???????????a@OSG`AD?AW?GWC@OCI??[??I_?F_??AX_?HL??
X???????????a@OWGB?U?BGA@GC@_CK??gG?EC?F_??Ci_?Cj??
X???????????a@OWGBAK?AQ?GoCGOCC_?[??I_?F_??Ci_?Cj??
X???????????a@OWG`AC_AQ?GoC?oCK??[??I_?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCE?CH??X??IG?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCE?CH??gG?EC?F_??Ci_?Cj??
X???????????a@OWG`AC_B_A?WCH?CE??W_?IC?F_??CT_?DT??
X???????????a@OWGaACOAQ?GoCI?CD??k??E_?F_??Ad_?Gt??
X???????????a@POHCAC_`_A@GC@_?SO?HO?J??F_??Ab_?Gx??
X???????????a@P_GHA@_BO?IO?POCH?AAG?_S?F_??Ab_?Gx??
X???????????a@P_GHA@_`OAAOC@O?SO?HO?J??F_??Ab_?Gx??
X???????????a@R?GHA@_AaAD?C@OCC_?W_?IC?F_??Ab_?Gx??
X???????????a@R?GHA@_AaAD?C@OCC_?X??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AIAC_CAOCC_?X??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AIAC_CAOCC_?Y??IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AQAD?C@OCC_?W_?IC?F_??Ab_?Gx??
X???????????a@R?GPAA_AQAD?C@OCC_?Y??IC?F_??Ab_?Gx??
X???????????aAO`?H`A_DG?CS?DOE__A_c?M_?BGO?HK??`o??
X???????????c@W@?D_AgAE?DG?D_?[G?X_?TC?@cO?Sc??oo??
X???????????cAB@GO_AWGW?AW?H_EP?A_S?M_?BGO?II??`o??
X???????????cCAa?oaAOGH??w?AgDGOBGC?TG?@q??KQ??_w??
X???????????cCB_GG`@O?L?@W?CWEOOAcC?TG?@q??KQ??_w??
X???????????g@?FAP?KG?Y@@O?X?AoGBCG?Wg?CU??QE??LO??
X???????????g@OH?I_CWAc?Cg?aO?wG@gG?KK?@M??Wa??aW??
X???????????g@OP?B_DGAc?Cg?aO?wG@gG?KK?@M??Wa??aW??
X???????????gAS@?D_Ag?e?K_?M?EO_?iC?EQ?@g_?KK??cg??
X???????????o@?R?E_KGGE?R??X?@oG@`_?TC?ASO?QD??aS??
X???????????o@@`?H_@gDO?IO@@O@oG@K_?Sa?BA_?Ob??_w??
X???????????oGBACG_CW@D?QO?BOCoGA_W?\??AQ_?DS??`o??
X???????????p?CH@B?GWGo?AS?BO@w?@QG?QP?B@_?QI??ag??
X???????????w?CH@P?I_?M?@K?CgAo_?sG?b@?Ce??DK??Pg??
Y???????????@`@I?i@@GOP?QGAC_?P_?`G?_E??OW?AA_?_w??~????
Y???????????@`@K?h@@GOP?QO?SO@A_@?g?_E??Og?A@_?_w??~????
Y???????????@`@K?h@@GOP?aOACO?a_?Gg?_E??Og?A@_?_w??~????
Y???????????@`@K?h@@GOP@AO@CO?a_?Gg?_E??Og?A@_?_w??~????
Y???????????@oAHAB@?WAS?Q_?WO?aGACC?_a?@H_?GQ_?OY??}????
Y???????????@oAI@A__WGa?`C?c_?b?ACG?P@?@H_?GJ??_h??}????
Y???????????@oAI@A__WHA@CC@C_AB?@AG?GP?CAo?OS_?DK??}????
Y???????????@oAIAA`?WAS?P_?cO?SGA@G?OP?@D_?Gb??`H??}????
Y???????????@oAIAA`?WAc?P_?cO?QGACG?P@?@H_?GJ??_h??}????
Y???????????@oAIAA`?WAc?P_?gO?WG@AG?OP?@H_?OJ??_h??}????
Y???????????@oAIAA`?WAc?P_?gO?WG@AG?OP?AH_?OJ??_h??}????
Y???????????@oAIAA`?WCQ?HCCA_AB?AAG?O`?@D_?Gb??`H??}????
Y???????????@oCE@A`?WOSAAOCGOAGG@AG?_P?@H_?@L??Ch??}????
Y???????????@oCE@C`?WDG?QC?QOAC_@@C?PA?@B_?Oa_?_i??}????
Y???????????@oCE@C`?WGc?S_?aG?QO@AC?PA?AB_?Oa_?_i??}????
Y???????????@oCI@A`?WGc?`_?WO?gG@AG?OP?AH_?OJ??_h??}????
Y???????????@oGB@B?_gCa?HCCGOAGGA@O?Oc?@H_?GL??_h??}????
Y???????????@o_KCI?g_Ac@@_?aO?QG?cC?Ga?A?w?AS_?BI??}????
Y???????????@o_KOOcAOBC?S_AC_@A_@CG?H@??_w?GK_?Gi??}????
Y???????????@o_KOOcAOBG?SO@A_AC_?cC?PA??Ow?GK_?Ci??}????
Y???????????@o_KOOcAOPC?H_?S_?a_?KG?OP?@?w?Ac_?Oi??}????
Y???????????@o_KOOcAOPC?`O?S_?b??cG?OP??_w?@c_?Oi??}????
Y???????????@o_KOOcAOPC?aO?Q_?b??cG?GP??_w?@c_?Oi??}????
Y???????????@o_KOOcAOPC?aO?Q_?b??cG?OP??_w?@c_?Oi??}????
Y???????????@o_KO`?g_Ac@@O@H?AGG?QC?CQ?@?w?@K_?Oi??}????
Y???????????@o_KO`AG_CS?IO@B?AAG?QC?AQ?@?w?@c_?Oi??}????
Y???????????ABAc@KAGOH@?QG@AO?`GA?S?OK?AEG?Ai??`g??}????
Y???????????ABAc@KAGO`@?aC?aG@@O?OW?OK?CEO?Ci??Dg??}????
Y???????????ABAc@KAGO`@?aG?aO@@G?OS?OK?AEG?Ci??Dg??}????
Y???????????AD_PGO`?WD@?I_?`O@G_@?W?AQ?AJ??AY??`a??}????
Y???????????AKAQ@O`A_Cg@?gA?g@CO?PC?_B?AM??Ab??HH??}????
Y???????????AKAQ@O`A_Cg@?gA?g@CO?PC?_B?CM??Ab??HH??}????
Y???????????AKA`@HAB?Go?Oc?_oCCO?_S?OB?AK_?Og_?HI??}????
Y???????????AKA`@HAB?Go?QG?`G@?gA?W?OB?AK_?Og_?HI??}????
Y???????????AWCHCD?a_A`?GW?gOA?WA?S?Gc?AH_?Cg_?_q??}????
Y???????????AWCHCD?a_A`?GW?gOA?WA?S?Gc?AL??Cg_?_q??}????
Y???????????AWCICCaA_CcA?SA?W?SG?GW?HA?AL??Ag_?_q??}????
Y???????????AWCICCaA_CcA?SA?W?SG?KG?GE?AL??Ag_?_q??}????
Y???????????AWCIOCaA_GD?cG?c_?SG@?K?AE?AL??Ag_?_q??}????
Y???????????AWCIOCaA_G`?_W?c_?Og@?K?BA?AL??Ag_?_q??}????
Y???????????A`CBGA`@GCo?KO?QO?h??_W?OW?CIG?Gp??_k??}????
Y???????????A`CBGA`@GCo?K_?Oo?g_?`G?OW?CIG?Gp??_k??}????
Y???????????A`CBGA`@GCo?K_?QO?g_?_W?OW?CIG?Gp??_k??}????
Y???????????A`GBGA_`GCo?KO?QO@H??OW?OW?CIG?Gp??_k??}????
Y???????????A`GBGA_`GCo?K_?QO@G_?OW?OW?CIG?Gp??_k??}????
Y???????????A`GDACa?WGo?c_?P_?QO?SG?CS?CIG?OT??Pc??}????
Y???????????A`GDACa?WGo?c_?R??Oo?SG?CS?CIG?OT??Pc??}????
Y???????????A`GDG@_`GOo?`_?Oo?aO?SO?BG?CIG?Cp??_k??}????
Y???????????A`Ga@I@AGCQ?S_?PO?_g@?c?OE?CD_?Gw??`B??}????
Y???????????A`OBCA_`GCo?K_?QO?g_A?W?GW?CIG?Cp??Ok??}????
Y???????????AaCo@C`?WD@@@C?Q_@@_@?W?CI?CCg?Gs??`Q??}????
Y???????????AaCo@G`@GD@@?K?P_@?o@@O?CI?CCg?Gs??`Q??}????
Y???????????AaCoCGa?WB@?OcAA_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????AaCoCGc@GB@?OK@?o?Q_?Oo?OI?ACg?Cs??`Q??}????
Y???????????AaCoG@c@GCD?HC@?o@B??KO?CI?@KG?GU??`Q??}????
Y???????????AgAP@BA@_Go?QG?`GCAO?_S?OB??i_?Oo_?HI??}????
Y???????????AoAI@Ac@_OQ@AC@CO?aG?OW?GH?@I_?As??`B??}????
Y???????????AoCaC@c@GB@?PC@A_?Oo?Oo?OI?ACg?Cs??`Q??}????
Y???????????AoGa@@`@GD@@@C?P_?a_@?W?CI?CCg?Gs??`Q??}????
Y???????????B@Aa@IAGOGB?PGC?g?`G?a_?OK?AEG?Aq??`W??}????
Y???????????B@Aa@IAGO_B?PG@?g?`G?a_?OK?AEG?Aq??`W??}????
Y???????????B@Ac@KA?W`A?aG?aO@@G?OS?OK?CEG?Ci??Dg??}????
Y???????????B@Ac@KAGO_B?QG@AO?`G?_S?OK?AEG?Ai??`g??}????
Y???????????B@Ac@KAGO_B?aG?aO@@G?OS?OK?AEG?Ci??Dg??}????
Y???????????BCGKGB?PGGB?SCAAG?SO?R??CI?CCg?Oh??Pg??}????
Y???????????CHADCGcGGO`@?W@@O?WO?PO?Ag?CEO?Cq??PW??}????
Y???????????CWOI@C`A_GB?QCC?g?WO?IO?CE?@L??Gg_?_q??}????
Y???????????C`AaAK@AOAP?KOA?g?_o?_c?OI?CD_?Gw??`B??}????
Y???????????C`GBGA_PGGo?_o?QO?gO?KO?CW?CIG?OR??Pg??}????
Y???????????CaA`O@`?oOD@@G@@G?`_?HO?_W?CK_?@d??DP??}????
Y???????????CaA`OA_OoGB?PO@@_AAG@?g?AW?AK_?Ac_?`Q??}????
Y???????????CaA`OBA?gGB?Go?a_?QO?Oc?GW?@K_?Gd??`P??}????
Y???????????CoAaC_a?WAP?Oc@A_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????CoAaC_a?WAP?OcAA_?P_?OW?GI?CCg?Gs??`Q??}????
Y???????????CoAaC_aAGAH?OKA?o?Q_?Oo?GI?CCg?Gs??`Q??}????
Y???????????D@ADCGc@GO`@?W@@O?WO?PO?Ag?CEO?Cq??PW??}????
Y???????????GBGKGDA?gBA?SC?cO?QG?IO?CW?CAo?OS_?Po??}????
Y???????????GBGKOHAAGDA?IC?W_?d??Gg?CD?@M??GR??`H??}????
Y???????????GBHGGBA@GAP?KG?cG?aO?IO?CK?CGg?OT??Po??}????
Y???????????GBP@OG_cGAH@?W?S_@@_?HG?CI??i_?Op??Ow??}????
Y???????????GB`@GG_PGC`A?W@C_A@_?HG?CI??i_?Gp??_w??}????
Y???????????GEGHGDA?gDA?KC?QO?aG?IO?Cg?CCW?Oe??Po??}????
Y???????????GEGWOAa?WAH?PC?Q_?`O?SO?Aa?@KG?GU??`Q??}????
Y???????????GHCI@E@?oA`?PCA?g?QO@AG?DC?AJ??O`_?_s??}????
Y???????????GHCI@cA?oAD?PO@C_C?W@@C?Aa?CF??Ao_?HQ??}????
Y???????????GIGDG@a@_BA?SC?cO?QG?IO?CW?CAo?OS_?Po??}????
Y???????????GIGDGBA@GDA?KC?QO?aG?IO?Cg?CCW?Oe??Po??}????
Y???????????GIGDO`AGGAB?QG?aG?S_?H_?CK?@M??GJ??_h??}????
Y???????????GPADG@_cG_H?_W?g_?R??IG?CI?@L??GY??`Q??}????
Y???????????GQGHOAa?oB@?OK?i??SO?Q_?AK?@K_?GW_?`I??}????
Y???????????G`AHG@__gCo?KG?Q_?h?@@_?GE?CIG?OT??Pc??}????
Y???????????G`GEGAa@OD@?KG?cO?PG?HO?CW?CAW?Oe??Po??}????
Y???????????G`GIO@a@_AP?KG?gG?S_?OW?CW?@I_?GX??`g??}????
Y???????????GaGPOBA@GAo?PO?d??PO?GS?CB?@H_?Gh??``??}????
Y???????????GaGPODA?gAo?PO?d??Oo?Gc?CB?@H_?Gh??``??}????
Y???????????GoGBODA?gAS?Q_?SO?aG?OW?AH?@H_?Gh??``??}????
Y???????????H@APAOc?gOB?Oo?PO?S_?PG?GE?@F??Gi??`a??}????
Y???????????H@GIG@a@_C`?HG?gO?Og?PO?Ag?CBG?OR??Po??}????
Y???????????H@GIGCa?oDA?QC?SO?Og?PO?AW?CAW?Oe??Po??}????
Y???????????H@GKG@c@OCP?IC?gO?Oo?QO?AW?@EO?Oi??Pg??}????
Y???????????H@GaG@a@_CQ?IC?R??`G?GW?DC?CAg?Od??Po??}????
Y???????????HAGHGPC?gA`?HG?_W?g_?P_?AK?@E_?Gg_?`g??}????
Y???????????HAGPGCa?oAB?SC?cO?Q_?I_?CK?CCg?OL??Po??}????
Y???????????HAG`G@a@_CQ?HC?W_?d??Gg?CD?CCo?Oc_?Po??}????
Y???????????HAG`GAa@OB@?QG?`G?Oo?PO?AW?CAW?Oe??Po??}????
Y???????????OBB@A`@AOGH?aO?cG?Oo?H_?CK?AM??OI_?_i??}????
Y???????????OBDA@_`COGP?_o?S_?b??Gg?CD?AM??OJ??_h??}????
Y???????????OBHC@B?`_GP?Gc?gG?U??QG?GI?AL??OQ_?`Q??}????
Y???????????OB_D@C_IG@a?HG?H_?S_?aC?CI??a_?CB??_w??~????
Y???????????OD_PCO_gGAB?I_?`O@?o?KO?OQ?@J??AY??`a??}????
Y???????????OEAKAa@GGOP?GK?`G@@O?J??Ca?CCg?Oh??Pg??}????
Y???????????OH_D@_`AGC`?_W?PO?gO?IO?CW?CEO?Gi??Hg??}????
Y???????????OP_HA@_OgGW?_W?U??h??KG?Cc?@KG?Oi??Oi??}????
Y???????????O`CD@_`AG_H?_W?PO?gO?IO?CW?CEO?Gi??Hg??}????
Y???????????O`_E?c_QG@c?IG?P_?IO?`O?CI??_g?C@_?_w??~????
Y???????????OaODCG`@OCo?Go?SG?_o?Oc?AQ?CGW?Cq??PW??}????
Y???????????OcA`G@`?oCH?`CC@O?QO?Go?CS??kO?Oa_?PW??}????
Y???????????OcCQCC`?oCD@?K?P_?I_?IG?@`??HO?@G_?_w??~????
Y???????????_BAHGO_aGH@?_W?S_?`_?HG?OI?AI_?Ap??_w??}????
Y???????????_BB@GO_aGGH?_W?S_?`_?HG?OI?AI_?Ap??_w??}????
Y???????????_BH@AG_SGOH?_W?P_?c_?HG?CI?CI_?Gp??Gw??}????
Y???????????_BP@AA_PGGP?IOA?o?`O?HG?GK?@KO?G[??`S??}????
Y???????????_BP@CG_cGAH@?W?S_@@_?HG?CI??i_?Cp??Ow??}????
Y???????????_BP@CG_cGAH@?W?S_@@_?HG?CI?CI_?Cp??Ow??}????
Y???????????_DCP@Oa?WH@?Q_@@O?W_?OW?AQ?AJ??CY??`a??}????
Y???????????_DCP@_`CGOB?I_?`O@?o?SO?AQ?@J??GY??`a??}????
Y???????????_DOBAG_PGG`@A_?Q_@?o?Og?BA?CEO?Aq??HW??}????
Y???????????_EGBGA_`G@P?IC?c_?aO?Gg?@a??H_?@I??_w??~????
Y???????????_HOD@@`AGC`@CG?S_?R??_W?CI?CEO?Ai??Hg??}????
Y???????????_HODCG_cGB@?_WAGO?`O?IO?AW?CEO?Ai??Hg??}????
Y???????????_POHA@_OgGS?_g?i??T??KG?Cc?@KG?GX??`K??}????
Y???????????_g_SGP@?gOP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_g_SGPA?gGP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_oCS@S@COGP@?WA@G?`O?GS?_B?@H_?@h??D`??}????
Y???????????_oCS@S@COGP@?WA@G?`O?GS?_B?CH_?@h??D`??}????
Y???????????_oCS@S@COOP@?W@@G?`O?GS?_B?CH_?@h??D`??}????
Y???????????_o_KGP@?gOP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????_o_KGPA?gGP?_g?cG?_o?Gc?AQ??[_?Ak??`B??}????
Y???????????`@OPCO_OgCB@?o@@O?c_?HG?_E?CF??Ci??Pa??}????
Y???????????`AH@G@_QOCa?OS?PG@A_@A_?_K?CEG?@q??DW??}????
Z????????????RCH?o_@oAc?KG@_O@E?@?S?_W?DOG?Qa??XG??UO??WP???
Z????????????U?dOPAAG?w?cO?GW?`O?Gc?EC?E@_?L@??k@??bO??Io???
Z????????????XE@?oa?gGB?@W?`_?PO?cO?Oa?F@??PQ??dA??Ko??Hg???
Z????????????i?pOHA@G?[?cO?GW?_o?GS?E_?EC_?L@??k@??bG??Ig???
Z????????????w?M?g_OWGD?IO?g_?aO@?c?gA?CX??QO_?Pa??]???WI???
Z???????????@Q?p?M?g_AgA?K?`G?Oo@?S?GI?Cq??Wc??gc??J@??IP???
Z???????????AE@DCg?s?Ga?PC?BO?DG@?K?_K?CgO?T?_?[C??RG??WW???
Z???????????AE@HEG?[?Ga?QC?BO?Ag@?K?_K?CgO?T?_?XC??UG??WW???
Z???????????Aa@`CH?aGCI?_S?Go?PG@B??_K?Dc??JA??XG??bO??W@_??
Z???????????CB@P?S_@oAc?KG@AO@c?@?S?_W?DOG?Qa??XG??UO??WP???
Z???????????CBGKEO?Y?Aa?EC?Ao?BGA?g?OD?BGO?T?_?dC??UG??WW???
Z???????????E@H@?p@AOCI?GW?DG?Ag@B??_K?Dc??Ia??YG??bO??W@_??
Z???????????EC@c?B`GOO`?PG?PGA@O?`C??[?F?_?PP??d@??Kg??Hg???
Z???????????GB?XAAcOG@`@_O?aO?HO?GW??k?ECO?J_??`S??Io??UC???
Z???????????GBGo@B?g_?k?Oc?Ag?IO@GC?_I?@X??Oo_?Sa??eO??[A???
Z???????????HAE@AH@@GAa?EC?@o?Ag@AO?_W?CW_?Ic??YO??k_??W@_??
Z???????????HAG`BA?K_?M?@S?aO?PG@?K?_W?CSO?Q__?Sg??RO??[A???
Z???????????HAG`BA?OW@c??w?Ag?b?A@G?OH?AcO?Q__?ag??RO??[A???
Z???????????HGOH?F@CGcA@GG?S_?I_?@K?CD?CF??FG??T_??b@??[A???
Z???????????K@@`P?a?g?J@@G?b?@GO?GW??k?@U??Oi??ca??V???[C???
Z???????????K@@c@H?F?OH@?W@@_?`O?GS?@B?CX??QI??ga??XO??JO???
Z???????????OEGDA@_BGB@?q??E_?DO?Go?@Q?ECG?Kc??UO??dC??T@???
Z???????????OEK@?I_@WB@?aO?cO?F??Go?@Q?ECG?Kc??UO??dC??T@???
Z???????????Oc?i?W`AOCH?@o?Oo?Gg?SG?I@?E?W?Kc??UO??b_??UA???
Z???????????OcGaAO_aOGH?@o?Oo?Gg?Cg?AP?E?W?JC??XO??b_??UA???
Z???????????SCPAH?`C_GQ?_c?H_?Q_?IG?@`??`O?AG_??F??ow??V_???
Z???????????SCQ@G`@C_GP?_g?I_?P_?QG?@`??`G?@H???F??ow??V_???
Z???????????WCCc?e?Q_QA@CC@@O@AG?PG?CH??KO?@O_?_B??ow??V_???
Z???????????WCCc?e?Q_QA@CC@AO@@G?Og?CP??KO?@O_?_B??ow??V_???
Z???????????WCCc?i?P_Q@@CG@CO@@G?PC?CI??KG?@H??_B??ow??V_???
Z???????????WCD@@P??wOQ?Go@@G?`O?DO??p?EOG?QQ??hA??Pg??FG???
Z???????????WG?i?Kc__?s@GG@GG?Go?GS?CB?CX??Ig??M_??gQ??WO_??
Z???????????_BWOAa?T?OI?HC@?g?`G?DG??e?EO_?QW??hG??P`??F@???
Z???????????_WEC?q??w@I?BCA_O@OG?`G?OH?F?_?PP??d@??Kg??Hg???
Z???????????o@@P@O__gGB?Gg?H_?aO?aO?OE?AF??UC??Z???`a??PI???
Z???????????o@K@@__Ag?b?Go?HO@C_?PG?OE?CF??Kg??U_??dC??T@???
Z???????????oCECCaCAOO`?_c?aG?PO?EG??F?Cd??Gk??Io??b@??M@???
[???????????@oADAB?WOH@?`OAC_?R??Q_?_Q??aG?OO_?Ga??OJ??Oe??Fo???
[???????????@oAI@A`@_CBAA_CAGAA_@AG?CW?@CG?CH??Cc??PH??Ob??Fo???
[???????????@oOKAD@?WAD?H_?aGAAO?`O?HG?AGG?@P??Cc??_h??Ob??Fo???
[???????????ADD@CCc?WO`?`G?PO?cO?aO?CK??Y??OI??OW??PE??Os??Fo???
[???????????B@DAC@`B?Gc?Q_?Q_?PO?OS?_P?CCO?GC_?OE??Po??Oe??Fo???
[???????????B@DAC@`D?GS?P_?S_?PO?OS?_P?CCO?GC_?OE??Po??Oe??Fo???
[???????????B@DACW@?WAg?PO?`G?Oo?_o?_P?ACO?OD??OD??PW??Oq??Fo???
[???????????BAD@CH@CGCc?H_?`O?Og?_o?_a?AAG?GB??_H??`S??Gs??Fo???
[???????????G`OaOECAOGW@?S?d??U??EO?CS??IG?@C_?AE??@I??A@_?Fw???
[???????????G`OaOHC@GGS@?o?c_?U??E_?CW??Og??b??@P??AI??A@_?Fw???
[???????????G`OaOKC?WGS@?o?c_?U??E_?AD??Go?AH??CH??@P??@D??Fw???
[???????????G`OaOKC?WOS?_o?c_?U??E_?AD??Go?AH??CH??@P??@D??Fw???
[???????????GgGS@W?`_Ca?GS?aG?PO?_K?_`?C?o?GC_?OQ??Pc??Ok??Fo???
[???????????GoAgOP@@_CSA?S?OoA@G?Og?AP??gG?GH??GB??Pc??Ok??Fo???
[???????????H@BACH?cOAH?OS?S_?b??_o?O`?CAG?OB??OI??PS??Os??Fo???
[???????????H@CP@Cc?WOD?`_@?o?SO?QO?AS??`O?OW??Og??PQ??Oe??Fo???
[???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??OW??Fw???
[???????????OoOHGB@@OCK?GK?Gg?T??D_?C`?@AG?CQ??CQ??@a??@I??Fw???
\???????????@`OPC@_OgCHA@_C?o?I_?Ag?Go?AGO?AQ??BG??q_??U_???qO??WK???
\???????????b?Ag@I?OW@a?DC?H_@CG?QO?CQ?@B??GA_?OI??oo??QC_?D?o??]????
^???????????b?_cOGc@OQO?i??p?AG_?cC?DA?ACO?GC_?CS??GK??AO_?@AO??{????G[???N????
^???????????b?_cOGc@OQ_?g_?q?AG_?cG?D@?A@G?GH??GS??CK??CO_??cO??{????G[???N????


==> anc/gst1718_computation/check/cc7_X23_r8.jsonl <==
{"k": 30, "fast": "F", "gen": "F"}
{"k": 61, "fast": "F", "gen": "F"}
{"k": 64, "fast": "F", "gen": "F"}
{"k": 67, "fast": "F", "gen": "F"}
{"k": 69, "fast": "F", "gen": "F"}
{"k": 94, "fast": "E", "gen": "E"}
{"k": 100, "fast": "E", "gen": "E"}
{"k": 112, "fast": "F", "gen": "F"}
{"k": 118, "fast": "E", "gen": "E"}
{"k": 121, "fast": "F", "gen": "F"}
{"k": 127, "fast": "F", "gen": "F"}
{"k": 128, "fast": "F", "gen": "F"}
{"k": 132, "fast": "F", "gen": "F"}
{"k": 134, "fast": "E", "gen": "E"}
{"k": 135, "fast": "F", "gen": "F"}
{"k": 142, "fast": "F", "gen": "F"}
{"k": 146, "fast": "F", "gen": "F"}
{"k": 149, "fast": "R", "gen": "R"}
{"k": 150, "fast": "E", "gen": "E"}
{"k": 153, "fast": "E", "gen": "E"}
{"k": 154, "fast": "F", "gen": "F"}
{"k": 155, "fast": "F", "gen": "F"}
{"k": 163, "fast": "F", "gen": "F"}
{"k": 189, "fast": "F", "gen": "F"}
{"k": 199, "fast": "F", "gen": "F"}
{"k": 202, "fast": "F", "gen": "F"}
{"k": 204, "fast": "F", "gen": "F"}
{"k": 208, "fast": "F", "gen": "F"}
{"k": 211, "fast": "F", "gen": "F"}
{"k": 225, "fast": "F", "gen": "F"}
{"k": 226, "fast": "F", "gen": "F"}
{"k": 234, "fast": "F", "gen": "F"}
{"k": 238, "fast": "F", "gen": "F"}
{"k": 239, "fast": "F", "gen": "F"}
{"k": 243, "fast": "F", "gen": "F"}
{"k": 244, "fast": "F", "gen": "F"}
{"k": 257, "fast": "F", "gen": "F"}
{"k": 258, "fast": "F", "gen": "F"}
{"k": 260, "fast": "F", "gen": "F"}
{"k": 263, "fast": "F", "gen": "F"}
{"k": 265, "fast": "F", "gen": "F"}
{"k": 279, "fast": "F", "gen": "F"}
{"k": 280, "fast": "F", "gen": "F"}
{"k": 283, "fast": "F", "gen": "F"}
{"k": 285, "fast": "F", "gen": "F"}
{"k": 293, "fast": "F", "gen": "F"}
{"k": 297, "fast": "F", "gen": "F"}
{"k": 303, "fast": "F", "gen": "F"}
{"k": 307, "fast": "F", "gen": "F"}
{"k": 309, "fast": "F", "gen": "F"}
{"k": 310, "fast": "F", "gen": "F"}
{"k": 314, "fast": "F", "gen": "F"}
{"k": 317, "fast": "F", "gen": "F"}
{"k": 318, "fast": "F", "gen": "F"}
{"k": 321, "fast": "F", "gen": "F"}
{"k": 322, "fast": "F", "gen": "F"}
{"k": 357, "fast": "E", "gen": "E"}
{"k": 358, "fast": "F", "gen": "F"}
{"k": 360, "fast": "F", "gen": "F"}
{"k": 361, "fast": "F", "gen": "F"}
{"k": 362, "fast": "F", "gen": "F"}
{"k": 365, "fast": "F", "gen": "F"}
{"k": 366, "fast": "F", "gen": "F"}
{"k": 367, "fast": "F", "gen": "F"}
{"k": 368, "fast": "F", "gen": "F"}
{"k": 369, "fast": "F", "gen": "F"}
{"k": 370, "fast": "F", "gen": "F"}
{"k": 371, "fast": "F", "gen": "F"}
{"k": 372, "fast": "F", "gen": "F"}
{"k": 374, "fast": "F", "gen": "F"}
{"k": 375, "fast": "F", "gen": "F"}
{"k": 376, "fast": "F", "gen": "F"}
{"k": 378, "fast": "F", "gen": "F"}
{"k": 379, "fast": "F", "gen": "F"}
{"k": 380, "fast": "F", "gen": "F"}
{"k": 381, "fast": "F", "gen": "F"}
{"k": 383, "fast": "F", "gen": "F"}
{"k": 385, "fast": "F", "gen": "F"}
{"k": 391, "fast": "E", "gen": "E"}
{"k": 392, "fast": "F", "gen": "F"}
{"k": 393, "fast": "F", "gen": "F"}
{"k": 394, "fast": "F", "gen": "F"}
{"k": 396, "fast": "E", "gen": "E"}
{"k": 397, "fast": "F", "gen": "F"}
{"k": 399, "fast": "F", "gen": "F"}
{"k": 401, "fast": "E", "gen": "E"}
{"k": 402, "fast": "E", "gen": "E"}
{"k": 403, "fast": "F", "gen": "F"}
{"k": 404, "fast": "F", "gen": "F"}
{"k": 406, "fast": "E", "gen": "E"}
{"k": 407, "fast": "F", "gen": "F"}
{"k": 412, "fast": "E", "gen": "E"}
{"k": 413, "fast": "F", "gen": "F"}
{"k": 414, "fast": "F", "gen": "F"}
{"k": 416, "fast": "F", "gen": "F"}
{"k": 417, "fast": "F", "gen": "F"}
{"k": 437, "fast": "E", "gen": "E"}
{"k": 438, "fast": "E", "gen": "E"}
{"k": 441, "fast": "E", "gen": "E"}
{"k": 442, "fast": "E", "gen": "E"}
{"k": 446, "fast": "E", "gen": "E"}
{"k": 447, "fast": "F", "gen": "F"}
{"k": 449, "fast": "R", "gen": "R"}
{"k": 450, "fast": "E", "gen": "E"}
{"k": 451, "fast": "E", "gen": "E"}
{"k": 452, "fast": "R", "gen": "R"}
{"k": 455, "fast": "R", "gen": "R"}
{"k": 458, "fast": "E", "gen": "E"}
{"k": 459, "fast": "E", "gen": "E"}
{"k": 460, "fast": "F", "gen": "F"}
{"k": 466, "fast": "E", "gen": "E"}
{"k": 471, "fast": "F", "gen": "F"}
{"k": 481, "fast": "R", "gen": "R"}
{"k": 486, "fast": "E", "gen": "E"}
{"k": 487, "fast": "E", "gen": "E"}
{"k": 488, "fast": "R", "gen": "R"}
{"k": 489, "fast": "R", "gen": "R"}
{"k": 490, "fast": "E", "gen": "E"}
{"k": 492, "fast": "E", "gen": "E"}
{"k": 493, "fast": "E", "gen": "E"}
{"k": 501, "fast": "E", "gen": "E"}
{"k": 504, "fast": "E", "gen": "E"}
{"k": 507, "fast": "E", "gen": "E"}
{"k": 510, "fast": "E", "gen": "E"}
{"k": 512, "fast": "E", "gen": "E"}
{"k": 519, "fast": "E", "gen": "E"}
{"k": 522, "fast": "E", "gen": "E"}
{"k": 523, "fast": "E", "gen": "E"}
{"k": 524, "fast": "R", "gen": "R"}
{"k": 530, "fast": "F", "gen": "F"}
{"k": 568, "fast": "E", "gen": "E"}
{"k": 583, "fast": "E", "gen": "E"}
{"k": 592, "fast": "E", "gen": "E"}
{"k": 605, "fast": "E", "gen": "E"}
{"k": 609, "fast": "E", "gen": "E"}
{"k": 623, "fast": "F", "gen": "F"}
{"k": 624, "fast": "F", "gen": "F"}
{"k": 625, "fast": "F", "gen": "F"}
{"k": 626, "fast": "F", "gen": "F"}
{"k": 627, "fast": "F", "gen": "F"}
{"k": 628, "fast": "F", "gen": "F"}
{"k": 633, "fast": "E", "gen": "E"}
{"k": 635, "fast": "E", "gen": "E"}
{"k": 638, "fast": "E", "gen": "E"}
{"k": 639, "fast": "R", "gen": "R"}
{"k": 640, "fast": "R", "gen": "R"}
{"k": 641, "fast": "R", "gen": "R"}
{"k": 644, "fast": "E", "gen": "E"}
{"k": 652, "fast": "E", "gen": "E"}
{"k": 653, "fast": "E", "gen": "E"}
{"k": 657, "fast": "E", "gen": "E"}
{"k": 658, "fast": "R", "gen": "R"}
{"k": 662, "fast": "E", "gen": "E"}
{"k": 663, "fast": "E", "gen": "E"}
{"k": 669, "fast": "R", "gen": "R"}
{"k": 672, "fast": "E", "gen": "E"}
{"k": 673, "fast": "R", "gen": "R"}
{"k": 674, "fast": "R", "gen": "R"}
{"k": 675, "fast": "R", "gen": "R"}
{"k": 676, "fast": "R", "gen": "R"}
{"k": 677, "fast": "E", "gen": "E"}
{"k": 690, "fast": "E", "gen": "E"}
{"k": 727, "fast": "F", "gen": "F"}
{"k": 738, "fast": "E", "gen": "E"}
{"k": 744, "fast": "E", "gen": "E"}
{"k": 745, "fast": "E", "gen": "E"}
{"k": 749, "fast": "F", "gen": "F"}
{"k": 752, "fast": "E", "gen": "E"}
{"k": 755, "fast": "E", "gen": "E"}
{"k": 763, "fast": "E", "gen": "E"}
{"k": 764, "fast": "E", "gen": "E"}
{"k": 765, "fast": "E", "gen": "E"}
{"k": 772, "fast": "E", "gen": "E"}
{"k": 783, "fast": "F", "gen": "F"}
{"k": 785, "fast": "F", "gen": "F"}
{"k": 786, "fast": "F", "gen": "F"}
{"k": 787, "fast": "F", "gen": "F"}
{"k": 788, "fast": "F", "gen": "F"}
{"k": 789, "fast": "F", "gen": "F"}
{"k": 791, "fast": "R", "gen": "R"}
{"k": 792, "fast": "R", "gen": "R"}
{"k": 802, "fast": "F", "gen": "F"}
{"k": 803, "fast": "F", "gen": "F"}
{"k": 805, "fast": "F", "gen": "F"}
{"k": 806, "fast": "F", "gen": "F"}
{"k": 807, "fast": "E", "gen": "E"}
{"k": 808, "fast": "F", "gen": "F"}
{"k": 809, "fast": "F", "gen": "F"}
{"k": 810, "fast": "F", "gen": "F"}
{"k": 811, "fast": "R", "gen": "R"}
{"k": 812, "fast": "E", "gen": "E"}
{"k": 813, "fast": "E", "gen": "E"}
{"k": 814, "fast": "E", "gen": "E"}
{"k": 815, "fast": "E", "gen": "E"}
{"k": 816, "fast": "E", "gen": "E"}
{"k": 817, "fast": "R", "gen": "R"}
{"k": 820, "fast": "R", "gen": "R"}
{"k": 821, "fast": "E", "gen": "E"}
{"k": 822, "fast": "F", "gen": "F"}
{"k": 823, "fast": "F", "gen": "F"}
{"k": 824, "fast": "E", "gen": "E"}
{"k": 825, "fast": "E", "gen": "E"}
{"k": 826, "fast": "E", "gen": "E"}
{"k": 827, "fast": "R", "gen": "R"}
{"k": 841, "fast": "E", "gen": "E"}
{"k": 842, "fast": "E", "gen": "E"}
{"k": 843, "fast": "E", "gen": "E"}
{"k": 844, "fast": "R", "gen": "R"}
{"k": 845, "fast": "E", "gen": "E"}
{"k": 846, "fast": "E", "gen": "E"}
{"k": 847, "fast": "R", "gen": "R"}
{"k": 848, "fast": "E", "gen": "E"}
{"k": 849, "fast": "E", "gen": "E"}
{"k": 854, "fast": "R", "gen": "R"}
{"k": 859, "fast": "E", "gen": "E"}
{"k": 862, "fast": "E", "gen": "E"}
{"k": 865, "fast": "R", "gen": "R"}
{"k": 866, "fast": "R", "gen": "R"}
{"k": 869, "fast": "E", "gen": "E"}
{"k": 872, "fast": "E", "gen": "E"}
{"k": 873, "fast": "F", "gen": "F"}
{"k": 874, "fast": "R", "gen": "R"}
{"k": 878, "fast": "E", "gen": "E"}
{"k": 879, "fast": "E", "gen": "E"}
{"k": 880, "fast": "E", "gen": "E"}
{"k": 881, "fast": "E", "gen": "E"}
{"k": 882, "fast": "E", "gen": "E"}
{"k": 883, "fast": "E", "gen": "E"}
{"k": 884, "fast": "E", "gen": "E"}
{"k": 885, "fast": "E", "gen": "E"}
{"k": 886, "fast": "R", "gen": "R"}
{"k": 887, "fast": "E", "gen": "E"}
{"k": 891, "fast": "E", "gen": "E"}
{"k": 910, "fast": "R", "gen": "R"}
{"k": 911, "fast": "R", "gen": "R"}
{"k": 912, "fast": "E", "gen": "E"}
{"k": 913, "fast": "E", "gen": "E"}
{"k": 914, "fast": "R", "gen": "R"}
{"k": 916, "fast": "R", "gen": "R"}
{"k": 917, "fast": "R", "gen": "R"}
{"k": 918, "fast": "R", "gen": "R"}
{"k": 920, "fast": "R", "gen": "R"}
{"k": 921, "fast": "E", "gen": "E"}
{"k": 922, "fast": "E", "gen": "E"}
{"k": 924, "fast": "E", "gen": "E"}
{"k": 926, "fast": "R", "gen": "R"}
{"k": 930, "fast": "E", "gen": "E"}
{"k": 931, "fast": "E", "gen": "E"}
{"k": 933, "fast": "E", "gen": "E"}
{"k": 934, "fast": "E", "gen": "E"}
{"k": 936, "fast": "R", "gen": "R"}
{"k": 938, "fast": "E", "gen": "E"}
{"k": 940, "fast": "E", "gen": "E"}
{"k": 941, "fast": "R", "gen": "R"}
{"k": 942, "fast": "R", "gen": "R"}
{"k": 948, "fast": "R", "gen": "R"}
{"k": 950, "fast": "R", "gen": "R"}
{"k": 951, "fast": "E", "gen": "E"}
{"k": 954, "fast": "R", "gen": "R"}
{"k": 955, "fast": "E", "gen": "E"}
{"k": 957, "fast": "E", "gen": "E"}
{"k": 958, "fast": "E", "gen": "E"}
{"k": 962, "fast": "R", "gen": "R"}
{"k": 964, "fast": "F", "gen": "F"}
{"k": 966, "fast": "F", "gen": "F"}
{"k": 969, "fast": "R", "gen": "R"}
{"k": 970, "fast": "R", "gen": "R"}
{"k": 973, "fast": "F", "gen": "F"}
{"k": 975, "fast": "R", "gen": "R"}
{"k": 976, "fast": "E", "gen": "E"}
{"k": 977, "fast": "E", "gen": "E"}
{"k": 979, "fast": "R", "gen": "R"}
{"k": 980, "fast": "R", "gen": "R"}
{"k": 984, "fast": "R", "gen": "R"}
{"k": 988, "fast": "E", "gen": "E"}
{"k": 997, "fast": "E", "gen": "E"}
{"k": 998, "fast": "E", "gen": "E"}
{"k": 999, "fast": "F", "gen": "F"}
{"k": 1001, "fast": "F", "gen": "F"}
{"k": 1002, "fast": "F", "gen": "F"}
{"k": 1003, "fast": "F", "gen": "F"}
{"k": 1004, "fast": "F", "gen": "F"}
{"k": 1005, "fast": "F", "gen": "F"}
{"k": 1006, "fast": "F", "gen": "F"}
{"k": 1007, "fast": "F", "gen": "F"}
{"k": 1029, "fast": "R", "gen": "R"}
{"k": 1031, "fast": "F", "gen": "F"}
{"k": 1032, "fast": "F", "gen": "F"}
{"k": 1033, "fast": "F", "gen": "F"}
{"k": 1035, "fast": "E", "gen": "E"}
{"k": 1037, "fast": "R", "gen": "R"}
{"k": 1042, "fast": "E", "gen": "E"}
{"k": 1043, "fast": "R", "gen": "R"}
{"k": 1044, "fast": "E", "gen": "E"}
{"k": 1046, "fast": "R", "gen": "R"}
{"k": 1050, "fast": "F", "gen": "F"}
{"k": 1061, "fast": "R", "gen": "R"}
{"k": 1062, "fast": "R", "gen": "R"}
{"k": 1063, "fast": "E", "gen": "E"}
{"k": 1064, "fast": "E", "gen": "E"}
{"k": 1065, "fast": "E", "gen": "E"}
{"k": 1087, "fast": "E", "gen": "E"}
{"k": 1093, "fast": "E", "gen": "E"}
{"k": 1094, "fast": "E", "gen": "E"}
{"k": 1095, "fast": "E", "gen": "E"}
{"k": 1098, "fast": "R", "gen": "R"}
{"k": 1102, "fast": "F", "gen": "F"}
{"k": 1103, "fast": "F", "gen": "F"}
{"k": 1104, "fast": "E", "gen": "E"}
{"k": 1105, "fast": "E", "gen": "E"}
{"k": 1107, "fast": "E", "gen": "E"}
{"k": 1113, "fast": "R", "gen": "R"}
{"k": 1114, "fast": "E", "gen": "E"}
{"k": 1120, "fast": "R", "gen": "R"}
{"k": 1122, "fast": "R", "gen": "R"}
{"k": 1124, "fast": "F", "gen": "F"}
{"k": 1125, "fast": "F", "gen": "F"}
{"k": 1127, "fast": "F", "gen": "F"}
{"k": 1129, "fast": "R", "gen": "R"}
{"k": 1130, "fast": "E", "gen": "E"}
{"k": 1134, "fast": "R", "gen": "R"}
{"k": 1139, "fast": "E", "gen": "E"}
{"k": 1163, "fast": "E", "gen": "E"}
{"k": 1164, "fast": "R", "gen": "R"}
{"k": 1165, "fast": "E", "gen": "E"}
{"k": 1169, "fast": "E", "gen": "E"}
{"k": 1171, "fast": "R", "gen": "R"}
{"k": 1173, "fast": "E", "gen": "E"}
{"k": 1181, "fast": "E", "gen": "E"}
{"k": 1182, "fast": "F", "gen": "F"}
{"k": 1183, "fast": "E", "gen": "E"}
{"k": 1184, "fast": "E", "gen": "E"}
{"k": 1185, "fast": "E", "gen": "E"}
{"k": 1186, "fast": "E", "gen": "E"}
{"k": 1196, "fast": "R", "gen": "R"}
{"k": 1198, "fast": "R", "gen": "R"}
{"k": 1200, "fast": "E", "gen": "E"}
{"k": 1201, "fast": "E", "gen": "E"}
{"k": 1203, "fast": "R", "gen": "R"}
{"k": 1206, "fast": "R", "gen": "R"}
{"k": 1207, "fast": "R", "gen": "R"}
{"k": 1208, "fast": "F", "gen": "F"}
{"k": 1209, "fast": "F", "gen": "F"}
{"k": 1211, "fast": "F", "gen": "F"}
{"k": 1212, "fast": "F", "gen": "F"}
{"k": 1216, "fast": "R", "gen": "R"}
{"k": 1220, "fast": "F", "gen": "F"}
{"k": 1221, "fast": "F", "gen": "F"}
{"k": 1230, "fast": "E", "gen": "E"}
{"k": 1246, "fast": "E", "gen": "E"}
{"k": 1250, "fast": "E", "gen": "E"}
{"k": 1253, "fast": "R", "gen": "R"}
{"k": 1254, "fast": "R", "gen": "R"}
{"k": 1257, "fast": "E", "gen": "E"}
{"k": 1263, "fast": "R", "gen": "R"}
{"k": 1267, "fast": "E", "gen": "E"}
{"k": 1268, "fast": "E", "gen": "E"}
{"k": 1269, "fast": "E", "gen": "E"}
{"k": 1270, "fast": "E", "gen": "E"}
{"k": 1271, "fast": "E", "gen": "E"}
{"k": 1274, "fast": "E", "gen": "E"}
{"k": 1275, "fast": "E", "gen": "E"}
{"k": 1278, "fast": "E", "gen": "E"}
{"k": 1283, "fast": "F", "gen": "F"}
{"k": 1286, "fast": "E", "gen": "E"}
{"k": 1287, "fast": "E", "gen": "E"}
{"k": 1289, "fast": "E", "gen": "E"}
{"k": 1290, "fast": "F", "gen": "F"}
{"k": 1298, "fast": "E", "gen": "E"}
{"k": 1299, "fast": "E", "gen": "E"}
{"k": 1301, "fast": "E", "gen": "E"}
{"k": 1302, "fast": "E", "gen": "E"}
{"k": 1304, "fast": "E", "gen": "E"}
{"k": 1308, "fast": "F", "gen": "F"}
{"k": 1309, "fast": "E", "gen": "E"}
{"k": 1310, "fast": "E", "gen": "E"}
{"k": 1311, "fast": "F", "gen": "F"}
{"k": 1312, "fast": "E", "gen": "E"}
{"k": 1314, "fast": "F", "gen": "F"}
{"k": 1315, "fast": "F", "gen": "F"}
{"k": 1318, "fast": "F", "gen": "F"}
{"k": 1321, "fast": "F", "gen": "F"}
{"k": 1324, "fast": "E", "gen": "E"}
{"k": 1325, "fast": "R", "gen": "R"}
{"k": 1327, "fast": "R", "gen": "R"}
{"k": 1336, "fast": "R", "gen": "R"}
{"k": 1338, "fast": "E", "gen": "E"}
{"k": 1340, "fast": "R", "gen": "R"}
{"k": 1341, "fast": "R", "gen": "R"}
{"k": 1342, "fast": "R", "gen": "R"}
{"k": 1344, "fast": "E", "gen": "E"}
{"k": 1348, "fast": "E", "gen": "E"}
{"k": 1349, "fast": "E", "gen": "E"}
{"k": 1351, "fast": "E", "gen": "E"}
{"k": 1352, "fast": "E", "gen": "E"}
{"k": 1353, "fast": "E", "gen": "E"}
{"k": 1354, "fast": "E", "gen": "E"}
{"k": 1357, "fast": "E", "gen": "E"}
{"k": 1361, "fast": "E", "gen": "E"}
{"k": 1364, "fast": "R", "gen": "R"}
{"k": 1365, "fast": "E", "gen": "E"}
{"k": 1366, "fast": "E", "gen": "E"}
{"k": 1369, "fast": "E", "gen": "E"}
{"k": 1376, "fast": "F", "gen": "F"}
{"k": 1378, "fast": "F", "gen": "F"}
{"k": 1380, "fast": "R", "gen": "R"}
{"k": 1394, "fast": "E", "gen": "E"}
{"k": 1396, "fast": "R", "gen": "R"}
{"k": 1397, "fast": "E", "gen": "E"}
{"k": 1398, "fast": "E", "gen": "E"}
{"k": 1399, "fast": "E", "gen": "E"}
{"k": 1400, "fast": "R", "gen": "R"}
{"k": 1401, "fast": "E", "gen": "E"}
{"k": 1402, "fast": "E", "gen": "E"}
{"k": 1407, "fast": "E", "gen": "E"}
{"k": 1411, "fast": "R", "gen": "R"}
{"k": 1412, "fast": "R", "gen": "R"}
{"k": 1415, "fast": "E", "gen": "E"}
{"k": 1416, "fast": "E", "gen": "E"}
{"k": 1419, "fast": "R", "gen": "R"}
{"k": 1420, "fast": "E", "gen": "E"}
{"k": 1421, "fast": "F", "gen": "F"}
{"k": 1422, "fast": "F", "gen": "F"}
{"k": 1423, "fast": "F", "gen": "F"}
{"k": 1424, "fast": "F", "gen": "F"}
{"k": 1425, "fast": "F", "gen": "F"}
{"k": 1426, "fast": "F", "gen": "F"}
{"k": 1428, "fast": "F", "gen": "F"}
{"k": 1429, "fast": "F", "gen": "F"}
{"k": 1430, "fast": "F", "gen": "F"}
{"k": 1431, "fast": "E", "gen": "E"}
{"k": 1433, "fast": "E", "gen": "E"}
{"k": 1437, "fast": "E", "gen": "E"}
{"k": 1440, "fast": "R", "gen": "R"}
{"k": 1441, "fast": "F", "gen": "F"}
{"k": 1443, "fast": "F", "gen": "F"}
{"k": 1445, "fast": "E", "gen": "E"}
{"k": 1446, "fast": "E", "gen": "E"}
{"k": 1449, "fast": "R", "gen": "R"}
{"k": 1452, "fast": "R", "gen": "R"}
{"k": 1453, "fast": "E", "gen": "E"}
{"k": 1454, "fast": "E", "gen": "E"}
{"k": 1455, "fast": "R", "gen": "R"}
{"k": 1456, "fast": "E", "gen": "E"}
{"k": 1461, "fast": "F", "gen": "F"}
{"k": 1462, "fast": "F", "gen": "F"}
{"k": 1463, "fast": "F", "gen": "F"}
{"k": 1465, "fast": "F", "gen": "F"}
{"k": 1466, "fast": "E", "gen": "E"}
{"k": 1470, "fast": "E", "gen": "E"}
{"k": 1471, "fast": "F", "gen": "F"}
{"k": 1476, "fast": "F", "gen": "F"}
{"k": 1477, "fast": "R", "gen": "R"}
{"k": 1478, "fast": "E", "gen": "E"}
{"k": 1479, "fast": "E", "gen": "E"}
{"k": 1480, "fast": "R", "gen": "R"}
{"k": 1481, "fast": "E", "gen": "E"}
{"k": 1485, "fast": "R", "gen": "R"}
{"k": 1486, "fast": "R", "gen": "R"}
{"k": 1487, "fast": "R", "gen": "R"}
{"k": 1488, "fast": "F", "gen": "F"}
{"k": 1490, "fast": "F", "gen": "F"}
{"k": 1491, "fast": "F", "gen": "F"}
{"k": 1497, "fast": "F", "gen": "F"}
{"k": 1500, "fast": "R", "gen": "R"}
{"k": 1501, "fast": "R", "gen": "R"}
{"k": 1502, "fast": "E", "gen": "E"}
{"k": 1503, "fast": "E", "gen": "E"}
{"k": 1507, "fast": "R", "gen": "R"}
{"k": 1508, "fast": "R", "gen": "R"}
{"k": 1516, "fast": "E", "gen": "E"}
{"k": 1527, "fast": "E", "gen": "E"}
{"k": 1539, "fast": "E", "gen": "E"}
{"k": 1540, "fast": "E", "gen": "E"}
{"k": 1543, "fast": "F", "gen": "F"}
{"k": 1546, "fast": "F", "gen": "F"}
{"k": 1555, "fast": "E", "gen": "E"}
{"k": 1558, "fast": "R", "gen": "R"}
{"k": 1559, "fast": "R", "gen": "R"}
{"k": 1560, "fast": "E", "gen": "E"}
{"k": 1561, "fast": "E", "gen": "E"}
{"k": 1562, "fast": "E", "gen": "E"}
{"k": 1564, "fast": "E", "gen": "E"}
{"k": 1572, "fast": "E", "gen": "E"}
{"k": 1575, "fast": "E", "gen": "E"}
{"k": 1576, "fast": "R", "gen": "R"}
{"k": 1577, "fast": "R", "gen": "R"}
{"k": 1591, "fast": "F", "gen": "F"}
{"k": 1592, "fast": "F", "gen": "F"}
{"k": 1594, "fast": "F", "gen": "F"}
{"k": 1595, "fast": "F", "gen": "F"}
{"k": 1596, "fast": "F", "gen": "F"}
{"k": 1597, "fast": "F", "gen": "F"}
{"k": 1598, "fast": "R", "gen": "R"}
{"k": 1599, "fast": "R", "gen": "R"}
{"k": 1600, "fast": "F", "gen": "F"}
{"k": 1601, "fast": "F", "gen": "F"}
{"k": 1613, "fast": "R", "gen": "R"}
{"k": 1632, "fast": "E", "gen": "E"}
{"k": 1640, "fast": "R", "gen": "R"}
{"k": 1643, "fast": "E", "gen": "E"}
{"k": 1644, "fast": "E", "gen": "E"}
{"k": 1645, "fast": "E", "gen": "E"}
{"k": 1661, "fast": "F", "gen": "F"}
{"k": 1664, "fast": "F", "gen": "F"}
{"k": 1665, "fast": "F", "gen": "F"}
{"k": 1666, "fast": "R", "gen": "R"}
{"k": 1667, "fast": "E", "gen": "E"}
{"k": 1670, "fast": "E", "gen": "E"}
{"k": 1676, "fast": "F", "gen": "F"}
{"k": 1678, "fast": "R", "gen": "R"}
{"k": 1680, "fast": "R", "gen": "R"}
{"k": 1687, "fast": "R", "gen": "R"}
{"k": 1690, "fast": "F", "gen": "F"}
{"k": 1691, "fast": "F", "gen": "F"}
{"k": 1692, "fast": "R", "gen": "R"}
{"k": 1693, "fast": "E", "gen": "E"}
{"k": 1694, "fast": "E", "gen": "E"}
{"k": 1695, "fast": "E", "gen": "E"}
{"k": 1696, "fast": "E", "gen": "E"}
{"k": 1697, "fast": "R", "gen": "R"}
{"k": 1698, "fast": "E", "gen": "E"}
{"k": 1699, "fast": "E", "gen": "E"}
{"k": 1702, "fast": "E", "gen": "E"}
{"k": 1703, "fast": "E", "gen": "E"}
{"k": 1704, "fast": "E", "gen": "E"}
{"k": 1708, "fast": "F", "gen": "F"}
{"k": 1709, "fast": "F", "gen": "F"}
{"k": 1710, "fast": "E", "gen": "E"}
{"k": 1715, "fast": "F", "gen": "F"}
{"k": 1717, "fast": "F", "gen": "F"}
{"k": 1720, "fast": "F", "gen": "F"}
{"k": 1721, "fast": "F", "gen": "F"}
{"k": 1723, "fast": "F", "gen": "F"}
{"k": 1724, "fast": "F", "gen": "F"}
{"k": 1725, "fast": "F", "gen": "F"}
{"k": 1726, "fast": "E", "gen": "E"}
{"k": 1727, "fast": "E", "gen": "E"}
{"k": 1728, "fast": "R", "gen": "R"}
{"k": 1732, "fast": "F", "gen": "F"}
{"k": 1733, "fast": "E", "gen": "E"}
{"k": 1738, "fast": "F", "gen": "F"}
{"k": 1740, "fast": "F", "gen": "F"}
{"k": 1741, "fast": "F", "gen": "F"}
{"k": 1742, "fast": "F", "gen": "F"}
{"k": 1760, "fast": "R", "gen": "R"}
{"k": 1768, "fast": "E", "gen": "E"}
{"k": 1804, "fast": "E", "gen": "E"}
{"k": 1811, "fast": "E", "gen": "E"}
{"k": 1812, "fast": "E", "gen": "E"}
{"k": 1813, "fast": "E", "gen": "E"}
{"k": 1814, "fast": "E", "gen": "E"}
{"k": 1815, "fast": "E", "gen": "E"}
{"k": 1816, "fast": "R", "gen": "R"}
{"k": 1821, "fast": "E", "gen": "E"}
{"k": 1823, "fast": "E", "gen": "E"}
{"k": 1825, "fast": "E", "gen": "E"}
{"k": 1826, "fast": "E", "gen": "E"}
{"k": 1829, "fast": "E", "gen": "E"}
{"k": 1831, "fast": "E", "gen": "E"}
{"k": 1832, "fast": "E", "gen": "E"}
{"k": 1833, "fast": "E", "gen": "E"}
{"k": 1837, "fast": "E", "gen": "E"}
{"k": 1841, "fast": "E", "gen": "E"}
{"k": 1842, "fast": "E", "gen": "E"}
{"k": 1844, "fast": "E", "gen": "E"}
{"k": 1845, "fast": "E", "gen": "E"}
{"k": 1849, "fast": "E", "gen": "E"}
{"k": 1858, "fast": "E", "gen": "E"}
{"k": 1859, "fast": "E", "gen": "E"}
{"k": 1860, "fast": "E", "gen": "E"}
{"k": 1862, "fast": "E", "gen": "E"}
{"k": 1863, "fast": "E", "gen": "E"}
{"k": 1864, "fast": "E", "gen": "E"}
{"k": 1866, "fast": "E", "gen": "E"}
{"k": 1870, "fast": "E", "gen": "E"}
{"k": 1872, "fast": "E", "gen": "E"}
{"k": 1873, "fast": "E", "gen": "E"}
{"k": 1875, "fast": "E", "gen": "E"}
{"k": 1880, "fast": "E", "gen": "E"}
{"k": 1883, "fast": "E", "gen": "E"}
{"k": 1885, "fast": "E", "gen": "E"}
{"k": 1886, "fast": "E", "gen": "E"}
{"k": 1887, "fast": "E", "gen": "E"}
{"k": 1888, "fast": "E", "gen": "E"}
{"k": 1889, "fast": "E", "gen": "E"}
{"k": 1894, "fast": "E", "gen": "E"}
{"k": 1897, "fast": "R", "gen": "R"}
{"k": 1900, "fast": "E", "gen": "E"}
{"k": 1906, "fast": "E", "gen": "E"}
{"k": 1907, "fast": "E", "gen": "E"}
{"k": 1910, "fast": "E", "gen": "E"}
{"k": 1913, "fast": "E", "gen": "E"}
{"k": 1914, "fast": "E", "gen": "E"}
{"k": 1922, "fast": "E", "gen": "E"}
{"k": 1936, "fast": "E", "gen": "E"}
{"k": 1942, "fast": "E", "gen": "E"}
{"k": 1977, "fast": "E", "gen": "E"}
{"k": 1978, "fast": "E", "gen": "E"}
{"k": 1993, "fast": "R", "gen": "R"}
{"k": 1996, "fast": "E", "gen": "E"}
{"k": 1997, "fast": "E", "gen": "E"}
{"k": 1998, "fast": "E", "gen": "E"}
{"k": 2001, "fast": "E", "gen": "E"}
{"k": 2016, "fast": "E", "gen": "E"}
{"k": 2017, "fast": "E", "gen": "E"}
{"k": 2018, "fast": "E", "gen": "E"}
{"k": 2021, "fast": "E", "gen": "E"}
{"k": 2026, "fast": "E", "gen": "E"}
{"k": 2036, "fast": "E", "gen": "E"}
{"k": 2037, "fast": "R", "gen": "R"}
{"k": 2045, "fast": "E", "gen": "E"}
{"k": 2048, "fast": "E", "gen": "E"}
{"k": 2049, "fast": "E", "gen": "E"}
{"k": 2050, "fast": "E", "gen": "E"}
{"k": 2062, "fast": "R", "gen": "R"}
{"k": 2066, "fast": "E", "gen": "E"}
{"k": 2070, "fast": "E", "gen": "E"}
{"k": 2074, "fast": "E", "gen": "E"}
{"k": 2075, "fast": "E", "gen": "E"}
{"k": 2088, "fast": "E", "gen": "E"}
{"k": 2089, "fast": "E", "gen": "E"}
{"k": 2090, "fast": "E", "gen": "E"}
{"k": 2092, "fast": "E", "gen": "E"}
{"k": 2093, "fast": "E", "gen": "E"}
{"k": 2097, "fast": "E", "gen": "E"}
{"k": 2109, "fast": "E", "gen": "E"}
{"k": 2110, "fast": "E", "gen": "E"}
{"k": 2115, "fast": "E", "gen": "E"}
{"k": 2116, "fast": "E", "gen": "E"}
{"k": 2120, "fast": "E", "gen": "E"}
{"k": 2127, "fast": "E", "gen": "E"}
{"k": 2132, "fast": "E", "gen": "E"}
{"k": 2134, "fast": "E", "gen": "E"}
{"k": 2135, "fast": "E", "gen": "E"}
{"k": 2142, "fast": "E", "gen": "E"}
{"k": 2145, "fast": "E", "gen": "E"}
{"k": 2146, "fast": "R", "gen": "R"}
{"k": 2148, "fast": "R", "gen": "R"}
{"k": 2149, "fast": "E", "gen": "E"}
{"k": 2154, "fast": "E", "gen": "E"}
{"k": 2162, "fast": "E", "gen": "E"}
{"k": 2178, "fast": "E", "gen": "E"}
{"k": 2183, "fast": "E", "gen": "E"}
{"k": 2185, "fast": "E", "gen": "E"}
{"k": 2186, "fast": "R", "gen": "R"}
{"k": 2207, "fast": "E", "gen": "E"}
{"k": 2210, "fast": "E", "gen": "E"}
{"k": 2211, "fast": "E", "gen": "E"}
{"k": 2217, "fast": "R", "gen": "R"}
{"k": 2218, "fast": "R", "gen": "R"}
{"k": 2222, "fast": "E", "gen": "E"}
{"k": 2226, "fast": "E", "gen": "E"}
{"k": 2228, "fast": "R", "gen": "R"}
{"k": 2229, "fast": "E", "gen": "E"}
{"k": 2239, "fast": "E", "gen": "E"}
{"k": 2241, "fast": "E", "gen": "E"}
{"k": 2242, "fast": "E", "gen": "E"}
{"k": 2244, "fast": "E", "gen": "E"}
{"k": 2245, "fast": "E", "gen": "E"}
{"k": 2246, "fast": "E", "gen": "E"}
{"k": 2249, "fast": "E", "gen": "E"}
{"k": 2252, "fast": "E", "gen": "E"}
{"k": 2254, "fast": "E", "gen": "E"}
{"k": 2255, "fast": "E", "gen": "E"}
{"k": 2258, "fast": "E", "gen": "E"}
{"k": 2261, "fast": "E", "gen": "E"}
{"k": 2270, "fast": "E", "gen": "E"}
{"k": 2271, "fast": "E", "gen": "E"}
{"k": 2272, "fast": "E", "gen": "E"}
{"k": 2273, "fast": "E", "gen": "E"}
{"k": 2274, "fast": "E", "gen": "E"}
{"k": 2281, "fast": "E", "gen": "E"}
{"k": 2285, "fast": "R", "gen": "R"}
{"k": 2286, "fast": "E", "gen": "E"}
{"k": 2289, "fast": "E", "gen": "E"}
{"k": 2290, "fast": "E", "gen": "E"}
{"k": 2292, "fast": "E", "gen": "E"}
{"k": 2294, "fast": "E", "gen": "E"}
{"k": 2297, "fast": "E", "gen": "E"}
{"k": 2300, "fast": "E", "gen": "E"}
{"k": 2306, "fast": "E", "gen": "E"}
{"k": 2308, "fast": "E", "gen": "E"}
{"k": 2309, "fast": "E", "gen": "E"}
{"k": 2310, "fast": "E", "gen": "E"}
{"k": 2313, "fast": "E", "gen": "E"}
{"k": 2323, "fast": "E", "gen": "E"}
{"k": 2325, "fast": "R", "gen": "R"}
{"k": 2326, "fast": "E", "gen": "E"}
{"k": 2327, "fast": "E", "gen": "E"}
{"k": 2329, "fast": "E", "gen": "E"}
{"k": 2330, "fast": "E", "gen": "E"}
{"k": 2332, "fast": "E", "gen": "E"}
{"k": 2334, "fast": "E", "gen": "E"}
{"k": 2335, "fast": "E", "gen": "E"}
{"k": 2362, "fast": "E", "gen": "E"}
{"k": 2363, "fast": "E", "gen": "E"}
{"k": 2364, "fast": "E", "gen": "E"}
{"k": 2371, "fast": "E", "gen": "E"}
{"k": 2372, "fast": "E", "gen": "E"}
{"k": 2373, "fast": "E", "gen": "E"}
{"k": 2388, "fast": "E", "gen": "E"}
{"k": 2390, "fast": "E", "gen": "E"}
{"k": 2394, "fast": "E", "gen": "E"}
{"k": 2396, "fast": "E", "gen": "E"}
{"k": 2397, "fast": "E", "gen": "E"}
{"k": 2399, "fast": "E", "gen": "E"}
{"k": 2401, "fast": "E", "gen": "E"}
{"k": 2403, "fast": "E", "gen": "E"}
{"k": 2415, "fast": "E", "gen": "E"}
{"k": 2416, "fast": "R", "gen": "R"}
{"k": 2418, "fast": "E", "gen": "E"}
{"k": 2419, "fast": "E", "gen": "E"}
{"k": 2420, "fast": "E", "gen": "E"}
{"k": 2424, "fast": "E", "gen": "E"}
{"k": 2428, "fast": "E", "gen": "E"}
{"k": 2429, "fast": "E", "gen": "E"}
{"k": 2433, "fast": "E", "gen": "E"}
{"k": 2434, "fast": "E", "gen": "E"}
{"k": 2436, "fast": "E", "gen": "E"}
{"k": 2441, "fast": "E", "gen": "E"}
{"k": 2444, "fast": "E", "gen": "E"}
{"k": 2445, "fast": "E", "gen": "E"}
{"k": 2447, "fast": "E", "gen": "E"}
{"k": 2449, "fast": "E", "gen": "E"}
{"k": 2451, "fast": "E", "gen": "E"}
{"k": 2455, "fast": "E", "gen": "E"}
{"k": 2457, "fast": "E", "gen": "E"}
{"k": 2458, "fast": "E", "gen": "E"}
{"k": 2459, "fast": "E", "gen": "E"}
{"k": 2460, "fast": "E", "gen": "E"}
{"k": 2461, "fast": "E", "gen": "E"}
{"k": 2462, "fast": "E", "gen": "E"}
{"k": 2464, "fast": "E", "gen": "E"}
{"k": 2465, "fast": "E", "gen": "E"}
{"k": 2467, "fast": "E", "gen": "E"}
{"k": 2468, "fast": "E", "gen": "E"}
{"k": 2469, "fast": "E", "gen": "E"}
{"k": 2470, "fast": "E", "gen": "E"}
{"k": 2471, "fast": "E", "gen": "E"}
{"k": 2473, "fast": "E", "gen": "E"}
{"k": 2479, "fast": "E", "gen": "E"}
{"k": 2480, "fast": "E", "gen": "E"}
{"k": 2488, "fast": "E", "gen": "E"}
{"k": 2489, "fast": "E", "gen": "E"}
{"k": 2491, "fast": "E", "gen": "E"}
{"k": 2492, "fast": "E", "gen": "E"}
{"k": 2493, "fast": "E", "gen": "E"}
{"k": 2494, "fast": "E", "gen": "E"}
{"k": 2495, "fast": "E", "gen": "E"}
{"k": 2498, "fast": "E", "gen": "E"}
{"k": 2503, "fast": "E", "gen": "E"}
{"k": 2507, "fast": "E", "gen": "E"}
{"k": 2511, "fast": "E", "gen": "E"}
{"k": 2512, "fast": "E", "gen": "E"}
{"k": 2513, "fast": "E", "gen": "E"}
{"k": 2526, "fast": "E", "gen": "E"}
{"k": 2527, "fast": "E", "gen": "E"}
{"k": 2531, "fast": "E", "gen": "E"}
{"k": 2532, "fast": "E", "gen": "E"}
{"k": 2534, "fast": "E", "gen": "E"}
{"k": 2536, "fast": "E", "gen": "E"}
{"k": 2538, "fast": "E", "gen": "E"}
{"k": 2540, "fast": "E", "gen": "E"}
{"k": 2542, "fast": "E", "gen": "E"}
{"k": 2546, "fast": "E", "gen": "E"}
{"k": 2547, "fast": "E", "gen": "E"}
{"k": 2548, "fast": "E", "gen": "E"}
{"k": 2549, "fast": "E", "gen": "E"}
{"k": 2550, "fast": "E", "gen": "E"}
{"k": 2551, "fast": "E", "gen": "E"}
{"k": 2555, "fast": "R", "gen": "R"}
{"k": 2571, "fast": "R", "gen": "R"}
{"k": 2573, "fast": "R", "gen": "R"}
{"k": 2574, "fast": "E", "gen": "E"}
{"k": 2575, "fast": "E", "gen": "E"}
{"k": 2576, "fast": "E", "gen": "E"}
{"k": 2577, "fast": "E", "gen": "E"}
{"k": 2578, "fast": "E", "gen": "E"}
{"k": 2579, "fast": "E", "gen": "E"}
{"k": 2580, "fast": "E", "gen": "E"}
{"k": 2581, "fast": "E", "gen": "E"}
{"k": 2583, "fast": "E", "gen": "E"}
{"k": 2584, "fast": "E", "gen": "E"}
{"k": 2586, "fast": "E", "gen": "E"}
{"k": 2588, "fast": "E", "gen": "E"}
{"k": 2598, "fast": "E", "gen": "E"}
{"k": 2599, "fast": "E", "gen": "E"}
{"k": 2603, "fast": "E", "gen": "E"}
{"k": 2610, "fast": "R", "gen": "R"}
{"k": 2612, "fast": "E", "gen": "E"}
{"k": 2618, "fast": "E", "gen": "E"}
{"k": 2622, "fast": "R", "gen": "R"}
{"k": 2623, "fast": "R", "gen": "R"}
{"k": 2624, "fast": "R", "gen": "R"}
{"k": 2625, "fast": "R", "gen": "R"}
{"k": 2627, "fast": "R", "gen": "R"}
{"k": 2628, "fast": "R", "gen": "R"}
{"k": 2634, "fast": "E", "gen": "E"}
{"k": 2635, "fast": "E", "gen": "E"}
{"k": 2636, "fast": "E", "gen": "E"}
{"k": 2637, "fast": "E", "gen": "E"}
{"k": 2638, "fast": "E", "gen": "E"}
{"k": 2641, "fast": "R", "gen": "R"}
{"k": 2643, "fast": "E", "gen": "E"}
{"k": 2644, "fast": "E", "gen": "E"}
{"k": 2650, "fast": "R", "gen": "R"}
{"k": 2651, "fast": "R", "gen": "R"}
{"k": 2659, "fast": "E", "gen": "E"}
{"k": 2663, "fast": "E", "gen": "E"}
{"k": 2665, "fast": "E", "gen": "E"}
{"k": 2669, "fast": "E", "gen": "E"}
{"k": 2670, "fast": "E", "gen": "E"}
{"k": 2674, "fast": "E", "gen": "E"}
{"k": 2675, "fast": "E", "gen": "E"}
{"k": 2678, "fast": "E", "gen": "E"}
{"k": 2679, "fast": "E", "gen": "E"}
{"k": 2680, "fast": "R", "gen": "R"}
{"k": 2681, "fast": "E", "gen": "E"}
{"k": 2682, "fast": "E", "gen": "E"}
{"k": 2685, "fast": "E", "gen": "E"}
{"k": 2686, "fast": "E", "gen": "E"}
{"k": 2687, "fast": "E", "gen": "E"}
{"k": 2689, "fast": "E", "gen": "E"}
{"k": 2690, "fast": "E", "gen": "E"}
{"k": 2694, "fast": "E", "gen": "E"}
{"k": 2698, "fast": "E", "gen": "E"}
{"k": 2701, "fast": "E", "gen": "E"}
{"k": 2702, "fast": "E", "gen": "E"}
{"k": 2703, "fast": "E", "gen": "E"}
{"k": 2707, "fast": "E", "gen": "E"}
{"k": 2708, "fast": "E", "gen": "E"}
{"k": 2709, "fast": "E", "gen": "E"}
{"k": 2716, "fast": "E", "gen": "E"}
{"k": 2723, "fast": "E", "gen": "E"}
{"k": 2725, "fast": "E", "gen": "E"}
{"k": 2726, "fast": "E", "gen": "E"}
{"k": 2734, "fast": "E", "gen": "E"}
{"k": 2735, "fast": "E", "gen": "E"}
{"k": 2736, "fast": "E", "gen": "E"}
{"k": 2740, "fast": "E", "gen": "E"}
{"k": 2741, "fast": "E", "gen": "E"}
{"k": 2743, "fast": "E", "gen": "E"}
{"k": 2748, "fast": "E", "gen": "E"}
{"k": 2751, "fast": "E", "gen": "E"}
{"k": 2753, "fast": "E", "gen": "E"}
{"k": 2763, "fast": "E", "gen": "E"}
{"k": 2764, "fast": "E", "gen": "E"}
{"k": 2765, "fast": "E", "gen": "E"}
{"k": 2768, "fast": "E", "gen": "E"}
{"k": 2772, "fast": "E", "gen": "E"}
{"k": 2780, "fast": "R", "gen": "R"}
{"k": 2782, "fast": "R", "gen": "R"}
{"k": 2785, "fast": "E", "gen": "E"}
{"k": 2794, "fast": "E", "gen": "E"}
{"k": 2795, "fast": "E", "gen": "E"}
{"k": 2796, "fast": "E", "gen": "E"}
{"k": 2797, "fast": "E", "gen": "E"}
{"k": 2799, "fast": "R", "gen": "R"}
{"k": 2814, "fast": "E", "gen": "E"}
{"k": 2820, "fast": "E", "gen": "E"}
{"k": 2821, "fast": "E", "gen": "E"}
{"k": 2822, "fast": "E", "gen": "E"}
{"k": 2823, "fast": "E", "gen": "E"}
{"k": 2824, "fast": "E", "gen": "E"}
{"k": 2825, "fast": "E", "gen": "E"}
{"k": 2831, "fast": "E", "gen": "E"}
{"k": 2832, "fast": "E", "gen": "E"}
{"k": 2833, "fast": "E", "gen": "E"}
{"k": 2837, "fast": "E", "gen": "E"}
{"k": 2841, "fast": "R", "gen": "R"}
{"k": 2843, "fast": "E", "gen": "E"}
{"k": 2844, "fast": "E", "gen": "E"}
{"k": 2845, "fast": "E", "gen": "E"}
{"k": 2846, "fast": "E", "gen": "E"}
{"k": 2847, "fast": "E", "gen": "E"}
{"k": 2849, "fast": "E", "gen": "E"}
{"k": 2850, "fast": "E", "gen": "E"}
{"k": 2851, "fast": "E", "gen": "E"}
{"k": 2852, "fast": "E", "gen": "E"}
{"k": 2858, "fast": "E", "gen": "E"}
{"k": 2859, "fast": "E", "gen": "E"}
{"k": 2860, "fast": "E", "gen": "E"}
{"k": 2863, "fast": "E", "gen": "E"}
{"k": 2864, "fast": "E", "gen": "E"}
{"k": 2868, "fast": "R", "gen": "R"}
{"k": 2869, "fast": "E", "gen": "E"}
{"k": 2872, "fast": "E", "gen": "E"}
{"k": 2874, "fast": "E", "gen": "E"}
{"k": 2876, "fast": "E", "gen": "E"}
{"k": 2877, "fast": "E", "gen": "E"}
{"k": 2880, "fast": "E", "gen": "E"}
{"k": 2884, "fast": "E", "gen": "E"}
{"k": 2887, "fast": "E", "gen": "E"}
{"k": 2895, "fast": "E", "gen": "E"}
{"k": 2900, "fast": "R", "gen": "R"}
{"k": 2901, "fast": "R", "gen": "R"}
{"k": 2902, "fast": "R", "gen": "R"}
{"k": 2903, "fast": "R", "gen": "R"}
{"k": 2904, "fast": "E", "gen": "E"}
{"k": 2905, "fast": "E", "gen": "E"}
{"k": 2921, "fast": "E", "gen": "E"}
{"k": 2922, "fast": "E", "gen": "E"}
{"k": 2923, "fast": "E", "gen": "E"}
{"k": 2926, "fast": "E", "gen": "E"}
{"k": 2927, "fast": "E", "gen": "E"}
{"k": 2929, "fast": "E", "gen": "E"}
{"k": 2931, "fast": "E", "gen": "E"}
{"k": 2938, "fast": "E", "gen": "E"}
{"k": 2939, "fast": "E", "gen": "E"}
{"k": 2940, "fast": "E", "gen": "E"}
{"k": 2942, "fast": "E", "gen": "E"}
{"k": 2943, "fast": "E", "gen": "E"}
{"k": 2944, "fast": "E", "gen": "E"}
{"k": 2945, "fast": "R", "gen": "R"}
{"k": 2947, "fast": "E", "gen": "E"}
{"k": 2951, "fast": "E", "gen": "E"}
{"k": 2952, "fast": "E", "gen": "E"}
{"k": 2953, "fast": "E", "gen": "E"}
{"k": 2954, "fast": "E", "gen": "E"}
{"k": 2956, "fast": "E", "gen": "E"}
{"k": 2958, "fast": "E", "gen": "E"}
{"k": 2962, "fast": "E", "gen": "E"}
{"k": 2963, "fast": "E", "gen": "E"}
{"k": 2965, "fast": "E", "gen": "E"}
{"k": 2968, "fast": "E", "gen": "E"}
{"k": 2970, "fast": "E", "gen": "E"}
{"k": 2971, "fast": "E", "gen": "E"}
{"k": 2972, "fast": "E", "gen": "E"}
{"k": 2975, "fast": "E", "gen": "E"}
{"k": 2976, "fast": "R", "gen": "R"}
{"k": 2977, "fast": "R", "gen": "R"}
{"k": 2978, "fast": "E", "gen": "E"}
{"k": 2979, "fast": "E", "gen": "E"}
{"k": 2982, "fast": "F", "gen": "F"}
{"k": 2987, "fast": "E", "gen": "E"}
{"k": 2988, "fast": "R", "gen": "R"}
{"k": 2990, "fast": "R", "gen": "R"}
{"k": 2991, "fast": "E", "gen": "E"}
{"k": 2994, "fast": "R", "gen": "R"}
{"k": 2997, "fast": "E", "gen": "E"}
{"k": 3000, "fast": "E", "gen": "E"}
{"k": 3003, "fast": "E", "gen": "E"}
{"k": 3004, "fast": "R", "gen": "R"}
{"k": 3005, "fast": "E", "gen": "E"}
{"k": 3006, "fast": "E", "gen": "E"}
{"k": 3007, "fast": "R", "gen": "R"}
{"k": 3009, "fast": "R", "gen": "R"}
{"k": 3016, "fast": "E", "gen": "E"}
{"k": 3018, "fast": "R", "gen": "R"}
{"k": 3020, "fast": "R", "gen": "R"}
{"k": 3028, "fast": "F", "gen": "F"}
{"k": 3029, "fast": "E", "gen": "E"}
{"k": 3030, "fast": "R", "gen": "R"}
{"k": 3031, "fast": "E", "gen": "E"}
{"k": 3033, "fast": "E", "gen": "E"}
{"k": 3034, "fast": "R", "gen": "R"}
{"k": 3035, "fast": "R", "gen": "R"}
{"k": 3036, "fast": "E", "gen": "E"}
{"k": 3040, "fast": "E", "gen": "E"}
{"k": 3046, "fast": "E", "gen": "E"}
{"k": 3047, "fast": "E", "gen": "E"}
{"k": 3050, "fast": "E", "gen": "E"}
{"k": 3051, "fast": "E", "gen": "E"}
{"k": 3055, "fast": "E", "gen": "E"}
{"k": 3056, "fast": "E", "gen": "E"}
{"k": 3087, "fast": "E", "gen": "E"}
{"k": 3090, "fast": "E", "gen": "E"}
{"k": 3091, "fast": "E", "gen": "E"}
{"k": 3092, "fast": "E", "gen": "E"}
{"k": 3093, "fast": "E", "gen": "E"}
{"k": 3094, "fast": "E", "gen": "E"}
{"k": 3096, "fast": "E", "gen": "E"}
{"k": 3098, "fast": "E", "gen": "E"}
{"k": 3101, "fast": "E", "gen": "E"}
{"k": 3105, "fast": "E", "gen": "E"}
{"k": 3108, "fast": "E", "gen": "E"}
{"k": 3109, "fast": "E", "gen": "E"}
{"k": 3110, "fast": "E", "gen": "E"}
{"k": 3111, "fast": "E", "gen": "E"}
{"k": 3112, "fast": "E", "gen": "E"}
{"k": 3113, "fast": "E", "gen": "E"}
{"k": 3114, "fast": "E", "gen": "E"}
{"k": 3115, "fast": "E", "gen": "E"}
{"k": 3116, "fast": "E", "gen": "E"}
{"k": 3119, "fast": "E", "gen": "E"}
{"k": 3128, "fast": "E", "gen": "E"}
{"k": 3129, "fast": "E", "gen": "E"}
{"k": 3142, "fast": "E", "gen": "E"}
{"k": 3143, "fast": "E", "gen": "E"}
{"k": 3178, "fast": "R", "gen": "R"}
{"k": 3179, "fast": "E", "gen": "E"}
{"k": 3184, "fast": "R", "gen": "R"}
{"k": 3186, "fast": "E", "gen": "E"}
{"k": 3217, "fast": "E", "gen": "E"}
{"k": 3219, "fast": "E", "gen": "E"}
{"k": 3236, "fast": "E", "gen": "E"}
{"k": 3237, "fast": "E", "gen": "E"}
{"k": 3241, "fast": "E", "gen": "E"}
{"k": 3242, "fast": "E", "gen": "E"}
{"k": 3243, "fast": "E", "gen": "E"}
{"k": 3244, "fast": "E", "gen": "E"}
{"k": 3245, "fast": "E", "gen": "E"}
{"k": 3246, "fast": "E", "gen": "E"}
{"k": 3247, "fast": "E", "gen": "E"}
{"k": 3248, "fast": "E", "gen": "E"}
{"k": 3249, "fast": "E", "gen": "E"}
{"k": 3250, "fast": "R", "gen": "R"}
{"k": 3252, "fast": "R", "gen": "R"}
{"k": 3257, "fast": "R", "gen": "R"}
{"k": 3271, "fast": "E", "gen": "E"}
{"k": 3272, "fast": "E", "gen": "E"}
{"k": 3273, "fast": "F", "gen": "F"}
{"k": 3280, "fast": "F", "gen": "F"}
{"k": 3281, "fast": "F", "gen": "F"}
{"k": 3282, "fast": "E", "gen": "E"}
{"k": 3283, "fast": "R", "gen": "R"}
{"k": 3284, "fast": "E", "gen": "E"}
{"k": 3285, "fast": "R", "gen": "R"}
{"k": 3286, "fast": "R", "gen": "R"}
{"k": 3288, "fast": "R", "gen": "R"}
{"k": 3294, "fast": "E", "gen": "E"}
{"k": 3297, "fast": "E", "gen": "E"}
{"k": 3305, "fast": "F", "gen": "F"}
{"k": 3306, "fast": "F", "gen": "F"}
{"k": 3307, "fast": "F", "gen": "F"}
{"k": 3311, "fast": "E", "gen": "E"}
{"k": 3312, "fast": "E", "gen": "E"}
{"k": 3313, "fast": "E", "gen": "E"}
{"k": 3315, "fast": "E", "gen": "E"}
{"k": 3316, "fast": "E", "gen": "E"}
{"k": 3317, "fast": "E", "gen": "E"}
{"k": 3319, "fast": "E", "gen": "E"}
{"k": 3326, "fast": "R", "gen": "R"}
{"k": 3335, "fast": "R", "gen": "R"}
{"k": 3336, "fast": "E", "gen": "E"}
{"k": 3337, "fast": "R", "gen": "R"}
{"k": 3341, "fast": "R", "gen": "R"}
{"k": 3342, "fast": "R", "gen": "R"}
{"k": 3343, "fast": "E", "gen": "E"}
{"k": 3344, "fast": "E", "gen": "E"}
{"k": 3345, "fast": "R", "gen": "R"}
{"k": 3346, "fast": "R", "gen": "R"}
{"k": 3354, "fast": "E", "gen": "E"}
{"k": 3361, "fast": "R", "gen": "R"}
{"k": 3363, "fast": "E", "gen": "E"}
{"k": 3365, "fast": "R", "gen": "R"}
{"k": 3366, "fast": "E", "gen": "E"}
{"k": 3367, "fast": "R", "gen": "R"}
{"k": 3368, "fast": "R", "gen": "R"}
{"k": 3370, "fast": "R", "gen": "R"}
{"k": 3373, "fast": "R", "gen": "R"}
{"k": 3374, "fast": "E", "gen": "E"}
{"k": 3381, "fast": "R", "gen": "R"}
{"k": 3383, "fast": "E", "gen": "E"}
{"k": 3386, "fast": "E", "gen": "E"}
{"k": 3387, "fast": "E", "gen": "E"}
{"k": 3388, "fast": "R", "gen": "R"}
{"k": 3389, "fast": "R", "gen": "R"}
{"k": 3390, "fast": "E", "gen": "E"}
{"k": 3391, "fast": "E", "gen": "E"}
{"k": 3392, "fast": "R", "gen": "R"}
{"k": 3393, "fast": "E", "gen": "E"}
{"k": 3394, "fast": "E", "gen": "E"}
{"k": 3395, "fast": "R", "gen": "R"}
{"k": 3396, "fast": "E", "gen": "E"}
{"k": 3397, "fast": "E", "gen": "E"}
{"k": 3398, "fast": "E", "gen": "E"}
{"k": 3399, "fast": "R", "gen": "R"}
{"k": 3400, "fast": "E", "gen": "E"}
{"k": 3401, "fast": "E", "gen": "E"}
{"k": 3402, "fast": "E", "gen": "E"}
{"k": 3403, "fast": "E", "gen": "E"}
{"k": 3404, "fast": "E", "gen": "E"}
{"k": 3405, "fast": "R", "gen": "R"}
{"k": 3406, "fast": "E", "gen": "E"}
{"k": 3407, "fast": "R", "gen": "R"}
{"k": 3408, "fast": "E", "gen": "E"}
{"k": 3409, "fast": "E", "gen": "E"}
{"k": 3410, "fast": "E", "gen": "E"}
{"k": 3411, "fast": "E", "gen": "E"}
{"k": 3412, "fast": "R", "gen": "R"}
{"k": 3413, "fast": "E", "gen": "E"}
{"k": 3414, "fast": "E", "gen": "E"}
{"k": 3415, "fast": "R", "gen": "R"}
{"k": 3416, "fast": "E", "gen": "E"}
{"k": 3417, "fast": "E", "gen": "E"}
{"k": 3418, "fast": "R", "gen": "R"}
{"k": 3429, "fast": "E", "gen": "E"}
{"k": 3441, "fast": "E", "gen": "E"}
{"k": 3446, "fast": "E", "gen": "E"}
{"k": 3447, "fast": "R", "gen": "R"}
{"k": 3455, "fast": "R", "gen": "R"}
{"k": 3459, "fast": "E", "gen": "E"}
{"k": 3486, "fast": "R", "gen": "R"}
{"k": 3487, "fast": "E", "gen": "E"}
{"k": 3488, "fast": "R", "gen": "R"}
{"k": 3494, "fast": "E", "gen": "E"}
{"k": 3498, "fast": "E", "gen": "E"}
{"k": 3506, "fast": "E", "gen": "E"}
{"k": 3524, "fast": "E", "gen": "E"}
{"k": 3552, "fast": "E", "gen": "E"}
{"k": 3581, "fast": "R", "gen": "R"}
{"k": 3585, "fast": "E", "gen": "E"}
{"k": 3588, "fast": "R", "gen": "R"}
{"k": 3589, "fast": "E", "gen": "E"}
{"k": 3590, "fast": "R", "gen": "R"}
{"k": 3591, "fast": "E", "gen": "E"}
{"k": 3592, "fast": "E", "gen": "E"}
{"k": 3593, "fast": "E", "gen": "E"}
{"k": 3596, "fast": "E", "gen": "E"}
{"k": 3604, "fast": "R", "gen": "R"}
{"k": 3605, "fast": "R", "gen": "R"}
{"k": 3611, "fast": "E", "gen": "E"}
{"k": 3625, "fast": "E", "gen": "E"}
{"k": 3626, "fast": "E", "gen": "E"}
{"k": 3635, "fast": "E", "gen": "E"}
{"k": 3641, "fast": "F", "gen": "F"}
{"k": 3642, "fast": "E", "gen": "E"}
{"k": 3647, "fast": "E", "gen": "E"}
{"k": 3648, "fast": "R", "gen": "R"}
{"k": 3649, "fast": "E", "gen": "E"}
{"k": 3650, "fast": "E", "gen": "E"}
{"k": 3652, "fast": "E", "gen": "E"}
{"k": 3654, "fast": "E", "gen": "E"}
{"k": 3669, "fast": "E", "gen": "E"}
{"k": 3677, "fast": "E", "gen": "E"}
{"k": 3692, "fast": "F", "gen": "F"}
{"k": 3700, "fast": "E", "gen": "E"}
{"k": 3706, "fast": "E", "gen": "E"}
{"k": 3710, "fast": "E", "gen": "E"}
{"k": 3723, "fast": "E", "gen": "E"}
{"k": 3725, "fast": "E", "gen": "E"}
{"k": 3737, "fast": "E", "gen": "E"}
{"k": 3738, "fast": "E", "gen": "E"}
{"k": 3739, "fast": "R", "gen": "R"}
{"k": 3740, "fast": "R", "gen": "R"}
{"k": 3741, "fast": "R", "gen": "R"}
{"k": 3742, "fast": "R", "gen": "R"}
{"k": 3743, "fast": "R", "gen": "R"}
{"k": 3744, "fast": "R", "gen": "R"}
{"k": 3745, "fast": "R", "gen": "R"}
{"k": 3746, "fast": "E", "gen": "E"}
{"k": 3747, "fast": "E", "gen": "E"}
{"k": 3748, "fast": "E", "gen": "E"}
{"k": 3749, "fast": "E", "gen": "E"}
{"k": 3750, "fast": "R", "gen": "R"}
{"k": 3751, "fast": "R", "gen": "R"}
{"k": 3752, "fast": "R", "gen": "R"}
{"k": 3753, "fast": "E", "gen": "E"}
{"k": 3756, "fast": "R", "gen": "R"}
{"k": 3757, "fast": "R", "gen": "R"}
{"k": 3758, "fast": "R", "gen": "R"}
{"k": 3759, "fast": "R", "gen": "R"}
{"k": 3763, "fast": "R", "gen": "R"}
{"k": 3764, "fast": "E", "gen": "E"}
{"k": 3768, "fast": "E", "gen": "E"}
{"k": 3769, "fast": "E", "gen": "E"}
{"k": 3770, "fast": "R", "gen": "R"}
{"k": 3771, "fast": "E", "gen": "E"}
{"k": 3772, "fast": "R", "gen": "R"}
{"k": 3773, "fast": "E", "gen": "E"}
{"k": 3774, "fast": "R", "gen": "R"}
{"k": 3775, "fast": "R", "gen": "R"}
{"k": 3776, "fast": "E", "gen": "E"}
{"k": 3777, "fast": "E", "gen": "E"}
{"k": 3778, "fast": "R", "gen": "R"}
{"k": 3779, "fast": "E", "gen": "E"}
{"k": 3780, "fast": "E", "gen": "E"}
{"k": 3781, "fast": "E", "gen": "E"}
{"k": 3782, "fast": "R", "gen": "R"}
{"k": 3783, "fast": "E", "gen": "E"}
{"k": 3784, "fast": "R", "gen": "R"}
{"k": 3785, "fast": "R", "gen": "R"}
{"k": 3786, "fast": "E", "gen": "E"}
{"k": 3833, "fast": "E", "gen": "E"}
{"k": 3834, "fast": "E", "gen": "E"}
{"k": 3835, "fast": "R", "gen": "R"}
{"k": 3836, "fast": "E", "gen": "E"}
{"k": 3837, "fast": "R", "gen": "R"}
{"k": 3842, "fast": "E", "gen": "E"}
{"k": 3844, "fast": "E", "gen": "E"}
{"k": 3845, "fast": "E", "gen": "E"}
{"k": 3847, "fast": "R", "gen": "R"}
{"k": 3849, "fast": "E", "gen": "E"}
{"k": 3850, "fast": "R", "gen": "R"}
{"k": 3851, "fast": "R", "gen": "R"}
{"k": 3852, "fast": "E", "gen": "E"}
{"k": 3853, "fast": "R", "gen": "R"}
{"k": 3854, "fast": "E", "gen": "E"}
{"k": 3855, "fast": "E", "gen": "E"}
{"k": 3857, "fast": "E", "gen": "E"}
{"k": 3858, "fast": "F", "gen": "F"}
{"k": 3868, "fast": "E", "gen": "E"}
{"k": 3869, "fast": "E", "gen": "E"}
{"k": 3872, "fast": "E", "gen": "E"}
{"k": 3874, "fast": "E", "gen": "E"}
{"k": 3876, "fast": "E", "gen": "E"}
{"k": 3879, "fast": "R", "gen": "R"}
{"k": 3881, "fast": "R", "gen": "R"}
{"k": 3882, "fast": "E", "gen": "E"}
{"k": 3883, "fast": "E", "gen": "E"}
{"k": 3884, "fast": "F", "gen": "F"}
{"k": 3885, "fast": "R", "gen": "R"}
{"k": 3886, "fast": "E", "gen": "E"}
{"k": 3899, "fast": "E", "gen": "E"}
{"k": 3911, "fast": "E", "gen": "E"}
{"k": 4077, "fast": "E", "gen": "E"}
{"k": 4078, "fast": "E", "gen": "E"}
{"k": 4086, "fast": "E", "gen": "E"}
{"k": 4087, "fast": "E", "gen": "E"}
{"k": 4088, "fast": "E", "gen": "E"}
{"k": 4089, "fast": "E", "gen": "E"}
{"k": 4090, "fast": "E", "gen": "E"}
{"k": 4105, "fast": "E", "gen": "E"}
{"k": 4106, "fast": "E", "gen": "E"}
{"k": 4107, "fast": "E", "gen": "E"}
{"k": 4128, "fast": "E", "gen": "E"}
{"k": 4137, "fast": "E", "gen": "E"}
{"k": 4138, "fast": "E", "gen": "E"}
{"k": 4139, "fast": "R", "gen": "R"}
{"k": 4150, "fast": "E", "gen": "E"}
{"k": 4151, "fast": "E", "gen": "E"}
{"k": 4195, "fast": "E", "gen": "E"}
{"k": 4205, "fast": "E", "gen": "E"}
{"k": 4237, "fast": "E", "gen": "E"}
{"k": 4238, "fast": "E", "gen": "E"}
{"k": 4245, "fast": "E", "gen": "E"}
{"k": 4246, "fast": "E", "gen": "E"}
{"k": 4247, "fast": "E", "gen": "E"}
{"k": 4248, "fast": "E", "gen": "E"}
{"k": 4251, "fast": "E", "gen": "E"}
{"k": 4252, "fast": "E", "gen": "E"}
{"k": 4253, "fast": "E", "gen": "E"}
{"k": 4254, "fast": "E", "gen": "E"}
{"k": 4255, "fast": "E", "gen": "E"}
{"k": 4256, "fast": "E", "gen": "E"}
{"k": 4257, "fast": "E", "gen": "E"}
{"k": 4263, "fast": "E", "gen": "E"}
{"k": 4267, "fast": "E", "gen": "E"}
{"k": 4268, "fast": "E", "gen": "E"}
{"k": 4269, "fast": "E", "gen": "E"}
{"k": 4270, "fast": "E", "gen": "E"}
{"k": 4273, "fast": "E", "gen": "E"}
{"k": 4278, "fast": "E", "gen": "E"}
{"k": 4279, "fast": "E", "gen": "E"}
{"k": 4281, "fast": "E", "gen": "E"}
{"k": 4286, "fast": "E", "gen": "E"}
{"k": 4287, "fast": "E", "gen": "E"}
{"k": 4288, "fast": "E", "gen": "E"}
{"k": 4290, "fast": "E", "gen": "E"}
{"k": 4291, "fast": "E", "gen": "E"}
{"k": 4296, "fast": "E", "gen": "E"}
{"k": 4299, "fast": "E", "gen": "E"}
{"k": 4300, "fast": "E", "gen": "E"}
{"k": 4301, "fast": "E", "gen": "E"}
{"k": 4303, "fast": "E", "gen": "E"}
{"k": 4304, "fast": "E", "gen": "E"}
{"k": 4305, "fast": "R", "gen": "R"}
{"k": 4340, "fast": "E", "gen": "E"}
{"k": 4348, "fast": "E", "gen": "E"}
{"k": 4349, "fast": "E", "gen": "E"}
{"k": 4351, "fast": "E", "gen": "E"}
{"k": 4356, "fast": "E", "gen": "E"}
{"k": 4362, "fast": "E", "gen": "E"}
{"k": 4367, "fast": "E", "gen": "E"}
{"k": 4369, "fast": "E", "gen": "E"}
{"k": 4370, "fast": "E", "gen": "E"}
{"k": 4376, "fast": "R", "gen": "R"}
{"k": 4383, "fast": "R", "gen": "R"}
{"k": 4384, "fast": "R", "gen": "R"}
{"k": 4387, "fast": "R", "gen": "R"}
{"k": 4388, "fast": "R", "gen": "R"}
{"k": 4389, "fast": "R", "gen": "R"}
{"k": 4390, "fast": "R", "gen": "R"}
{"k": 4421, "fast": "E", "gen": "E"}
{"k": 4455, "fast": "E", "gen": "E"}
{"k": 4615, "fast": "E", "gen": "E"}
{"k": 4620, "fast": "E", "gen": "E"}
{"k": 4651, "fast": "E", "gen": "E"}
{"k": 4701, "fast": "E", "gen": "E"}
{"k": 4707, "fast": "E", "gen": "E"}
{"k": 4727, "fast": "E", "gen": "E"}
{"k": 4728, "fast": "E", "gen": "E"}
{"k": 4729, "fast": "E", "gen": "E"}
{"k": 4730, "fast": "E", "gen": "E"}
{"k": 4736, "fast": "E", "gen": "E"}
{"k": 4737, "fast": "E", "gen": "E"}
{"k": 4779, "fast": "R", "gen": "R"}
{"k": 4780, "fast": "E", "gen": "E"}
{"k": 4782, "fast": "E", "gen": "E"}
{"k": 4783, "fast": "E", "gen": "E"}
{"k": 4785, "fast": "E", "gen": "E"}
{"k": 4790, "fast": "E", "gen": "E"}
{"k": 4791, "fast": "E", "gen": "E"}
{"k": 4814, "fast": "E", "gen": "E"}
{"k": 4820, "fast": "E", "gen": "E"}
{"k": 4824, "fast": "E", "gen": "E"}
{"k": 4826, "fast": "E", "gen": "E"}
{"k": 4827, "fast": "E", "gen": "E"}
{"k": 4859, "fast": "E", "gen": "E"}
{"k": 4863, "fast": "E", "gen": "E"}
{"k": 4865, "fast": "E", "gen": "E"}
{"k": 4878, "fast": "E", "gen": "E"}
{"k": 4881, "fast": "E", "gen": "E"}
{"k": 4884, "fast": "E", "gen": "E"}
{"k": 4897, "fast": "E", "gen": "E"}
{"k": 4899, "fast": "E", "gen": "E"}
{"k": 4901, "fast": "E", "gen": "E"}
{"k": 4902, "fast": "E", "gen": "E"}
{"k": 4905, "fast": "E", "gen": "E"}
{"k": 5004, "fast": "E", "gen": "E"}
{"k": 5008, "fast": "E", "gen": "E"}
{"k": 5065, "fast": "E", "gen": "E"}
{"k": 5075, "fast": "E", "gen": "E"}
{"k": 5085, "fast": "E", "gen": "E"}
{"k": 5096, "fast": "E", "gen": "E"}
{"k": 5101, "fast": "E", "gen": "E"}
{"k": 5105, "fast": "E", "gen": "E"}
{"k": 5133, "fast": "E", "gen": "E"}
{"k": 5137, "fast": "E", "gen": "E"}
{"k": 5139, "fast": "E", "gen": "E"}
{"k": 5140, "fast": "E", "gen": "E"}
{"k": 5158, "fast": "E", "gen": "E"}
{"k": 5159, "fast": "R", "gen": "R"}
{"k": 5160, "fast": "E", "gen": "E"}
{"k": 5167, "fast": "E", "gen": "E"}
{"k": 5168, "fast": "E", "gen": "E"}
{"k": 5169, "fast": "E", "gen": "E"}
{"k": 5175, "fast": "E", "gen": "E"}
{"k": 5176, "fast": "E", "gen": "E"}
{"k": 5179, "fast": "E", "gen": "E"}
{"k": 5182, "fast": "E", "gen": "E"}
{"k": 5186, "fast": "E", "gen": "E"}
{"k": 5188, "fast": "E", "gen": "E"}
{"k": 5189, "fast": "E", "gen": "E"}
{"k": 5200, "fast": "E", "gen": "E"}
{"k": 5201, "fast": "E", "gen": "E"}
{"k": 5203, "fast": "E", "gen": "E"}
{"k": 5208, "fast": "E", "gen": "E"}
{"k": 5209, "fast": "R", "gen": "R"}
{"k": 5210, "fast": "E", "gen": "E"}
{"k": 5211, "fast": "E", "gen": "E"}
{"k": 5213, "fast": "E", "gen": "E"}
{"k": 5216, "fast": "E", "gen": "E"}
{"k": 5217, "fast": "E", "gen": "E"}
{"k": 5218, "fast": "E", "gen": "E"}
{"k": 5228, "fast": "E", "gen": "E"}
{"k": 5231, "fast": "E", "gen": "E"}
{"k": 5233, "fast": "E", "gen": "E"}
{"k": 5249, "fast": "E", "gen": "E"}
{"k": 5250, "fast": "E", "gen": "E"}
{"k": 5251, "fast": "E", "gen": "E"}
{"k": 5252, "fast": "E", "gen": "E"}
{"k": 5264, "fast": "E", "gen": "E"}
{"k": 5291, "fast": "E", "gen": "E"}
{"k": 5301, "fast": "E", "gen": "E"}
{"k": 5310, "fast": "E", "gen": "E"}
{"k": 5311, "fast": "E", "gen": "E"}
{"k": 5312, "fast": "E", "gen": "E"}
{"k": 5325, "fast": "E", "gen": "E"}
{"k": 5327, "fast": "E", "gen": "E"}
{"k": 5331, "fast": "E", "gen": "E"}
{"k": 5334, "fast": "E", "gen": "E"}
{"k": 5344, "fast": "E", "gen": "E"}
{"k": 5356, "fast": "E", "gen": "E"}
{"k": 5358, "fast": "E", "gen": "E"}
{"k": 5359, "fast": "E", "gen": "E"}
{"k": 5360, "fast": "E", "gen": "E"}
{"k": 5364, "fast": "R", "gen": "R"}
{"k": 5365, "fast": "E", "gen": "E"}
{"k": 5366, "fast": "E", "gen": "E"}
{"k": 5367, "fast": "E", "gen": "E"}
{"k": 5371, "fast": "E", "gen": "E"}
{"k": 5378, "fast": "E", "gen": "E"}
{"k": 5379, "fast": "E", "gen": "E"}
{"k": 5384, "fast": "E", "gen": "E"}
{"k": 5385, "fast": "E", "gen": "E"}
{"k": 5386, "fast": "E", "gen": "E"}
{"k": 5404, "fast": "E", "gen": "E"}
{"k": 5407, "fast": "E", "gen": "E"}
{"k": 5409, "fast": "E", "gen": "E"}
{"k": 5421, "fast": "E", "gen": "E"}
{"k": 5425, "fast": "E", "gen": "E"}
{"k": 5429, "fast": "E", "gen": "E"}
{"k": 5450, "fast": "E", "gen": "E"}
{"k": 5458, "fast": "E", "gen": "E"}
{"k": 5467, "fast": "E", "gen": "E"}
{"k": 5475, "fast": "E", "gen": "E"}
{"k": 5482, "fast": "E", "gen": "E"}
{"k": 5485, "fast": "E", "gen": "E"}
{"k": 5496, "fast": "E", "gen": "E"}
{"k": 5497, "fast": "R", "gen": "R"}
{"k": 5500, "fast": "E", "gen": "E"}
{"k": 5501, "fast": "E", "gen": "E"}
{"k": 5502, "fast": "E", "gen": "E"}
{"k": 5504, "fast": "E", "gen": "E"}
{"k": 5509, "fast": "E", "gen": "E"}
{"k": 5544, "fast": "E", "gen": "E"}
{"k": 5546, "fast": "E", "gen": "E"}
{"k": 5549, "fast": "E", "gen": "E"}
{"k": 5554, "fast": "E", "gen": "E"}
{"k": 5558, "fast": "E", "gen": "E"}
{"k": 5565, "fast": "E", "gen": "E"}
{"k": 5566, "fast": "R", "gen": "R"}
{"k": 5567, "fast": "E", "gen": "E"}
{"k": 5568, "fast": "E", "gen": "E"}
{"k": 5569, "fast": "E", "gen": "E"}
{"k": 5570, "fast": "E", "gen": "E"}
{"k": 5571, "fast": "E", "gen": "E"}
{"k": 5580, "fast": "E", "gen": "E"}
{"k": 5584, "fast": "E", "gen": "E"}
{"k": 5585, "fast": "E", "gen": "E"}
{"k": 5592, "fast": "E", "gen": "E"}
{"k": 5617, "fast": "E", "gen": "E"}
{"k": 5618, "fast": "R", "gen": "R"}
{"k": 5624, "fast": "E", "gen": "E"}
{"k": 5625, "fast": "E", "gen": "E"}
{"k": 5631, "fast": "E", "gen": "E"}
{"k": 5632, "fast": "E", "gen": "E"}
{"k": 5633, "fast": "E", "gen": "E"}
{"k": 5634, "fast": "R", "gen": "R"}
{"k": 5647, "fast": "E", "gen": "E"}
{"k": 5651, "fast": "E", "gen": "E"}
{"k": 5652, "fast": "E", "gen": "E"}
{"k": 5653, "fast": "E", "gen": "E"}
{"k": 5654, "fast": "E", "gen": "E"}
{"k": 5655, "fast": "E", "gen": "E"}
{"k": 5657, "fast": "E", "gen": "E"}
{"k": 5659, "fast": "E", "gen": "E"}
{"k": 5663, "fast": "E", "gen": "E"}
{"k": 5664, "fast": "E", "gen": "E"}
{"k": 5666, "fast": "E", "gen": "E"}
{"k": 5667, "fast": "E", "gen": "E"}
{"k": 5671, "fast": "R", "gen": "R"}
{"k": 5672, "fast": "E", "gen": "E"}
{"k": 5674, "fast": "E", "gen": "E"}
{"k": 5681, "fast": "E", "gen": "E"}
{"k": 5682, "fast": "E", "gen": "E"}
{"k": 5683, "fast": "E", "gen": "E"}
{"k": 5684, "fast": "E", "gen": "E"}
{"k": 5691, "fast": "E", "gen": "E"}
{"k": 5693, "fast": "E", "gen": "E"}
{"k": 5697, "fast": "E", "gen": "E"}
{"k": 5699, "fast": "E", "gen": "E"}
{"k": 5700, "fast": "E", "gen": "E"}
{"k": 5703, "fast": "E", "gen": "E"}
{"k": 5704, "fast": "E", "gen": "E"}
{"k": 5705, "fast": "E", "gen": "E"}
{"k": 5706, "fast": "E", "gen": "E"}
{"k": 5713, "fast": "R", "gen": "R"}
{"k": 5722, "fast": "E", "gen": "E"}
{"k": 5725, "fast": "E", "gen": "E"}
{"k": 5727, "fast": "E", "gen": "E"}
{"k": 5741, "fast": "E", "gen": "E"}
{"k": 5743, "fast": "E", "gen": "E"}
{"k": 5745, "fast": "E", "gen": "E"}
{"k": 5747, "fast": "E", "gen": "E"}
{"k": 5749, "fast": "E", "gen": "E"}
{"k": 5751, "fast": "E", "gen": "E"}
{"k": 5763, "fast": "R", "gen": "R"}
{"k": 5772, "fast": "E", "gen": "E"}
{"k": 5780, "fast": "E", "gen": "E"}
{"k": 5786, "fast": "E", "gen": "E"}
{"k": 5789, "fast": "E", "gen": "E"}
{"k": 5793, "fast": "E", "gen": "E"}
{"k": 5794, "fast": "E", "gen": "E"}
{"k": 5800, "fast": "E", "gen": "E"}
{"k": 5818, "fast": "E", "gen": "E"}
{"k": 5825, "fast": "E", "gen": "E"}
{"k": 5826, "fast": "E", "gen": "E"}
{"k": 5827, "fast": "E", "gen": "E"}
{"k": 5837, "fast": "E", "gen": "E"}
{"k": 5852, "fast": "E", "gen": "E"}
{"k": 5854, "fast": "E", "gen": "E"}
{"k": 5858, "fast": "E", "gen": "E"}
{"k": 5859, "fast": "E", "gen": "E"}
{"k": 5860, "fast": "E", "gen": "E"}
{"k": 5863, "fast": "E", "gen": "E"}
{"k": 5864, "fast": "E", "gen": "E"}
{"k": 5865, "fast": "E", "gen": "E"}
{"k": 5870, "fast": "E", "gen": "E"}
{"k": 5880, "fast": "R", "gen": "R"}
{"k": 5881, "fast": "E", "gen": "E"}
{"k": 5882, "fast": "E", "gen": "E"}
{"k": 5883, "fast": "E", "gen": "E"}
{"k": 5884, "fast": "E", "gen": "E"}
{"k": 5885, "fast": "E", "gen": "E"}
{"k": 5886, "fast": "E", "gen": "E"}
{"k": 5887, "fast": "E", "gen": "E"}
{"k": 5888, "fast": "E", "gen": "E"}
{"k": 5889, "fast": "R", "gen": "R"}
{"k": 5896, "fast": "R", "gen": "R"}
{"k": 5897, "fast": "E", "gen": "E"}
{"k": 5898, "fast": "E", "gen": "E"}
{"k": 5899, "fast": "E", "gen": "E"}
{"k": 5900, "fast": "E", "gen": "E"}
{"k": 5901, "fast": "E", "gen": "E"}
{"k": 5902, "fast": "R", "gen": "R"}
{"k": 5903, "fast": "R", "gen": "R"}
{"k": 5904, "fast": "R", "gen": "R"}
{"k": 5905, "fast": "R", "gen": "R"}
{"k": 5909, "fast": "E", "gen": "E"}
{"k": 5910, "fast": "E", "gen": "E"}
{"k": 5914, "fast": "E", "gen": "E"}
{"k": 5915, "fast": "E", "gen": "E"}
{"k": 5964, "fast": "E", "gen": "E"}
{"k": 5966, "fast": "E", "gen": "E"}
{"k": 5977, "fast": "E", "gen": "E"}
{"k": 5983, "fast": "E", "gen": "E"}
{"k": 5990, "fast": "R", "gen": "R"}
{"k": 6009, "fast": "E", "gen": "E"}
{"k": 6011, "fast": "E", "gen": "E"}
{"k": 6034, "fast": "R", "gen": "R"}
{"k": 6035, "fast": "E", "gen": "E"}
{"k": 6040, "fast": "E", "gen": "E"}
{"k": 6041, "fast": "E", "gen": "E"}
{"k": 6042, "fast": "R", "gen": "R"}
{"k": 6043, "fast": "E", "gen": "E"}
{"k": 6044, "fast": "E", "gen": "E"}
{"k": 6045, "fast": "E", "gen": "E"}
{"k": 6046, "fast": "E", "gen": "E"}
{"k": 6047, "fast": "E", "gen": "E"}
{"k": 6053, "fast": "E", "gen": "E"}
{"k": 6054, "fast": "E", "gen": "E"}
{"k": 6055, "fast": "E", "gen": "E"}
{"k": 6056, "fast": "E", "gen": "E"}
{"k": 6057, "fast": "E", "gen": "E"}
{"k": 6070, "fast": "E", "gen": "E"}
{"k": 6075, "fast": "E", "gen": "E"}
{"k": 6076, "fast": "E", "gen": "E"}
{"k": 6078, "fast": "E", "gen": "E"}
{"k": 6079, "fast": "E", "gen": "E"}
{"k": 6080, "fast": "E", "gen": "E"}
{"k": 6081, "fast": "E", "gen": "E"}
{"k": 6082, "fast": "E", "gen": "E"}
{"k": 6083, "fast": "E", "gen": "E"}
{"k": 6084, "fast": "R", "gen": "R"}
{"k": 6085, "fast": "E", "gen": "E"}
{"k": 6086, "fast": "R", "gen": "R"}
{"k": 6087, "fast": "E", "gen": "E"}
{"k": 6088, "fast": "E", "gen": "E"}
{"k": 6089, "fast": "R", "gen": "R"}
{"k": 6090, "fast": "E", "gen": "E"}
{"k": 6091, "fast": "E", "gen": "E"}
{"k": 6092, "fast": "E", "gen": "E"}
{"k": 6093, "fast": "E", "gen": "E"}
{"k": 6095, "fast": "E", "gen": "E"}
{"k": 6096, "fast": "E", "gen": "E"}
{"k": 6098, "fast": "E", "gen": "E"}
{"k": 6099, "fast": "E", "gen": "E"}
{"k": 6100, "fast": "E", "gen": "E"}
{"k": 6101, "fast": "E", "gen": "E"}
{"k": 6102, "fast": "E", "gen": "E"}
{"k": 6104, "fast": "E", "gen": "E"}
{"k": 6109, "fast": "R", "gen": "R"}
{"k": 6116, "fast": "E", "gen": "E"}
{"k": 6117, "fast": "E", "gen": "E"}
{"k": 6118, "fast": "E", "gen": "E"}
{"k": 6128, "fast": "E", "gen": "E"}
{"k": 6137, "fast": "E", "gen": "E"}
{"k": 6138, "fast": "E", "gen": "E"}
{"k": 6139, "fast": "E", "gen": "E"}
{"k": 6140, "fast": "E", "gen": "E"}
{"k": 6141, "fast": "E", "gen": "E"}
{"k": 6142, "fast": "E", "gen": "E"}
{"k": 6143, "fast": "E", "gen": "E"}
{"k": 6144, "fast": "E", "gen": "E"}
{"k": 6145, "fast": "E", "gen": "E"}
{"k": 6146, "fast": "E", "gen": "E"}
{"k": 6147, "fast": "E", "gen": "E"}
{"k": 6148, "fast": "E", "gen": "E"}
{"k": 6149, "fast": "E", "gen": "E"}
{"k": 6150, "fast": "E", "gen": "E"}
{"k": 6151, "fast": "E", "gen": "E"}
{"k": 6152, "fast": "E", "gen": "E"}
{"k": 6153, "fast": "E", "gen": "E"}
{"k": 6154, "fast": "E", "gen": "E"}
{"k": 6155, "fast": "E", "gen": "E"}
{"k": 6156, "fast": "E", "gen": "E"}
{"k": 6157, "fast": "E", "gen": "E"}
{"k": 6158, "fast": "E", "gen": "E"}
{"k": 6159, "fast": "E", "gen": "E"}
{"k": 6160, "fast": "E", "gen": "E"}
{"k": 6161, "fast": "E", "gen": "E"}
{"k": 6162, "fast": "E", "gen": "E"}
{"k": 6163, "fast": "E", "gen": "E"}
{"k": 6164, "fast": "E", "gen": "E"}
{"k": 6165, "fast": "E", "gen": "E"}
{"k": 6166, "fast": "E", "gen": "E"}
{"k": 6167, "fast": "E", "gen": "E"}
{"k": 6168, "fast": "E", "gen": "E"}
{"k": 6169, "fast": "E", "gen": "E"}
{"k": 6170, "fast": "E", "gen": "E"}
{"k": 6171, "fast": "E", "gen": "E"}
{"k": 6172, "fast": "R", "gen": "R"}
{"k": 6173, "fast": "E", "gen": "E"}
{"k": 6174, "fast": "E", "gen": "E"}
{"k": 6175, "fast": "E", "gen": "E"}
{"k": 6176, "fast": "E", "gen": "E"}
{"k": 6177, "fast": "E", "gen": "E"}
{"k": 6178, "fast": "E", "gen": "E"}
{"k": 6179, "fast": "E", "gen": "E"}
{"k": 6180, "fast": "E", "gen": "E"}
{"k": 6181, "fast": "E", "gen": "E"}
{"k": 6182, "fast": "E", "gen": "E"}
{"k": 6183, "fast": "E", "gen": "E"}
{"k": 6184, "fast": "R", "gen": "R"}
{"k": 6185, "fast": "E", "gen": "E"}
{"k": 6186, "fast": "E", "gen": "E"}
{"k": 6187, "fast": "E", "gen": "E"}
{"k": 6188, "fast": "E", "gen": "E"}
{"k": 6201, "fast": "E", "gen": "E"}
{"k": 6202, "fast": "E", "gen": "E"}
{"k": 6203, "fast": "E", "gen": "E"}
{"k": 6204, "fast": "E", "gen": "E"}
{"k": 6205, "fast": "E", "gen": "E"}
{"k": 6206, "fast": "E", "gen": "E"}
{"k": 6207, "fast": "E", "gen": "E"}
{"k": 6208, "fast": "E", "gen": "E"}
{"k": 6209, "fast": "R", "gen": "R"}
{"k": 6210, "fast": "E", "gen": "E"}
{"k": 6215, "fast": "E", "gen": "E"}
{"k": 6216, "fast": "E", "gen": "E"}
{"k": 6217, "fast": "E", "gen": "E"}
{"k": 6218, "fast": "E", "gen": "E"}
{"k": 6219, "fast": "E", "gen": "E"}
{"k": 6221, "fast": "R", "gen": "R"}
{"k": 6222, "fast": "R", "gen": "R"}
{"k": 6224, "fast": "E", "gen": "E"}
{"k": 6225, "fast": "E", "gen": "E"}
{"k": 6227, "fast": "E", "gen": "E"}
{"k": 6229, "fast": "E", "gen": "E"}
{"k": 6230, "fast": "R", "gen": "R"}
{"k": 6231, "fast": "E", "gen": "E"}
{"k": 6252, "fast": "E", "gen": "E"}
{"k": 6253, "fast": "E", "gen": "E"}
{"k": 6254, "fast": "E", "gen": "E"}
{"k": 6255, "fast": "E", "gen": "E"}
{"k": 6256, "fast": "E", "gen": "E"}
{"k": 6257, "fast": "E", "gen": "E"}
{"k": 6258, "fast": "E", "gen": "E"}
{"k": 6273, "fast": "E", "gen": "E"}
{"k": 6274, "fast": "E", "gen": "E"}
{"k": 6277, "fast": "E", "gen": "E"}
{"k": 6278, "fast": "E", "gen": "E"}
{"k": 6279, "fast": "E", "gen": "E"}
{"k": 6280, "fast": "E", "gen": "E"}
{"k": 6281, "fast": "E", "gen": "E"}
{"k": 6285, "fast": "E", "gen": "E"}
{"k": 6287, "fast": "E", "gen": "E"}
{"k": 6292, "fast": "E", "gen": "E"}
{"k": 6293, "fast": "E", "gen": "E"}
{"k": 6294, "fast": "E", "gen": "E"}
{"k": 6298, "fast": "E", "gen": "E"}
{"k": 6301, "fast": "E", "gen": "E"}
{"k": 6302, "fast": "E", "gen": "E"}
{"k": 6305, "fast": "R", "gen": "R"}
{"k": 6309, "fast": "E", "gen": "E"}
{"k": 6311, "fast": "E", "gen": "E"}
{"k": 6312, "fast": "E", "gen": "E"}
{"k": 6315, "fast": "E", "gen": "E"}
{"k": 6319, "fast": "E", "gen": "E"}
{"k": 6325, "fast": "E", "gen": "E"}
{"k": 6328, "fast": "E", "gen": "E"}
{"k": 6329, "fast": "E", "gen": "E"}
{"k": 6338, "fast": "R", "gen": "R"}
{"k": 6340, "fast": "E", "gen": "E"}
{"k": 6351, "fast": "E", "gen": "E"}
{"k": 6352, "fast": "E", "gen": "E"}
{"k": 6353, "fast": "E", "gen": "E"}
{"k": 6354, "fast": "E", "gen": "E"}
{"k": 6355, "fast": "E", "gen": "E"}
{"k": 6356, "fast": "E", "gen": "E"}
{"k": 6363, "fast": "E", "gen": "E"}
{"k": 6364, "fast": "E", "gen": "E"}
{"k": 6365, "fast": "E", "gen": "E"}
{"k": 6378, "fast": "E", "gen": "E"}
{"k": 6379, "fast": "E", "gen": "E"}
{"k": 6382, "fast": "E", "gen": "E"}
{"k": 6383, "fast": "E", "gen": "E"}
{"k": 6384, "fast": "E", "gen": "E"}
{"k": 6385, "fast": "E", "gen": "E"}
{"k": 6386, "fast": "E", "gen": "E"}
{"k": 6387, "fast": "E", "gen": "E"}
{"k": 6388, "fast": "R", "gen": "R"}
{"k": 6398, "fast": "E", "gen": "E"}
{"k": 6416, "fast": "E", "gen": "E"}
{"k": 6437, "fast": "E", "gen": "E"}
{"k": 6438, "fast": "E", "gen": "E"}
{"k": 6439, "fast": "E", "gen": "E"}
{"k": 6440, "fast": "E", "gen": "E"}
{"k": 6441, "fast": "E", "gen": "E"}
{"k": 6442, "fast": "E", "gen": "E"}
{"k": 6443, "fast": "E", "gen": "E"}
{"k": 6444, "fast": "E", "gen": "E"}
{"k": 6445, "fast": "E", "gen": "E"}
{"k": 6446, "fast": "E", "gen": "E"}
{"k": 6447, "fast": "E", "gen": "E"}
{"k": 6448, "fast": "E", "gen": "E"}
{"k": 6449, "fast": "E", "gen": "E"}
{"k": 6450, "fast": "E", "gen": "E"}
{"k": 6451, "fast": "E", "gen": "E"}
{"k": 6452, "fast": "E", "gen": "E"}
{"k": 6453, "fast": "E", "gen": "E"}
{"k": 6454, "fast": "E", "gen": "E"}
{"k": 6471, "fast": "E", "gen": "E"}
{"k": 6506, "fast": "E", "gen": "E"}
{"k": 6508, "fast": "E", "gen": "E"}
{"k": 6510, "fast": "E", "gen": "E"}
{"k": 6513, "fast": "E", "gen": "E"}
{"k": 6521, "fast": "E", "gen": "E"}
{"k": 6522, "fast": "E", "gen": "E"}
{"k": 6524, "fast": "E", "gen": "E"}
{"k": 6532, "fast": "E", "gen": "E"}
{"k": 6534, "fast": "R", "gen": "R"}
{"k": 6548, "fast": "E", "gen": "E"}
{"k": 6550, "fast": "E", "gen": "E"}
{"k": 6551, "fast": "E", "gen": "E"}
{"k": 6553, "fast": "E", "gen": "E"}
{"k": 6555, "fast": "E", "gen": "E"}
{"k": 6558, "fast": "E", "gen": "E"}
{"k": 6570, "fast": "E", "gen": "E"}
{"k": 6571, "fast": "R", "gen": "R"}
{"k": 6572, "fast": "E", "gen": "E"}
{"k": 6573, "fast": "E", "gen": "E"}
{"k": 6575, "fast": "E", "gen": "E"}
{"k": 6576, "fast": "E", "gen": "E"}
{"k": 6579, "fast": "E", "gen": "E"}
{"k": 6580, "fast": "R", "gen": "R"}
{"k": 6583, "fast": "E", "gen": "E"}
{"k": 6585, "fast": "E", "gen": "E"}
{"k": 6588, "fast": "E", "gen": "E"}
{"k": 6590, "fast": "E", "gen": "E"}
{"k": 6591, "fast": "E", "gen": "E"}
{"k": 6593, "fast": "E", "gen": "E"}
{"k": 6595, "fast": "E", "gen": "E"}
{"k": 6599, "fast": "E", "gen": "E"}
{"k": 6600, "fast": "E", "gen": "E"}
{"k": 6602, "fast": "E", "gen": "E"}
{"k": 6603, "fast": "E", "gen": "E"}
{"k": 6604, "fast": "E", "gen": "E"}
{"k": 6607, "fast": "E", "gen": "E"}
{"k": 6608, "fast": "R", "gen": "R"}
{"k": 6615, "fast": "E", "gen": "E"}
{"k": 6616, "fast": "E", "gen": "E"}
{"k": 6617, "fast": "E", "gen": "E"}
{"k": 6618, "fast": "E", "gen": "E"}
{"k": 6619, "fast": "E", "gen": "E"}
{"k": 6620, "fast": "E", "gen": "E"}
{"k": 6621, "fast": "E", "gen": "E"}
{"k": 6622, "fast": "E", "gen": "E"}
{"k": 6623, "fast": "E", "gen": "E"}
{"k": 6624, "fast": "E", "gen": "E"}
{"k": 6625, "fast": "E", "gen": "E"}
{"k": 6626, "fast": "E", "gen": "E"}
{"k": 6629, "fast": "E", "gen": "E"}
{"k": 6631, "fast": "E", "gen": "E"}
{"k": 6633, "fast": "E", "gen": "E"}
{"k": 6635, "fast": "E", "gen": "E"}
{"k": 6637, "fast": "E", "gen": "E"}
{"k": 6639, "fast": "E", "gen": "E"}
{"k": 6640, "fast": "E", "gen": "E"}
{"k": 6641, "fast": "E", "gen": "E"}
{"k": 6649, "fast": "E", "gen": "E"}
{"k": 6650, "fast": "E", "gen": "E"}
{"k": 6651, "fast": "E", "gen": "E"}
{"k": 6652, "fast": "E", "gen": "E"}
{"k": 6655, "fast": "E", "gen": "E"}
{"k": 6689, "fast": "E", "gen": "E"}
{"k": 6692, "fast": "E", "gen": "E"}
{"k": 6710, "fast": "E", "gen": "E"}
{"k": 6713, "fast": "E", "gen": "E"}
{"k": 6716, "fast": "E", "gen": "E"}
{"k": 6717, "fast": "E", "gen": "E"}
{"k": 6758, "fast": "E", "gen": "E"}
{"k": 6759, "fast": "E", "gen": "E"}
{"k": 6760, "fast": "E", "gen": "E"}
{"k": 6761, "fast": "E", "gen": "E"}
{"k": 6762, "fast": "E", "gen": "E"}
{"k": 6763, "fast": "E", "gen": "E"}
{"k": 6769, "fast": "E", "gen": "E"}
{"k": 6778, "fast": "E", "gen": "E"}
{"k": 6779, "fast": "E", "gen": "E"}
{"k": 6780, "fast": "E", "gen": "E"}
{"k": 6781, "fast": "E", "gen": "E"}
{"k": 6782, "fast": "E", "gen": "E"}
{"k": 6783, "fast": "E", "gen": "E"}
{"k": 6784, "fast": "E", "gen": "E"}
{"k": 6785, "fast": "E", "gen": "E"}
{"k": 6786, "fast": "E", "gen": "E"}
{"k": 6789, "fast": "E", "gen": "E"}
{"k": 6791, "fast": "E", "gen": "E"}
{"k": 6795, "fast": "E", "gen": "E"}
{"k": 6797, "fast": "E", "gen": "E"}
{"k": 6798, "fast": "E", "gen": "E"}
{"k": 6799, "fast": "E", "gen": "E"}
{"k": 6801, "fast": "E", "gen": "E"}
{"k": 6802, "fast": "E", "gen": "E"}
{"k": 6803, "fast": "E", "gen": "E"}
{"k": 6804, "fast": "E", "gen": "E"}
{"k": 6805, "fast": "E", "gen": "E"}
{"k": 6810, "fast": "E", "gen": "E"}
{"k": 6817, "fast": "E", "gen": "E"}
{"k": 6820, "fast": "E", "gen": "E"}
{"k": 6827, "fast": "E", "gen": "E"}
{"k": 6828, "fast": "E", "gen": "E"}
{"k": 6829, "fast": "E", "gen": "E"}
{"k": 6830, "fast": "E", "gen": "E"}
{"k": 6831, "fast": "E", "gen": "E"}
{"k": 6832, "fast": "E", "gen": "E"}
{"k": 6833, "fast": "E", "gen": "E"}
{"k": 6834, "fast": "E", "gen": "E"}
{"k": 6838, "fast": "E", "gen": "E"}
{"k": 6839, "fast": "E", "gen": "E"}
{"k": 6840, "fast": "E", "gen": "E"}
{"k": 6841, "fast": "E", "gen": "E"}
{"k": 6842, "fast": "E", "gen": "E"}
{"k": 6852, "fast": "E", "gen": "E"}
{"k": 6853, "fast": "E", "gen": "E"}
{"k": 6855, "fast": "R", "gen": "R"}
{"k": 6856, "fast": "E", "gen": "E"}
{"k": 6857, "fast": "E", "gen": "E"}
{"k": 6859, "fast": "R", "gen": "R"}
{"k": 6860, "fast": "R", "gen": "R"}
{"k": 6861, "fast": "E", "gen": "E"}
{"k": 6862, "fast": "R", "gen": "R"}
{"k": 6863, "fast": "E", "gen": "E"}
{"k": 6869, "fast": "R", "gen": "R"}
{"k": 6872, "fast": "E", "gen": "E"}
{"k": 6875, "fast": "E", "gen": "E"}
{"k": 6876, "fast": "R", "gen": "R"}
{"k": 6882, "fast": "E", "gen": "E"}
{"k": 6883, "fast": "E", "gen": "E"}
{"k": 6888, "fast": "E", "gen": "E"}
{"k": 6896, "fast": "E", "gen": "E"}
{"k": 6898, "fast": "E", "gen": "E"}
{"k": 6903, "fast": "E", "gen": "E"}
{"k": 6904, "fast": "E", "gen": "E"}
{"k": 6907, "fast": "E", "gen": "E"}
{"k": 6908, "fast": "R", "gen": "R"}
{"k": 6910, "fast": "E", "gen": "E"}
{"k": 6911, "fast": "E", "gen": "E"}
{"k": 6914, "fast": "E", "gen": "E"}
{"k": 6922, "fast": "E", "gen": "E"}
{"k": 6923, "fast": "E", "gen": "E"}
{"k": 6924, "fast": "E", "gen": "E"}
{"k": 6925, "fast": "E", "gen": "E"}
{"k": 6931, "fast": "E", "gen": "E"}
{"k": 6937, "fast": "E", "gen": "E"}
{"k": 6938, "fast": "E", "gen": "E"}
{"k": 6940, "fast": "E", "gen": "E"}
{"k": 6941, "fast": "R", "gen": "R"}
{"k": 6943, "fast": "E", "gen": "E"}
{"k": 6944, "fast": "E", "gen": "E"}
{"k": 6946, "fast": "E", "gen": "E"}
{"k": 6947, "fast": "E", "gen": "E"}
{"k": 6953, "fast": "E", "gen": "E"}
{"k": 6955, "fast": "E", "gen": "E"}
{"k": 6956, "fast": "R", "gen": "R"}
{"k": 6957, "fast": "E", "gen": "E"}
{"k": 6958, "fast": "E", "gen": "E"}
{"k": 6959, "fast": "E", "gen": "E"}
{"k": 6961, "fast": "E", "gen": "E"}
{"k": 6962, "fast": "E", "gen": "E"}
{"k": 6963, "fast": "R", "gen": "R"}
{"k": 6964, "fast": "E", "gen": "E"}
{"k": 6967, "fast": "E", "gen": "E"}
{"k": 6979, "fast": "E", "gen": "E"}
{"k": 6980, "fast": "E", "gen": "E"}
{"k": 6984, "fast": "E", "gen": "E"}
{"k": 6985, "fast": "E", "gen": "E"}
{"k": 6990, "fast": "E", "gen": "E"}
{"k": 6996, "fast": "E", "gen": "E"}
{"k": 6998, "fast": "E", "gen": "E"}
{"k": 7000, "fast": "E", "gen": "E"}
{"k": 7004, "fast": "E", "gen": "E"}
{"k": 7013, "fast": "E", "gen": "E"}
{"k": 7016, "fast": "E", "gen": "E"}
{"k": 7020, "fast": "E", "gen": "E"}
{"k": 7022, "fast": "E", "gen": "E"}
{"k": 7024, "fast": "E", "gen": "E"}
{"k": 7025, "fast": "E", "gen": "E"}
{"k": 7030, "fast": "E", "gen": "E"}
{"k": 7031, "fast": "E", "gen": "E"}
{"k": 7032, "fast": "E", "gen": "E"}
{"k": 7115, "fast": "E", "gen": "E"}
{"k": 7120, "fast": "E", "gen": "E"}
{"k": 7150, "fast": "E", "gen": "E"}
{"k": 7159, "fast": "E", "gen": "E"}
{"k": 7162, "fast": "R", "gen": "R"}
{"k": 7163, "fast": "R", "gen": "R"}
{"k": 7164, "fast": "E", "gen": "E"}
{"k": 7192, "fast": "R", "gen": "R"}
{"k": 7201, "fast": "E", "gen": "E"}
{"k": 7202, "fast": "E", "gen": "E"}
{"k": 7216, "fast": "R", "gen": "R"}
{"k": 7218, "fast": "E", "gen": "E"}
{"k": 7221, "fast": "E", "gen": "E"}
{"k": 7235, "fast": "E", "gen": "E"}
{"k": 7246, "fast": "R", "gen": "R"}
{"k": 7249, "fast": "E", "gen": "E"}
{"k": 7252, "fast": "E", "gen": "E"}
{"k": 7253, "fast": "E", "gen": "E"}
{"k": 7257, "fast": "E", "gen": "E"}
{"k": 7295, "fast": "E", "gen": "E"}
{"k": 7300, "fast": "R", "gen": "R"}
{"k": 7307, "fast": "E", "gen": "E"}
{"k": 7308, "fast": "E", "gen": "E"}
{"k": 7309, "fast": "E", "gen": "E"}
{"k": 7310, "fast": "E", "gen": "E"}
{"k": 7311, "fast": "E", "gen": "E"}
{"k": 7312, "fast": "E", "gen": "E"}
{"k": 7313, "fast": "E", "gen": "E"}
{"k": 7314, "fast": "E", "gen": "E"}
{"k": 7315, "fast": "E", "gen": "E"}
{"k": 7316, "fast": "E", "gen": "E"}
{"k": 7317, "fast": "E", "gen": "E"}
{"k": 7318, "fast": "E", "gen": "E"}
{"k": 7319, "fast": "E", "gen": "E"}
{"k": 7320, "fast": "E", "gen": "E"}
{"k": 7321, "fast": "E", "gen": "E"}
{"k": 7322, "fast": "E", "gen": "E"}
{"k": 7323, "fast": "E", "gen": "E"}
{"k": 7324, "fast": "E", "gen": "E"}
{"k": 7325, "fast": "E", "gen": "E"}
{"k": 7326, "fast": "E", "gen": "E"}
{"k": 7327, "fast": "E", "gen": "E"}
{"k": 7328, "fast": "E", "gen": "E"}
{"k": 7329, "fast": "E", "gen": "E"}
{"k": 7331, "fast": "E", "gen": "E"}
{"k": 7332, "fast": "E", "gen": "E"}
{"k": 7333, "fast": "E", "gen": "E"}
{"k": 7334, "fast": "E", "gen": "E"}
{"k": 7335, "fast": "E", "gen": "E"}
{"k": 7336, "fast": "E", "gen": "E"}
{"k": 7337, "fast": "E", "gen": "E"}
{"k": 7338, "fast": "E", "gen": "E"}
{"k": 7339, "fast": "E", "gen": "E"}
{"k": 7340, "fast": "R", "gen": "R"}
{"k": 7341, "fast": "R", "gen": "R"}
{"k": 7342, "fast": "E", "gen": "E"}
{"k": 7343, "fast": "E", "gen": "E"}
{"k": 7344, "fast": "E", "gen": "E"}
{"k": 7345, "fast": "E", "gen": "E"}
{"k": 7346, "fast": "E", "gen": "E"}
{"k": 7347, "fast": "E", "gen": "E"}
{"k": 7348, "fast": "R", "gen": "R"}
{"k": 7349, "fast": "E", "gen": "E"}
{"k": 7350, "fast": "R", "gen": "R"}
{"k": 7351, "fast": "E", "gen": "E"}
{"k": 7352, "fast": "E", "gen": "E"}
{"k": 7353, "fast": "R", "gen": "R"}
{"k": 7354, "fast": "E", "gen": "E"}
{"k": 7355, "fast": "E", "gen": "E"}
{"k": 7356, "fast": "E", "gen": "E"}
{"k": 7357, "fast": "E", "gen": "E"}
{"k": 7358, "fast": "E", "gen": "E"}
{"k": 7359, "fast": "E", "gen": "E"}
{"k": 7360, "fast": "E", "gen": "E"}
{"k": 7361, "fast": "E", "gen": "E"}
{"k": 7362, "fast": "E", "gen": "E"}
{"k": 7363, "fast": "E", "gen": "E"}
{"k": 7364, "fast": "E", "gen": "E"}
{"k": 7365, "fast": "E", "gen": "E"}
{"k": 7366, "fast": "E", "gen": "E"}
{"k": 7367, "fast": "E", "gen": "E"}
{"k": 7368, "fast": "E", "gen": "E"}
{"k": 7369, "fast": "E", "gen": "E"}
{"k": 7370, "fast": "E", "gen": "E"}
{"k": 7371, "fast": "E", "gen": "E"}
{"k": 7372, "fast": "E", "gen": "E"}
{"k": 7373, "fast": "E", "gen": "E"}
{"k": 7374, "fast": "E", "gen": "E"}
{"k": 7375, "fast": "E", "gen": "E"}
{"k": 7390, "fast": "R", "gen": "R"}
{"k": 7391, "fast": "R", "gen": "R"}
{"k": 7392, "fast": "R", "gen": "R"}
{"k": 7396, "fast": "E", "gen": "E"}
{"k": 7397, "fast": "R", "gen": "R"}
{"k": 7398, "fast": "R", "gen": "R"}
{"k": 7399, "fast": "E", "gen": "E"}
{"k": 7413, "fast": "R", "gen": "R"}
{"k": 7414, "fast": "R", "gen": "R"}
{"k": 7415, "fast": "R", "gen": "R"}
{"k": 7416, "fast": "R", "gen": "R"}
{"k": 7418, "fast": "E", "gen": "E"}
{"k": 7419, "fast": "E", "gen": "E"}
{"k": 7423, "fast": "R", "gen": "R"}
{"k": 7426, "fast": "E", "gen": "E"}
{"k": 7431, "fast": "E", "gen": "E"}
{"k": 7444, "fast": "E", "gen": "E"}
{"k": 7447, "fast": "E", "gen": "E"}
{"k": 7448, "fast": "R", "gen": "R"}
{"k": 7455, "fast": "R", "gen": "R"}
{"k": 7456, "fast": "E", "gen": "E"}
{"k": 7457, "fast": "E", "gen": "E"}
{"k": 7461, "fast": "E", "gen": "E"}
{"k": 7462, "fast": "E", "gen": "E"}
{"k": 7469, "fast": "E", "gen": "E"}
{"k": 7472, "fast": "E", "gen": "E"}
{"k": 7482, "fast": "E", "gen": "E"}
{"k": 7493, "fast": "E", "gen": "E"}
{"k": 7503, "fast": "E", "gen": "E"}
{"k": 7504, "fast": "E", "gen": "E"}
{"k": 7523, "fast": "E", "gen": "E"}
{"k": 7524, "fast": "E", "gen": "E"}
{"k": 7525, "fast": "E", "gen": "E"}
{"k": 7526, "fast": "E", "gen": "E"}
{"k": 7528, "fast": "R", "gen": "R"}
{"k": 7530, "fast": "E", "gen": "E"}
{"k": 7531, "fast": "E", "gen": "E"}
{"k": 7532, "fast": "E", "gen": "E"}
{"k": 7533, "fast": "E", "gen": "E"}
{"k": 7534, "fast": "E", "gen": "E"}
{"k": 7536, "fast": "E", "gen": "E"}
{"k": 7537, "fast": "E", "gen": "E"}
{"k": 7538, "fast": "E", "gen": "E"}
{"k": 7540, "fast": "E", "gen": "E"}
{"k": 7544, "fast": "E", "gen": "E"}
{"k": 7548, "fast": "E", "gen": "E"}
{"k": 7549, "fast": "E", "gen": "E"}
{"k": 7550, "fast": "E", "gen": "E"}
{"k": 7551, "fast": "E", "gen": "E"}
{"k": 7552, "fast": "R", "gen": "R"}
{"k": 7553, "fast": "R", "gen": "R"}
{"k": 7554, "fast": "E", "gen": "E"}
{"k": 7555, "fast": "E", "gen": "E"}
{"k": 7556, "fast": "E", "gen": "E"}
{"k": 7557, "fast": "E", "gen": "E"}
{"k": 7558, "fast": "E", "gen": "E"}
{"k": 7559, "fast": "R", "gen": "R"}
{"k": 7560, "fast": "R", "gen": "R"}
{"k": 7563, "fast": "E", "gen": "E"}
{"k": 7564, "fast": "E", "gen": "E"}
{"k": 7566, "fast": "E", "gen": "E"}
{"k": 7572, "fast": "E", "gen": "E"}
{"k": 7573, "fast": "E", "gen": "E"}
{"k": 7591, "fast": "E", "gen": "E"}
{"k": 7592, "fast": "R", "gen": "R"}
{"k": 7594, "fast": "E", "gen": "E"}
{"k": 7600, "fast": "E", "gen": "E"}
{"k": 7601, "fast": "E", "gen": "E"}
{"k": 7603, "fast": "E", "gen": "E"}
{"k": 7604, "fast": "R", "gen": "R"}
{"k": 7605, "fast": "E", "gen": "E"}
{"k": 7607, "fast": "E", "gen": "E"}
{"k": 7608, "fast": "E", "gen": "E"}
{"k": 7611, "fast": "E", "gen": "E"}
{"k": 7612, "fast": "E", "gen": "E"}
{"k": 7613, "fast": "E", "gen": "E"}
{"k": 7614, "fast": "E", "gen": "E"}
{"k": 7615, "fast": "E", "gen": "E"}
{"k": 7616, "fast": "E", "gen": "E"}
{"k": 7617, "fast": "R", "gen": "R"}
{"k": 7618, "fast": "E", "gen": "E"}
{"k": 7620, "fast": "E", "gen": "E"}
{"k": 7621, "fast": "R", "gen": "R"}
{"k": 7622, "fast": "R", "gen": "R"}
{"k": 7630, "fast": "E", "gen": "E"}
{"k": 7633, "fast": "E", "gen": "E"}
{"k": 7635, "fast": "E", "gen": "E"}
{"k": 7636, "fast": "R", "gen": "R"}
{"k": 7637, "fast": "E", "gen": "E"}
{"k": 7638, "fast": "R", "gen": "R"}
{"k": 7639, "fast": "R", "gen": "R"}
{"k": 7641, "fast": "R", "gen": "R"}
{"k": 7643, "fast": "E", "gen": "E"}
{"k": 7644, "fast": "R", "gen": "R"}
{"k": 7646, "fast": "R", "gen": "R"}
{"k": 7647, "fast": "R", "gen": "R"}
{"k": 7648, "fast": "E", "gen": "E"}
{"k": 7649, "fast": "R", "gen": "R"}
{"k": 7656, "fast": "E", "gen": "E"}
{"k": 7658, "fast": "F", "gen": "F"}
{"k": 7663, "fast": "E", "gen": "E"}
{"k": 7664, "fast": "E", "gen": "E"}
{"k": 7671, "fast": "E", "gen": "E"}
{"k": 7675, "fast": "E", "gen": "E"}
{"k": 7679, "fast": "E", "gen": "E"}
{"k": 7680, "fast": "R", "gen": "R"}
{"k": 7681, "fast": "E", "gen": "E"}
{"k": 7682, "fast": "E", "gen": "E"}
{"k": 7683, "fast": "E", "gen": "E"}
{"k": 7689, "fast": "E", "gen": "E"}
{"k": 7691, "fast": "E", "gen": "E"}
{"k": 7692, "fast": "E", "gen": "E"}
{"k": 7695, "fast": "E", "gen": "E"}
{"k": 7696, "fast": "R", "gen": "R"}
{"k": 7697, "fast": "R", "gen": "R"}
{"k": 7698, "fast": "E", "gen": "E"}
{"k": 7699, "fast": "R", "gen": "R"}
{"k": 7707, "fast": "R", "gen": "R"}
{"k": 7708, "fast": "E", "gen": "E"}
{"k": 7709, "fast": "E", "gen": "E"}
{"k": 7710, "fast": "E", "gen": "E"}
{"k": 7711, "fast": "E", "gen": "E"}
{"k": 7712, "fast": "E", "gen": "E"}
{"k": 7713, "fast": "R", "gen": "R"}
{"k": 7715, "fast": "E", "gen": "E"}
{"k": 7718, "fast": "E", "gen": "E"}
{"k": 7727, "fast": "E", "gen": "E"}
{"k": 7736, "fast": "E", "gen": "E"}
{"k": 7739, "fast": "E", "gen": "E"}
{"k": 7743, "fast": "E", "gen": "E"}
{"k": 7744, "fast": "E", "gen": "E"}
{"k": 7747, "fast": "E", "gen": "E"}
{"k": 7749, "fast": "R", "gen": "R"}
{"k": 7752, "fast": "E", "gen": "E"}
{"k": 7756, "fast": "E", "gen": "E"}
{"k": 7763, "fast": "E", "gen": "E"}
{"k": 7775, "fast": "E", "gen": "E"}
{"k": 7776, "fast": "E", "gen": "E"}
{"k": 7777, "fast": "E", "gen": "E"}
{"k": 7778, "fast": "E", "gen": "E"}
{"k": 7779, "fast": "E", "gen": "E"}
{"k": 7780, "fast": "E", "gen": "E"}
{"k": 7786, "fast": "E", "gen": "E"}
{"k": 7794, "fast": "E", "gen": "E"}
{"k": 7795, "fast": "E", "gen": "E"}
{"k": 7796, "fast": "E", "gen": "E"}
{"k": 7797, "fast": "E", "gen": "E"}
{"k": 7799, "fast": "E", "gen": "E"}
{"k": 7800, "fast": "E", "gen": "E"}
{"k": 7801, "fast": "E", "gen": "E"}
{"k": 7803, "fast": "E", "gen": "E"}
{"k": 7804, "fast": "E", "gen": "E"}
{"k": 7805, "fast": "E", "gen": "E"}
{"k": 7806, "fast": "E", "gen": "E"}
{"k": 7813, "fast": "E", "gen": "E"}
{"k": 7817, "fast": "E", "gen": "E"}
{"k": 7818, "fast": "E", "gen": "E"}
{"k": 7819, "fast": "E", "gen": "E"}
{"k": 7820, "fast": "E", "gen": "E"}
{"k": 7825, "fast": "E", "gen": "E"}
{"k": 7845, "fast": "E", "gen": "E"}
{"k": 7846, "fast": "E", "gen": "E"}
{"k": 7858, "fast": "E", "gen": "E"}
{"k": 7875, "fast": "E", "gen": "E"}
{"k": 7880, "fast": "E", "gen": "E"}
{"k": 7881, "fast": "E", "gen": "E"}
{"k": 7884, "fast": "E", "gen": "E"}
{"k": 7885, "fast": "E", "gen": "E"}
{"k": 7921, "fast": "R", "gen": "R"}
{"k": 7926, "fast": "E", "gen": "E"}
{"k": 7927, "fast": "E", "gen": "E"}
{"k": 7939, "fast": "E", "gen": "E"}
{"k": 7940, "fast": "R", "gen": "R"}
{"k": 7941, "fast": "E", "gen": "E"}
{"k": 7942, "fast": "R", "gen": "R"}
{"k": 7943, "fast": "R", "gen": "R"}
{"k": 7944, "fast": "R", "gen": "R"}
{"k": 7967, "fast": "E", "gen": "E"}
{"k": 7968, "fast": "E", "gen": "E"}
{"k": 7978, "fast": "E", "gen": "E"}
{"k": 7988, "fast": "E", "gen": "E"}
{"k": 8013, "fast": "R", "gen": "R"}
{"k": 8019, "fast": "E", "gen": "E"}
{"k": 8020, "fast": "E", "gen": "E"}
{"k": 8022, "fast": "E", "gen": "E"}
{"k": 8023, "fast": "E", "gen": "E"}
{"k": 8024, "fast": "E", "gen": "E"}
{"k": 8027, "fast": "E", "gen": "E"}
{"k": 8031, "fast": "E", "gen": "E"}
{"k": 8033, "fast": "E", "gen": "E"}
{"k": 8034, "fast": "E", "gen": "E"}
{"k": 8036, "fast": "E", "gen": "E"}
{"k": 8037, "fast": "E", "gen": "E"}
{"k": 8038, "fast": "E", "gen": "E"}
{"k": 8043, "fast": "E", "gen": "E"}
{"k": 8044, "fast": "E", "gen": "E"}
{"k": 8046, "fast": "E", "gen": "E"}
{"k": 8047, "fast": "E", "gen": "E"}
{"k": 8048, "fast": "E", "gen": "E"}
{"k": 8051, "fast": "E", "gen": "E"}
{"k": 8056, "fast": "E", "gen": "E"}
{"k": 8057, "fast": "E", "gen": "E"}
{"k": 8058, "fast": "E", "gen": "E"}
{"k": 8059, "fast": "E", "gen": "E"}
{"k": 8073, "fast": "E", "gen": "E"}
{"k": 8074, "fast": "E", "gen": "E"}
{"k": 8075, "fast": "E", "gen": "E"}
{"k": 8076, "fast": "E", "gen": "E"}
{"k": 8080, "fast": "R", "gen": "R"}
{"k": 8084, "fast": "E", "gen": "E"}
{"k": 8086, "fast": "E", "gen": "E"}
{"k": 8087, "fast": "E", "gen": "E"}
{"k": 8091, "fast": "E", "gen": "E"}
{"k": 8092, "fast": "E", "gen": "E"}
{"k": 8093, "fast": "E", "gen": "E"}
{"k": 8096, "fast": "R", "gen": "R"}
{"k": 8097, "fast": "R", "gen": "R"}
{"k": 8098, "fast": "R", "gen": "R"}
{"k": 8099, "fast": "E", "gen": "E"}
{"k": 8102, "fast": "E", "gen": "E"}
{"k": 8108, "fast": "E", "gen": "E"}
{"k": 8109, "fast": "R", "gen": "R"}
{"k": 8110, "fast": "E", "gen": "E"}
{"k": 8111, "fast": "R", "gen": "R"}
{"k": 8117, "fast": "R", "gen": "R"}
{"k": 8118, "fast": "R", "gen": "R"}
{"k": 8119, "fast": "E", "gen": "E"}
{"k": 8120, "fast": "R", "gen": "R"}
{"k": 8121, "fast": "E", "gen": "E"}
{"k": 8122, "fast": "R", "gen": "R"}
{"k": 8125, "fast": "E", "gen": "E"}
{"k": 8126, "fast": "E", "gen": "E"}
{"k": 8128, "fast": "E", "gen": "E"}
{"k": 8129, "fast": "E", "gen": "E"}
{"k": 8130, "fast": "R", "gen": "R"}
{"k": 8131, "fast": "E", "gen": "E"}
{"k": 8132, "fast": "E", "gen": "E"}
{"k": 8133, "fast": "E", "gen": "E"}
{"k": 8134, "fast": "E", "gen": "E"}
{"k": 8135, "fast": "E", "gen": "E"}
{"k": 8136, "fast": "E", "gen": "E"}
{"k": 8140, "fast": "E", "gen": "E"}
{"k": 8144, "fast": "E", "gen": "E"}
{"k": 8145, "fast": "E", "gen": "E"}
{"k": 8152, "fast": "E", "gen": "E"}
{"k": 8157, "fast": "E", "gen": "E"}
{"k": 8160, "fast": "E", "gen": "E"}
{"k": 8161, "fast": "E", "gen": "E"}
{"k": 8162, "fast": "E", "gen": "E"}
{"k": 8163, "fast": "E", "gen": "E"}
{"k": 8166, "fast": "E", "gen": "E"}
{"k": 8167, "fast": "E", "gen": "E"}
{"k": 8169, "fast": "E", "gen": "E"}
{"k": 8170, "fast": "E", "gen": "E"}
{"k": 8189, "fast": "E", "gen": "E"}
{"k": 8191, "fast": "E", "gen": "E"}
{"k": 8193, "fast": "E", "gen": "E"}
{"k": 8194, "fast": "E", "gen": "E"}
{"k": 8195, "fast": "E", "gen": "E"}
{"k": 8197, "fast": "E", "gen": "E"}
{"k": 8199, "fast": "E", "gen": "E"}
{"k": 8200, "fast": "E", "gen": "E"}
{"k": 8201, "fast": "E", "gen": "E"}
{"k": 8204, "fast": "R", "gen": "R"}
{"k": 8206, "fast": "E", "gen": "E"}
{"k": 8215, "fast": "E", "gen": "E"}
{"k": 8218, "fast": "E", "gen": "E"}
{"k": 8219, "fast": "E", "gen": "E"}
{"k": 8221, "fast": "E", "gen": "E"}
{"k": 8224, "fast": "E", "gen": "E"}
{"k": 8229, "fast": "E", "gen": "E"}
{"k": 8240, "fast": "E", "gen": "E"}
{"k": 8241, "fast": "E", "gen": "E"}
{"k": 8246, "fast": "E", "gen": "E"}
{"k": 8247, "fast": "E", "gen": "E"}
{"k": 8250, "fast": "E", "gen": "E"}
{"k": 8252, "fast": "E", "gen": "E"}
{"k": 8253, "fast": "E", "gen": "E"}
{"k": 8255, "fast": "E", "gen": "E"}
{"k": 8256, "fast": "E", "gen": "E"}
{"k": 8257, "fast": "E", "gen": "E"}
{"k": 8259, "fast": "E", "gen": "E"}
{"k": 8261, "fast": "E", "gen": "E"}
{"k": 8262, "fast": "E", "gen": "E"}
{"k": 8263, "fast": "E", "gen": "E"}
{"k": 8264, "fast": "E", "gen": "E"}
{"k": 8265, "fast": "E", "gen": "E"}
{"k": 8266, "fast": "E", "gen": "E"}
{"k": 8267, "fast": "E", "gen": "E"}
{"k": 8268, "fast": "E", "gen": "E"}
{"k": 8269, "fast": "E", "gen": "E"}
{"k": 8270, "fast": "E", "gen": "E"}
{"k": 8277, "fast": "E", "gen": "E"}
{"k": 8282, "fast": "E", "gen": "E"}
{"k": 8283, "fast": "E", "gen": "E"}
{"k": 8293, "fast": "R", "gen": "R"}
{"k": 8294, "fast": "E", "gen": "E"}
{"k": 8300, "fast": "R", "gen": "R"}
{"k": 8301, "fast": "E", "gen": "E"}
{"k": 8302, "fast": "E", "gen": "E"}
{"k": 8303, "fast": "E", "gen": "E"}
{"k": 8304, "fast": "E", "gen": "E"}
{"k": 8305, "fast": "E", "gen": "E"}
{"k": 8306, "fast": "E", "gen": "E"}
{"k": 8307, "fast": "E", "gen": "E"}
{"k": 8308, "fast": "E", "gen": "E"}
{"k": 8309, "fast": "R", "gen": "R"}
{"k": 8310, "fast": "E", "gen": "E"}
{"k": 8311, "fast": "E", "gen": "E"}
{"k": 8312, "fast": "E", "gen": "E"}
{"k": 8313, "fast": "E", "gen": "E"}
{"k": 8314, "fast": "E", "gen": "E"}
{"k": 8316, "fast": "E", "gen": "E"}
{"k": 8319, "fast": "E", "gen": "E"}
{"k": 8320, "fast": "E", "gen": "E"}
{"k": 8322, "fast": "E", "gen": "E"}
{"k": 8323, "fast": "E", "gen": "E"}
{"k": 8326, "fast": "E", "gen": "E"}
{"k": 8327, "fast": "E", "gen": "E"}
{"k": 8328, "fast": "E", "gen": "E"}
{"k": 8329, "fast": "E", "gen": "E"}
{"k": 8330, "fast": "R", "gen": "R"}
{"k": 8331, "fast": "E", "gen": "E"}
{"k": 8333, "fast": "E", "gen": "E"}
{"k": 8339, "fast": "E", "gen": "E"}
{"k": 8355, "fast": "E", "gen": "E"}
{"k": 8366, "fast": "E", "gen": "E"}
{"k": 8367, "fast": "E", "gen": "E"}
{"k": 8374, "fast": "R", "gen": "R"}
{"k": 8375, "fast": "E", "gen": "E"}
{"k": 8376, "fast": "E", "gen": "E"}
{"k": 8382, "fast": "E", "gen": "E"}
{"k": 8384, "fast": "E", "gen": "E"}
{"k": 8385, "fast": "E", "gen": "E"}
{"k": 8386, "fast": "E", "gen": "E"}
{"k": 8388, "fast": "E", "gen": "E"}
{"k": 8390, "fast": "E", "gen": "E"}
{"k": 8391, "fast": "E", "gen": "E"}
{"k": 8393, "fast": "E", "gen": "E"}
{"k": 8396, "fast": "E", "gen": "E"}
{"k": 8398, "fast": "E", "gen": "E"}
{"k": 8399, "fast": "E", "gen": "E"}
{"k": 8402, "fast": "E", "gen": "E"}
{"k": 8405, "fast": "E", "gen": "E"}
{"k": 8406, "fast": "E", "gen": "E"}
{"k": 8407, "fast": "E", "gen": "E"}
{"k": 8408, "fast": "E", "gen": "E"}
{"k": 8409, "fast": "E", "gen": "E"}
{"k": 8410, "fast": "R", "gen": "R"}
{"k": 8411, "fast": "E", "gen": "E"}
{"k": 8412, "fast": "R", "gen": "R"}
{"k": 8414, "fast": "R", "gen": "R"}
{"k": 8416, "fast": "E", "gen": "E"}
{"k": 8417, "fast": "E", "gen": "E"}
{"k": 8418, "fast": "R", "gen": "R"}
{"k": 8421, "fast": "E", "gen": "E"}
{"k": 8423, "fast": "E", "gen": "E"}
{"k": 8424, "fast": "E", "gen": "E"}
{"k": 8425, "fast": "E", "gen": "E"}
{"k": 8426, "fast": "E", "gen": "E"}
{"k": 8427, "fast": "E", "gen": "E"}
{"k": 8428, "fast": "E", "gen": "E"}
{"k": 8429, "fast": "E", "gen": "E"}
{"k": 8430, "fast": "E", "gen": "E"}
{"k": 8433, "fast": "E", "gen": "E"}
{"k": 8434, "fast": "E", "gen": "E"}
{"k": 8448, "fast": "E", "gen": "E"}
{"k": 8455, "fast": "E", "gen": "E"}
{"k": 8456, "fast": "E", "gen": "E"}
{"k": 8457, "fast": "E", "gen": "E"}
{"k": 8458, "fast": "E", "gen": "E"}
{"k": 8459, "fast": "E", "gen": "E"}
{"k": 8461, "fast": "E", "gen": "E"}
{"k": 8462, "fast": "E", "gen": "E"}
{"k": 8463, "fast": "E", "gen": "E"}
{"k": 8464, "fast": "R", "gen": "R"}
{"k": 8465, "fast": "E", "gen": "E"}
{"k": 8466, "fast": "R", "gen": "R"}
{"k": 8467, "fast": "R", "gen": "R"}
{"k": 8468, "fast": "R", "gen": "R"}
{"k": 8469, "fast": "E", "gen": "E"}
{"k": 8473, "fast": "R", "gen": "R"}
{"k": 8477, "fast": "R", "gen": "R"}
{"k": 8478, "fast": "R", "gen": "R"}
{"k": 8481, "fast": "E", "gen": "E"}
{"k": 8486, "fast": "R", "gen": "R"}
{"k": 8490, "fast": "E", "gen": "E"}
{"k": 8491, "fast": "E", "gen": "E"}
{"k": 8505, "fast": "E", "gen": "E"}
{"k": 8508, "fast": "E", "gen": "E"}
{"k": 8517, "fast": "E", "gen": "E"}
{"k": 8518, "fast": "R", "gen": "R"}
{"k": 8520, "fast": "E", "gen": "E"}
{"k": 8523, "fast": "E", "gen": "E"}
{"k": 8529, "fast": "E", "gen": "E"}
{"k": 8533, "fast": "E", "gen": "E"}
{"k": 8534, "fast": "E", "gen": "E"}
{"k": 8540, "fast": "E", "gen": "E"}
{"k": 8542, "fast": "E", "gen": "E"}
{"k": 8547, "fast": "E", "gen": "E"}
{"k": 8548, "fast": "E", "gen": "E"}
{"k": 8562, "fast": "E", "gen": "E"}
{"k": 8565, "fast": "E", "gen": "E"}
{"k": 8588, "fast": "E", "gen": "E"}
{"k": 8590, "fast": "E", "gen": "E"}
{"k": 8592, "fast": "E", "gen": "E"}
{"k": 8594, "fast": "E", "gen": "E"}
{"k": 8596, "fast": "R", "gen": "R"}
{"k": 8598, "fast": "E", "gen": "E"}
{"k": 8612, "fast": "E", "gen": "E"}
{"k": 8621, "fast": "E", "gen": "E"}
{"k": 8622, "fast": "E", "gen": "E"}
{"k": 8623, "fast": "E", "gen": "E"}
{"k": 8625, "fast": "F", "gen": "F"}
{"k": 8626, "fast": "R", "gen": "R"}
{"k": 8627, "fast": "E", "gen": "E"}
{"k": 8633, "fast": "E", "gen": "E"}
{"k": 8635, "fast": "E", "gen": "E"}
{"k": 8636, "fast": "E", "gen": "E"}
{"k": 8639, "fast": "E", "gen": "E"}
{"k": 8640, "fast": "R", "gen": "R"}
{"k": 8649, "fast": "R", "gen": "R"}
{"k": 8671, "fast": "E", "gen": "E"}
{"k": 8672, "fast": "E", "gen": "E"}
{"k": 8673, "fast": "E", "gen": "E"}
{"k": 8674, "fast": "E", "gen": "E"}
{"k": 8675, "fast": "E", "gen": "E"}
{"k": 8678, "fast": "E", "gen": "E"}
{"k": 8682, "fast": "E", "gen": "E"}
{"k": 8685, "fast": "E", "gen": "E"}
{"k": 8694, "fast": "E", "gen": "E"}
{"k": 8695, "fast": "E", "gen": "E"}
{"k": 8697, "fast": "R", "gen": "R"}
{"k": 8699, "fast": "E", "gen": "E"}
{"k": 8702, "fast": "E", "gen": "E"}
{"k": 8730, "fast": "E", "gen": "E"}
{"k": 8732, "fast": "E", "gen": "E"}
{"k": 8739, "fast": "R", "gen": "R"}
{"k": 8740, "fast": "E", "gen": "E"}
{"k": 8741, "fast": "E", "gen": "E"}
{"k": 8742, "fast": "E", "gen": "E"}
{"k": 8743, "fast": "E", "gen": "E"}
{"k": 8758, "fast": "E", "gen": "E"}
{"k": 8759, "fast": "E", "gen": "E"}
{"k": 8760, "fast": "E", "gen": "E"}
{"k": 8766, "fast": "E", "gen": "E"}
{"k": 8769, "fast": "E", "gen": "E"}
{"k": 8772, "fast": "E", "gen": "E"}
{"k": 8773, "fast": "R", "gen": "R"}
{"k": 8774, "fast": "R", "gen": "R"}
{"k": 8775, "fast": "R", "gen": "R"}
{"k": 8776, "fast": "E", "gen": "E"}
{"k": 8782, "fast": "E", "gen": "E"}
{"k": 8783, "fast": "E", "gen": "E"}
{"k": 8784, "fast": "R", "gen": "R"}
{"k": 8786, "fast": "E", "gen": "E"}
{"k": 8794, "fast": "R", "gen": "R"}
{"k": 8795, "fast": "E", "gen": "E"}
{"k": 8796, "fast": "R", "gen": "R"}
{"k": 8797, "fast": "E", "gen": "E"}
{"k": 8798, "fast": "R", "gen": "R"}
{"k": 8800, "fast": "E", "gen": "E"}
{"k": 8805, "fast": "E", "gen": "E"}
{"k": 8813, "fast": "E", "gen": "E"}
{"k": 8814, "fast": "E", "gen": "E"}
{"k": 8816, "fast": "E", "gen": "E"}
{"k": 8817, "fast": "E", "gen": "E"}
{"k": 8823, "fast": "E", "gen": "E"}
{"k": 8824, "fast": "E", "gen": "E"}
{"k": 8829, "fast": "E", "gen": "E"}
{"k": 8839, "fast": "E", "gen": "E"}
{"k": 8840, "fast": "E", "gen": "E"}
{"k": 8841, "fast": "E", "gen": "E"}
{"k": 8842, "fast": "E", "gen": "E"}
{"k": 8843, "fast": "E", "gen": "E"}
{"k": 8844, "fast": "E", "gen": "E"}
{"k": 8845, "fast": "E", "gen": "E"}
{"k": 8854, "fast": "E", "gen": "E"}
{"k": 8857, "fast": "E", "gen": "E"}
{"k": 8859, "fast": "E", "gen": "E"}
{"k": 8862, "fast": "E", "gen": "E"}
{"k": 8863, "fast": "E", "gen": "E"}
{"k": 8868, "fast": "E", "gen": "E"}
{"k": 8871, "fast": "E", "gen": "E"}
{"k": 8874, "fast": "E", "gen": "E"}
{"k": 8876, "fast": "E", "gen": "E"}
{"k": 8877, "fast": "E", "gen": "E"}
{"k": 8879, "fast": "E", "gen": "E"}
{"k": 8881, "fast": "E", "gen": "E"}
{"k": 8883, "fast": "E", "gen": "E"}
{"k": 8885, "fast": "E", "gen": "E"}
{"k": 8887, "fast": "E", "gen": "E"}
{"k": 8889, "fast": "E", "gen": "E"}
{"k": 8890, "fast": "E", "gen": "E"}
{"k": 8891, "fast": "E", "gen": "E"}
{"k": 8893, "fast": "E", "gen": "E"}
{"k": 8899, "fast": "E", "gen": "E"}
{"k": 8900, "fast": "E", "gen": "E"}
{"k": 8901, "fast": "E", "gen": "E"}
{"k": 8906, "fast": "E", "gen": "E"}
{"k": 8907, "fast": "E", "gen": "E"}
{"k": 8908, "fast": "E", "gen": "E"}
{"k": 8909, "fast": "E", "gen": "E"}
{"k": 8912, "fast": "E", "gen": "E"}
{"k": 8913, "fast": "E", "gen": "E"}
{"k": 8914, "fast": "E", "gen": "E"}
{"k": 8916, "fast": "R", "gen": "R"}
{"k": 8917, "fast": "E", "gen": "E"}
{"k": 8918, "fast": "E", "gen": "E"}
{"k": 8919, "fast": "E", "gen": "E"}
{"k": 8921, "fast": "E", "gen": "E"}
{"k": 8922, "fast": "E", "gen": "E"}
{"k": 8923, "fast": "E", "gen": "E"}
{"k": 8924, "fast": "E", "gen": "E"}
{"k": 8925, "fast": "E", "gen": "E"}
{"k": 8926, "fast": "E", "gen": "E"}
{"k": 8927, "fast": "E", "gen": "E"}
{"k": 8928, "fast": "E", "gen": "E"}
{"k": 8930, "fast": "E", "gen": "E"}
{"k": 8932, "fast": "E", "gen": "E"}
{"k": 8934, "fast": "E", "gen": "E"}
{"k": 8935, "fast": "E", "gen": "E"}
{"k": 8941, "fast": "E", "gen": "E"}
{"k": 8944, "fast": "E", "gen": "E"}
{"k": 8947, "fast": "E", "gen": "E"}
{"k": 8949, "fast": "E", "gen": "E"}
{"k": 8950, "fast": "E", "gen": "E"}
{"k": 8951, "fast": "E", "gen": "E"}
{"k": 8952, "fast": "E", "gen": "E"}
{"k": 8953, "fast": "E", "gen": "E"}
{"k": 8954, "fast": "E", "gen": "E"}
{"k": 8958, "fast": "E", "gen": "E"}
{"k": 8967, "fast": "R", "gen": "R"}
{"k": 8968, "fast": "E", "gen": "E"}
{"k": 8970, "fast": "E", "gen": "E"}
{"k": 8971, "fast": "E", "gen": "E"}
{"k": 8972, "fast": "E", "gen": "E"}
{"k": 8973, "fast": "E", "gen": "E"}
{"k": 8974, "fast": "E", "gen": "E"}
{"k": 8975, "fast": "E", "gen": "E"}
{"k": 8977, "fast": "E", "gen": "E"}
{"k": 8978, "fast": "E", "gen": "E"}
{"k": 8979, "fast": "E", "gen": "E"}
{"k": 8980, "fast": "E", "gen": "E"}
{"k": 8982, "fast": "E", "gen": "E"}
{"k": 8986, "fast": "E", "gen": "E"}
{"k": 8987, "fast": "E", "gen": "E"}
{"k": 8988, "fast": "E", "gen": "E"}
{"k": 8993, "fast": "E", "gen": "E"}
{"k": 8995, "fast": "R", "gen": "R"}
{"k": 8996, "fast": "R", "gen": "R"}
{"k": 8998, "fast": "R", "gen": "R"}
{"k": 8999, "fast": "R", "gen": "R"}
{"k": 9003, "fast": "E", "gen": "E"}
{"k": 9006, "fast": "E", "gen": "E"}
{"k": 9007, "fast": "E", "gen": "E"}
{"k": 9008, "fast": "E", "gen": "E"}
{"k": 9009, "fast": "E", "gen": "E"}
{"k": 9011, "fast": "R", "gen": "R"}
{"k": 9012, "fast": "E", "gen": "E"}
{"k": 9013, "fast": "E", "gen": "E"}
{"k": 9014, "fast": "E", "gen": "E"}
{"k": 9015, "fast": "E", "gen": "E"}
{"k": 9016, "fast": "E", "gen": "E"}
{"k": 9017, "fast": "E", "gen": "E"}
{"k": 9019, "fast": "E", "gen": "E"}
{"k": 9020, "fast": "E", "gen": "E"}
{"k": 9021, "fast": "E", "gen": "E"}
{"k": 9022, "fast": "E", "gen": "E"}
{"k": 9023, "fast": "E", "gen": "E"}
{"k": 9024, "fast": "R", "gen": "R"}
{"k": 9025, "fast": "E", "gen": "E"}
{"k": 9026, "fast": "E", "gen": "E"}
{"k": 9027, "fast": "E", "gen": "E"}
{"k": 9028, "fast": "E", "gen": "E"}
{"k": 9030, "fast": "E", "gen": "E"}
{"k": 9031, "fast": "E", "gen": "E"}
{"k": 9032, "fast": "E", "gen": "E"}
{"k": 9033, "fast": "E", "gen": "E"}
{"k": 9034, "fast": "E", "gen": "E"}
{"k": 9035, "fast": "E", "gen": "E"}
{"k": 9036, "fast": "E", "gen": "E"}
{"k": 9037, "fast": "E", "gen": "E"}
{"k": 9038, "fast": "E", "gen": "E"}
{"k": 9039, "fast": "E", "gen": "E"}
{"k": 9040, "fast": "E", "gen": "E"}
{"k": 9042, "fast": "E", "gen": "E"}
{"k": 9043, "fast": "E", "gen": "E"}
{"k": 9045, "fast": "R", "gen": "R"}
{"k": 9047, "fast": "E", "gen": "E"}
{"k": 9048, "fast": "E", "gen": "E"}
{"k": 9049, "fast": "E", "gen": "E"}
{"k": 9050, "fast": "E", "gen": "E"}
{"k": 9051, "fast": "E", "gen": "E"}
{"k": 9052, "fast": "E", "gen": "E"}
{"k": 9053, "fast": "E", "gen": "E"}
{"k": 9058, "fast": "R", "gen": "R"}
{"k": 9059, "fast": "E", "gen": "E"}
{"k": 9060, "fast": "R", "gen": "R"}
{"k": 9061, "fast": "R", "gen": "R"}
{"k": 9062, "fast": "E", "gen": "E"}
{"k": 9063, "fast": "R", "gen": "R"}
{"k": 9067, "fast": "E", "gen": "E"}
{"k": 9068, "fast": "R", "gen": "R"}
{"k": 9078, "fast": "E", "gen": "E"}
{"k": 9079, "fast": "R", "gen": "R"}
{"k": 9080, "fast": "E", "gen": "E"}
{"k": 9081, "fast": "E", "gen": "E"}
{"k": 9084, "fast": "R", "gen": "R"}
{"k": 9087, "fast": "R", "gen": "R"}
{"k": 9089, "fast": "E", "gen": "E"}
{"k": 9090, "fast": "E", "gen": "E"}
{"k": 9094, "fast": "E", "gen": "E"}
{"k": 9095, "fast": "E", "gen": "E"}
{"k": 9096, "fast": "E", "gen": "E"}
{"k": 9101, "fast": "E", "gen": "E"}
{"k": 9106, "fast": "E", "gen": "E"}
{"k": 9107, "fast": "E", "gen": "E"}
{"k": 9108, "fast": "E", "gen": "E"}
{"k": 9109, "fast": "E", "gen": "E"}
{"k": 9111, "fast": "E", "gen": "E"}
{"k": 9112, "fast": "E", "gen": "E"}
{"k": 9120, "fast": "E", "gen": "E"}
{"k": 9126, "fast": "E", "gen": "E"}
{"k": 9130, "fast": "E", "gen": "E"}
{"k": 9139, "fast": "E", "gen": "E"}
{"k": 9140, "fast": "E", "gen": "E"}
{"k": 9141, "fast": "E", "gen": "E"}
{"k": 9152, "fast": "E", "gen": "E"}
{"k": 9154, "fast": "E", "gen": "E"}
{"k": 9158, "fast": "R", "gen": "R"}
{"k": 9159, "fast": "E", "gen": "E"}
{"k": 9160, "fast": "E", "gen": "E"}
{"k": 9165, "fast": "E", "gen": "E"}
{"k": 9166, "fast": "E", "gen": "E"}
{"k": 9168, "fast": "E", "gen": "E"}
{"k": 9169, "fast": "R", "gen": "R"}
{"k": 9170, "fast": "E", "gen": "E"}
{"k": 9171, "fast": "E", "gen": "E"}
{"k": 9172, "fast": "E", "gen": "E"}
{"k": 9173, "fast": "E", "gen": "E"}
{"k": 9175, "fast": "E", "gen": "E"}
{"k": 9181, "fast": "E", "gen": "E"}
{"k": 9206, "fast": "E", "gen": "E"}
{"k": 9207, "fast": "E", "gen": "E"}
{"k": 9215, "fast": "E", "gen": "E"}
{"k": 9216, "fast": "E", "gen": "E"}
{"k": 9219, "fast": "E", "gen": "E"}
{"k": 9225, "fast": "R", "gen": "R"}
{"k": 9230, "fast": "E", "gen": "E"}
{"k": 9263, "fast": "E", "gen": "E"}
{"k": 9264, "fast": "E", "gen": "E"}
{"k": 9265, "fast": "E", "gen": "E"}
{"k": 9288, "fast": "E", "gen": "E"}
{"k": 9309, "fast": "E", "gen": "E"}
{"k": 9310, "fast": "E", "gen": "E"}
{"k": 9312, "fast": "E", "gen": "E"}
{"k": 9314, "fast": "E", "gen": "E"}
{"k": 9321, "fast": "E", "gen": "E"}
{"k": 9322, "fast": "E", "gen": "E"}
{"k": 9323, "fast": "E", "gen": "E"}
{"k": 9326, "fast": "E", "gen": "E"}
{"k": 9336, "fast": "E", "gen": "E"}
{"k": 9346, "fast": "E", "gen": "E"}
{"k": 9347, "fast": "E", "gen": "E"}
{"k": 9354, "fast": "E", "gen": "E"}
{"k": 9355, "fast": "E", "gen": "E"}
{"k": 9368, "fast": "E", "gen": "E"}
{"k": 9371, "fast": "E", "gen": "E"}
{"k": 9372, "fast": "E", "gen": "E"}
{"k": 9386, "fast": "E", "gen": "E"}
{"k": 9389, "fast": "E", "gen": "E"}
{"k": 9390, "fast": "E", "gen": "E"}
{"k": 9391, "fast": "E", "gen": "E"}
{"k": 9409, "fast": "E", "gen": "E"}
{"k": 9419, "fast": "E", "gen": "E"}
{"k": 9424, "fast": "E", "gen": "E"}
{"k": 9429, "fast": "E", "gen": "E"}
{"k": 9432, "fast": "E", "gen": "E"}
{"k": 9433, "fast": "E", "gen": "E"}
{"k": 9446, "fast": "E", "gen": "E"}
{"k": 9447, "fast": "E", "gen": "E"}
{"k": 9459, "fast": "E", "gen": "E"}
{"k": 9475, "fast": "E", "gen": "E"}
{"k": 9477, "fast": "R", "gen": "R"}
{"k": 9479, "fast": "E", "gen": "E"}
{"k": 9480, "fast": "E", "gen": "E"}
{"k": 9486, "fast": "E", "gen": "E"}
{"k": 9505, "fast": "E", "gen": "E"}
{"k": 9518, "fast": "E", "gen": "E"}
{"k": 9525, "fast": "E", "gen": "E"}
{"k": 9534, "fast": "E", "gen": "E"}
{"k": 9535, "fast": "E", "gen": "E"}
{"k": 9544, "fast": "E", "gen": "E"}
{"k": 9549, "fast": "E", "gen": "E"}
{"k": 9551, "fast": "E", "gen": "E"}
{"k": 9554, "fast": "E", "gen": "E"}
{"k": 9558, "fast": "E", "gen": "E"}
{"k": 9578, "fast": "E", "gen": "E"}
{"k": 9586, "fast": "E", "gen": "E"}
{"k": 9587, "fast": "E", "gen": "E"}
{"k": 9588, "fast": "E", "gen": "E"}
{"k": 9591, "fast": "E", "gen": "E"}
{"k": 9592, "fast": "E", "gen": "E"}
{"k": 9593, "fast": "E", "gen": "E"}
{"k": 9594, "fast": "E", "gen": "E"}
{"k": 9602, "fast": "E", "gen": "E"}
{"k": 9603, "fast": "E", "gen": "E"}
{"k": 9610, "fast": "E", "gen": "E"}
{"k": 9612, "fast": "E", "gen": "E"}
{"k": 9617, "fast": "E", "gen": "E"}
{"k": 9651, "fast": "E", "gen": "E"}
{"k": 9653, "fast": "E", "gen": "E"}
{"k": 9655, "fast": "E", "gen": "E"}
{"k": 9660, "fast": "E", "gen": "E"}
{"k": 9661, "fast": "E", "gen": "E"}
{"k": 9662, "fast": "E", "gen": "E"}
{"k": 9663, "fast": "E", "gen": "E"}
{"k": 9664, "fast": "E", "gen": "E"}
{"k": 9665, "fast": "E", "gen": "E"}
{"k": 9682, "fast": "E", "gen": "E"}
{"k": 9699, "fast": "E", "gen": "E"}
{"k": 9703, "fast": "E", "gen": "E"}
{"k": 9705, "fast": "E", "gen": "E"}
{"k": 9706, "fast": "E", "gen": "E"}
{"k": 9707, "fast": "E", "gen": "E"}
{"k": 9709, "fast": "E", "gen": "E"}
{"k": 9711, "fast": "E", "gen": "E"}
{"k": 9712, "fast": "E", "gen": "E"}
{"k": 9714, "fast": "E", "gen": "E"}
{"k": 9715, "fast": "E", "gen": "E"}
{"k": 9722, "fast": "E", "gen": "E"}
{"k": 9723, "fast": "E", "gen": "E"}
{"k": 9730, "fast": "E", "gen": "E"}
{"k": 9737, "fast": "E", "gen": "E"}
{"k": 9749, "fast": "E", "gen": "E"}
{"k": 9751, "fast": "E", "gen": "E"}
{"k": 9755, "fast": "E", "gen": "E"}
{"k": 9756, "fast": "E", "gen": "E"}
{"k": 9766, "fast": "E", "gen": "E"}
{"k": 9767, "fast": "E", "gen": "E"}
{"k": 9768, "fast": "E", "gen": "E"}
{"k": 9769, "fast": "E", "gen": "E"}
{"k": 9788, "fast": "R", "gen": "R"}
{"k": 9796, "fast": "E", "gen": "E"}
{"k": 9800, "fast": "E", "gen": "E"}
{"k": 9803, "fast": "E", "gen": "E"}
{"k": 9808, "fast": "E", "gen": "E"}
{"k": 9812, "fast": "E", "gen": "E"}
{"k": 9813, "fast": "E", "gen": "E"}
{"k": 9829, "fast": "E", "gen": "E"}
{"k": 9837, "fast": "E", "gen": "E"}
{"k": 9840, "fast": "E", "gen": "E"}
{"k": 9849, "fast": "E", "gen": "E"}
{"k": 9852, "fast": "E", "gen": "E"}
{"k": 9869, "fast": "E", "gen": "E"}
{"k": 9870, "fast": "E", "gen": "E"}
{"k": 9871, "fast": "E", "gen": "E"}
{"k": 9874, "fast": "E", "gen": "E"}
{"k": 9875, "fast": "E", "gen": "E"}
{"k": 9877, "fast": "E", "gen": "E"}
{"k": 9881, "fast": "E", "gen": "E"}
{"k": 9888, "fast": "E", "gen": "E"}
{"k": 9897, "fast": "E", "gen": "E"}
{"k": 9902, "fast": "E", "gen": "E"}
{"k": 9905, "fast": "E", "gen": "E"}
{"k": 9920, "fast": "E", "gen": "E"}
{"k": 9928, "fast": "E", "gen": "E"}
{"k": 9942, "fast": "E", "gen": "E"}
{"k": 9947, "fast": "E", "gen": "E"}
{"k": 9950, "fast": "E", "gen": "E"}
{"k": 9954, "fast": "E", "gen": "E"}
{"k": 9961, "fast": "E", "gen": "E"}
{"k": 9967, "fast": "E", "gen": "E"}
{"k": 9974, "fast": "E", "gen": "E"}
{"k": 9975, "fast": "E", "gen": "E"}
{"k": 9976, "fast": "E", "gen": "E"}
{"k": 9980, "fast": "E", "gen": "E"}
{"k": 9984, "fast": "E", "gen": "E"}
{"k": 9994, "fast": "E", "gen": "E"}
{"k": 9998, "fast": "E", "gen": "E"}
{"k": 10000, "fast": "E", "gen": "E"}
{"k": 10001, "fast": "E", "gen": "E"}
{"k": 10002, "fast": "E", "gen": "E"}
{"k": 10010, "fast": "E", "gen": "E"}
{"k": 10020, "fast": "E", "gen": "E"}
{"k": 10021, "fast": "E", "gen": "E"}
{"k": 10022, "fast": "E", "gen": "E"}
{"k": 10023, "fast": "E", "gen": "E"}
{"k": 10025, "fast": "E", "gen": "E"}
{"k": 10026, "fast": "E", "gen": "E"}
{"k": 10027, "fast": "E", "gen": "E"}
{"k": 10028, "fast": "E", "gen": "E"}
{"k": 10029, "fast": "E", "gen": "E"}
{"k": 10030, "fast": "E", "gen": "E"}
{"k": 10031, "fast": "E", "gen": "E"}
{"k": 10038, "fast": "E", "gen": "E"}
{"k": 10040, "fast": "E", "gen": "E"}
{"k": 10045, "fast": "E", "gen": "E"}
{"k": 10047, "fast": "E", "gen": "E"}
{"k": 10058, "fast": "E", "gen": "E"}
{"k": 10059, "fast": "E", "gen": "E"}
{"k": 10060, "fast": "E", "gen": "E"}
{"k": 10065, "fast": "E", "gen": "E"}
{"k": 10068, "fast": "E", "gen": "E"}
{"k": 10069, "fast": "E", "gen": "E"}
{"k": 10072, "fast": "E", "gen": "E"}
{"k": 10073, "fast": "E", "gen": "E"}
{"k": 10076, "fast": "E", "gen": "E"}
{"k": 10077, "fast": "E", "gen": "E"}
{"k": 10080, "fast": "E", "gen": "E"}
{"k": 10084, "fast": "E", "gen": "E"}
{"k": 10085, "fast": "E", "gen": "E"}
{"k": 10086, "fast": "E", "gen": "E"}
{"k": 10087, "fast": "E", "gen": "E"}
{"k": 10091, "fast": "E", "gen": "E"}
{"k": 10092, "fast": "E", "gen": "E"}
{"k": 10095, "fast": "E", "gen": "E"}
{"k": 10098, "fast": "E", "gen": "E"}
{"k": 10116, "fast": "E", "gen": "E"}
{"k": 10118, "fast": "E", "gen": "E"}
{"k": 10122, "fast": "E", "gen": "E"}
{"k": 10127, "fast": "E", "gen": "E"}
{"k": 10131, "fast": "E", "gen": "E"}
{"k": 10135, "fast": "E", "gen": "E"}
{"k": 10136, "fast": "E", "gen": "E"}
{"k": 10162, "fast": "E", "gen": "E"}
{"k": 10174, "fast": "E", "gen": "E"}
{"k": 10178, "fast": "E", "gen": "E"}
{"k": 10183, "fast": "E", "gen": "E"}
{"k": 10185, "fast": "E", "gen": "E"}
{"k": 10186, "fast": "E", "gen": "E"}
{"k": 10199, "fast": "E", "gen": "E"}
{"k": 10222, "fast": "E", "gen": "E"}
{"k": 10223, "fast": "E", "gen": "E"}
{"k": 10226, "fast": "E", "gen": "E"}
{"k": 10229, "fast": "E", "gen": "E"}
{"k": 10232, "fast": "E", "gen": "E"}
{"k": 10233, "fast": "E", "gen": "E"}
{"k": 10234, "fast": "E", "gen": "E"}
{"k": 10236, "fast": "E", "gen": "E"}
{"k": 10237, "fast": "E", "gen": "E"}
{"k": 10238, "fast": "E", "gen": "E"}
{"k": 10245, "fast": "E", "gen": "E"}
{"k": 10266, "fast": "E", "gen": "E"}
{"k": 10267, "fast": "E", "gen": "E"}
{"k": 10272, "fast": "E", "gen": "E"}
{"k": 10274, "fast": "E", "gen": "E"}
{"k": 10275, "fast": "E", "gen": "E"}
{"k": 10292, "fast": "E", "gen": "E"}
{"k": 10297, "fast": "E", "gen": "E"}
{"k": 10307, "fast": "E", "gen": "E"}
{"k": 10320, "fast": "E", "gen": "E"}
{"k": 10323, "fast": "E", "gen": "E"}
{"k": 10332, "fast": "E", "gen": "E"}
{"k": 10343, "fast": "E", "gen": "E"}
{"k": 10345, "fast": "E", "gen": "E"}
{"k": 10347, "fast": "E", "gen": "E"}
{"k": 10353, "fast": "R", "gen": "R"}
{"k": 10355, "fast": "E", "gen": "E"}
{"k": 10356, "fast": "R", "gen": "R"}
{"k": 10358, "fast": "E", "gen": "E"}
{"k": 10360, "fast": "E", "gen": "E"}
{"k": 10362, "fast": "E", "gen": "E"}
{"k": 10374, "fast": "E", "gen": "E"}
{"k": 10375, "fast": "E", "gen": "E"}
{"k": 10376, "fast": "E", "gen": "E"}
{"k": 10386, "fast": "E", "gen": "E"}
{"k": 10397, "fast": "E", "gen": "E"}
{"k": 10406, "fast": "E", "gen": "E"}
{"k": 10411, "fast": "E", "gen": "E"}
{"k": 10414, "fast": "E", "gen": "E"}
{"k": 10415, "fast": "E", "gen": "E"}
{"k": 10416, "fast": "F", "gen": "F"}
{"k": 10430, "fast": "E", "gen": "E"}
{"k": 10432, "fast": "E", "gen": "E"}
{"k": 10447, "fast": "E", "gen": "E"}
{"k": 10449, "fast": "E", "gen": "E"}
{"k": 10470, "fast": "E", "gen": "E"}
{"k": 10475, "fast": "E", "gen": "E"}
{"k": 10476, "fast": "E", "gen": "E"}
{"k": 10494, "fast": "E", "gen": "E"}
{"k": 10497, "fast": "E", "gen": "E"}
{"k": 10505, "fast": "E", "gen": "E"}
{"k": 10519, "fast": "R", "gen": "R"}
{"k": 10521, "fast": "E", "gen": "E"}
{"k": 10522, "fast": "E", "gen": "E"}
{"k": 10524, "fast": "E", "gen": "E"}
{"k": 10536, "fast": "E", "gen": "E"}
{"k": 10555, "fast": "E", "gen": "E"}
{"k": 10556, "fast": "E", "gen": "E"}
{"k": 10560, "fast": "E", "gen": "E"}
{"k": 10567, "fast": "E", "gen": "E"}
{"k": 10572, "fast": "E", "gen": "E"}
{"k": 10585, "fast": "E", "gen": "E"}
{"k": 10586, "fast": "E", "gen": "E"}
{"k": 10593, "fast": "E", "gen": "E"}
{"k": 10595, "fast": "E", "gen": "E"}
{"k": 10602, "fast": "E", "gen": "E"}
{"k": 10603, "fast": "E", "gen": "E"}
{"k": 10611, "fast": "E", "gen": "E"}
{"k": 10620, "fast": "E", "gen": "E"}
{"k": 10623, "fast": "R", "gen": "R"}
{"k": 10625, "fast": "E", "gen": "E"}
{"k": 10633, "fast": "E", "gen": "E"}
{"k": 10635, "fast": "E", "gen": "E"}
{"k": 10636, "fast": "E", "gen": "E"}
{"k": 10643, "fast": "E", "gen": "E"}
{"k": 10653, "fast": "E", "gen": "E"}
{"k": 10654, "fast": "E", "gen": "E"}
{"k": 10655, "fast": "E", "gen": "E"}
{"k": 10656, "fast": "E", "gen": "E"}
{"k": 10662, "fast": "E", "gen": "E"}
{"k": 10667, "fast": "E", "gen": "E"}
{"k": 10673, "fast": "E", "gen": "E"}
{"k": 10674, "fast": "E", "gen": "E"}
{"k": 10690, "fast": "E", "gen": "E"}
{"k": 10714, "fast": "E", "gen": "E"}
{"k": 10729, "fast": "E", "gen": "E"}
{"k": 10764, "fast": "E", "gen": "E"}
{"k": 10767, "fast": "E", "gen": "E"}
{"k": 10769, "fast": "E", "gen": "E"}
{"k": 10770, "fast": "E", "gen": "E"}
{"k": 10783, "fast": "E", "gen": "E"}
{"k": 10802, "fast": "E", "gen": "E"}
{"k": 10804, "fast": "E", "gen": "E"}
{"k": 10805, "fast": "E", "gen": "E"}
{"k": 10808, "fast": "E", "gen": "E"}
{"k": 10823, "fast": "E", "gen": "E"}
{"k": 10835, "fast": "E", "gen": "E"}
{"k": 10836, "fast": "E", "gen": "E"}
{"k": 10837, "fast": "E", "gen": "E"}
{"k": 10839, "fast": "E", "gen": "E"}
{"k": 10840, "fast": "E", "gen": "E"}
{"k": 10845, "fast": "E", "gen": "E"}
{"k": 10846, "fast": "E", "gen": "E"}
{"k": 10847, "fast": "E", "gen": "E"}
{"k": 10852, "fast": "E", "gen": "E"}
{"k": 10853, "fast": "E", "gen": "E"}
{"k": 10861, "fast": "E", "gen": "E"}
{"k": 10863, "fast": "E", "gen": "E"}
{"k": 10864, "fast": "E", "gen": "E"}
{"k": 10870, "fast": "E", "gen": "E"}
{"k": 10880, "fast": "E", "gen": "E"}
{"k": 10887, "fast": "E", "gen": "E"}
{"k": 10890, "fast": "E", "gen": "E"}
{"k": 10892, "fast": "E", "gen": "E"}
{"k": 10898, "fast": "E", "gen": "E"}
{"k": 10903, "fast": "E", "gen": "E"}
{"k": 10905, "fast": "E", "gen": "E"}
{"k": 10915, "fast": "E", "gen": "E"}
{"k": 10918, "fast": "E", "gen": "E"}
{"k": 10924, "fast": "E", "gen": "E"}
{"k": 10926, "fast": "E", "gen": "E"}
{"k": 10935, "fast": "E", "gen": "E"}
{"k": 10936, "fast": "E", "gen": "E"}
{"k": 10939, "fast": "E", "gen": "E"}
{"k": 10943, "fast": "E", "gen": "E"}
{"k": 10949, "fast": "E", "gen": "E"}
{"k": 10952, "fast": "E", "gen": "E"}
{"k": 10961, "fast": "E", "gen": "E"}
{"k": 10972, "fast": "E", "gen": "E"}
{"k": 10982, "fast": "E", "gen": "E"}
{"k": 10983, "fast": "E", "gen": "E"}
{"k": 10986, "fast": "E", "gen": "E"}
{"k": 10989, "fast": "E", "gen": "E"}
{"k": 10991, "fast": "E", "gen": "E"}
{"k": 11000, "fast": "E", "gen": "E"}
{"k": 11001, "fast": "E", "gen": "E"}
{"k": 11002, "fast": "E", "gen": "E"}
{"k": 11007, "fast": "E", "gen": "E"}
{"k": 11013, "fast": "E", "gen": "E"}
{"k": 11014, "fast": "E", "gen": "E"}
{"k": 11027, "fast": "E", "gen": "E"}
{"k": 11032, "fast": "E", "gen": "E"}
{"k": 11038, "fast": "E", "gen": "E"}
{"k": 11039, "fast": "E", "gen": "E"}
{"k": 11049, "fast": "E", "gen": "E"}
{"k": 11055, "fast": "E", "gen": "E"}
{"k": 11056, "fast": "E", "gen": "E"}
{"k": 11058, "fast": "E", "gen": "E"}
{"k": 11060, "fast": "E", "gen": "E"}
{"k": 11064, "fast": "E", "gen": "E"}
{"k": 11074, "fast": "E", "gen": "E"}
{"k": 11077, "fast": "E", "gen": "E"}
{"k": 11087, "fast": "E", "gen": "E"}
{"k": 11094, "fast": "E", "gen": "E"}
{"k": 11096, "fast": "E", "gen": "E"}
{"k": 11099, "fast": "E", "gen": "E"}
{"k": 11105, "fast": "E", "gen": "E"}
{"k": 11106, "fast": "E", "gen": "E"}
{"k": 11119, "fast": "E", "gen": "E"}
{"k": 11120, "fast": "E", "gen": "E"}
{"k": 11128, "fast": "E", "gen": "E"}
{"k": 11129, "fast": "E", "gen": "E"}
{"k": 11136, "fast": "E", "gen": "E"}
{"k": 11137, "fast": "E", "gen": "E"}
{"k": 11142, "fast": "E", "gen": "E"}
{"k": 11160, "fast": "E", "gen": "E"}
{"k": 11161, "fast": "E", "gen": "E"}
{"k": 11163, "fast": "E", "gen": "E"}
{"k": 11164, "fast": "E", "gen": "E"}
{"k": 11169, "fast": "E", "gen": "E"}
{"k": 11171, "fast": "E", "gen": "E"}
{"k": 11189, "fast": "E", "gen": "E"}
{"k": 11196, "fast": "E", "gen": "E"}
{"k": 11197, "fast": "E", "gen": "E"}
{"k": 11198, "fast": "E", "gen": "E"}
{"k": 11201, "fast": "E", "gen": "E"}
{"k": 11206, "fast": "E", "gen": "E"}
{"k": 11207, "fast": "E", "gen": "E"}
{"k": 11212, "fast": "E", "gen": "E"}
{"k": 11213, "fast": "E", "gen": "E"}
{"k": 11217, "fast": "E", "gen": "E"}
{"k": 11221, "fast": "E", "gen": "E"}
{"k": 11222, "fast": "E", "gen": "E"}
{"k": 11227, "fast": "E", "gen": "E"}
{"k": 11228, "fast": "E", "gen": "E"}
{"k": 11229, "fast": "E", "gen": "E"}
{"k": 11230, "fast": "E", "gen": "E"}
{"k": 11232, "fast": "E", "gen": "E"}
{"k": 11233, "fast": "E", "gen": "E"}
{"k": 11234, "fast": "E", "gen": "E"}
{"k": 11239, "fast": "E", "gen": "E"}
{"k": 11240, "fast": "E", "gen": "E"}
{"k": 11245, "fast": "E", "gen": "E"}
{"k": 11251, "fast": "E", "gen": "E"}
{"k": 11254, "fast": "E", "gen": "E"}
{"k": 11259, "fast": "E", "gen": "E"}
{"k": 11261, "fast": "E", "gen": "E"}
{"k": 11264, "fast": "E", "gen": "E"}
{"k": 11266, "fast": "E", "gen": "E"}
{"k": 11279, "fast": "E", "gen": "E"}
{"k": 11283, "fast": "E", "gen": "E"}
{"k": 11284, "fast": "E", "gen": "E"}
{"k": 11285, "fast": "E", "gen": "E"}
{"k": 11287, "fast": "E", "gen": "E"}
{"k": 11290, "fast": "E", "gen": "E"}
{"k": 11291, "fast": "E", "gen": "E"}
{"k": 11292, "fast": "E", "gen": "E"}
{"k": 11294, "fast": "E", "gen": "E"}
{"k": 11298, "fast": "E", "gen": "E"}
{"k": 11302, "fast": "E", "gen": "E"}
{"k": 11304, "fast": "E", "gen": "E"}
{"k": 11306, "fast": "E", "gen": "E"}
{"k": 11312, "fast": "E", "gen": "E"}
{"k": 11313, "fast": "E", "gen": "E"}
{"k": 11326, "fast": "E", "gen": "E"}
{"k": 11328, "fast": "E", "gen": "E"}
{"k": 11329, "fast": "E", "gen": "E"}
{"k": 11335, "fast": "E", "gen": "E"}
{"k": 11369, "fast": "E", "gen": "E"}
{"k": 11372, "fast": "E", "gen": "E"}
{"k": 11384, "fast": "E", "gen": "E"}
{"k": 11404, "fast": "E", "gen": "E"}
{"k": 11406, "fast": "E", "gen": "E"}
{"k": 11410, "fast": "E", "gen": "E"}
{"k": 11411, "fast": "E", "gen": "E"}
{"k": 11414, "fast": "E", "gen": "E"}
{"k": 11442, "fast": "E", "gen": "E"}
{"k": 11448, "fast": "E", "gen": "E"}
{"k": 11465, "fast": "E", "gen": "E"}
{"k": 11467, "fast": "E", "gen": "E"}
{"k": 11470, "fast": "E", "gen": "E"}
{"k": 11471, "fast": "E", "gen": "E"}
{"k": 11492, "fast": "E", "gen": "E"}
{"k": 11503, "fast": "E", "gen": "E"}
{"k": 11504, "fast": "E", "gen": "E"}
{"k": 11505, "fast": "E", "gen": "E"}
{"k": 11506, "fast": "E", "gen": "E"}
{"k": 11510, "fast": "E", "gen": "E"}
{"k": 11511, "fast": "E", "gen": "E"}
{"k": 11512, "fast": "E", "gen": "E"}
{"k": 11514, "fast": "E", "gen": "E"}
{"k": 11533, "fast": "E", "gen": "E"}
{"k": 11539, "fast": "E", "gen": "E"}
{"k": 11543, "fast": "E", "gen": "E"}
{"k": 11549, "fast": "E", "gen": "E"}
{"k": 11561, "fast": "E", "gen": "E"}
{"k": 11569, "fast": "E", "gen": "E"}
{"k": 11571, "fast": "E", "gen": "E"}
{"k": 11574, "fast": "E", "gen": "E"}
{"k": 11575, "fast": "E", "gen": "E"}
{"k": 11576, "fast": "E", "gen": "E"}
{"k": 11577, "fast": "E", "gen": "E"}
{"k": 11578, "fast": "E", "gen": "E"}
{"k": 11585, "fast": "E", "gen": "E"}
{"k": 11600, "fast": "E", "gen": "E"}
{"k": 11616, "fast": "E", "gen": "E"}
{"k": 11623, "fast": "E", "gen": "E"}
{"k": 11629, "fast": "E", "gen": "E"}
{"k": 11638, "fast": "E", "gen": "E"}
{"k": 11649, "fast": "E", "gen": "E"}
{"k": 11650, "fast": "E", "gen": "E"}
{"k": 11651, "fast": "E", "gen": "E"}
{"k": 11662, "fast": "E", "gen": "E"}
{"k": 11675, "fast": "E", "gen": "E"}
{"k": 11676, "fast": "E", "gen": "E"}
{"k": 11678, "fast": "E", "gen": "E"}
{"k": 11687, "fast": "E", "gen": "E"}
{"k": 11692, "fast": "E", "gen": "E"}
{"k": 11697, "fast": "E", "gen": "E"}
{"k": 11708, "fast": "E", "gen": "E"}
{"k": 11728, "fast": "E", "gen": "E"}
{"k": 11731, "fast": "E", "gen": "E"}
{"k": 11749, "fast": "E", "gen": "E"}
{"k": 11758, "fast": "E", "gen": "E"}
{"k": 11780, "fast": "E", "gen": "E"}
{"k": 11781, "fast": "E", "gen": "E"}
{"k": 11782, "fast": "E", "gen": "E"}
{"k": 11785, "fast": "E", "gen": "E"}
{"k": 11797, "fast": "E", "gen": "E"}
{"k": 11798, "fast": "E", "gen": "E"}
{"k": 11800, "fast": "E", "gen": "E"}
{"k": 11807, "fast": "E", "gen": "E"}
{"k": 11812, "fast": "R", "gen": "R"}
{"k": 11814, "fast": "E", "gen": "E"}
{"k": 11817, "fast": "E", "gen": "E"}
{"k": 11818, "fast": "E", "gen": "E"}
{"k": 11819, "fast": "E", "gen": "E"}
{"k": 11821, "fast": "E", "gen": "E"}
{"k": 11824, "fast": "E", "gen": "E"}
{"k": 11825, "fast": "E", "gen": "E"}
{"k": 11836, "fast": "E", "gen": "E"}
{"k": 11840, "fast": "E", "gen": "E"}
{"k": 11841, "fast": "E", "gen": "E"}
{"k": 11847, "fast": "E", "gen": "E"}
{"k": 11849, "fast": "E", "gen": "E"}
{"k": 11851, "fast": "E", "gen": "E"}
{"k": 11854, "fast": "E", "gen": "E"}
{"k": 11855, "fast": "E", "gen": "E"}
{"k": 11857, "fast": "E", "gen": "E"}
{"k": 11858, "fast": "E", "gen": "E"}
{"k": 11859, "fast": "E", "gen": "E"}
{"k": 11860, "fast": "E", "gen": "E"}
{"k": 11861, "fast": "E", "gen": "E"}
{"k": 11862, "fast": "E", "gen": "E"}
{"k": 11867, "fast": "E", "gen": "E"}
{"k": 11876, "fast": "E", "gen": "E"}
{"k": 11877, "fast": "E", "gen": "E"}
{"k": 11878, "fast": "E", "gen": "E"}
{"k": 11879, "fast": "E", "gen": "E"}
{"k": 11880, "fast": "E", "gen": "E"}
{"k": 11881, "fast": "E", "gen": "E"}
{"k": 11882, "fast": "E", "gen": "E"}
{"k": 11884, "fast": "E", "gen": "E"}
{"k": 11885, "fast": "E", "gen": "E"}
{"k": 11888, "fast": "E", "gen": "E"}
{"k": 11889, "fast": "E", "gen": "E"}
{"k": 11895, "fast": "E", "gen": "E"}
{"k": 11899, "fast": "E", "gen": "E"}
{"k": 11905, "fast": "E", "gen": "E"}
{"k": 11909, "fast": "E", "gen": "E"}
{"k": 11910, "fast": "E", "gen": "E"}
{"k": 11911, "fast": "E", "gen": "E"}
{"k": 11919, "fast": "E", "gen": "E"}
{"k": 11923, "fast": "E", "gen": "E"}
{"k": 11924, "fast": "E", "gen": "E"}
{"k": 11931, "fast": "E", "gen": "E"}
{"k": 11932, "fast": "E", "gen": "E"}
{"k": 11934, "fast": "E", "gen": "E"}
{"k": 11935, "fast": "E", "gen": "E"}
{"k": 11936, "fast": "E", "gen": "E"}
{"k": 11939, "fast": "E", "gen": "E"}
{"k": 11940, "fast": "E", "gen": "E"}
{"k": 11945, "fast": "E", "gen": "E"}
{"k": 11946, "fast": "E", "gen": "E"}
{"k": 11947, "fast": "E", "gen": "E"}
{"k": 11948, "fast": "E", "gen": "E"}
{"k": 11950, "fast": "E", "gen": "E"}
{"k": 11952, "fast": "R", "gen": "R"}
{"k": 11953, "fast": "E", "gen": "E"}
{"k": 11954, "fast": "R", "gen": "R"}
{"k": 11955, "fast": "E", "gen": "E"}
{"k": 11956, "fast": "E", "gen": "E"}
{"k": 11957, "fast": "E", "gen": "E"}
{"k": 11958, "fast": "E", "gen": "E"}
{"k": 11959, "fast": "E", "gen": "E"}
{"k": 11963, "fast": "E", "gen": "E"}
{"k": 11964, "fast": "E", "gen": "E"}
{"k": 11969, "fast": "E", "gen": "E"}
{"k": 11970, "fast": "E", "gen": "E"}
{"k": 11972, "fast": "E", "gen": "E"}
{"k": 11974, "fast": "E", "gen": "E"}
{"k": 11976, "fast": "E", "gen": "E"}
{"k": 11977, "fast": "E", "gen": "E"}
{"k": 11980, "fast": "E", "gen": "E"}
{"k": 11981, "fast": "E", "gen": "E"}
{"k": 11986, "fast": "E", "gen": "E"}
{"k": 11996, "fast": "E", "gen": "E"}
{"k": 11997, "fast": "E", "gen": "E"}
{"k": 11998, "fast": "E", "gen": "E"}
{"k": 12005, "fast": "E", "gen": "E"}
{"k": 12012, "fast": "E", "gen": "E"}
{"k": 12014, "fast": "E", "gen": "E"}
{"k": 12023, "fast": "E", "gen": "E"}
{"k": 12024, "fast": "E", "gen": "E"}
{"k": 12026, "fast": "E", "gen": "E"}
{"k": 12033, "fast": "E", "gen": "E"}
{"k": 12038, "fast": "E", "gen": "E"}
{"k": 12047, "fast": "E", "gen": "E"}
{"k": 12051, "fast": "E", "gen": "E"}
{"k": 12052, "fast": "E", "gen": "E"}
{"k": 12058, "fast": "E", "gen": "E"}
{"k": 12066, "fast": "E", "gen": "E"}
{"k": 12069, "fast": "E", "gen": "E"}
{"k": 12072, "fast": "E", "gen": "E"}
{"k": 12100, "fast": "E", "gen": "E"}
{"k": 12101, "fast": "E", "gen": "E"}
{"k": 12107, "fast": "E", "gen": "E"}
{"k": 12113, "fast": "E", "gen": "E"}
{"k": 12114, "fast": "E", "gen": "E"}
{"k": 12124, "fast": "E", "gen": "E"}
{"k": 12132, "fast": "E", "gen": "E"}
{"k": 12137, "fast": "E", "gen": "E"}
{"k": 12140, "fast": "E", "gen": "E"}
{"k": 12152, "fast": "E", "gen": "E"}
{"k": 12154, "fast": "E", "gen": "E"}
{"k": 12155, "fast": "E", "gen": "E"}
{"k": 12156, "fast": "R", "gen": "R"}
{"k": 12157, "fast": "E", "gen": "E"}
{"k": 12159, "fast": "E", "gen": "E"}
{"k": 12163, "fast": "E", "gen": "E"}
{"k": 12164, "fast": "E", "gen": "E"}
{"k": 12165, "fast": "E", "gen": "E"}
{"k": 12174, "fast": "E", "gen": "E"}
{"k": 12175, "fast": "E", "gen": "E"}
{"k": 12179, "fast": "E", "gen": "E"}
{"k": 12192, "fast": "E", "gen": "E"}
{"k": 12193, "fast": "E", "gen": "E"}
{"k": 12194, "fast": "E", "gen": "E"}
{"k": 12196, "fast": "E", "gen": "E"}
{"k": 12198, "fast": "E", "gen": "E"}
{"k": 12203, "fast": "E", "gen": "E"}
{"k": 12207, "fast": "E", "gen": "E"}
{"k": 12208, "fast": "E", "gen": "E"}
{"k": 12209, "fast": "E", "gen": "E"}
{"k": 12218, "fast": "E", "gen": "E"}
{"k": 12219, "fast": "E", "gen": "E"}
{"k": 12228, "fast": "E", "gen": "E"}
{"k": 12244, "fast": "E", "gen": "E"}
{"k": 12245, "fast": "E", "gen": "E"}
{"k": 12246, "fast": "E", "gen": "E"}
{"k": 12247, "fast": "E", "gen": "E"}
{"k": 12253, "fast": "E", "gen": "E"}
{"k": 12256, "fast": "E", "gen": "E"}
{"k": 12257, "fast": "E", "gen": "E"}
{"k": 12269, "fast": "E", "gen": "E"}
{"k": 12283, "fast": "E", "gen": "E"}
{"k": 12307, "fast": "E", "gen": "E"}
{"k": 12308, "fast": "E", "gen": "E"}
{"k": 12317, "fast": "E", "gen": "E"}
{"k": 12319, "fast": "E", "gen": "E"}
{"k": 12321, "fast": "E", "gen": "E"}
{"k": 12329, "fast": "E", "gen": "E"}
{"k": 12330, "fast": "E", "gen": "E"}
{"k": 12331, "fast": "E", "gen": "E"}
{"k": 12348, "fast": "E", "gen": "E"}
{"k": 12349, "fast": "E", "gen": "E"}
{"k": 12355, "fast": "E", "gen": "E"}
{"k": 12356, "fast": "R", "gen": "R"}
{"k": 12385, "fast": "E", "gen": "E"}
{"k": 12395, "fast": "E", "gen": "E"}
{"k": 12412, "fast": "E", "gen": "E"}
{"k": 12413, "fast": "E", "gen": "E"}
{"k": 12416, "fast": "E", "gen": "E"}
{"k": 12417, "fast": "E", "gen": "E"}
{"k": 12424, "fast": "E", "gen": "E"}
{"k": 12425, "fast": "E", "gen": "E"}
{"k": 12434, "fast": "E", "gen": "E"}
{"k": 12447, "fast": "E", "gen": "E"}
{"k": 12448, "fast": "E", "gen": "E"}
{"k": 12449, "fast": "E", "gen": "E"}
{"k": 12450, "fast": "E", "gen": "E"}
{"k": 12452, "fast": "E", "gen": "E"}
{"k": 12453, "fast": "E", "gen": "E"}
{"k": 12457, "fast": "E", "gen": "E"}
{"k": 12459, "fast": "E", "gen": "E"}
{"k": 12469, "fast": "E", "gen": "E"}
{"k": 12470, "fast": "E", "gen": "E"}
{"k": 12488, "fast": "E", "gen": "E"}
{"k": 12489, "fast": "E", "gen": "E"}
{"k": 12492, "fast": "E", "gen": "E"}
{"k": 12493, "fast": "E", "gen": "E"}
{"k": 12527, "fast": "E", "gen": "E"}
{"k": 12528, "fast": "E", "gen": "E"}
{"k": 12542, "fast": "E", "gen": "E"}
{"k": 12544, "fast": "E", "gen": "E"}
{"k": 12545, "fast": "E", "gen": "E"}
{"k": 12547, "fast": "E", "gen": "E"}
{"k": 12556, "fast": "E", "gen": "E"}
{"k": 12562, "fast": "E", "gen": "E"}
{"k": 12563, "fast": "E", "gen": "E"}
{"k": 12572, "fast": "E", "gen": "E"}
{"k": 12582, "fast": "E", "gen": "E"}
{"k": 12585, "fast": "E", "gen": "E"}
{"k": 12586, "fast": "E", "gen": "E"}
{"k": 12589, "fast": "E", "gen": "E"}
{"k": 12606, "fast": "E", "gen": "E"}
{"k": 12607, "fast": "E", "gen": "E"}
{"k": 12632, "fast": "E", "gen": "E"}
{"k": 12637, "fast": "E", "gen": "E"}
{"k": 12638, "fast": "E", "gen": "E"}
{"k": 12639, "fast": "E", "gen": "E"}
{"k": 12659, "fast": "E", "gen": "E"}
{"k": 12660, "fast": "E", "gen": "E"}
{"k": 12661, "fast": "E", "gen": "E"}
{"k": 12667, "fast": "E", "gen": "E"}
{"k": 12668, "fast": "E", "gen": "E"}
{"k": 12708, "fast": "E", "gen": "E"}
{"k": 12709, "fast": "E", "gen": "E"}
{"k": 12714, "fast": "E", "gen": "E"}
{"k": 12715, "fast": "E", "gen": "E"}
{"k": 12719, "fast": "E", "gen": "E"}
{"k": 12737, "fast": "E", "gen": "E"}
{"k": 12739, "fast": "E", "gen": "E"}
{"k": 12746, "fast": "E", "gen": "E"}
{"k": 12749, "fast": "E", "gen": "E"}
{"k": 12762, "fast": "E", "gen": "E"}
{"k": 12765, "fast": "E", "gen": "E"}
{"k": 12772, "fast": "E", "gen": "E"}
{"k": 12777, "fast": "E", "gen": "E"}
{"k": 12801, "fast": "E", "gen": "E"}
{"k": 12806, "fast": "E", "gen": "E"}
{"k": 12829, "fast": "E", "gen": "E"}
{"k": 12843, "fast": "E", "gen": "E"}
{"k": 12844, "fast": "E", "gen": "E"}
{"k": 12851, "fast": "E", "gen": "E"}
{"k": 12858, "fast": "E", "gen": "E"}
{"k": 12861, "fast": "E", "gen": "E"}
{"k": 12862, "fast": "E", "gen": "E"}
{"k": 12870, "fast": "E", "gen": "E"}
{"k": 12886, "fast": "E", "gen": "E"}
{"k": 12888, "fast": "E", "gen": "E"}
{"k": 12889, "fast": "E", "gen": "E"}
{"k": 12911, "fast": "E", "gen": "E"}
{"k": 12913, "fast": "E", "gen": "E"}
{"k": 12914, "fast": "E", "gen": "E"}
{"k": 12916, "fast": "E", "gen": "E"}
{"k": 12918, "fast": "E", "gen": "E"}
{"k": 12920, "fast": "R", "gen": "R"}
{"k": 12921, "fast": "E", "gen": "E"}
{"k": 12922, "fast": "E", "gen": "E"}
{"k": 12924, "fast": "E", "gen": "E"}
{"k": 12927, "fast": "E", "gen": "E"}
{"k": 12928, "fast": "E", "gen": "E"}
{"k": 12940, "fast": "E", "gen": "E"}
{"k": 12941, "fast": "E", "gen": "E"}
{"k": 12944, "fast": "E", "gen": "E"}
{"k": 12945, "fast": "E", "gen": "E"}
{"k": 12949, "fast": "E", "gen": "E"}
{"k": 12959, "fast": "E", "gen": "E"}
{"k": 12961, "fast": "E", "gen": "E"}
{"k": 12964, "fast": "E", "gen": "E"}
{"k": 12985, "fast": "E", "gen": "E"}
{"k": 12986, "fast": "E", "gen": "E"}
{"k": 12989, "fast": "E", "gen": "E"}
{"k": 13001, "fast": "E", "gen": "E"}
{"k": 13003, "fast": "E", "gen": "E"}
{"k": 13004, "fast": "E", "gen": "E"}
{"k": 13005, "fast": "E", "gen": "E"}
{"k": 13006, "fast": "E", "gen": "E"}
{"k": 13007, "fast": "E", "gen": "E"}
{"k": 13008, "fast": "E", "gen": "E"}
{"k": 13009, "fast": "E", "gen": "E"}
{"k": 13010, "fast": "E", "gen": "E"}
{"k": 13011, "fast": "E", "gen": "E"}
{"k": 13012, "fast": "E", "gen": "E"}
{"k": 13021, "fast": "E", "gen": "E"}
{"k": 13029, "fast": "E", "gen": "E"}
{"k": 13032, "fast": "E", "gen": "E"}
{"k": 13034, "fast": "E", "gen": "E"}
{"k": 13037, "fast": "E", "gen": "E"}
{"k": 13040, "fast": "E", "gen": "E"}
{"k": 13041, "fast": "E", "gen": "E"}
{"k": 13043, "fast": "E", "gen": "E"}
{"k": 13044, "fast": "E", "gen": "E"}
{"k": 13046, "fast": "E", "gen": "E"}
{"k": 13055, "fast": "E", "gen": "E"}
{"k": 13058, "fast": "E", "gen": "E"}
{"k": 13059, "fast": "E", "gen": "E"}
{"k": 13074, "fast": "E", "gen": "E"}
{"k": 13075, "fast": "E", "gen": "E"}
{"k": 13077, "fast": "E", "gen": "E"}
{"k": 13078, "fast": "E", "gen": "E"}
{"k": 13079, "fast": "E", "gen": "E"}
{"k": 13081, "fast": "E", "gen": "E"}
{"k": 13089, "fast": "E", "gen": "E"}
{"k": 13095, "fast": "E", "gen": "E"}
{"k": 13097, "fast": "E", "gen": "E"}
{"k": 13111, "fast": "E", "gen": "E"}
{"k": 13112, "fast": "E", "gen": "E"}
{"k": 13113, "fast": "E", "gen": "E"}
{"k": 13114, "fast": "E", "gen": "E"}
{"k": 13115, "fast": "E", "gen": "E"}
{"k": 13116, "fast": "E", "gen": "E"}
{"k": 13117, "fast": "E", "gen": "E"}
{"k": 13120, "fast": "E", "gen": "E"}
{"k": 13121, "fast": "E", "gen": "E"}
{"k": 13122, "fast": "E", "gen": "E"}
{"k": 13123, "fast": "E", "gen": "E"}
{"k": 13124, "fast": "E", "gen": "E"}
{"k": 13125, "fast": "E", "gen": "E"}
{"k": 13128, "fast": "E", "gen": "E"}
{"k": 13129, "fast": "E", "gen": "E"}
{"k": 13130, "fast": "E", "gen": "E"}
{"k": 13131, "fast": "E", "gen": "E"}
{"k": 13137, "fast": "E", "gen": "E"}
{"k": 13142, "fast": "E", "gen": "E"}
{"k": 13145, "fast": "E", "gen": "E"}
{"k": 13149, "fast": "E", "gen": "E"}
{"k": 13153, "fast": "E", "gen": "E"}
{"k": 13154, "fast": "E", "gen": "E"}
{"k": 13155, "fast": "E", "gen": "E"}
{"k": 13156, "fast": "E", "gen": "E"}
{"k": 13157, "fast": "E", "gen": "E"}
{"k": 13158, "fast": "E", "gen": "E"}
{"k": 13159, "fast": "E", "gen": "E"}
{"k": 13160, "fast": "E", "gen": "E"}
{"k": 13161, "fast": "E", "gen": "E"}
{"k": 13162, "fast": "E", "gen": "E"}
{"k": 13163, "fast": "E", "gen": "E"}
{"k": 13178, "fast": "E", "gen": "E"}
{"k": 13179, "fast": "E", "gen": "E"}
{"k": 13180, "fast": "E", "gen": "E"}
{"k": 13184, "fast": "E", "gen": "E"}
{"k": 13187, "fast": "E", "gen": "E"}
{"k": 13188, "fast": "E", "gen": "E"}
{"k": 13196, "fast": "E", "gen": "E"}
{"k": 13212, "fast": "E", "gen": "E"}
{"k": 13214, "fast": "E", "gen": "E"}
{"k": 13216, "fast": "E", "gen": "E"}
{"k": 13257, "fast": "E", "gen": "E"}
{"k": 13260, "fast": "E", "gen": "E"}
{"k": 13261, "fast": "E", "gen": "E"}
{"k": 13276, "fast": "E", "gen": "E"}
{"k": 13277, "fast": "E", "gen": "E"}
{"k": 13281, "fast": "E", "gen": "E"}
{"k": 13285, "fast": "E", "gen": "E"}
{"k": 13287, "fast": "E", "gen": "E"}
{"k": 13290, "fast": "E", "gen": "E"}
{"k": 13291, "fast": "E", "gen": "E"}
{"k": 13292, "fast": "E", "gen": "E"}
{"k": 13293, "fast": "E", "gen": "E"}
{"k": 13312, "fast": "E", "gen": "E"}
{"k": 13315, "fast": "E", "gen": "E"}
{"k": 13316, "fast": "E", "gen": "E"}
{"k": 13317, "fast": "E", "gen": "E"}
{"k": 13323, "fast": "E", "gen": "E"}
{"k": 13326, "fast": "E", "gen": "E"}
{"k": 13329, "fast": "E", "gen": "E"}
{"k": 13330, "fast": "E", "gen": "E"}
{"k": 13334, "fast": "E", "gen": "E"}
{"k": 13335, "fast": "E", "gen": "E"}
{"k": 13336, "fast": "E", "gen": "E"}
{"k": 13337, "fast": "E", "gen": "E"}
{"k": 13343, "fast": "E", "gen": "E"}
{"k": 13348, "fast": "E", "gen": "E"}
{"k": 13353, "fast": "E", "gen": "E"}
{"k": 13358, "fast": "E", "gen": "E"}
{"k": 13362, "fast": "E", "gen": "E"}
{"k": 13363, "fast": "E", "gen": "E"}
{"k": 13365, "fast": "E", "gen": "E"}
{"k": 13372, "fast": "E", "gen": "E"}
{"k": 13375, "fast": "E", "gen": "E"}
{"k": 13380, "fast": "E", "gen": "E"}
{"k": 13385, "fast": "E", "gen": "E"}
{"k": 13395, "fast": "E", "gen": "E"}
{"k": 13396, "fast": "F", "gen": "F"}
{"k": 13398, "fast": "E", "gen": "E"}
{"k": 13399, "fast": "E", "gen": "E"}
{"k": 13404, "fast": "E", "gen": "E"}
{"k": 13411, "fast": "E", "gen": "E"}
{"k": 13416, "fast": "E", "gen": "E"}
{"k": 13417, "fast": "E", "gen": "E"}
{"k": 13424, "fast": "E", "gen": "E"}
{"k": 13425, "fast": "E", "gen": "E"}
{"k": 13426, "fast": "E", "gen": "E"}
{"k": 13427, "fast": "E", "gen": "E"}
{"k": 13428, "fast": "E", "gen": "E"}
{"k": 13432, "fast": "E", "gen": "E"}
{"k": 13433, "fast": "E", "gen": "E"}
{"k": 13440, "fast": "E", "gen": "E"}
{"k": 13443, "fast": "E", "gen": "E"}
{"k": 13446, "fast": "E", "gen": "E"}
{"k": 13449, "fast": "E", "gen": "E"}
{"k": 13451, "fast": "E", "gen": "E"}
{"k": 13459, "fast": "E", "gen": "E"}
{"k": 13460, "fast": "E", "gen": "E"}
{"k": 13461, "fast": "E", "gen": "E"}
{"k": 13465, "fast": "E", "gen": "E"}
{"k": 13466, "fast": "E", "gen": "E"}
{"k": 13467, "fast": "E", "gen": "E"}
{"k": 13468, "fast": "E", "gen": "E"}
{"k": 13469, "fast": "R", "gen": "R"}
{"k": 13470, "fast": "E", "gen": "E"}
{"k": 13471, "fast": "E", "gen": "E"}
{"k": 13472, "fast": "E", "gen": "E"}
{"k": 13476, "fast": "E", "gen": "E"}
{"k": 13486, "fast": "E", "gen": "E"}
{"k": 13487, "fast": "E", "gen": "E"}
{"k": 13492, "fast": "E", "gen": "E"}
{"k": 13504, "fast": "E", "gen": "E"}
{"k": 13509, "fast": "E", "gen": "E"}
{"k": 13510, "fast": "E", "gen": "E"}
{"k": 13513, "fast": "E", "gen": "E"}
{"k": 13515, "fast": "E", "gen": "E"}
{"k": 13523, "fast": "E", "gen": "E"}
{"k": 13526, "fast": "E", "gen": "E"}
{"k": 13527, "fast": "E", "gen": "E"}
{"k": 13536, "fast": "E", "gen": "E"}
{"k": 13541, "fast": "E", "gen": "E"}
{"k": 13544, "fast": "E", "gen": "E"}
{"k": 13554, "fast": "E", "gen": "E"}
{"k": 13555, "fast": "E", "gen": "E"}
{"k": 13557, "fast": "E", "gen": "E"}
{"k": 13562, "fast": "E", "gen": "E"}
{"k": 13563, "fast": "E", "gen": "E"}
{"k": 13565, "fast": "E", "gen": "E"}
{"k": 13568, "fast": "E", "gen": "E"}
{"k": 13676, "fast": "E", "gen": "E"}
{"k": 13677, "fast": "E", "gen": "E"}
{"k": 13678, "fast": "E", "gen": "E"}
{"k": 13679, "fast": "E", "gen": "E"}
{"k": 13680, "fast": "E", "gen": "E"}
{"k": 13681, "fast": "E", "gen": "E"}
{"k": 13682, "fast": "E", "gen": "E"}
{"k": 13683, "fast": "E", "gen": "E"}
{"k": 13684, "fast": "E", "gen": "E"}
{"k": 13685, "fast": "E", "gen": "E"}
{"k": 13686, "fast": "E", "gen": "E"}
{"k": 13687, "fast": "E", "gen": "E"}
{"k": 13688, "fast": "E", "gen": "E"}
{"k": 13689, "fast": "E", "gen": "E"}
{"k": 13690, "fast": "E", "gen": "E"}
{"k": 13691, "fast": "E", "gen": "E"}
{"k": 13692, "fast": "R", "gen": "R"}
{"k": 13693, "fast": "E", "gen": "E"}
{"k": 13694, "fast": "R", "gen": "R"}
{"k": 13725, "fast": "E", "gen": "E"}
{"k": 13822, "fast": "E", "gen": "E"}
{"k": 13823, "fast": "E", "gen": "E"}
{"k": 13826, "fast": "E", "gen": "E"}
{"k": 13850, "fast": "E", "gen": "E"}
{"k": 13859, "fast": "E", "gen": "E"}
{"k": 13864, "fast": "E", "gen": "E"}
{"k": 13865, "fast": "E", "gen": "E"}
{"k": 13867, "fast": "E", "gen": "E"}
{"k": 13869, "fast": "E", "gen": "E"}
{"k": 13872, "fast": "E", "gen": "E"}
{"k": 13875, "fast": "E", "gen": "E"}
{"k": 13879, "fast": "E", "gen": "E"}
{"k": 13881, "fast": "E", "gen": "E"}
{"k": 13883, "fast": "E", "gen": "E"}
{"k": 13884, "fast": "E", "gen": "E"}
{"k": 13886, "fast": "E", "gen": "E"}
{"k": 13897, "fast": "E", "gen": "E"}
{"k": 13909, "fast": "E", "gen": "E"}
{"k": 13911, "fast": "E", "gen": "E"}
{"k": 13912, "fast": "E", "gen": "E"}
{"k": 13913, "fast": "E", "gen": "E"}
{"k": 13914, "fast": "E", "gen": "E"}
{"k": 13915, "fast": "E", "gen": "E"}
{"k": 13918, "fast": "E", "gen": "E"}
{"k": 13919, "fast": "E", "gen": "E"}
{"k": 14014, "fast": "E", "gen": "E"}
{"k": 14015, "fast": "E", "gen": "E"}
{"k": 14016, "fast": "E", "gen": "E"}
{"k": 14017, "fast": "R", "gen": "R"}
{"k": 14018, "fast": "E", "gen": "E"}
{"k": 14019, "fast": "E", "gen": "E"}
{"k": 14020, "fast": "E", "gen": "E"}
{"k": 14021, "fast": "E", "gen": "E"}
{"k": 14023, "fast": "E", "gen": "E"}
{"k": 14024, "fast": "E", "gen": "E"}
{"k": 14026, "fast": "E", "gen": "E"}
{"k": 14029, "fast": "E", "gen": "E"}
{"k": 14033, "fast": "E", "gen": "E"}
{"k": 14037, "fast": "E", "gen": "E"}
{"k": 14041, "fast": "E", "gen": "E"}
{"k": 14042, "fast": "E", "gen": "E"}
{"k": 14043, "fast": "E", "gen": "E"}
{"k": 14044, "fast": "E", "gen": "E"}
{"k": 14045, "fast": "E", "gen": "E"}
{"k": 14049, "fast": "E", "gen": "E"}
{"k": 14051, "fast": "E", "gen": "E"}
{"k": 14061, "fast": "E", "gen": "E"}
{"k": 14062, "fast": "E", "gen": "E"}
{"k": 14063, "fast": "E", "gen": "E"}
{"k": 14065, "fast": "E", "gen": "E"}
{"k": 14067, "fast": "E", "gen": "E"}
{"k": 14070, "fast": "E", "gen": "E"}
{"k": 14071, "fast": "E", "gen": "E"}
{"k": 14133, "fast": "E", "gen": "E"}
{"k": 14136, "fast": "E", "gen": "E"}
{"k": 14137, "fast": "E", "gen": "E"}
{"k": 14138, "fast": "E", "gen": "E"}
{"k": 14143, "fast": "E", "gen": "E"}
{"k": 14144, "fast": "E", "gen": "E"}
{"k": 14148, "fast": "E", "gen": "E"}
{"k": 14229, "fast": "E", "gen": "E"}
{"k": 14230, "fast": "E", "gen": "E"}
{"k": 14297, "fast": "E", "gen": "E"}
{"k": 14308, "fast": "R", "gen": "R"}
{"k": 14311, "fast": "E", "gen": "E"}
{"k": 14312, "fast": "E", "gen": "E"}
{"k": 14317, "fast": "E", "gen": "E"}
{"k": 14318, "fast": "R", "gen": "R"}
{"k": 14423, "fast": "E", "gen": "E"}
{"k": 14444, "fast": "E", "gen": "E"}
{"k": 14450, "fast": "E", "gen": "E"}
{"k": 14456, "fast": "E", "gen": "E"}
{"k": 14510, "fast": "E", "gen": "E"}
{"k": 14511, "fast": "E", "gen": "E"}
{"k": 14513, "fast": "E", "gen": "E"}
{"k": 14514, "fast": "E", "gen": "E"}
{"k": 14516, "fast": "E", "gen": "E"}
{"k": 14532, "fast": "E", "gen": "E"}
{"k": 14550, "fast": "E", "gen": "E"}
{"k": 14551, "fast": "E", "gen": "E"}
{"k": 14623, "fast": "E", "gen": "E"}
{"k": 14639, "fast": "E", "gen": "E"}
{"k": 14641, "fast": "E", "gen": "E"}
{"k": 14642, "fast": "E", "gen": "E"}
{"k": 14643, "fast": "E", "gen": "E"}
{"k": 14644, "fast": "E", "gen": "E"}
{"k": 14646, "fast": "E", "gen": "E"}
{"k": 14647, "fast": "E", "gen": "E"}
{"k": 14648, "fast": "E", "gen": "E"}
{"k": 14649, "fast": "E", "gen": "E"}
{"k": 14661, "fast": "E", "gen": "E"}
{"k": 14662, "fast": "E", "gen": "E"}
{"k": 14666, "fast": "E", "gen": "E"}
{"k": 14667, "fast": "E", "gen": "E"}
{"k": 14669, "fast": "E", "gen": "E"}
{"k": 14676, "fast": "E", "gen": "E"}
{"k": 14683, "fast": "E", "gen": "E"}
{"k": 14715, "fast": "E", "gen": "E"}
{"k": 14716, "fast": "E", "gen": "E"}
{"k": 14802, "fast": "E", "gen": "E"}
{"k": 14803, "fast": "E", "gen": "E"}
{"k": 14804, "fast": "E", "gen": "E"}
{"k": 14805, "fast": "E", "gen": "E"}
{"k": 14806, "fast": "E", "gen": "E"}
{"k": 14807, "fast": "E", "gen": "E"}
{"k": 14808, "fast": "E", "gen": "E"}
{"k": 14810, "fast": "E", "gen": "E"}
{"k": 14811, "fast": "E", "gen": "E"}
{"k": 14812, "fast": "E", "gen": "E"}
{"k": 14813, "fast": "E", "gen": "E"}
{"k": 15096, "fast": "E", "gen": "E"}
{"k": 15097, "fast": "E", "gen": "E"}
{"k": 15106, "fast": "E", "gen": "E"}
{"k": 15120, "fast": "E", "gen": "E"}
{"k": 15132, "fast": "E", "gen": "E"}
{"k": 15133, "fast": "E", "gen": "E"}
{"k": 15134, "fast": "E", "gen": "E"}
{"k": 15135, "fast": "E", "gen": "E"}
{"k": 15137, "fast": "E", "gen": "E"}
{"k": 15139, "fast": "E", "gen": "E"}
{"k": 15140, "fast": "E", "gen": "E"}
{"k": 15141, "fast": "E", "gen": "E"}
{"k": 15142, "fast": "E", "gen": "E"}
{"k": 15143, "fast": "E", "gen": "E"}
{"k": 15149, "fast": "E", "gen": "E"}
{"k": 15151, "fast": "E", "gen": "E"}
{"k": 15152, "fast": "E", "gen": "E"}
{"k": 15153, "fast": "E", "gen": "E"}
{"k": 15169, "fast": "E", "gen": "E"}
{"k": 15178, "fast": "E", "gen": "E"}
{"k": 15180, "fast": "E", "gen": "E"}
{"k": 15182, "fast": "E", "gen": "E"}
{"k": 15189, "fast": "E", "gen": "E"}
{"k": 15190, "fast": "E", "gen": "E"}
{"k": 15191, "fast": "E", "gen": "E"}
{"k": 15192, "fast": "E", "gen": "E"}
{"k": 15196, "fast": "E", "gen": "E"}
{"k": 15197, "fast": "E", "gen": "E"}
{"k": 15213, "fast": "E", "gen": "E"}
{"k": 15220, "fast": "E", "gen": "E"}
{"k": 15223, "fast": "E", "gen": "E"}
{"k": 15229, "fast": "E", "gen": "E"}
{"k": 15234, "fast": "E", "gen": "E"}
{"k": 15235, "fast": "E", "gen": "E"}
{"k": 15246, "fast": "E", "gen": "E"}
{"k": 15251, "fast": "E", "gen": "E"}
{"k": 15252, "fast": "E", "gen": "E"}
{"k": 15253, "fast": "E", "gen": "E"}
{"k": 15259, "fast": "E", "gen": "E"}
{"k": 15274, "fast": "E", "gen": "E"}
{"k": 15278, "fast": "E", "gen": "E"}
{"k": 15282, "fast": "E", "gen": "E"}
{"k": 15286, "fast": "E", "gen": "E"}
{"k": 15287, "fast": "E", "gen": "E"}
{"k": 15290, "fast": "E", "gen": "E"}
{"k": 15291, "fast": "E", "gen": "E"}
{"k": 15292, "fast": "E", "gen": "E"}
{"k": 15300, "fast": "E", "gen": "E"}
{"k": 15308, "fast": "E", "gen": "E"}
{"k": 15313, "fast": "E", "gen": "E"}
{"k": 15315, "fast": "E", "gen": "E"}
{"k": 15317, "fast": "E", "gen": "E"}
{"k": 15321, "fast": "E", "gen": "E"}
{"k": 15323, "fast": "E", "gen": "E"}
{"k": 15329, "fast": "E", "gen": "E"}
{"k": 15330, "fast": "E", "gen": "E"}
{"k": 15331, "fast": "E", "gen": "E"}
{"k": 15358, "fast": "E", "gen": "E"}
{"k": 15370, "fast": "E", "gen": "E"}
{"k": 15371, "fast": "E", "gen": "E"}
{"k": 15372, "fast": "E", "gen": "E"}
{"k": 15373, "fast": "E", "gen": "E"}
{"k": 15375, "fast": "E", "gen": "E"}
{"k": 15376, "fast": "E", "gen": "E"}
{"k": 15377, "fast": "E", "gen": "E"}
{"k": 15378, "fast": "E", "gen": "E"}
{"k": 15379, "fast": "E", "gen": "E"}
{"k": 15384, "fast": "E", "gen": "E"}
{"k": 15385, "fast": "E", "gen": "E"}
{"k": 15392, "fast": "E", "gen": "E"}
{"k": 15395, "fast": "E", "gen": "E"}
{"k": 15396, "fast": "E", "gen": "E"}
{"k": 15397, "fast": "E", "gen": "E"}
{"k": 15401, "fast": "E", "gen": "E"}
{"k": 15402, "fast": "E", "gen": "E"}
{"k": 15403, "fast": "E", "gen": "E"}
{"k": 15419, "fast": "E", "gen": "E"}
{"k": 15420, "fast": "E", "gen": "E"}
{"k": 15421, "fast": "E", "gen": "E"}
{"k": 15422, "fast": "E", "gen": "E"}
{"k": 15423, "fast": "E", "gen": "E"}
{"k": 15424, "fast": "E", "gen": "E"}
{"k": 15425, "fast": "E", "gen": "E"}
{"k": 15426, "fast": "E", "gen": "E"}
{"k": 15427, "fast": "E", "gen": "E"}
{"k": 15429, "fast": "E", "gen": "E"}
{"k": 15430, "fast": "E", "gen": "E"}
{"k": 15431, "fast": "E", "gen": "E"}
{"k": 15437, "fast": "E", "gen": "E"}
{"k": 15442, "fast": "E", "gen": "E"}
{"k": 15449, "fast": "E", "gen": "E"}
{"k": 15451, "fast": "E", "gen": "E"}
{"k": 15452, "fast": "E", "gen": "E"}
{"k": 15470, "fast": "E", "gen": "E"}
{"k": 15471, "fast": "E", "gen": "E"}
{"k": 15482, "fast": "E", "gen": "E"}
{"k": 15483, "fast": "E", "gen": "E"}
{"k": 15486, "fast": "E", "gen": "E"}
{"k": 15491, "fast": "E", "gen": "E"}
{"k": 15496, "fast": "E", "gen": "E"}
{"k": 15497, "fast": "E", "gen": "E"}
{"k": 15503, "fast": "E", "gen": "E"}
{"k": 15506, "fast": "E", "gen": "E"}
{"k": 15508, "fast": "E", "gen": "E"}
{"k": 15514, "fast": "E", "gen": "E"}
{"k": 15523, "fast": "E", "gen": "E"}
{"k": 15524, "fast": "E", "gen": "E"}
{"k": 15525, "fast": "E", "gen": "E"}
{"k": 15526, "fast": "E", "gen": "E"}
{"k": 15527, "fast": "E", "gen": "E"}
{"k": 15528, "fast": "E", "gen": "E"}
{"k": 15529, "fast": "E", "gen": "E"}
{"k": 15530, "fast": "E", "gen": "E"}
{"k": 15531, "fast": "E", "gen": "E"}
{"k": 15532, "fast": "E", "gen": "E"}
{"k": 15539, "fast": "E", "gen": "E"}
{"k": 15542, "fast": "E", "gen": "E"}
{"k": 15553, "fast": "E", "gen": "E"}
{"k": 15554, "fast": "E", "gen": "E"}
{"k": 15567, "fast": "E", "gen": "E"}
{"k": 15574, "fast": "E", "gen": "E"}
{"k": 15575, "fast": "E", "gen": "E"}
{"k": 15576, "fast": "E", "gen": "E"}
{"k": 15579, "fast": "E", "gen": "E"}
{"k": 15581, "fast": "E", "gen": "E"}
{"k": 15582, "fast": "E", "gen": "E"}
{"k": 15584, "fast": "E", "gen": "E"}
{"k": 15585, "fast": "E", "gen": "E"}
{"k": 15586, "fast": "E", "gen": "E"}
{"k": 15587, "fast": "E", "gen": "E"}
{"k": 15589, "fast": "E", "gen": "E"}
{"k": 15595, "fast": "E", "gen": "E"}
{"k": 15596, "fast": "E", "gen": "E"}
{"k": 15598, "fast": "E", "gen": "E"}
{"k": 15600, "fast": "E", "gen": "E"}
{"k": 15616, "fast": "E", "gen": "E"}
{"k": 15623, "fast": "E", "gen": "E"}
{"k": 15632, "fast": "E", "gen": "E"}
{"k": 15634, "fast": "E", "gen": "E"}
{"k": 15646, "fast": "E", "gen": "E"}
{"k": 15647, "fast": "E", "gen": "E"}
{"k": 15653, "fast": "E", "gen": "E"}
{"k": 15654, "fast": "E", "gen": "E"}
{"k": 15655, "fast": "E", "gen": "E"}
{"k": 15660, "fast": "E", "gen": "E"}
{"k": 15666, "fast": "E", "gen": "E"}
{"k": 15667, "fast": "E", "gen": "E"}
{"k": 15668, "fast": "E", "gen": "E"}
{"k": 15671, "fast": "E", "gen": "E"}
{"k": 15679, "fast": "E", "gen": "E"}
{"k": 15682, "fast": "E", "gen": "E"}
{"k": 15683, "fast": "E", "gen": "E"}
{"k": 15686, "fast": "E", "gen": "E"}
{"k": 15687, "fast": "E", "gen": "E"}
{"k": 15691, "fast": "E", "gen": "E"}
{"k": 15692, "fast": "E", "gen": "E"}
{"k": 15693, "fast": "E", "gen": "E"}
{"k": 15694, "fast": "E", "gen": "E"}
{"k": 15695, "fast": "E", "gen": "E"}
{"k": 15697, "fast": "E", "gen": "E"}
{"k": 15698, "fast": "E", "gen": "E"}
{"k": 15699, "fast": "E", "gen": "E"}
{"k": 15700, "fast": "E", "gen": "E"}
{"k": 15702, "fast": "E", "gen": "E"}
{"k": 15705, "fast": "E", "gen": "E"}
{"k": 15706, "fast": "E", "gen": "E"}
{"k": 15708, "fast": "E", "gen": "E"}
{"k": 15709, "fast": "E", "gen": "E"}
{"k": 15710, "fast": "E", "gen": "E"}
{"k": 15711, "fast": "E", "gen": "E"}
{"k": 15712, "fast": "E", "gen": "E"}
{"k": 15715, "fast": "E", "gen": "E"}
{"k": 15717, "fast": "E", "gen": "E"}
{"k": 15718, "fast": "E", "gen": "E"}
{"k": 15719, "fast": "E", "gen": "E"}
{"k": 15720, "fast": "E", "gen": "E"}
{"k": 15721, "fast": "E", "gen": "E"}
{"k": 15725, "fast": "E", "gen": "E"}
{"k": 15726, "fast": "E", "gen": "E"}
{"k": 15729, "fast": "E", "gen": "E"}
{"k": 15730, "fast": "E", "gen": "E"}
{"k": 15732, "fast": "E", "gen": "E"}
{"k": 15733, "fast": "E", "gen": "E"}
{"k": 15734, "fast": "E", "gen": "E"}
{"k": 15735, "fast": "E", "gen": "E"}
{"k": 15736, "fast": "E", "gen": "E"}
{"k": 15737, "fast": "E", "gen": "E"}
{"k": 15738, "fast": "E", "gen": "E"}
{"k": 15740, "fast": "E", "gen": "E"}
{"k": 15741, "fast": "E", "gen": "E"}
{"k": 15742, "fast": "E", "gen": "E"}
{"k": 15743, "fast": "E", "gen": "E"}
{"k": 15744, "fast": "E", "gen": "E"}
{"k": 15745, "fast": "E", "gen": "E"}
{"k": 15746, "fast": "E", "gen": "E"}
{"k": 15758, "fast": "E", "gen": "E"}
{"k": 15759, "fast": "E", "gen": "E"}
{"k": 15761, "fast": "E", "gen": "E"}
{"k": 15763, "fast": "E", "gen": "E"}
{"k": 15764, "fast": "E", "gen": "E"}
{"k": 15767, "fast": "E", "gen": "E"}
{"k": 15768, "fast": "E", "gen": "E"}
{"k": 15769, "fast": "E", "gen": "E"}
{"k": 15778, "fast": "E", "gen": "E"}
{"k": 15779, "fast": "E", "gen": "E"}
{"k": 15780, "fast": "E", "gen": "E"}
{"k": 15781, "fast": "E", "gen": "E"}
{"k": 15782, "fast": "E", "gen": "E"}
{"k": 15790, "fast": "E", "gen": "E"}
{"k": 15791, "fast": "E", "gen": "E"}
{"k": 15794, "fast": "E", "gen": "E"}
{"k": 15799, "fast": "E", "gen": "E"}
{"k": 15803, "fast": "E", "gen": "E"}
{"k": 15811, "fast": "E", "gen": "E"}
{"k": 15815, "fast": "E", "gen": "E"}
{"k": 15816, "fast": "E", "gen": "E"}
{"k": 15825, "fast": "E", "gen": "E"}
{"k": 15826, "fast": "E", "gen": "E"}
{"k": 15827, "fast": "E", "gen": "E"}
{"k": 15828, "fast": "E", "gen": "E"}
{"k": 15830, "fast": "E", "gen": "E"}
{"k": 15831, "fast": "E", "gen": "E"}
{"k": 15833, "fast": "E", "gen": "E"}
{"k": 15834, "fast": "E", "gen": "E"}
{"k": 15840, "fast": "E", "gen": "E"}
{"k": 15842, "fast": "E", "gen": "E"}
{"k": 15847, "fast": "E", "gen": "E"}
{"k": 15848, "fast": "E", "gen": "E"}
{"k": 15856, "fast": "E", "gen": "E"}
{"k": 15857, "fast": "E", "gen": "E"}
{"k": 15858, "fast": "E", "gen": "E"}
{"k": 15859, "fast": "E", "gen": "E"}
{"k": 15860, "fast": "E", "gen": "E"}
{"k": 15867, "fast": "E", "gen": "E"}
{"k": 15875, "fast": "E", "gen": "E"}
{"k": 15895, "fast": "E", "gen": "E"}
{"k": 15898, "fast": "E", "gen": "E"}
{"k": 15900, "fast": "E", "gen": "E"}
{"k": 15902, "fast": "E", "gen": "E"}
{"k": 15904, "fast": "E", "gen": "E"}
{"k": 15906, "fast": "E", "gen": "E"}
{"k": 15908, "fast": "E", "gen": "E"}
{"k": 15910, "fast": "E", "gen": "E"}
{"k": 15912, "fast": "E", "gen": "E"}
{"k": 15919, "fast": "E", "gen": "E"}
{"k": 15933, "fast": "E", "gen": "E"}
{"k": 15937, "fast": "E", "gen": "E"}
{"k": 15938, "fast": "E", "gen": "E"}
{"k": 15940, "fast": "E", "gen": "E"}
{"k": 15942, "fast": "E", "gen": "E"}
{"k": 15945, "fast": "E", "gen": "E"}
{"k": 15947, "fast": "E", "gen": "E"}
{"k": 15948, "fast": "E", "gen": "E"}
{"k": 15955, "fast": "E", "gen": "E"}
{"k": 15956, "fast": "E", "gen": "E"}
{"k": 15964, "fast": "E", "gen": "E"}
{"k": 15965, "fast": "E", "gen": "E"}
{"k": 15966, "fast": "E", "gen": "E"}
{"k": 15967, "fast": "E", "gen": "E"}
{"k": 15971, "fast": "E", "gen": "E"}
{"k": 15977, "fast": "E", "gen": "E"}
{"k": 15981, "fast": "E", "gen": "E"}
{"k": 15982, "fast": "E", "gen": "E"}
{"k": 15989, "fast": "E", "gen": "E"}
{"k": 15990, "fast": "E", "gen": "E"}
{"k": 15991, "fast": "E", "gen": "E"}
{"k": 15994, "fast": "E", "gen": "E"}
{"k": 15997, "fast": "E", "gen": "E"}
{"k": 15998, "fast": "E", "gen": "E"}
{"k": 15999, "fast": "E", "gen": "E"}
{"k": 16006, "fast": "E", "gen": "E"}
{"k": 16007, "fast": "E", "gen": "E"}
{"k": 16008, "fast": "E", "gen": "E"}
{"k": 16009, "fast": "E", "gen": "E"}
{"k": 16010, "fast": "E", "gen": "E"}
{"k": 16011, "fast": "E", "gen": "E"}
{"k": 16012, "fast": "E", "gen": "E"}
{"k": 16013, "fast": "E", "gen": "E"}
{"k": 16014, "fast": "E", "gen": "E"}
{"k": 16016, "fast": "E", "gen": "E"}
{"k": 16018, "fast": "E", "gen": "E"}
{"k": 16032, "fast": "E", "gen": "E"}
{"k": 16050, "fast": "E", "gen": "E"}
{"k": 16051, "fast": "E", "gen": "E"}
{"k": 16065, "fast": "E", "gen": "E"}
{"k": 16066, "fast": "E", "gen": "E"}
{"k": 16067, "fast": "E", "gen": "E"}
{"k": 16072, "fast": "E", "gen": "E"}
{"k": 16073, "fast": "E", "gen": "E"}
{"k": 16074, "fast": "E", "gen": "E"}
{"k": 16075, "fast": "E", "gen": "E"}
{"k": 16076, "fast": "E", "gen": "E"}
{"k": 16078, "fast": "E", "gen": "E"}
{"k": 16079, "fast": "E", "gen": "E"}
{"k": 16080, "fast": "E", "gen": "E"}
{"k": 16086, "fast": "E", "gen": "E"}
{"k": 16094, "fast": "E", "gen": "E"}
{"k": 16096, "fast": "E", "gen": "E"}
{"k": 16098, "fast": "E", "gen": "E"}
{"k": 16102, "fast": "E", "gen": "E"}
{"k": 16118, "fast": "E", "gen": "E"}
{"k": 16120, "fast": "E", "gen": "E"}
{"k": 16121, "fast": "E", "gen": "E"}
{"k": 16123, "fast": "E", "gen": "E"}
{"k": 16125, "fast": "E", "gen": "E"}
{"k": 16127, "fast": "E", "gen": "E"}
{"k": 16128, "fast": "E", "gen": "E"}
{"k": 16129, "fast": "E", "gen": "E"}
{"k": 16131, "fast": "E", "gen": "E"}
{"k": 16134, "fast": "E", "gen": "E"}
{"k": 16136, "fast": "E", "gen": "E"}
{"k": 16140, "fast": "E", "gen": "E"}
{"k": 16154, "fast": "E", "gen": "E"}
{"k": 16190, "fast": "E", "gen": "E"}
{"k": 16197, "fast": "E", "gen": "E"}
{"k": 16201, "fast": "E", "gen": "E"}
{"k": 16206, "fast": "E", "gen": "E"}
{"k": 16210, "fast": "E", "gen": "E"}
{"k": 16231, "fast": "E", "gen": "E"}
{"k": 16233, "fast": "E", "gen": "E"}
{"k": 16234, "fast": "E", "gen": "E"}
{"k": 16235, "fast": "E", "gen": "E"}
{"k": 16236, "fast": "E", "gen": "E"}
{"k": 16241, "fast": "E", "gen": "E"}
{"k": 16242, "fast": "E", "gen": "E"}
{"k": 16243, "fast": "E", "gen": "E"}
{"k": 16249, "fast": "E", "gen": "E"}
{"k": 16250, "fast": "E", "gen": "E"}
{"k": 16251, "fast": "E", "gen": "E"}
{"k": 16252, "fast": "E", "gen": "E"}
{"k": 16259, "fast": "E", "gen": "E"}
{"k": 16260, "fast": "E", "gen": "E"}
{"k": 16269, "fast": "E", "gen": "E"}
{"k": 16270, "fast": "E", "gen": "E"}
{"k": 16276, "fast": "E", "gen": "E"}
{"k": 16279, "fast": "E", "gen": "E"}
{"k": 16280, "fast": "R", "gen": "R"}
{"k": 16288, "fast": "E", "gen": "E"}
{"k": 16289, "fast": "E", "gen": "E"}
{"k": 16291, "fast": "E", "gen": "E"}
{"k": 16293, "fast": "E", "gen": "E"}
{"k": 16297, "fast": "E", "gen": "E"}
{"k": 16301, "fast": "E", "gen": "E"}
{"k": 16307, "fast": "E", "gen": "E"}
{"k": 16311, "fast": "E", "gen": "E"}
{"k": 16313, "fast": "E", "gen": "E"}
{"k": 16314, "fast": "E", "gen": "E"}
{"k": 16316, "fast": "E", "gen": "E"}
{"k": 16318, "fast": "E", "gen": "E"}
{"k": 16330, "fast": "E", "gen": "E"}
{"k": 16333, "fast": "E", "gen": "E"}
{"k": 16334, "fast": "E", "gen": "E"}
{"k": 16335, "fast": "E", "gen": "E"}
{"k": 16336, "fast": "E", "gen": "E"}
{"k": 16337, "fast": "E", "gen": "E"}
{"k": 16343, "fast": "E", "gen": "E"}
{"k": 16353, "fast": "E", "gen": "E"}
{"k": 16354, "fast": "E", "gen": "E"}
{"k": 16355, "fast": "E", "gen": "E"}
{"k": 16358, "fast": "E", "gen": "E"}
{"k": 16359, "fast": "E", "gen": "E"}
{"k": 16362, "fast": "E", "gen": "E"}
{"k": 16365, "fast": "E", "gen": "E"}
{"k": 16368, "fast": "E", "gen": "E"}
{"k": 16369, "fast": "E", "gen": "E"}
{"k": 16370, "fast": "E", "gen": "E"}
{"k": 16371, "fast": "E", "gen": "E"}
{"k": 16387, "fast": "E", "gen": "E"}
{"k": 16388, "fast": "E", "gen": "E"}
{"k": 16393, "fast": "E", "gen": "E"}
{"k": 16400, "fast": "E", "gen": "E"}
{"k": 16417, "fast": "E", "gen": "E"}
{"k": 16421, "fast": "E", "gen": "E"}
{"k": 16423, "fast": "E", "gen": "E"}
{"k": 16427, "fast": "E", "gen": "E"}
{"k": 16432, "fast": "E", "gen": "E"}
{"k": 16433, "fast": "E", "gen": "E"}
{"k": 16440, "fast": "E", "gen": "E"}
{"k": 16441, "fast": "E", "gen": "E"}
{"k": 16444, "fast": "E", "gen": "E"}
{"k": 16445, "fast": "E", "gen": "E"}
{"k": 16451, "fast": "E", "gen": "E"}
{"k": 16452, "fast": "E", "gen": "E"}
{"k": 16459, "fast": "E", "gen": "E"}
{"k": 16460, "fast": "E", "gen": "E"}
{"k": 16461, "fast": "E", "gen": "E"}
{"k": 16462, "fast": "E", "gen": "E"}
{"k": 16463, "fast": "E", "gen": "E"}
{"k": 16464, "fast": "E", "gen": "E"}
{"k": 16465, "fast": "E", "gen": "E"}
{"k": 16466, "fast": "E", "gen": "E"}
{"k": 16467, "fast": "E", "gen": "E"}
{"k": 16468, "fast": "E", "gen": "E"}
{"k": 16475, "fast": "E", "gen": "E"}
{"k": 16476, "fast": "E", "gen": "E"}
{"k": 16479, "fast": "E", "gen": "E"}
{"k": 16480, "fast": "E", "gen": "E"}
{"k": 16481, "fast": "E", "gen": "E"}
{"k": 16482, "fast": "E", "gen": "E"}
{"k": 16483, "fast": "E", "gen": "E"}
{"k": 16484, "fast": "E", "gen": "E"}
{"k": 16487, "fast": "E", "gen": "E"}
{"k": 16508, "fast": "E", "gen": "E"}
{"k": 16509, "fast": "E", "gen": "E"}
{"k": 16514, "fast": "E", "gen": "E"}
{"k": 16530, "fast": "E", "gen": "E"}
{"k": 16531, "fast": "E", "gen": "E"}
{"k": 16533, "fast": "E", "gen": "E"}
{"k": 16534, "fast": "E", "gen": "E"}
{"k": 16541, "fast": "E", "gen": "E"}
{"k": 16543, "fast": "E", "gen": "E"}
{"k": 16551, "fast": "E", "gen": "E"}
{"k": 16560, "fast": "E", "gen": "E"}
{"k": 16561, "fast": "E", "gen": "E"}
{"k": 16570, "fast": "E", "gen": "E"}
{"k": 16571, "fast": "E", "gen": "E"}
{"k": 16578, "fast": "E", "gen": "E"}
{"k": 16579, "fast": "E", "gen": "E"}
{"k": 16583, "fast": "E", "gen": "E"}
{"k": 16584, "fast": "E", "gen": "E"}
{"k": 16585, "fast": "R", "gen": "R"}
{"k": 16602, "fast": "E", "gen": "E"}
{"k": 16603, "fast": "R", "gen": "R"}
{"k": 16611, "fast": "E", "gen": "E"}
{"k": 16644, "fast": "E", "gen": "E"}
{"k": 16672, "fast": "E", "gen": "E"}
{"k": 16673, "fast": "E", "gen": "E"}
{"k": 16692, "fast": "E", "gen": "E"}
{"k": 16693, "fast": "E", "gen": "E"}
{"k": 16694, "fast": "E", "gen": "E"}
{"k": 16699, "fast": "E", "gen": "E"}
{"k": 16711, "fast": "E", "gen": "E"}
{"k": 16718, "fast": "E", "gen": "E"}
{"k": 16731, "fast": "E", "gen": "E"}
{"k": 16735, "fast": "E", "gen": "E"}
{"k": 16736, "fast": "E", "gen": "E"}
{"k": 16737, "fast": "E", "gen": "E"}
{"k": 16751, "fast": "E", "gen": "E"}
{"k": 16763, "fast": "E", "gen": "E"}
{"k": 16771, "fast": "E", "gen": "E"}
{"k": 16782, "fast": "E", "gen": "E"}
{"k": 16796, "fast": "E", "gen": "E"}
{"k": 16802, "fast": "E", "gen": "E"}
{"k": 16812, "fast": "E", "gen": "E"}
{"k": 16813, "fast": "E", "gen": "E"}
{"k": 16815, "fast": "E", "gen": "E"}
{"k": 16867, "fast": "E", "gen": "E"}
{"k": 16884, "fast": "E", "gen": "E"}
{"k": 16909, "fast": "E", "gen": "E"}
{"k": 16910, "fast": "E", "gen": "E"}
{"k": 16971, "fast": "E", "gen": "E"}
{"k": 16984, "fast": "E", "gen": "E"}
{"k": 17011, "fast": "E", "gen": "E"}
{"k": 17013, "fast": "E", "gen": "E"}
{"k": 17015, "fast": "E", "gen": "E"}
{"k": 17016, "fast": "E", "gen": "E"}
{"k": 17026, "fast": "E", "gen": "E"}
{"k": 17034, "fast": "E", "gen": "E"}
{"k": 17037, "fast": "E", "gen": "E"}
{"k": 17040, "fast": "E", "gen": "E"}
{"k": 17041, "fast": "E", "gen": "E"}
{"k": 17042, "fast": "E", "gen": "E"}
{"k": 17044, "fast": "E", "gen": "E"}
{"k": 17045, "fast": "E", "gen": "E"}
{"k": 17057, "fast": "E", "gen": "E"}
{"k": 17102, "fast": "E", "gen": "E"}
{"k": 17111, "fast": "E", "gen": "E"}
{"k": 17113, "fast": "E", "gen": "E"}
{"k": 17119, "fast": "E", "gen": "E"}
{"k": 17123, "fast": "E", "gen": "E"}
{"k": 17137, "fast": "E", "gen": "E"}
{"k": 17205, "fast": "E", "gen": "E"}
{"k": 17215, "fast": "E", "gen": "E"}
{"k": 17222, "fast": "E", "gen": "E"}
{"k": 17231, "fast": "E", "gen": "E"}
{"k": 17269, "fast": "E", "gen": "E"}
{"k": 17272, "fast": "E", "gen": "E"}
{"k": 17280, "fast": "E", "gen": "E"}
{"k": 17285, "fast": "E", "gen": "E"}
{"k": 17288, "fast": "E", "gen": "E"}
{"k": 17305, "fast": "E", "gen": "E"}
{"k": 17307, "fast": "E", "gen": "E"}
{"k": 17308, "fast": "E", "gen": "E"}
{"k": 17384, "fast": "E", "gen": "E"}
{"k": 17399, "fast": "E", "gen": "E"}
{"k": 17416, "fast": "E", "gen": "E"}
{"k": 17417, "fast": "E", "gen": "E"}
{"k": 17422, "fast": "E", "gen": "E"}
{"k": 17521, "fast": "E", "gen": "E"}
{"k": 17537, "fast": "E", "gen": "E"}
{"k": 17555, "fast": "E", "gen": "E"}
{"k": 17626, "fast": "E", "gen": "E"}
{"k": 17682, "fast": "E", "gen": "E"}
{"k": 17692, "fast": "E", "gen": "E"}
{"k": 17767, "fast": "E", "gen": "E"}
{"k": 17793, "fast": "E", "gen": "E"}
{"k": 18006, "fast": "E", "gen": "E"}
{"k": 18031, "fast": "E", "gen": "E"}
{"k": 18045, "fast": "E", "gen": "E"}
{"k": 18046, "fast": "E", "gen": "E"}
{"k": 18114, "fast": "E", "gen": "E"}
{"k": 18115, "fast": "E", "gen": "E"}
{"k": 18116, "fast": "E", "gen": "E"}
{"k": 18117, "fast": "E", "gen": "E"}
{"k": 18120, "fast": "E", "gen": "E"}
{"k": 18122, "fast": "E", "gen": "E"}
{"k": 18123, "fast": "E", "gen": "E"}
{"k": 18124, "fast": "R", "gen": "R"}
{"k": 18125, "fast": "E", "gen": "E"}
{"k": 18126, "fast": "E", "gen": "E"}
{"k": 18127, "fast": "E", "gen": "E"}
{"k": 18128, "fast": "E", "gen": "E"}
{"k": 18129, "fast": "E", "gen": "E"}
{"k": 18130, "fast": "E", "gen": "E"}
{"k": 18131, "fast": "E", "gen": "E"}
{"k": 18132, "fast": "E", "gen": "E"}
{"k": 18133, "fast": "E", "gen": "E"}
{"k": 18134, "fast": "E", "gen": "E"}
{"k": 18135, "fast": "E", "gen": "E"}
{"k": 18136, "fast": "E", "gen": "E"}
{"k": 18137, "fast": "E", "gen": "E"}
{"k": 18138, "fast": "E", "gen": "E"}
{"k": 18170, "fast": "E", "gen": "E"}
{"k": 18211, "fast": "E", "gen": "E"}
{"k": 18213, "fast": "E", "gen": "E"}
{"k": 18215, "fast": "E", "gen": "E"}
{"k": 18229, "fast": "E", "gen": "E"}
{"k": 18292, "fast": "E", "gen": "E"}
{"k": 18329, "fast": "E", "gen": "E"}
{"k": 18330, "fast": "E", "gen": "E"}
{"k": 18371, "fast": "E", "gen": "E"}
{"k": 18382, "fast": "E", "gen": "E"}
{"k": 18403, "fast": "E", "gen": "E"}
{"k": 18417, "fast": "E", "gen": "E"}
{"k": 18418, "fast": "E", "gen": "E"}
{"k": 18422, "fast": "E", "gen": "E"}
{"k": 18429, "fast": "E", "gen": "E"}
{"k": 18457, "fast": "E", "gen": "E"}
{"k": 18458, "fast": "E", "gen": "E"}
{"k": 18467, "fast": "E", "gen": "E"}
{"k": 18486, "fast": "E", "gen": "E"}


==> anc/gst1718_computation/check/cc7_X24_r8.jsonl <==
{"k": 49, "fast": "E", "gen": "E"}
{"k": 50, "fast": "E", "gen": "E"}
{"k": 82, "fast": "E", "gen": "E"}
{"k": 96, "fast": "E", "gen": "E"}
{"k": 97, "fast": "E", "gen": "E"}
{"k": 99, "fast": "E", "gen": "E"}
{"k": 133, "fast": "E", "gen": "E"}
{"k": 147, "fast": "R", "gen": "R"}
{"k": 153, "fast": "R", "gen": "R"}
{"k": 159, "fast": "E", "gen": "E"}
{"k": 161, "fast": "E", "gen": "E"}
{"k": 163, "fast": "E", "gen": "E"}
{"k": 171, "fast": "R", "gen": "R"}
{"k": 177, "fast": "E", "gen": "E"}
{"k": 194, "fast": "E", "gen": "E"}
{"k": 210, "fast": "E", "gen": "E"}
{"k": 211, "fast": "E", "gen": "E"}
{"k": 220, "fast": "R", "gen": "R"}
{"k": 230, "fast": "R", "gen": "R"}
{"k": 254, "fast": "E", "gen": "E"}
{"k": 267, "fast": "R", "gen": "R"}
{"k": 323, "fast": "E", "gen": "E"}
{"k": 330, "fast": "E", "gen": "E"}
{"k": 358, "fast": "E", "gen": "E"}
{"k": 374, "fast": "E", "gen": "E"}
{"k": 393, "fast": "E", "gen": "E"}
{"k": 412, "fast": "E", "gen": "E"}
{"k": 425, "fast": "E", "gen": "E"}
{"k": 451, "fast": "E", "gen": "E"}
{"k": 453, "fast": "E", "gen": "E"}
{"k": 463, "fast": "E", "gen": "E"}
{"k": 486, "fast": "E", "gen": "E"}
{"k": 509, "fast": "E", "gen": "E"}
{"k": 510, "fast": "E", "gen": "E"}
{"k": 511, "fast": "E", "gen": "E"}
{"k": 520, "fast": "E", "gen": "E"}
{"k": 522, "fast": "E", "gen": "E"}
{"k": 529, "fast": "E", "gen": "E"}
{"k": 540, "fast": "E", "gen": "E"}
{"k": 549, "fast": "E", "gen": "E"}
{"k": 555, "fast": "E", "gen": "E"}
{"k": 556, "fast": "E", "gen": "E"}
{"k": 558, "fast": "E", "gen": "E"}
{"k": 563, "fast": "E", "gen": "E"}
{"k": 619, "fast": "E", "gen": "E"}
{"k": 657, "fast": "E", "gen": "E"}
{"k": 686, "fast": "E", "gen": "E"}
{"k": 711, "fast": "E", "gen": "E"}
{"k": 713, "fast": "E", "gen": "E"}
{"k": 718, "fast": "E", "gen": "E"}
{"k": 725, "fast": "E", "gen": "E"}
{"k": 726, "fast": "E", "gen": "E"}
{"k": 727, "fast": "E", "gen": "E"}
{"k": 731, "fast": "E", "gen": "E"}
{"k": 738, "fast": "E", "gen": "E"}
{"k": 753, "fast": "E", "gen": "E"}
{"k": 754, "fast": "E", "gen": "E"}
{"k": 755, "fast": "E", "gen": "E"}
{"k": 756, "fast": "E", "gen": "E"}
{"k": 764, "fast": "E", "gen": "E"}
{"k": 765, "fast": "E", "gen": "E"}
{"k": 783, "fast": "E", "gen": "E"}
{"k": 790, "fast": "E", "gen": "E"}
{"k": 814, "fast": "E", "gen": "E"}
{"k": 822, "fast": "E", "gen": "E"}
{"k": 851, "fast": "E", "gen": "E"}
{"k": 873, "fast": "E", "gen": "E"}
{"k": 881, "fast": "E", "gen": "E"}
{"k": 884, "fast": "E", "gen": "E"}
{"k": 892, "fast": "E", "gen": "E"}
{"k": 893, "fast": "E", "gen": "E"}
{"k": 896, "fast": "E", "gen": "E"}
{"k": 904, "fast": "E", "gen": "E"}
{"k": 908, "fast": "E", "gen": "E"}
{"k": 910, "fast": "E", "gen": "E"}
{"k": 916, "fast": "E", "gen": "E"}
{"k": 917, "fast": "E", "gen": "E"}
{"k": 921, "fast": "E", "gen": "E"}
{"k": 922, "fast": "E", "gen": "E"}
{"k": 927, "fast": "E", "gen": "E"}
{"k": 929, "fast": "E", "gen": "E"}
{"k": 932, "fast": "E", "gen": "E"}
{"k": 933, "fast": "E", "gen": "E"}
{"k": 942, "fast": "E", "gen": "E"}
{"k": 947, "fast": "E", "gen": "E"}
{"k": 955, "fast": "E", "gen": "E"}
{"k": 956, "fast": "E", "gen": "E"}
{"k": 958, "fast": "E", "gen": "E"}
{"k": 960, "fast": "E", "gen": "E"}
{"k": 962, "fast": "E", "gen": "E"}
{"k": 979, "fast": "E", "gen": "E"}
{"k": 983, "fast": "E", "gen": "E"}
{"k": 990, "fast": "E", "gen": "E"}
{"k": 991, "fast": "E", "gen": "E"}
{"k": 1058, "fast": "E", "gen": "E"}
{"k": 1066, "fast": "E", "gen": "E"}
{"k": 1067, "fast": "E", "gen": "E"}
{"k": 1079, "fast": "E", "gen": "E"}
{"k": 1082, "fast": "E", "gen": "E"}
{"k": 1087, "fast": "E", "gen": "E"}
{"k": 1089, "fast": "E", "gen": "E"}
{"k": 1090, "fast": "E", "gen": "E"}
{"k": 1099, "fast": "E", "gen": "E"}
{"k": 1105, "fast": "E", "gen": "E"}
{"k": 1122, "fast": "E", "gen": "E"}
{"k": 1131, "fast": "E", "gen": "E"}
{"k": 1152, "fast": "E", "gen": "E"}
{"k": 1153, "fast": "E", "gen": "E"}
{"k": 1154, "fast": "E", "gen": "E"}
{"k": 1170, "fast": "E", "gen": "E"}
{"k": 1187, "fast": "E", "gen": "E"}
{"k": 1191, "fast": "E", "gen": "E"}
{"k": 1208, "fast": "E", "gen": "E"}
{"k": 1209, "fast": "E", "gen": "E"}
{"k": 1213, "fast": "E", "gen": "E"}
{"k": 1214, "fast": "E", "gen": "E"}
{"k": 1221, "fast": "E", "gen": "E"}
{"k": 1232, "fast": "R", "gen": "R"}
{"k": 1241, "fast": "E", "gen": "E"}
{"k": 1249, "fast": "E", "gen": "E"}
{"k": 1253, "fast": "E", "gen": "E"}
{"k": 1254, "fast": "E", "gen": "E"}
{"k": 1277, "fast": "E", "gen": "E"}
{"k": 1280, "fast": "E", "gen": "E"}
{"k": 1282, "fast": "E", "gen": "E"}
{"k": 1283, "fast": "E", "gen": "E"}
{"k": 1288, "fast": "E", "gen": "E"}
{"k": 1294, "fast": "E", "gen": "E"}
{"k": 1312, "fast": "E", "gen": "E"}
{"k": 1318, "fast": "E", "gen": "E"}
{"k": 1328, "fast": "E", "gen": "E"}
{"k": 1330, "fast": "E", "gen": "E"}
{"k": 1332, "fast": "E", "gen": "E"}
{"k": 1335, "fast": "E", "gen": "E"}
{"k": 1337, "fast": "E", "gen": "E"}
{"k": 1338, "fast": "E", "gen": "E"}
{"k": 1341, "fast": "E", "gen": "E"}
{"k": 1345, "fast": "E", "gen": "E"}
{"k": 1355, "fast": "E", "gen": "E"}
{"k": 1356, "fast": "E", "gen": "E"}
{"k": 1360, "fast": "E", "gen": "E"}
{"k": 1365, "fast": "E", "gen": "E"}
{"k": 1372, "fast": "E", "gen": "E"}
{"k": 1374, "fast": "E", "gen": "E"}
{"k": 1378, "fast": "E", "gen": "E"}
{"k": 1393, "fast": "E", "gen": "E"}
{"k": 1395, "fast": "E", "gen": "E"}
{"k": 1397, "fast": "E", "gen": "E"}
{"k": 1401, "fast": "E", "gen": "E"}
{"k": 1407, "fast": "E", "gen": "E"}
{"k": 1411, "fast": "E", "gen": "E"}
{"k": 1418, "fast": "E", "gen": "E"}
{"k": 1422, "fast": "E", "gen": "E"}
{"k": 1423, "fast": "E", "gen": "E"}
{"k": 1428, "fast": "E", "gen": "E"}
{"k": 1432, "fast": "E", "gen": "E"}
{"k": 1434, "fast": "E", "gen": "E"}
{"k": 1442, "fast": "E", "gen": "E"}
{"k": 1451, "fast": "E", "gen": "E"}
{"k": 1453, "fast": "E", "gen": "E"}
{"k": 1457, "fast": "E", "gen": "E"}
{"k": 1460, "fast": "E", "gen": "E"}
{"k": 1465, "fast": "E", "gen": "E"}
{"k": 1467, "fast": "E", "gen": "E"}
{"k": 1470, "fast": "E", "gen": "E"}
{"k": 1475, "fast": "E", "gen": "E"}
{"k": 1482, "fast": "E", "gen": "E"}
{"k": 1495, "fast": "E", "gen": "E"}
{"k": 1505, "fast": "E", "gen": "E"}
{"k": 1518, "fast": "E", "gen": "E"}
{"k": 1527, "fast": "E", "gen": "E"}
{"k": 1528, "fast": "E", "gen": "E"}
{"k": 1538, "fast": "E", "gen": "E"}
{"k": 1588, "fast": "E", "gen": "E"}
{"k": 1592, "fast": "E", "gen": "E"}
{"k": 1593, "fast": "E", "gen": "E"}
{"k": 1596, "fast": "E", "gen": "E"}
{"k": 1597, "fast": "E", "gen": "E"}
{"k": 1604, "fast": "E", "gen": "E"}
{"k": 1609, "fast": "E", "gen": "E"}
{"k": 1619, "fast": "E", "gen": "E"}
{"k": 1623, "fast": "E", "gen": "E"}
{"k": 1633, "fast": "E", "gen": "E"}
{"k": 1637, "fast": "E", "gen": "E"}
{"k": 1638, "fast": "E", "gen": "E"}
{"k": 1642, "fast": "E", "gen": "E"}
{"k": 1653, "fast": "E", "gen": "E"}
{"k": 1654, "fast": "E", "gen": "E"}
{"k": 1661, "fast": "E", "gen": "E"}
{"k": 1663, "fast": "E", "gen": "E"}
{"k": 1667, "fast": "E", "gen": "E"}
{"k": 1669, "fast": "E", "gen": "E"}
{"k": 1676, "fast": "E", "gen": "E"}
{"k": 1687, "fast": "E", "gen": "E"}
{"k": 1693, "fast": "E", "gen": "E"}
{"k": 1695, "fast": "E", "gen": "E"}
{"k": 1704, "fast": "E", "gen": "E"}
{"k": 1711, "fast": "E", "gen": "E"}
{"k": 1717, "fast": "E", "gen": "E"}
{"k": 1719, "fast": "E", "gen": "E"}
{"k": 1722, "fast": "E", "gen": "E"}
{"k": 1723, "fast": "E", "gen": "E"}
{"k": 1727, "fast": "E", "gen": "E"}
{"k": 1728, "fast": "E", "gen": "E"}
{"k": 1783, "fast": "E", "gen": "E"}
{"k": 1796, "fast": "E", "gen": "E"}
{"k": 1798, "fast": "E", "gen": "E"}
{"k": 1807, "fast": "E", "gen": "E"}
{"k": 1808, "fast": "E", "gen": "E"}
{"k": 1809, "fast": "E", "gen": "E"}
{"k": 1810, "fast": "E", "gen": "E"}
{"k": 1820, "fast": "E", "gen": "E"}
{"k": 1821, "fast": "E", "gen": "E"}
{"k": 1827, "fast": "E", "gen": "E"}
{"k": 1899, "fast": "E", "gen": "E"}
{"k": 1900, "fast": "E", "gen": "E"}
{"k": 1904, "fast": "E", "gen": "E"}
{"k": 1907, "fast": "E", "gen": "E"}
{"k": 1910, "fast": "E", "gen": "E"}
{"k": 1911, "fast": "E", "gen": "E"}
{"k": 2193, "fast": "E", "gen": "E"}
{"k": 2251, "fast": "E", "gen": "E"}
{"k": 2330, "fast": "E", "gen": "E"}
{"k": 2350, "fast": "E", "gen": "E"}
{"k": 2355, "fast": "E", "gen": "E"}
{"k": 2357, "fast": "E", "gen": "E"}
{"k": 2358, "fast": "E", "gen": "E"}
{"k": 2363, "fast": "E", "gen": "E"}
{"k": 2364, "fast": "E", "gen": "E"}
{"k": 2374, "fast": "E", "gen": "E"}
{"k": 2378, "fast": "E", "gen": "E"}
{"k": 2390, "fast": "E", "gen": "E"}
{"k": 2393, "fast": "E", "gen": "E"}
{"k": 2415, "fast": "E", "gen": "E"}
{"k": 2417, "fast": "E", "gen": "E"}
{"k": 2418, "fast": "E", "gen": "E"}
{"k": 2419, "fast": "E", "gen": "E"}
{"k": 2420, "fast": "E", "gen": "E"}
{"k": 2421, "fast": "E", "gen": "E"}
{"k": 2422, "fast": "E", "gen": "E"}
{"k": 2423, "fast": "E", "gen": "E"}
{"k": 2430, "fast": "E", "gen": "E"}
{"k": 2434, "fast": "R", "gen": "R"}
{"k": 2435, "fast": "E", "gen": "E"}
{"k": 2438, "fast": "E", "gen": "E"}
{"k": 2439, "fast": "E", "gen": "E"}
{"k": 2448, "fast": "E", "gen": "E"}
{"k": 2449, "fast": "E", "gen": "E"}
{"k": 2450, "fast": "E", "gen": "E"}
{"k": 2452, "fast": "E", "gen": "E"}
{"k": 2467, "fast": "E", "gen": "E"}
{"k": 2468, "fast": "E", "gen": "E"}
{"k": 2469, "fast": "E", "gen": "E"}
{"k": 2488, "fast": "E", "gen": "E"}
{"k": 2512, "fast": "E", "gen": "E"}
{"k": 2513, "fast": "E", "gen": "E"}
{"k": 2514, "fast": "E", "gen": "E"}
{"k": 2519, "fast": "E", "gen": "E"}
{"k": 2522, "fast": "E", "gen": "E"}
{"k": 2523, "fast": "E", "gen": "E"}
{"k": 2574, "fast": "E", "gen": "E"}
{"k": 2583, "fast": "E", "gen": "E"}
{"k": 2588, "fast": "E", "gen": "E"}
{"k": 2602, "fast": "E", "gen": "E"}
{"k": 2603, "fast": "E", "gen": "E"}
{"k": 2604, "fast": "E", "gen": "E"}
{"k": 2605, "fast": "E", "gen": "E"}
{"k": 2614, "fast": "E", "gen": "E"}
{"k": 2615, "fast": "E", "gen": "E"}
{"k": 2617, "fast": "E", "gen": "E"}
{"k": 2626, "fast": "E", "gen": "E"}
{"k": 2648, "fast": "E", "gen": "E"}
{"k": 2730, "fast": "E", "gen": "E"}
{"k": 2810, "fast": "E", "gen": "E"}
{"k": 2818, "fast": "E", "gen": "E"}
{"k": 2819, "fast": "E", "gen": "E"}
{"k": 2842, "fast": "E", "gen": "E"}
{"k": 2843, "fast": "E", "gen": "E"}
{"k": 2844, "fast": "E", "gen": "E"}
{"k": 2845, "fast": "E", "gen": "E"}
{"k": 2847, "fast": "E", "gen": "E"}
{"k": 2848, "fast": "E", "gen": "E"}
{"k": 2849, "fast": "E", "gen": "E"}
{"k": 2871, "fast": "E", "gen": "E"}
{"k": 2911, "fast": "E", "gen": "E"}
{"k": 2933, "fast": "E", "gen": "E"}
{"k": 2934, "fast": "E", "gen": "E"}
{"k": 2945, "fast": "E", "gen": "E"}
{"k": 2965, "fast": "E", "gen": "E"}
{"k": 2966, "fast": "E", "gen": "E"}
{"k": 2978, "fast": "E", "gen": "E"}
{"k": 2983, "fast": "E", "gen": "E"}
{"k": 3013, "fast": "E", "gen": "E"}
{"k": 3018, "fast": "E", "gen": "E"}
{"k": 3019, "fast": "E", "gen": "E"}
{"k": 3025, "fast": "E", "gen": "E"}
{"k": 3036, "fast": "E", "gen": "E"}
{"k": 3058, "fast": "E", "gen": "E"}
{"k": 3060, "fast": "E", "gen": "E"}
{"k": 3061, "fast": "E", "gen": "E"}
{"k": 3102, "fast": "E", "gen": "E"}
{"k": 3123, "fast": "E", "gen": "E"}
{"k": 3131, "fast": "E", "gen": "E"}
{"k": 3151, "fast": "E", "gen": "E"}
{"k": 3152, "fast": "E", "gen": "E"}
{"k": 3160, "fast": "E", "gen": "E"}
{"k": 3168, "fast": "E", "gen": "E"}
{"k": 3172, "fast": "E", "gen": "E"}
{"k": 3187, "fast": "E", "gen": "E"}
{"k": 3189, "fast": "E", "gen": "E"}
{"k": 3211, "fast": "E", "gen": "E"}
{"k": 3214, "fast": "E", "gen": "E"}
{"k": 3317, "fast": "E", "gen": "E"}
{"k": 3321, "fast": "E", "gen": "E"}
{"k": 3381, "fast": "E", "gen": "E"}
{"k": 3388, "fast": "E", "gen": "E"}
{"k": 3410, "fast": "E", "gen": "E"}
{"k": 3481, "fast": "E", "gen": "E"}
{"k": 3506, "fast": "E", "gen": "E"}
{"k": 3511, "fast": "E", "gen": "E"}
{"k": 3513, "fast": "E", "gen": "E"}
{"k": 3536, "fast": "E", "gen": "E"}
{"k": 3555, "fast": "E", "gen": "E"}
{"k": 3557, "fast": "E", "gen": "E"}
{"k": 3568, "fast": "E", "gen": "E"}
{"k": 3574, "fast": "E", "gen": "E"}
{"k": 3579, "fast": "E", "gen": "E"}
{"k": 3587, "fast": "E", "gen": "E"}
{"k": 3590, "fast": "E", "gen": "E"}
{"k": 3591, "fast": "E", "gen": "E"}
{"k": 3645, "fast": "E", "gen": "E"}
{"k": 3650, "fast": "E", "gen": "E"}
{"k": 3651, "fast": "E", "gen": "E"}
{"k": 3655, "fast": "E", "gen": "E"}
{"k": 3670, "fast": "E", "gen": "E"}
{"k": 3676, "fast": "E", "gen": "E"}
{"k": 3685, "fast": "E", "gen": "E"}
{"k": 3690, "fast": "E", "gen": "E"}
{"k": 3691, "fast": "E", "gen": "E"}
{"k": 3692, "fast": "E", "gen": "E"}
{"k": 3712, "fast": "E", "gen": "E"}
{"k": 3720, "fast": "E", "gen": "E"}
{"k": 3724, "fast": "E", "gen": "E"}
{"k": 3725, "fast": "E", "gen": "E"}
{"k": 3726, "fast": "E", "gen": "E"}
{"k": 3842, "fast": "E", "gen": "E"}
{"k": 3844, "fast": "E", "gen": "E"}
{"k": 3863, "fast": "E", "gen": "E"}
{"k": 3877, "fast": "E", "gen": "E"}
{"k": 3878, "fast": "E", "gen": "E"}
{"k": 3880, "fast": "E", "gen": "E"}
{"k": 3924, "fast": "E", "gen": "E"}
{"k": 3936, "fast": "E", "gen": "E"}
{"k": 3969, "fast": "E", "gen": "E"}
{"k": 3974, "fast": "E", "gen": "E"}
{"k": 4007, "fast": "E", "gen": "E"}
{"k": 4050, "fast": "E", "gen": "E"}


==> anc/gst1718_computation/check/compare_sym.out <==
open nodes with the reduction: 3141; without: 7087; open nodes with the reduction that are not open nodes of the full search: 0; open 17-line lattices: 0 and 0


==> anc/gst1718_computation/check/compare_sym.py <==
"""Test of the reduction of [A], Section 14 (check (i)) on the class (nu, b(M)) = (3, 42): every open node of
the search with the reduction (gtree/t/sym_nu3_b42) is, up to isomorphism fixing the core, an open node of
the full search (gtree/nu3_b42_p*of4) below the same root, and neither search has an open 17-line lattice.
usage (from the top directory): python3 check/compare_sym.py"""
import sys, json, glob
from collections import defaultdict
sys.path.insert(0, 'lib')
from t17lib import canon_batch_marked


def load(paths):
    by_n = defaultdict(list)
    for p in paths:
        for l in open(p):
            r = json.loads(l); by_n[r['n']].append((r['root'], r['g6']))
    out = set()
    for n, items in by_n.items():
        cs = canon_batch_marked([g for _, g in items], n)
        out |= {(root, n, c) for (root, _), c in zip(items, cs)}
    return out


sym = load(['gtree/t/sym_nu3_b42.nodes.jsonl'])
full = load(sorted(glob.glob('gtree/nu3_b42_p*of4.nodes.jsonl')))
missing = sym - full
f_sym = json.load(open('gtree/t/sym_nu3_b42.final.json'))
f_full = sum((json.load(open(p)) for p in sorted(glob.glob('gtree/nu3_b42_p*of4.final.json'))), [])
print(f"open nodes with the reduction: {len(sym)}; without: {len(full)}; "
      f"open nodes with the reduction that are not open nodes of the full search: {len(missing)}; "
      f"open 17-line lattices: {len(f_sym)} and {len(f_full)}")


==> anc/gst1718_computation/check/critical_d0.out <==
Section 10, root 0, field polynomial [0, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 1, field polynomial [-3, 2]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 4, field polynomial [0, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 4, field polynomial [0, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 5, field polynomial [1, -1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 5, field polynomial [1, -1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 5, field polynomial [1, -1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 5, field polynomial [1, -1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 5, field polynomial [1, -1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 53, field polynomial [3, -3, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 53, field polynomial [3, -3, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 53, field polynomial [3, -3, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 53, field polynomial [3, -3, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 406, field polynomial [1, 1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 406, field polynomial [1, 1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
Section 10, root 406, field polynomial [1, 1, 1]: D_0 dims in degrees 5..9 modulo 100003, 100057: [0, 0, 1, 3, 6], [0, 0, 1, 3, 6]
A(G(6,6,3)) minus a line, modulo 100057: D_0 dims in degrees 5..9: [0, 0, 1, 3, 6]
A(G(6,6,3)) minus a line, modulo 100069: D_0 dims in degrees 5..9: [0, 0, 1, 3, 6]
check/sub24.g6 line 1: Section 10 (field polynomial [1, -1, 1])
check/sub24.g6 line 2: Section 10 (field polynomial [1, -1, 1])
check/sub24.g6 line 3: Section 10 (field polynomial [3, -3, 1])
check/sub24.g6 line 4: Section 10 (field polynomial [1, -1, 1])
check/sub24.g6 line 8: Section 10 (field polynomial [3, -3, 1])
check/sub24.g6 line 9: Section 10 (field polynomial [1, -1, 1])
check/sub24.g6 line 10: Section 10 (field polynomial [1, 1, 1])
check/sub24.g6 line 11: Section 10 (field polynomial [3, -3, 1])
check/sub24.g6 line 12: Section 10 (field polynomial [1, -1, 1])
check/sub24.g6 line 13: Section 10 (field polynomial [3, -3, 1])
check/sub24.g6 line 14: Section 10 (field polynomial [1, 1, 1])
check/sub24.g6 line 15: Section 10 (field polynomial [1, 1, 1])
check/sub24.g6 line 23: A(G(6,6,3)) minus a line
all checks passed: D_0 dims 0, 0, 1, 3, 6 in degrees 5..9 for the 16 lattices of Section 10 and for the 13 lattices of the positive control of Section 9


==> anc/gst1718_computation/check/critical_d0.py <==
"""[A], Sections 9 and 10: dimensions of D_0 in degrees 5..9, modulo two primes, for
  (a) the 16 lattices of Section 10 (classify/b41.final.json), at reductions of their exact realizations
      (lines over Z[t], t a root of the recorded polynomial) which keep the lattice;
  (b) the arrangement A(G(6,6,3)) minus a line (lines x - z^a y, y - z^b w, x - z^c w over F_p, z of order 6;
      all its lines are equivalent under the group);
  (c) the 13 lattices of check/sub24.g6 with multiplicities at most 6 (the positive control of Section 9),
      each identified with one of (a), (b) by its canonical form.
Dimensions modulo p are upper bounds for the dimensions in characteristic 0.  So D_0 = 0 in degree 6 modulo
p gives mdr >= 7.  On the other hand mdr <= 7: in (a) the arrangements are not free (exact computation,
logs/analyze17.log), and mdr >= 8 would make them free by [A], Lemma 2.2; in (b) the derivation of degree 7
of the free arrangement A(G(6,6,3)), with exponents (1,7,10), is also a derivation of the deletion.  So all of
them are critical.  Expected for all: 0, 0, 1, 3, 6.  Any failure stops the program.
usage: python3 check/critical_d0.py > check/critical_d0.out"""
import json, sys
sys.path.insert(0, 'lib')
from t17lib import Lat, lat_from_g6, canon_batch
from arr import Arr, DA_dims

PRIMES = (100003, 100057, 100069, 100129, 100153, 100183)          # all = 1 mod 3


def fail(msg):
    sys.exit('FAILED: ' + msg)


def ev(poly, t, p):
    return sum(int(c) * pow(t, i, p) for i, c in enumerate(poly)) % p


def d0_dims(lines, p, target):
    """None if the reduction does not have the lattice `target` (canonical form), else D_0 dims in degrees 5..9"""
    try:
        A = Arr(lines, p)
    except ValueError:
        return None
    blocks = [sorted(s) for s in A.multipoints()]
    if canon_batch([Lat.from_blocklists(17, blocks).g6()], 17)[0] != target:
        return None
    dims = DA_dims(A, 9)
    return [dims[k] - k * (k + 1) // 2 for k in range(5, 10)]


EXPECTED = [0, 0, 1, 3, 6]
found = {}
# (a)
fin = json.load(open('classify/b41.final.json'))
cg = canon_batch([r['g6'] for r in fin], 17)
seen = {}
for r, c in zip(fin, cg):
    seen.setdefault(c, r)
if len(seen) != 16:
    fail(f'{len(seen)} lattices in classify/b41.final.json')
for c, r in seen.items():
    f = r['factors'][0]
    lines = json.loads(r['lines']) if isinstance(r['lines'], str) else r['lines']
    res = []
    for p in PRIMES:
        for t in range(p) if len(f) > 2 else [(-f[0] * pow(f[1], p - 2, p)) % p]:
            if ev(f, t, p):
                continue
            d = d0_dims([[ev(cf, t, p) for cf in l] for l in lines], p, c)
            if d is not None:
                res.append((p, d)); break
        if len(res) == 2:
            break
    if len(res) < 2 or any(d != EXPECTED for p, d in res):
        fail(f'lattice of root {r["root"]}: {res}')
    found[c] = f'Section 10 (field polynomial {f})'
    print(f'Section 10, root {r["root"]}, field polynomial {f}: D_0 dims in degrees 5..9 modulo {res[0][0]}, '
          f'{res[1][0]}: {res[0][1]}, {res[1][1]}')
# (b)
for p in (100057, 100069):                       # p = 1 mod 6
    g = next(g for g in range(2, p) if pow(g, (p - 1) // 2, p) != 1 and pow(g, (p - 1) // 3, p) != 1)
    z = pow(g, (p - 1) // 6, p)
    lines = [(1, -pow(z, a, p) % p, 0) for a in range(6)] + [(0, 1, -pow(z, a, p) % p) for a in range(6)] \
        + [(1, 0, -pow(z, a, p) % p) for a in range(6)]
    A = Arr(lines[1:], p)
    blocks = [sorted(s) for s in A.multipoints()]
    c = canon_batch([Lat.from_blocklists(17, blocks).g6()], 17)[0]
    dims = DA_dims(A, 9)
    d = [dims[k] - k * (k + 1) // 2 for k in range(5, 10)]
    print(f'A(G(6,6,3)) minus a line, modulo {p}: D_0 dims in degrees 5..9: {d}')
    if d != EXPECTED:
        fail('A(G(6,6,3)) minus a line')
    found[c] = 'A(G(6,6,3)) minus a line'
# (c)
n = 0
for k, s in enumerate(open('check/sub24.g6')):
    L = lat_from_g6(s.strip(), 17)
    if max(L.mult_hist()) > 6:
        continue
    n += 1
    c = canon_batch([L.g6()], 17)[0]
    if c not in found:
        fail(f'check/sub24.g6 line {k + 1} is not among the lattices above')
    print(f'check/sub24.g6 line {k + 1}: {found[c]}')
if n != 13:
    fail(f'{n} lattices with multiplicities at most 6 in check/sub24.g6')
print('all checks passed: D_0 dims 0, 0, 1, 3, 6 in degrees 5..9 for the 16 lattices of Section 10 and for the '
      '13 lattices of the positive control of Section 9')


==> anc/gst1718_computation/check/fp21.jsonl <==
{"k": 16856, "g6": "V????????????JA`CG__g@E?B_AX?Dg?AHO?SQ?BC_??", "mine": "R", "found": 0}
{"k": 17048, "g6": "V????????????JO`?I`CODO?GoD_GA_oAHG?`g?BW???", "mine": "R", "found": 0}
{"k": 17312, "g6": "V????????????LGB?W_L?CE?HG@s?AWGAcO?cW?ECO??", "mine": "R", "found": 0}
{"k": 17440, "g6": "V????????????LH@@Ga_G?e?@gF?OAW_APO?`g?@s???", "mine": "R", "found": 0}
{"k": 18240, "g6": "V????????????TE@G_`@G?M?BGF?OCd??sO?Qc??Z???", "mine": "R", "found": 0}
{"k": 18432, "g6": "V????????????TK@@C_GW?e?@g@[?Ce?ACo?UC?F?O??", "mine": "R", "found": 0}
{"k": 19560, "g6": "V????????????d?U?T?OW@P?OoE@GDG_@h??TA?Cs???", "mine": "R", "found": 0}
{"k": 19592, "g6": "V????????????d?XK?_Oo@I?R?CWGDAO@SO?MG?ED???", "mine": "R", "found": 0}
{"k": 19800, "g6": "V????????????dGHAG_KO?M?HG@s?CWG@SO?_w?F?O??", "mine": "R", "found": 0}
{"k": 19880, "g6": "V????????????dOHCG_Go?Y?Y?CWGDCO?s_?YC?Ea???", "mine": "R", "found": 0}
{"k": 21184, "g6": "V????????????pGHA@_Co?[?KG@s?AOg@E_?dO?F?O??", "mine": "R", "found": 0}
{"k": 22336, "g6": "V???????????@H@ECKAA_C`?IGCD_FG??\\??SI?@Og??", "mine": "R", "found": 0}
{"k": 22384, "g6": "V???????????@HADA@b?G?U?AgEC_Cb?AgG?RO?@k???", "mine": "R", "found": 0}
{"k": 22800, "g6": "V???????????@P@I?U??wC`?HGCPG@o_@`_?ga?Eg???", "mine": "R", "found": 0}
{"k": 23312, "g6": "V???????????@`?TCC_Co?Y?[?COWBGO@J??SK?Da???", "mine": "R", "found": 0}
{"k": 23528, "g6": "V???????????@`AHAG_Co?Y?KOE?gDOOAS_?XO?As???", "mine": "R", "found": 0}
{"k": 23920, "g6": "V???????????@a@S?[?`GGE@GCE@ODAGAIO?EQ?Bg???", "mine": "R", "found": 0}
{"k": 24472, "g6": "V???????????ABOE?S_aGGQ?CoDGGCS_B@_?Da?Bo???", "mine": "R", "found": 0}
{"k": 25760, "g6": "V???????????CBAH?I`CG@E?B_BH??y?B@G?Qc?D__??", "mine": "R", "found": 0}
{"k": 25824, "g6": "V???????????CBAQGC_CoHG?@SDCGEGOAGo?F_?Ba???", "mine": "R", "found": 0}
{"k": 26040, "g6": "V???????????CBP@?X@@GAS??wDGOCCgBG_?F_?Ba???", "mine": "R", "found": 0}
{"k": 26088, "g6": "V???????????CD?M?h?QG?b?a_DGGB_O@KO?eG?EE???", "mine": "R", "found": 0}
{"k": 26624, "g6": "V???????????CHGPGO_QO?M?EOCOgBGO?y??SS?CJ???", "mine": "R", "found": 0}
{"k": 27320, "g6": "V???????????C`GH?g_W_?e?@gCOW@q?@SG?oK?DK???", "mine": "R", "found": 0}
{"k": 27560, "g6": "V???????????CaGP?ca?gAE?@gCoGF?O?i_?LC?AM???", "mine": "R", "found": 0}
{"k": 28256, "g6": "V???????????GB@PGC__o?i?HOCSGEAO@cO?Ko??x???", "mine": "R", "found": 0}
{"k": 28608, "g6": "V???????????GBC`?p?BGAS??wBW?AaOACS?eG?DE???", "mine": "R", "found": 0}
{"k": 30000, "g6": "V???????????GH?TGO_Oo@I?R?C_WBAO@[??hC?CT???", "mine": "R", "found": 0}
{"k": 30368, "g6": "V???????????GHC`GG_@oBA?BOCOgD_O?T_?Qg?BG_??", "mine": "R", "found": 0}
{"k": 31880, "g6": "V???????????H@OE?D_QGCQ?AoCcGCI_?iG?V??BB???", "mine": "R", "found": 0}
{"k": 32496, "g6": "V???????????K@QA?d?EG?L?@WEGGCcO?iO?FO?BB???", "mine": "R", "found": 0}
{"k": 32656, "g6": "V???????????KAAB?K_KG?M?BO@X?A_g@DG?eO?FC???", "mine": "R", "found": 0}
{"k": 32848, "g6": "V???????????OBADAC_CoHO?@gCEGF@?ASO?R_?@oO??", "mine": "R", "found": 0}
{"k": 34920, "g6": "V???????????P@K@@@_@g?Y?AWDGO?i_?M_?YO?Ec???", "mine": "R", "found": 0}
{"k": 36224, "g6": "V???????????a@ODC@_`G@I?BOAR??sO?kO?kO?EK???", "mine": "R", "found": 0}
{"k": 36760, "g6": "W????????????J?T@O_gGCc@A_?Oo@GO?`_?_q?CH_?^???", "mine": "R", "found": 0}
{"k": 37488, "g6": "W????????????J?TGW@CO_c@?o?WO?aO?cO?D`?CJ??^???", "mine": "R", "found": 0}
{"k": 37792, "g6": "W????????????L?RAO_WG_g?aG?S_A?o?`_?DI?CI_?^???", "mine": "R", "found": 0}
{"k": 37840, "g6": "W????????????L?RCW?S_DA?cO?PO?a_@?W?P`?CJ??^???", "mine": "R", "found": 0}
{"k": 37960, "g6": "W????????????L?RGWCCOCc?cG?PO@A_@?W?B`?CJ??^???", "mine": "R", "found": 0}
{"k": 38240, "g6": "W????????????R?L@O_gGOc?QG@K??PO?`O?_w?CGo?^???", "mine": "R", "found": 0}
{"k": 38448, "g6": "W????????????R?L@__cGGW?aGAK??Oo?SO?`I?CE_?^???", "mine": "R", "found": 0}
{"k": 38528, "g6": "W????????????R?L@__cG_a@?W@@O?S_?P_?HS?AL??^???", "mine": "R", "found": 0}
{"k": 38592, "g6": "W????????????R?LAO_WGAa?_WA@O@K?@AO?_w??i_?^???", "mine": "R", "found": 0}
{"k": 38664, "g6": "W????????????R?LAO_WGGE@?g?gO@D??HO?Pc?CJ??^???", "mine": "R", "found": 0}
{"k": 38792, "g6": "W????????????R?LAO_WGOE?_g?SO@A_@A_?`c??j??^???", "mine": "R", "found": 0}
{"k": 39040, "g6": "W????????????R?LAW?S_OI?KG?g_@A_A?W?P`?CJ??^???", "mine": "R", "found": 0}
{"k": 41224, "g6": "W???????????@K_IACaGGHA?H_@C_?SG@AG??V?CM??^???", "mine": "R", "found": 0}
{"k": 41264, "g6": "W???????????@K_IC__gOAW?IO@D??cG@AG??V?CM??^???", "mine": "R", "found": 0}
{"k": 41728, "g6": "W???????????@oABAA`AGO`?H_CGO@H??KO?OU?CD_?^???", "mine": "R", "found": 0}
{"k": 41968, "g6": "W???????????@oABAA`AG_`@CC?aO?R??IO?Oi?CH_?^???", "mine": "R", "found": 0}
{"k": 42152, "g6": "W???????????@oABAA`CGOPAAG?aO?X??`_?HE?AD_?^???", "mine": "R", "found": 0}
{"k": 42656, "g6": "W???????????@oABAAaAGG`A@G?b??Q_?K_?HE?ADO?^???", "mine": "R", "found": 0}
{"k": 43024, "g6": "W???????????@oABAAaGGOQAAG?gO?T?@AO?GX?CH_?^???", "mine": "R", "found": 0}
{"k": 44416, "g6": "W???????????@oABCC__oCP?aGACGAG_AAO?A[?CHO?^???", "mine": "R", "found": 0}
{"k": 46360, "g6": "W???????????@oAE@C__WGS?SOCAGAB??aG?Od?CHO?^???", "mine": "R", "found": 0}
{"k": 48432, "g6": "W???????????@oAHCB?_WBC?`_@GGCC_ACG?OT?ADO?^???", "mine": "R", "found": 0}
{"k": 49744, "g6": "W???????????@oB@A`@C_AS?`_CAG?cGAAG?OJ?CH_?^???", "mine": "R", "found": 0}
{"k": 50184, "g6": "W???????????@oCB@A`AGO`A@G?WOCH??cO?Gi?AB_?^???", "mine": "R", "found": 0}
{"k": 50640, "g6": "W???????????@oCB@A`CGOP?cG?QOCG_?K_?_i??b_?^???", "mine": "R", "found": 0}
{"k": 50696, "g6": "W???????????@oCB@A`CGOPA@G?SO@G_?`_?PI?CD_?^???", "mine": "R", "found": 0}
{"k": 51288, "g6": "W???????????@oCB@AaAGG`A@_?a_@GO?I_?_e?AH_?^???", "mine": "R", "found": 0}
{"k": 51704, "g6": "W???????????@oCB@AaGGDGAA_ACOAA_?QO?GX?CGo?^???", "mine": "R", "found": 0}
{"k": 52064, "g6": "W???????????@oCB@AcCGGQ?IGCGO@D?@AO?OX??h_?^???", "mine": "R", "found": 0}
{"k": 54440, "g6": "W???????????@oCH@BAAGG`?cG@A_?WG?SO?_Y?AD_?^???", "mine": "R", "found": 0}
{"k": 54896, "g6": "W???????????@oGB@A__oGS?SC?SOCAG@@G?Oh?CH_?^???", "mine": "R", "found": 0}
{"k": 55672, "g6": "W???????????@oGBAC_OoB@?QO?aO@H?ACG?_T?ADO?^???", "mine": "R", "found": 0}
{"k": 55872, "g6": "W???????????@oGDAB?OWAc?cGCCGCAO@AG?CX?CH_?^???", "mine": "R", "found": 0}
{"k": 55984, "g6": "W???????????@oGE@C__WCc?cC?WO?b?AC_?_T?ADO?^???", "mine": "R", "found": 0}
{"k": 56408, "g6": "W???????????@oGHA@_OoA`?cOCAGCC_@A_?C[?CHO?^???", "mine": "R", "found": 0}
{"k": 56536, "g6": "W???????????@oGHAB?OWAc?P_@GOCG_@C_?OT?CDO?^???", "mine": "R", "found": 0}
{"k": 59848, "g6": "W???????????@oOIG_`A_CW?I_CCG?QO?aG?CF?CH_?^???", "mine": "R", "found": 0}
{"k": 62008, "g6": "W???????????@o_KOP@G_DG@@O?c_@CG?`G?AX?AGW?^???", "mine": "R", "found": 0}
{"k": 62656, "g6": "W???????????@o_KO`@A_HG?P_AAG?cG?HG?BD?ADO?^???", "mine": "R", "found": 0}
{"k": 63096, "g6": "W???????????ABCHGG`CGCQ?_W?P_?[?@CO?`I?CE_?^???", "mine": "R", "found": 0}
{"k": 63512, "g6": "W???????????ADGBACaAGAQ?K_?cOAC_?cO?_M?CM??^???", "mine": "R", "found": 0}
{"k": 63584, "g6": "W???????????ADOBAC`AGBG?J??_o@GO@AO?_i?CI_?^???", "mine": "R", "found": 0}
{"k": 64496, "g6": "W???????????APAa@E?e?OB?OgC?g@@G?_W?PS?CL??^???", "mine": "R", "found": 0}
{"k": 65288, "g6": "W???????????APOHC@__gAg?KGAA_?cO?cO?_M?CM??^???", "mine": "R", "found": 0}
{"k": 65920, "g6": "W???????????ASGDAB?b?AH?QC?WOACOA?K?PK?CM??^???", "mine": "R", "found": 0}
{"k": 65936, "g6": "W???????????ASGDAB?d?_I?PC?SG?WO@?K?PK?CM??^???", "mine": "R", "found": 0}
{"k": 67064, "g6": "W???????????AcAW@_aAODA?aG?_g@@GA?K?PK?CM??^???", "mine": "R", "found": 0}
{"k": 67464, "g6": "W???????????Ac_DCB@B?AI?HC?gG?cO@?K?PK?CM??^???", "mine": "R", "found": 0}
{"k": 68352, "g6": "W???????????CBAPGC`?gAE?cG?[??e??Oo?_i?AI_?^???", "mine": "R", "found": 0}
{"k": 69352, "g6": "W???????????CH_B@Ga?gCS?_W?WO@K??I_?Oq?CH_?^???", "mine": "R", "found": 0}
{"k": 70200, "g6": "W???????????CP_BGC_OgCE?e?@A_?WO?I_?Oq?CH_?^???", "mine": "R", "found": 0}
{"k": 73640, "g6": "W???????????GSCDOB?R?CI@AC?WG?SO?_K?PK?CM??^???", "mine": "R", "found": 0}
{"k": 74008, "g6": "W???????????GcAEGA_`GOI?HC@AOCCG?SG?`K?AM??^???", "mine": "R", "found": 0}
{"k": 74016, "g6": "W???????????GcAEGA_`GOIA@C?aO?SG?cG?`K?AM??^???", "mine": "R", "found": 0}
{"k": 74128, "g6": "W???????????H@OIO@_a_Ac?HC?`G?WO?QG?`K?AM??^???", "mine": "R", "found": 0}
{"k": 74240, "g6": "W???????????OBAHAG`CGAQA?W?`_?W_?U??HI?AE_?^???", "mine": "R", "found": 0}
{"k": 74408, "g6": "W???????????OBAPOO__gGH?KG?T?@?o?PG?Pc?CJ??^???", "mine": "R", "found": 0}
{"k": 74448, "g6": "W???????????OBA`OC`GGCP?_W?W_?d??HG?O[?CKO?^???", "mine": "R", "found": 0}
{"k": 74584, "g6": "W???????????OBCH@O`AGCE?aG?P_?Y?@CO?`I?CE_?^???", "mine": "R", "found": 0}
{"k": 78984, "g6": "W???????????_KADABAG_AW?a_AAG@AO@AG?@J?CM??^???", "mine": "R", "found": 0}
{"k": 79048, "g6": "W???????????_KAEAAaG_AW?a_AAG@AO?QG?@J?CM??^???", "mine": "R", "found": 0}
{"k": 79520, "g6": "W???????????_KOI@c@B?Cc?IC?aG?QO?aG?@F?CM??^???", "mine": "R", "found": 0}
{"k": 79648, "g6": "W???????????_KOIGI?b?Ag?HC@CG@AO?QG?@F?CM??^???", "mine": "R", "found": 0}
{"k": 81008, "g6": "X????????????FCPGO_PG`@?_o?QO?HO?QO?wA?@w??Gi??_w??", "mine": "R", "found": 0}
{"k": 93472, "g6": "X???????????@D?R@O_Q_CK?SG?DO@@GB?G?PW?Ce??KQ??j???", "mine": "R", "found": 0}
{"k": 97648, "g6": "X???????????@`ABACa?gGP?B_?Go?aO?Go?Y_?Cc_?SD??pO??", "mine": "R", "found": 0}
{"k": 130976, "g6": "X???????????OB?d@__BGCE?Cg@D?@A_?X??oK?CSO?U_??Po??", "mine": "R", "found": 0}
{"k": 138056, "g6": "X???????????OoD_C`?S_GD??w?R??`G?@K?R@?E_O?Oi??gg??", "mine": "R", "found": 0}
{"k": 153960, "g6": "Y???????????@oADAB@?WHG?KG@C_AD?ACO?P@?AA_?OP??CX??}????", "mine": "R", "found": 0}
{"k": 179784, "g6": "Z???????????BCEAA_aD?_o?`_@C_C@O@@C??U??@g??P_?sC??XA??T?_??", "mine": "R", "found": 0}
{"k": 180016, "g6": "Z???????????B_EGAg?DG?q?@oC_GAG_?gG?_E?@?g?G@_?hG??qO??MO???", "mine": "R", "found": 0}


==> anc/gst1718_computation/check/fp22.jsonl <==
{"k": 4492, "g6": "V???????????@oABAA`AGO`?PG?X?@DOACW?O[?Fo???", "mine": "R", "found": 0}
{"k": 4628, "g6": "V???????????@oABAAcGGBCA@G?d?ABG?cg?Oe?Fo???", "mine": "R", "found": 0}
{"k": 5032, "g6": "V???????????@oADA@cGGOW?HGCA_@DG?So?Oe?Fo???", "mine": "R", "found": 0}
{"k": 5704, "g6": "V???????????@oCB@A`AGO`?cG?R?CDO@@W?DK?Fo???", "mine": "R", "found": 0}
{"k": 5932, "g6": "V???????????@oCB@AcGGAQ@AGCA_ABG?cg?Ck?Fo???", "mine": "R", "found": 0}
{"k": 5964, "g6": "V???????????@oCB@AcGGBA@C_?c_@BG@@W?_i?Fo???", "mine": "R", "found": 0}
{"k": 6432, "g6": "V???????????@oCSGK@AGAQ?KC?cOA?w?ao?`I?Fo???", "mine": "R", "found": 0}
{"k": 6752, "g6": "V???????????@oOWCG_QODC?IC?cOA?w?ao?`I?Fo???", "mine": "R", "found": 0}
{"k": 7048, "g6": "V???????????@o_KAI?S_AW?QCAGGCAW?cW?Oi?Fo???", "mine": "R", "found": 0}
{"k": 7888, "g6": "V???????????@o_KOP@H?GS@A_?QO?Sg?Pc?PB?Fo???", "mine": "R", "found": 0}
{"k": 7976, "g6": "V???????????@o_KO_cAOCc?S_AGO?Ow@@c?Gi?Fo???", "mine": "R", "found": 0}
{"k": 8028, "g6": "V???????????@o_KO`?Q_DC?cC?aG?TG?aW?OY?Fo???", "mine": "R", "found": 0}
{"k": 8184, "g6": "V???????????@o_KO`?g_CW?IC?QOAAg?cc?Oi?Fo???", "mine": "R", "found": 0}
{"k": 8272, "g6": "V???????????@o_KO`@G_OS?SC?aO?Sg?`c?Oi?Fo???", "mine": "R", "found": 0}
{"k": 8280, "g6": "V???????????@o_KO`AA_DG?KC?QO?cg?`c?Oi?Fo???", "mine": "R", "found": 0}
{"k": 8448, "g6": "V???????????ABBC@S?`GOP?_W?aOCCg?d_?Pa?Fo???", "mine": "R", "found": 0}
{"k": 8800, "g6": "V???????????AEB@@S?_WOP?Oo@AO@CgAD_?Pa?Fo???", "mine": "R", "found": 0}
{"k": 9264, "g6": "V???????????AKA`@H@K?PO?Oc?_oCGW@Ag?GT?Fo???", "mine": "R", "found": 0}
{"k": 9692, "g6": "V???????????AP_DA@a@GGQ?GW?d?@KG@BO?`I?Fo???", "mine": "R", "found": 0}
{"k": 10980, "g6": "V???????????CBGD@CaA_Co?IG@H?AKGADG?_k?Fo???", "mine": "R", "found": 0}
{"k": 12976, "g6": "V???????????GHC`@_a?WAE?Oo@AOAI_?J_?`a?Fo???", "mine": "R", "found": 0}
{"k": 13816, "g6": "V???????????OBGDAC_Q_Co?KG?T?CKG?`g?PK?Fo???", "mine": "R", "found": 0}
{"k": 14160, "g6": "V???????????OD_HCG_gGAE?QG?R?AHO?ao?`o?Fo???", "mine": "R", "found": 0}
{"k": 14388, "g6": "V???????????OIGD@@_gGAS?`_?cO?L_@BC?`Q?Fo???", "mine": "R", "found": 0}
{"k": 14440, "g6": "V???????????OPADCC_gGCE?Gg?U?CCW?dO?Pg?Fo???", "mine": "R", "found": 0}
{"k": 14844, "g6": "V???????????OWAKAB@GGCP?aG?OWACg?U_?`Q?Fo???", "mine": "R", "found": 0}
{"k": 14948, "g6": "V???????????OaGD@C_cGAS?PG@@OAH_ACK?Ho?Fo???", "mine": "R", "found": 0}
{"k": 15056, "g6": "V???????????OoAH@P@?gCE?PC@@OAGW?LO?`g?Fo???", "mine": "R", "found": 0}
{"k": 15304, "g6": "V???????????_BGPACa?gAQ?KO?T??co?cg?Po?Fo???", "mine": "R", "found": 0}
{"k": 15972, "g6": "V???????????_PCD@@a@GGQ?Go?cO@KG@BO?`I?Fo???", "mine": "R", "found": 0}
{"k": 16288, "g6": "V???????????_oOHCB?c_AP?Gg?_W@J?ACS?Pa?Fo???", "mine": "R", "found": 0}
{"k": 22896, "g6": "W???????????CH?[@G`CG@D?QG?IO@O_@?g?_E?C\\??]G??", "mine": "R", "found": 0}
{"k": 28336, "g6": "W???????????WCD@@P??wOP?Go@@G?`O?BO?@Q?EL??VG??", "mine": "R", "found": 0}
{"k": 28400, "g6": "W???????????_BCHCA_IGA`@?W@@O?H_?HG?Cc?EF??N_??", "mine": "R", "found": 0}
{"k": 28624, "g6": "W???????????_DGB?c_SGCP@?o?_o?QO?Ag?HC?EM??VC??", "mine": "R", "found": 0}
{"k": 28640, "g6": "W???????????_DGBA__QG?h@?o?Oo?BO?QG?HC?EM??VC??", "mine": "R", "found": 0}
{"k": 32800, "g6": "X???????????@oAH@B?_WGQ?a_ACG?b?@@O?_c?@Gg?Od??}???", "mine": "R", "found": 0}
{"k": 34772, "g6": "X???????????@oCB@AcGGAQ?aGAGOCA_?I_?Oc?@BG?Ae??}???", "mine": "R", "found": 0}


==> anc/gst1718_computation/check/fp23.jsonl <==
{"k": 763, "g6": "U???????????APG`GA__oAI?ScCKO@I_@B_?}???", "mine": "R", "found": 0}
{"k": 2306, "g6": "V???????????BAOaOH?q?aC@G_AG_CD?Bo??CN?@MG??", "mine": "R", "found": 0}
{"k": 2861, "g6": "V???????????IAECHCCQ?P_ACOAAOCD?Bo??DJ?@Eg??", "mine": "R", "found": 0}
{"k": 3228, "g6": "V???????????a@OQGSAG_AWAE?@OO?o_Bo??DJ?@Eg??", "mine": "R", "found": 0}
{"k": 3346, "g6": "V???????????a@POHCAC__I?IG?Q_@W?Bo??DF?@FG??", "mine": "R", "found": 0}
{"k": 6162, "g6": "W???????????A`@aGA`?oCS?Oc@AGA@O?Co?AQ?CF??^_??", "mine": "R", "found": 0}
{"k": 7414, "g6": "W???????????Cc@`C@`@_AH?Cg?aG?QO@?W?_S?AF??^_??", "mine": "R", "found": 0}
{"k": 7476, "g6": "W???????????GB@PACc?gA`@?o?aO?Go?Gg?Gc?CF??^_??", "mine": "R", "found": 0}
{"k": 7480, "g6": "W???????????GB@PAOc?gAH@?o?aO?HO?GW?Gc?CF??^_??", "mine": "R", "found": 0}
{"k": 8467, "g6": "W???????????OH@`AG`?WAD?DG?H_?PO?OW?Gc?CF??^_??", "mine": "R", "found": 0}
{"k": 8504, "g6": "W???????????OHGB?g_cGAD?Cg@@_AC_?HG?CE?CF??^_??", "mine": "R", "found": 0}
{"k": 9039, "g6": "W???????????_DGBAG_HGA`@?W?IO?PO?_o?Cc?AF??^_??", "mine": "R", "found": 0}
{"k": 13674, "g6": "Y???????????@o@H?bCA_Cg@?oACO?SG?`C?AQ??_g?CD??_B??~????", "mine": "R", "found": 0}


==> anc/gst1718_computation/check/fp7_19.jsonl <==
{"k": 7120, "g6": "X????????????X?k?dAA_cC?WCACO@GG?gG??F?F@??EW??bO??", "mine": "R", "found": 0}
{"k": 8000, "g6": "X????????????XDGGD?EO@c?HO?_WA?g?gC?GE?DD??X_??[O??", "mine": "R", "found": 0}
{"k": 8200, "g6": "X????????????XGK?q?CWAS?PG@OG?_gA?g?PA?Ad??R_??wO??", "mine": "R", "found": 0}
{"k": 8880, "g6": "X????????????YAH?w?CgCS?oG@GG?OoA?o?OB?Ad??R_??wO??", "mine": "R", "found": 0}
{"k": 10920, "g6": "X????????????h?YOEB?GSA?PO@GO?S_?GK?@D?@p??SW??r???", "mine": "R", "found": 0}
{"k": 11360, "g6": "X????????????h_DB?aGGGP?@W?`OB?O?J??@K?CWO?EQ??oW??", "mine": "R", "found": 0}
{"k": 13120, "g6": "X???????????@BA`I?`@G_D?BG?J?@_O@GO??M?FA??Cq??eG??", "mine": "R", "found": 0}
{"k": 13480, "g6": "X???????????@DAB?F?BGC`?gO@H??aO@AG?_S?CT??Hg??{???", "mine": "R", "found": 0}
{"k": 13520, "g6": "X???????????@DAH?H`CGHO?QG?a_?D_@GG?_I?Ah??TA??oo??", "mine": "R", "found": 0}
{"k": 13600, "g6": "X???????????@E?L@D?EOIC?SC@?W?b?@AC?_S?CL??Hg??{???", "mine": "R", "found": 0}
{"k": 15400, "g6": "X???????????@WGH@D?EO@`?PO?_W@O_A?S?OE?Ad??R_??wO??", "mine": "R", "found": 0}
{"k": 15560, "g6": "X???????????@WOK?D_cGOa?HG?Ag@GG?WO?GE?DD??X_??[O??", "mine": "R", "found": 0}
{"k": 18520, "g6": "X???????????AW@HGE?EGCc?@WA?W@?g?SG?IA?DD??X_??[O??", "mine": "R", "found": 0}
{"k": 18800, "g6": "X???????????AWGK?p@CG@S?PG?OW?_gA?c?OE?Ad??R_??wO??", "mine": "R", "found": 0}
{"k": 20360, "g6": "X???????????CBW@?g_Og_H?U??Co?QO?_g??[?DE??Wa??UG??", "mine": "R", "found": 0}
{"k": 22880, "g6": "X???????????E@?J?IaCGH@A?W?`_?EO?gG?PC?CT??Qg??WW??", "mine": "R", "found": 0}
{"k": 23240, "g6": "X???????????EC?L?bA@O@`@@C@_G?QO?aG?_B?F?_?Pc??Cw??", "mine": "R", "found": 0}
{"k": 23800, "g6": "X???????????GBIGAP?M??k?OS?HG?QGA?W?OQ?AW_?QK??w_??", "mine": "R", "found": 0}
{"k": 23880, "g6": "X???????????GBODAB?QGOI?@o?gG?S_?c_??q?CDG?Wg??]???", "mine": "R", "found": 0}
{"k": 24560, "g6": "X???????????GDIGAO_U??k?SG?IG?@WA?W?OQ?AW_?QK??w_??", "mine": "R", "found": 0}
{"k": 26480, "g6": "X???????????GPCD?S_WGOB?@g@?oAO_AAG?DG??M_?RG??wG??", "mine": "R", "found": 0}
{"k": 28840, "g6": "X???????????I@HOAQ?EGAg?OK?HO?@gA?W?OQ?AW_?QK??w_??", "mine": "R", "found": 0}
{"k": 28880, "g6": "X???????????I@OBAa?KOAQ?OgA@_@E??@S??h?F_??Ok??ac??", "mine": "R", "found": 0}
{"k": 30120, "g6": "X???????????KACHDG?CW?T?@g?K_?T?ACC?OE?Aw??SE??oo??", "mine": "R", "found": 0}
{"k": 31800, "g6": "X???????????OBE@C_c?g?h@@_?a_?KO?_W?AI?CU??Ha??kG??", "mine": "R", "found": 0}
{"k": 34640, "g6": "X???????????OHABAO`GG_D?`G?E_?`O?Go?@E?AY??Os??{???", "mine": "R", "found": 0}
{"k": 36840, "g6": "X???????????Oc?[@D@@GCP?SG?SG?EO?CS?GE?EH??LG??k_??", "mine": "R", "found": 0}
{"k": 38120, "g6": "X???????????P@SA@g?cGGQ?Gc??w@C_?Ag??[?DH??RA??oo??", "mine": "R", "found": 0}
{"k": 38560, "g6": "X???????????PG?kCD?Q_C`?`CAOO?Gg?OW?_B?Cp??Ow??wC??", "mine": "R", "found": 0}
{"k": 39240, "g6": "X???????????QGCKOD?S_H@@AC@AO?Ag?CW?CB??N??RG??wC??", "mine": "R", "found": 0}
{"k": 39400, "g6": "X???????????S@AB?a`@G?p@?W?T??HO?PG?GS?DK??RA??oW??", "mine": "R", "found": 0}
{"k": 39640, "g6": "X???????????S@G`O@_Og@H?`GAQ??Go?Og??k?Ca_?Bo??wG??", "mine": "R", "found": 0}
{"k": 39680, "g6": "X???????????S@I@?PcGG?L@@G?J?@C_?GW?CI?Ca_?Bo??wG??", "mine": "R", "found": 0}
{"k": 40120, "g6": "X???????????SCADCBCGO?h?`C?gG?PO?BG?OB?CB_?Ho??m???", "mine": "R", "found": 0}
{"k": 40480, "g6": "X???????????W@ABO___g?h?DO?R?ACO?_W?CI?Ce??F_??oK??", "mine": "R", "found": 0}
{"k": 40840, "g6": "X???????????W@CBP?_Gg?h?`O?BOAGO?AW?EG?Ci??Do??oK??", "mine": "R", "found": 0}
{"k": 41160, "g6": "X???????????W@_B@___g?h?HO?BO@_O?EG?OK?Ai??SQ??eG??", "mine": "R", "found": 0}
{"k": 41480, "g6": "X???????????WAODAO_CoDG?Go?I_@AG?HG??J?C[??UA??oW??", "mine": "R", "found": 0}
{"k": 41600, "g6": "X???????????WCGB@Q?_oD@?Gc?DO?Ag?DG?OW?ECG?Sc??eO??", "mine": "R", "found": 0}
{"k": 42880, "g6": "X???????????_BA`A`?aGBG@__A?o@AO??s??s?Cd??Sa??qO??", "mine": "R", "found": 0}
{"k": 44280, "g6": "X???????????_BOH?W_oGH@@?W?B_?g_?Ag?IA?CS_?Hg??kG??", "mine": "R", "found": 0}
{"k": 45640, "g6": "X???????????_DGHGG_D_?Y?CW?M??OW?QG?EC?EH??UG??Y_??", "mine": "R", "found": 0}
{"k": 45800, "g6": "X???????????_DOK?R?EG?Y?CK@_O?PG?PO?B_?DD??Kg??u???", "mine": "R", "found": 0}
{"k": 46920, "g6": "X???????????_P?L?JAO_OB?gC?HO?d??aG?DO?CK_?R@??WW??", "mine": "R", "found": 0}
{"k": 47240, "g6": "X???????????_P?[CB@@GOI?WOAGG?EO?GK?D_?EC_?Pc??[O??", "mine": "R", "found": 0}
{"k": 47800, "g6": "X???????????_PGDAE?AoAH@?K?HO?U??aG?T??CK_?R@??WW??", "mine": "R", "found": 0}
{"k": 48080, "g6": "X???????????_POKA@`@G?Y?WO?I_ACG?gG?@a?DC_?Pc??[O??", "mine": "R", "found": 0}
{"k": 48200, "g6": "X???????????_Q?LADA?W@S?gOAD?@CO?SC?AP?Cc_?Pc??[O??", "mine": "R", "found": 0}
{"k": 48360, "g6": "X???????????_Q?[A@`@GOI?SO@O_AGG?BC?Aa?EC_?Pc??[O??", "mine": "R", "found": 0}
{"k": 48600, "g6": "X???????????_QGBAAa@GOE?BC?I_@H??Gg?E_?CD_?X_??[O??", "mine": "R", "found": 0}
{"k": 49120, "g6": "X???????????_`CP?``@GAD@GG?I_@?o?Og??k?EB??Ko??m???", "mine": "R", "found": 0}
{"k": 49520, "g6": "X???????????`@C`@@`?g?X@?o?o_@CO?@W?@I?EE??L_??kG??", "mine": "R", "found": 0}
{"k": 50120, "g6": "X???????????a@GDAO_BG@B@@G?I_?Oo?Og?Gg?EC_?Hc??kO??", "mine": "R", "found": 0}
{"k": 50400, "g6": "X???????????c@?T?F@@GQC@CC@GO?cO?B_?AQ?DC_?Pc??[O??", "mine": "R", "found": 0}
{"k": 50800, "g6": "X???????????c@GH@D?QGCK?@W?CW@GO@CO?Oo?DC_?Ok??]???", "mine": "R", "found": 0}
{"k": 52360, "g6": "X???????????o@CB@C`AGOS??w?WO@G_?Q_??q?CS_?Ok??]???", "mine": "R", "found": 0}
{"k": 52600, "g6": "X???????????o@OE@D?aO?T?Oo?WG@GO?Ac?Go?CS_?Ok??]???", "mine": "R", "found": 0}
{"k": 52880, "g6": "X???????????oACQGI@B?AH??[@CG?gG?IO?@I?C`_?Ow??]???", "mine": "R", "found": 0}
{"k": 54400, "g6": "Y????????????e?R?EcK?PA?KC@G_?T??b??OW??cG?CD??_S??}????", "mine": "R", "found": 0}
{"k": 116720, "g6": "Z???????????_BD@AW?`O?h?HC?Co?IO?@o?QA?A?g?Ca??IG??b_??]????", "mine": "R", "found": 0}


==> anc/gst1718_computation/check/fp7_20.jsonl <==
{"k": 5040, "g6": "W????????????J@`OG_OgBG?_WACO?a_?b_?oK?CgO?N???", "mine": "R", "found": 0}
{"k": 8280, "g6": "W???????????@BC`K?_Og?Y?OW?D_?Y?BB??hC?@SO?Ic??", "mine": "R", "found": 0}
{"k": 9080, "g6": "W???????????@PABGA_DG?[?SG@@O?S_@BG?MO?DG_?YC??", "mine": "R", "found": 0}
{"k": 9800, "g6": "W???????????@`AHC@a?gAQ?DO?d??@oB@_?Y_?AgO?UA??", "mine": "R", "found": 0}
{"k": 11560, "g6": "W???????????AD@BAEC?oGI?@cACG?EO@cO?qG??y??UO??", "mine": "R", "found": 0}
{"k": 11680, "g6": "W???????????ADH@AG_DGOB?OW?U??HOAgG?sG?@B_?Gq??", "mine": "R", "found": 0}
{"k": 12920, "g6": "W???????????A`GBA_a?g?s?DG?PO?`_AQG?Wg?DG_?XG??", "mine": "R", "found": 0}
{"k": 12960, "g6": "W???????????A`GHG@_Gg?s?PG?X??@oB@_?T_?DCO?FA??", "mine": "R", "found": 0}
{"k": 13440, "g6": "W???????????Ac@D?F?WOGH?PC?EOA?WAoO?aW?Ad??Kg??", "mine": "R", "found": 0}
{"k": 13560, "g6": "W???????????AoBA?E_IGC`@?W@@OC?WAE_?LC?Ab??\\???", "mine": "R", "found": 0}
{"k": 13720, "g6": "W???????????B@?bGC`?g?s?H_?`O?Go@T??Hg?F?O?RA??", "mine": "R", "found": 0}
{"k": 13840, "g6": "W???????????B@?hC@a?g?s?H_?`O?Go@p??oa?DH??RA??", "mine": "R", "found": 0}
{"k": 14240, "g6": "W???????????B@C`C@e?GCE?H_?HO?E_@IG?dO?BG_?SS??", "mine": "R", "found": 0}
{"k": 14880, "g6": "W???????????B@_PCAaCGDA?@W?DO?P_BGG?MO?BH??QQ??", "mine": "R", "found": 0}
{"k": 15440, "g6": "W???????????B_?X?J?OWGD?OgCGGACOAg_?UC?Ce??Kg??", "mine": "R", "found": 0}
{"k": 17680, "g6": "W???????????CoAS?S_GoCBAK?A@O@?g@DC?Ia?DB??YA??", "mine": "R", "found": 0}
{"k": 17720, "g6": "W???????????CoCH?I_@oAB@I?@G_CGO@D_?eC?DCG?M@??", "mine": "R", "found": 0}
{"k": 18080, "g6": "W???????????D@Q@?H_Cg@g?_g?Q_?_oBO_?go?CWO?Ka??", "mine": "R", "found": 0}
{"k": 18160, "g6": "W???????????D@Q@?P_Ag@I?_o?U??_oAP_?j??BAO?WQ??", "mine": "R", "found": 0}
{"k": 18440, "g6": "W???????????DCCB@S?BO?L@D?@CG?OoAHC?hA?EC_?MC??", "mine": "R", "found": 0}
{"k": 18520, "g6": "W???????????DOCE?M?DGAI?M?@?gA?WAWC?pC?@EO?MC??", "mine": "R", "found": 0}
{"k": 19080, "g6": "W???????????E@@`?Ib?GAE?Cg?EO?`_AoG?JO?AT??Wa??", "mine": "R", "found": 0}
{"k": 19600, "g6": "W???????????E@O`?H_GgBG?Ag?a_@?oAo_?Io?AgO?XA??", "mine": "R", "found": 0}
{"k": 20680, "g6": "W???????????GHOB?I_cGB@?Go?IO?CoAOg?Pg?@q??[A??", "mine": "R", "found": 0}
{"k": 20840, "g6": "W???????????GPE@?PaGG?U?o_?K_?POA?s?Qo?Ci??[@??", "mine": "R", "found": 0}
{"k": 21560, "g6": "W???????????G`_BGA_WGEO?Ao?HO?Ao@QG?LC?DP??Wg??", "mine": "R", "found": 0}
{"k": 22280, "g6": "W???????????I@@HOAaCGCP?AW?BO?w?BOG?XC?@d??PW??", "mine": "R", "found": 0}
{"k": 23280, "g6": "W???????????OBADCC_aG@I?@W?M??D_AoO?oW??sO?L_??", "mine": "R", "found": 0}
{"k": 23320, "g6": "W???????????OBB@?Qd?GCS?GW?BO?L??qG?eG?BQ??Wa??", "mine": "R", "found": 0}
{"k": 23680, "g6": "W???????????ODB@Q?_BGG`?GW?DO?IO?oo?`c?Aq??[@??", "mine": "R", "found": 0}
{"k": 24120, "g6": "W???????????OHGKOQ?BO@B?GW?QG?k?AoC?SS?BCO?Pc??", "mine": "R", "found": 0}
{"k": 24360, "g6": "W???????????OPA`O@_GgEG?Cg?E_@?oAa_?LO?AcO?XA??", "mine": "R", "found": 0}
{"k": 24560, "g6": "W???????????OS?d?b@@O?q?Oc?WGC?W?wO?qG?Ci??Ko??", "mine": "R", "found": 0}
{"k": 24720, "g6": "W???????????O`ABCA_HGAW?DO?Co?`OA`G?e_?Bg??WE??", "mine": "R", "found": 0}
{"k": 25400, "g6": "W???????????P@E@?I_CWCI?_o?QO?K_AB_?Y_?DGO?YA??", "mine": "R", "found": 0}
{"k": 25840, "g6": "W???????????Q@D@?I_CWCI?_o?IO?S_AB_?[_?DOO?Wa??", "mine": "R", "found": 0}
{"k": 26240, "g6": "W???????????S@B@?HcCGGI?GW?K_?b?@`O?m??AT??W`??", "mine": "R", "found": 0}
{"k": 26600, "g6": "W???????????W@C`@GcGGGK?AW?WO?b?BOG?PS?AT??SW??", "mine": "R", "found": 0}
{"k": 26920, "g6": "W???????????WCIA?H_cGB@?P_?@o?K_B?c?TA?DE??RA??", "mine": "R", "found": 0}
{"k": 27360, "g6": "W???????????[?@K@D?EO@`?HO@?g?_W@@c?oE?Cd??T_??", "mine": "R", "found": 0}
{"k": 27640, "g6": "W???????????_BGDG__`GAK?@g?Co?M??wG?q_?Aa_?Sc??", "mine": "R", "found": 0}
{"k": 27680, "g6": "W???????????_BI@?oa?gCS?AW?BO?X??sG?u??BE??SE??", "mine": "R", "found": 0}
{"k": 28120, "g6": "W???????????_`@HG@`AGCD?GW?K_?BO?w_?Qo?CgO?[A??", "mine": "R", "found": 0}
{"k": 29280, "g6": "X????????????J?T@O_gGCg?aOAK??W_A?W?HA?AAO?Ok??}???", "mine": "R", "found": 0}
{"k": 29320, "g6": "X????????????J?T@O_gGGa@AO?`_?Oo@@G?GW??X??Ow??}???", "mine": "R", "found": 0}
{"k": 29640, "g6": "X????????????J?T@__cGAg?_oCCO@AO@?W?DC?AK??Ok??}???", "mine": "R", "found": 0}
{"k": 31000, "g6": "X????????????L?R@O_gGAI?KOAK?@CO?QO?`A?@A_?O[??}???", "mine": "R", "found": 0}
{"k": 36600, "g6": "X???????????CHAEC@`D?HC?H_?a_?SG?SG?OD?C@O?Ow??}???", "mine": "R", "found": 0}
{"k": 41760, "g6": "Y????????????hAo?I_IOAK?OK@OG@H??SO?Oa?C?o?IK??k_??r????", "mine": "R", "found": 0}
{"k": 54440, "g6": "Y???????????Ag?e?D_H_AQ?OS@OG?i??cG?O`?CA_?KK??k_??r????", "mine": "R", "found": 0}
{"k": 54640, "g6": "Y???????????Ag@`?Y?HOAQ?PC?g_@O_?_K?_H?A?o?KK??k_??r????", "mine": "R", "found": 0}
{"k": 95520, "g6": "Y???????????_a?FGG`@OOK?BO?IO@_G?KC?DC??T??TA??cW??X_???", "mine": "R", "found": 0}
{"k": 99680, "g6": "Y???????????`AS@B@@C_GW?@KA@O?Gg?IC?AS??L??QE??oo??Z????", "mine": "R", "found": 0}


==> anc/gst1718_computation/check/g613_sept.out <==
critical deletions of A(G(6,1,3)) with a point of multiplicity 7, defect >= 1 and at most 8 points on every line: 20 isomorphism classes, by defect {1: 10, 2: 7, 3: 3}
of these, in the classification of Section 15: 20; not in it: 0
lattices of the classification that are not such deletions: 1: [(3, [3, 3, 3], 1)]
   1 ['x', 'y', 'x-w0y', 'y-w0z'] [5] 1
   2 ['x', 'y', 'y-w0z', 'y-w1z'] [6] 1
   2 ['x', 'y', 'y-w0z', 'y-w2z'] [6] 1
   2 ['x', 'y', 'y-w0z', 'y-w3z'] [6] 1
   1 ['x', 'x-w0y', 'x-w1y', 'y-w0z'] [5] 2
   1 ['x', 'x-w0y', 'x-w2y', 'y-w0z'] [5] 2
   1 ['x', 'x-w0y', 'x-w3y', 'y-w0z'] [5] 2
   2 ['x', 'x-w0y', 'y-w0z', 'y-w1z'] [6] 1
   2 ['x', 'x-w0y', 'y-w0z', 'y-w2z'] [6] 1
   2 ['x', 'x-w0y', 'y-w0z', 'y-w3z'] [6] 1
   2 ['x', 'x-w0y', 'y-w0z', 'z-w0x'] [2, 2, 2, 2, 2] 1
   1 ['x', 'x-w0y', 'y-w0z', 'z-w1x'] [2, 2, 2, 2] 1
   1 ['x', 'x-w0y', 'y-w0z', 'z-w2x'] [2, 2, 2, 2] 1
   1 ['x', 'x-w0y', 'y-w0z', 'z-w3x'] [2, 2, 2, 2] 1
   3 ['x', 'y-w0z', 'y-w1z', 'y-w2z'] [7] 2
   3 ['x', 'y-w0z', 'y-w1z', 'y-w3z'] [7] 2
   3 ['x', 'y-w0z', 'y-w2z', 'y-w4z'] [7] 2
   1 ['x-w0y', 'x-w1y', 'y-w0z', 'z-w0x'] [2, 2, 2, 2] 2
   1 ['x-w0y', 'x-w2y', 'y-w0z', 'z-w0x'] [2, 2, 2, 2] 2
   1 ['x-w0y', 'x-w3y', 'y-w0z', 'z-w0x'] [2, 2, 2, 2] 2


==> anc/gst1718_computation/check/g613_sept.py <==
"""Check of [A], Section 15: the critical arrangements of 17 lines with a point of multiplicity 7 and defect
nu >= 1 obtained by deleting four lines from A(G(6,1,3)), compared with the 21 lattices of the
classification (sept/out/A7_final.jsonl).  A(G(6,1,3)) is free with exponents (1, 7, 13), so a deletion A'
has mdr(A') <= 7, and A' is critical if and only if D_0(A')_6 = 0 (computed modulo a prime; see
lib/known17.py).  usage (from the top directory): python3 check/g613_sept.py > check/g613_sept.out"""
import sys, json, itertools
sys.path.insert(0, 'lib')
from collections import Counter
from t17lib import Lat, canon_batch
from known17 import g613, lattice, dimD0

lines, labels = g613()
full = lattice(lines)
final = [json.loads(l) for l in open('sept/out/A7_final.jsonl')]
known = {r['canon']: r for r in final}
found = {}
for dele in itertools.combinations(range(21), 4):
    keep = [i for i in range(21) if i not in dele]; new = {x: k for k, x in enumerate(keep)}
    pts = [sorted(new[x] for x in S if x in new) for S in full]
    pts = [S for S in pts if len(S) >= 2]
    if max(len(S) for S in pts) != 7:
        continue
    L = Lat.from_blocklists(17, [S for S in pts if len(S) >= 3])
    nu = L.b2 - 79
    if nu < 1 or max(L.h) > 8:
        continue
    c = canon_batch([L.g6()], 17)[0]
    if c in found:
        continue
    if dimD0([lines[i] for i in keep], 6) != 0:
        found[c] = None; continue
    found[c] = (nu, [labels[i] for i in dele])
crit = {c: v for c, v in found.items() if v is not None}
both = [c for c in crit if c in known]
print(f'critical deletions of A(G(6,1,3)) with a point of multiplicity 7, defect >= 1 and at most 8 points on '
      f'every line: {len(crit)} isomorphism classes, by defect {dict(sorted(Counter(v[0] for v in crit.values()).items()))}')
print(f'of these, in the classification of Section 15: {len(both)}; not in it: {len(crit) - len(both)}')
miss = [r for r in final if r['canon'] not in crit]
print(f'lattices of the classification that are not such deletions: {len(miss)}: '
      f'{[(r["nu"], r["profile"], r["nsept"]) for r in miss]}')
for c in both:
    print('  ', crit[c][0], crit[c][1], known[c]['profile'], known[c]['nsept'])


==> anc/gst1718_computation/check/indep_nu2.jsonl <==
{"cls": 41, "root": 5, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1455, "c1": 795, "c2": 795, "c3": 795, "c4": 795, "c5": 795, "r_lt_v0": 0, "gen": 795, "dedup": 12, "E": 3, "R": 0, "O": 9, "sdedup": 12, "sE": 3, "sR": 0, "sO": 9}, "14": {"parents": 9, "sets": 27613, "c1": 8489, "c2": 8489, "c3": 8489, "c4": 8489, "c5": 8489, "r_lt_v0": 0, "gen": 8489, "dedup": 1598, "E": 1324, "R": 226, "O": 48, "sdedup": 1598, "sE": 1324, "sR": 226, "sO": 48}, "15": {"parents": 48, "sets": 387476, "c1": 45027, "c2": 45027, "c3": 45027, "c4": 45027, "c5": 45018, "r_lt_v0": 0, "gen": 45018, "dedup": 25308, "E": 25020, "R": 273, "O": 15, "sdedup": 25308, "sE": 25020, "sR": 273, "sO": 15}, "16": {"parents": 15, "sets": 354647, "c1": 11648, "c2": 11648, "c3": 11648, "c4": 11648, "c5": 11648, "r_lt_v0": 0, "gen": 11648, "dedup": 5078, "E": 5035, "R": 43, "O": 0, "sdedup": 5078, "sE": 5035, "sR": 43, "sO": 0}}, "time": 31.6}
{"cls": 41, "root": 6, "kind": "F", "levels": {"13": {"parents": 1, "sets": 980, "c1": 508, "c2": 508, "c3": 508, "c4": 508, "c5": 508, "r_lt_v0": 0, "gen": 508, "dedup": 71, "E": 54, "R": 11, "O": 6, "sdedup": 71, "sE": 54, "sR": 11, "sO": 6}, "14": {"parents": 6, "sets": 18864, "c1": 5502, "c2": 5502, "c3": 5502, "c4": 5502, "c5": 5502, "r_lt_v0": 0, "gen": 5502, "dedup": 3370, "E": 3201, "R": 144, "O": 25, "sdedup": 3370, "sE": 3201, "sR": 144, "sO": 25}, "15": {"parents": 25, "sets": 228056, "c1": 25422, "c2": 25422, "c3": 25422, "c4": 25422, "c5": 25422, "r_lt_v0": 0, "gen": 25422, "dedup": 15348, "E": 15171, "R": 170, "O": 7, "sdedup": 15348, "sE": 15171, "sR": 170, "sO": 7}, "16": {"parents": 7, "sets": 153992, "c1": 4951, "c2": 4951, "c3": 4951, "c4": 4951, "c5": 4951, "r_lt_v0": 0, "gen": 4951, "dedup": 2256, "E": 2249, "R": 7, "O": 0, "sdedup": 2256, "sE": 2249, "sR": 7, "sO": 0}}, "time": 20.0}
{"cls": 41, "root": 10, "kind": "F", "levels": {"13": {"parents": 1, "sets": 873, "c1": 457, "c2": 457, "c3": 457, "c4": 457, "c5": 457, "r_lt_v0": 0, "gen": 457, "dedup": 230, "E": 164, "R": 62, "O": 4, "sdedup": 230, "sE": 164, "sR": 62, "sO": 4}, "14": {"parents": 4, "sets": 12458, "c1": 3700, "c2": 3700, "c3": 3700, "c4": 3700, "c5": 3700, "r_lt_v0": 0, "gen": 3700, "dedup": 2765, "E": 2639, "R": 114, "O": 12, "sdedup": 2765, "sE": 2639, "sR": 114, "sO": 12}, "15": {"parents": 12, "sets": 125036, "c1": 16177, "c2": 16177, "c3": 16177, "c4": 16177, "c5": 16177, "r_lt_v0": 0, "gen": 16177, "dedup": 13669, "E": 13602, "R": 67, "O": 0, "sdedup": 13669, "sE": 13602, "sR": 67, "sO": 0}}, "time": 14.9}
{"cls": 41, "root": 17, "kind": "F", "levels": {"13": {"parents": 1, "sets": 870, "c1": 454, "c2": 454, "c3": 454, "c4": 454, "c5": 454, "r_lt_v0": 0, "gen": 454, "dedup": 118, "E": 85, "R": 31, "O": 2, "sdedup": 118, "sE": 85, "sR": 31, "sO": 2}, "14": {"parents": 2, "sets": 5968, "c1": 1776, "c2": 1776, "c3": 1776, "c4": 1776, "c5": 1776, "r_lt_v0": 0, "gen": 1776, "dedup": 1345, "E": 1284, "R": 54, "O": 7, "sdedup": 1345, "sE": 1284, "sR": 54, "sO": 7}, "15": {"parents": 7, "sets": 69647, "c1": 7692, "c2": 7692, "c3": 7692, "c4": 7692, "c5": 7692, "r_lt_v0": 0, "gen": 7692, "dedup": 6415, "E": 6379, "R": 32, "O": 4, "sdedup": 6415, "sE": 6379, "sR": 32, "sO": 4}, "16": {"parents": 4, "sets": 98074, "c1": 3084, "c2": 3084, "c3": 3084, "c4": 3084, "c5": 3084, "r_lt_v0": 0, "gen": 3084, "dedup": 1542, "E": 1542, "R": 0, "O": 0, "sdedup": 1542, "sE": 1542, "sR": 0, "sO": 0}}, "time": 8.3}
{"cls": 41, "root": 21, "kind": "O", "levels": {"13": {"parents": 1, "sets": 817, "c1": 425, "c2": 425, "c3": 425, "c4": 425, "c5": 425, "r_lt_v0": 0, "gen": 425, "dedup": 76, "E": 56, "R": 18, "O": 2, "sdedup": 76, "sE": 56, "sR": 18, "sO": 2}, "14": {"parents": 2, "sets": 5842, "c1": 1582, "c2": 1582, "c3": 1582, "c4": 1582, "c5": 1582, "r_lt_v0": 0, "gen": 1582, "dedup": 796, "E": 751, "R": 41, "O": 4, "sdedup": 796, "sE": 751, "sR": 41, "sO": 4}, "15": {"parents": 4, "sets": 41062, "c1": 5216, "c2": 5216, "c3": 5216, "c4": 5216, "c5": 5216, "r_lt_v0": 0, "gen": 5216, "dedup": 3260, "E": 3254, "R": 4, "O": 2, "sdedup": 3260, "sE": 3254, "sR": 4, "sO": 2}, "16": {"parents": 2, "sets": 54707, "c1": 2188, "c2": 2188, "c3": 2188, "c4": 2188, "c5": 2188, "r_lt_v0": 0, "gen": 2188, "dedup": 1642, "E": 1642, "R": 0, "O": 0, "sdedup": 1642, "sE": 1642, "sR": 0, "sO": 0}}, "time": 7.2}
{"cls": 41, "root": 35, "kind": "F", "levels": {"13": {"parents": 1, "sets": 624, "c1": 318, "c2": 318, "c3": 318, "c4": 318, "c5": 318, "r_lt_v0": 0, "gen": 318, "dedup": 37, "E": 18, "R": 18, "O": 1, "sdedup": 37, "sE": 18, "sR": 18, "sO": 1}, "14": {"parents": 1, "sets": 2224, "c1": 630, "c2": 630, "c3": 630, "c4": 630, "c5": 630, "r_lt_v0": 0, "gen": 630, "dedup": 326, "E": 283, "R": 36, "O": 7, "sdedup": 326, "sE": 283, "sR": 36, "sO": 7}, "15": {"parents": 7, "sets": 52579, "c1": 6459, "c2": 6459, "c3": 6459, "c4": 6459, "c5": 6459, "r_lt_v0": 0, "gen": 6459, "dedup": 4927, "E": 4815, "R": 106, "O": 6, "sdedup": 4927, "sE": 4815, "sR": 106, "sO": 6}, "16": {"parents": 6, "sets": 145111, "c1": 4984, "c2": 4984, "c3": 4984, "c4": 4984, "c5": 4984, "r_lt_v0": 0, "gen": 4984, "dedup": 2737, "E": 2714, "R": 23, "O": 0, "sdedup": 2737, "sE": 2714, "sR": 23, "sO": 0}}, "time": 7.8}
{"cls": 41, "root": 155, "kind": "F", "levels": {"13": {"parents": 1, "sets": 596, "c1": 312, "c2": 312, "c3": 312, "c4": 312, "c5": 312, "r_lt_v0": 0, "gen": 312, "dedup": 25, "E": 16, "R": 7, "O": 2, "sdedup": 25, "sE": 16, "sR": 7, "sO": 2}, "14": {"parents": 2, "sets": 3638, "c1": 1082, "c2": 1082, "c3": 1082, "c4": 1082, "c5": 1082, "r_lt_v0": 0, "gen": 1082, "dedup": 438, "E": 397, "R": 32, "O": 9, "sdedup": 438, "sE": 397, "sR": 32, "sO": 9}, "15": {"parents": 9, "sets": 51676, "c1": 6697, "c2": 6697, "c3": 6697, "c4": 6697, "c5": 6697, "r_lt_v0": 0, "gen": 6697, "dedup": 2899, "E": 2863, "R": 32, "O": 4, "sdedup": 2899, "sE": 2863, "sR": 32, "sO": 4}, "16": {"parents": 4, "sets": 57679, "c1": 2568, "c2": 2568, "c3": 2568, "c4": 2568, "c5": 2568, "r_lt_v0": 0, "gen": 2568, "dedup": 786, "E": 785, "R": 1, "O": 0, "sdedup": 786, "sE": 785, "sR": 1, "sO": 0}}, "time": 4.6}
{"cls": 41, "root": 281, "kind": "O", "levels": {"13": {"parents": 1, "sets": 306, "c1": 159, "c2": 159, "c3": 159, "c4": 159, "c5": 159, "r_lt_v0": 0, "gen": 159, "dedup": 7, "E": 2, "R": 3, "O": 2, "sdedup": 7, "sE": 2, "sR": 3, "sO": 2}, "14": {"parents": 2, "sets": 2424, "c1": 691, "c2": 691, "c3": 691, "c4": 691, "c5": 691, "r_lt_v0": 0, "gen": 691, "dedup": 137, "E": 115, "R": 21, "O": 1, "sdedup": 137, "sE": 115, "sR": 21, "sO": 1}, "15": {"parents": 1, "sets": 5154, "c1": 744, "c2": 744, "c3": 744, "c4": 744, "c5": 744, "r_lt_v0": 0, "gen": 744, "dedup": 125, "E": 123, "R": 2, "O": 0, "sdedup": 125, "sE": 123, "sR": 2, "sO": 0}}, "time": 0.7}
{"cls": 42, "root": 77, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1428, "c1": 924, "c2": 360, "c3": 360, "c4": 360, "c5": 360, "r_lt_v0": 0, "gen": 360, "dedup": 16, "E": 9, "R": 5, "O": 2, "sdedup": 16, "sE": 9, "sR": 5, "sO": 2}, "14": {"parents": 2, "sets": 6270, "c1": 2171, "c2": 2171, "c3": 2171, "c4": 2171, "c5": 1952, "r_lt_v0": 0, "gen": 1952, "dedup": 716, "E": 600, "R": 101, "O": 15, "sdedup": 716, "sE": 600, "sR": 101, "sO": 15}, "15": {"parents": 15, "sets": 131499, "c1": 15664, "c2": 15664, "c3": 15664, "c4": 15664, "c5": 12808, "r_lt_v0": 0, "gen": 12808, "dedup": 12201, "E": 11999, "R": 192, "O": 10, "sdedup": 12201, "sE": 11999, "sR": 192, "sO": 10}, "16": {"parents": 10, "sets": 275627, "c1": 9588, "c2": 9588, "c3": 9588, "c4": 9588, "c5": 6261, "r_lt_v0": 0, "gen": 6261, "dedup": 4664, "E": 4654, "R": 10, "O": 0, "sdedup": 4664, "sE": 4654, "sR": 10, "sO": 0}}, "time": 17.1}
{"cls": 42, "root": 78, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1321, "c1": 847, "c2": 325, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 117, "E": 103, "R": 13, "O": 1, "sdedup": 117, "sE": 103, "sR": 13, "sO": 1}, "14": {"parents": 1, "sets": 3579, "c1": 1233, "c2": 1233, "c3": 1147, "c4": 1147, "c5": 1055, "r_lt_v0": 0, "gen": 1055, "dedup": 1055, "E": 1004, "R": 45, "O": 6, "sdedup": 1055, "sE": 1004, "sR": 45, "sO": 6}, "15": {"parents": 6, "sets": 60375, "c1": 6522, "c2": 6522, "c3": 6522, "c4": 6522, "c5": 5332, "r_lt_v0": 0, "gen": 5332, "dedup": 5320, "E": 5283, "R": 37, "O": 0, "sdedup": 5320, "sE": 5283, "sR": 37, "sO": 0}}, "time": 6.7}
{"cls": 42, "root": 94, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1141, "c1": 709, "c2": 273, "c3": 193, "c4": 193, "c5": 193, "r_lt_v0": 0, "gen": 193, "dedup": 99, "E": 83, "R": 16, "O": 0, "sdedup": 99, "sE": 83, "sR": 16, "sO": 0}}, "time": 0.1}
{"cls": 42, "root": 35, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1192, "c1": 753, "c2": 294, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 181, "R": 25, "O": 2, "sdedup": 208, "sE": 181, "sR": 25, "sO": 2}, "14": {"parents": 2, "sets": 6738, "c1": 2322, "c2": 2322, "c3": 2161, "c4": 2161, "c5": 1862, "r_lt_v0": 0, "gen": 1862, "dedup": 1861, "E": 1755, "R": 98, "O": 8, "sdedup": 1861, "sE": 1755, "sR": 98, "sO": 8}, "15": {"parents": 8, "sets": 80686, "c1": 8388, "c2": 8388, "c3": 8333, "c4": 8333, "c5": 6347, "r_lt_v0": 0, "gen": 6347, "dedup": 6337, "E": 6290, "R": 47, "O": 0, "sdedup": 6337, "sE": 6290, "sR": 47, "sO": 0}}, "time": 7.8}
{"cls": 42, "root": 288, "kind": "F", "levels": {"13": {"parents": 1, "sets": 981, "c1": 609, "c2": 241, "c3": 174, "c4": 174, "c5": 174, "r_lt_v0": 0, "gen": 174, "dedup": 174, "E": 151, "R": 21, "O": 2, "sdedup": 174, "sE": 151, "sR": 21, "sO": 2}, "14": {"parents": 2, "sets": 5087, "c1": 1723, "c2": 1723, "c3": 1601, "c4": 1601, "c5": 1351, "r_lt_v0": 0, "gen": 1351, "dedup": 1351, "E": 1259, "R": 92, "O": 0, "sdedup": 1351, "sE": 1259, "sR": 92, "sO": 0}}, "time": 1.1}
{"cls": 42, "root": 40, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1165, "c1": 730, "c2": 286, "c3": 202, "c4": 202, "c5": 202, "r_lt_v0": 0, "gen": 202, "dedup": 105, "E": 90, "R": 14, "O": 1, "sdedup": 105, "sE": 90, "sR": 14, "sO": 1}, "14": {"parents": 1, "sets": 3421, "c1": 1181, "c2": 1181, "c3": 1103, "c4": 1103, "c5": 969, "r_lt_v0": 0, "gen": 969, "dedup": 969, "E": 907, "R": 56, "O": 6, "sdedup": 969, "sE": 907, "sR": 56, "sO": 6}, "15": {"parents": 6, "sets": 64825, "c1": 7315, "c2": 7315, "c3": 7243, "c4": 7243, "c5": 5675, "r_lt_v0": 0, "gen": 5675, "dedup": 5052, "E": 5015, "R": 36, "O": 1, "sdedup": 5052, "sE": 5015, "sR": 36, "sO": 1}, "16": {"parents": 1, "sets": 29098, "c1": 990, "c2": 990, "c3": 990, "c4": 990, "c5": 707, "r_lt_v0": 0, "gen": 707, "dedup": 707, "E": 705, "R": 2, "O": 0, "sdedup": 707, "sE": 705, "sR": 2, "sO": 0}}, "time": 6.1}
{"cls": 42, "root": 24, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1601, "c1": 1038, "c2": 411, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 115, "E": 76, "R": 33, "O": 6, "sdedup": 115, "sE": 76, "sR": 33, "sO": 6}, "14": {"parents": 6, "sets": 21171, "c1": 7496, "c2": 7496, "c3": 6661, "c4": 6661, "c5": 5769, "r_lt_v0": 0, "gen": 5769, "dedup": 5194, "E": 4787, "R": 366, "O": 41, "sdedup": 5194, "sE": 4787, "sR": 366, "sO": 41}, "15": {"parents": 41, "sets": 425017, "c1": 48433, "c2": 48433, "c3": 47875, "c4": 47875, "c5": 37138, "r_lt_v0": 0, "gen": 37138, "dedup": 36177, "E": 35915, "R": 257, "O": 5, "sdedup": 36177, "sE": 35915, "sR": 257, "sO": 5}, "16": {"parents": 5, "sets": 137935, "c1": 4432, "c2": 4432, "c3": 4432, "c4": 4432, "c5": 2825, "r_lt_v0": 0, "gen": 2825, "dedup": 2825, "E": 2822, "R": 3, "O": 0, "sdedup": 2825, "sE": 2822, "sR": 3, "sO": 0}}, "time": 50.1}
{"cls": 42, "root": 39, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1298, "c1": 836, "c2": 326, "c3": 230, "c4": 230, "c5": 230, "r_lt_v0": 0, "gen": 230, "dedup": 117, "E": 108, "R": 8, "O": 1, "sdedup": 117, "sE": 108, "sR": 8, "sO": 1}, "14": {"parents": 1, "sets": 3485, "c1": 1207, "c2": 1207, "c3": 1120, "c4": 1120, "c5": 1040, "r_lt_v0": 0, "gen": 1040, "dedup": 1040, "E": 982, "R": 54, "O": 4, "sdedup": 1040, "sE": 982, "sR": 54, "sO": 4}, "15": {"parents": 4, "sets": 42090, "c1": 4521, "c2": 4521, "c3": 4521, "c4": 4521, "c5": 3546, "r_lt_v0": 0, "gen": 3546, "dedup": 3546, "E": 3541, "R": 5, "O": 0, "sdedup": 3546, "sE": 3541, "sR": 5, "sO": 0}}, "time": 5.6}
{"cls": 42, "root": 6, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1328, "c1": 840, "c2": 336, "c3": 269, "c4": 269, "c5": 269, "r_lt_v0": 0, "gen": 269, "dedup": 140, "E": 125, "R": 12, "O": 3, "sdedup": 140, "sE": 125, "sR": 12, "sO": 3}, "14": {"parents": 3, "sets": 10542, "c1": 3591, "c2": 3591, "c3": 3403, "c4": 3403, "c5": 3041, "r_lt_v0": 0, "gen": 3041, "dedup": 2510, "E": 2355, "R": 140, "O": 15, "sdedup": 2510, "sE": 2355, "sR": 140, "sO": 15}, "15": {"parents": 15, "sets": 156547, "c1": 17561, "c2": 17561, "c3": 17288, "c4": 17288, "c5": 13866, "r_lt_v0": 0, "gen": 13866, "dedup": 12986, "E": 12859, "R": 125, "O": 2, "sdedup": 12986, "sE": 12859, "sR": 125, "sO": 2}, "16": {"parents": 2, "sets": 57632, "c1": 1964, "c2": 1964, "c3": 1964, "c4": 1964, "c5": 1486, "r_lt_v0": 0, "gen": 1486, "dedup": 1486, "E": 1480, "R": 6, "O": 0, "sdedup": 1486, "sE": 1480, "sR": 6, "sO": 0}}, "time": 17.6}
{"cls": 42, "root": 196, "kind": "F", "levels": {"13": {"parents": 1, "sets": 974, "c1": 605, "c2": 236, "c3": 171, "c4": 171, "c5": 171, "r_lt_v0": 0, "gen": 171, "dedup": 171, "E": 153, "R": 16, "O": 2, "sdedup": 171, "sE": 153, "sR": 16, "sO": 2}, "14": {"parents": 2, "sets": 5074, "c1": 1722, "c2": 1722, "c3": 1604, "c4": 1604, "c5": 1323, "r_lt_v0": 0, "gen": 1323, "dedup": 1323, "E": 1233, "R": 90, "O": 0, "sdedup": 1323, "sE": 1233, "sR": 90, "sO": 0}}, "time": 1.0}
{"cls": 43, "root": 711, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1100, "c1": 688, "c2": 269, "c3": 119, "c4": 119, "c5": 119, "r_lt_v0": 0, "gen": 119, "dedup": 119, "E": 106, "R": 13, "O": 0, "sdedup": 119, "sE": 106, "sR": 13, "sO": 0}}, "time": 0.1}
{"cls": 43, "root": 1764, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1131, "c1": 705, "c2": 273, "c3": 125, "c4": 125, "c5": 125, "r_lt_v0": 0, "gen": 125, "dedup": 125, "E": 110, "R": 13, "O": 2, "sdedup": 125, "sE": 110, "sR": 13, "sO": 2}, "14": {"parents": 2, "sets": 7221, "c1": 2942, "c2": 1243, "c3": 610, "c4": 610, "c5": 352, "r_lt_v0": 0, "gen": 352, "dedup": 352, "E": 339, "R": 13, "O": 0, "sdedup": 352, "sE": 339, "sR": 13, "sO": 0}}, "time": 0.4}
{"cls": 43, "root": 1610, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1091, "c1": 674, "c2": 255, "c3": 91, "c4": 91, "c5": 91, "r_lt_v0": 0, "gen": 91, "dedup": 91, "E": 81, "R": 10, "O": 0, "sdedup": 91, "sE": 81, "sR": 10, "sO": 0}}, "time": 0.1}
{"cls": 43, "root": 288, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1317, "c1": 831, "c2": 329, "c3": 127, "c4": 127, "c5": 127, "r_lt_v0": 0, "gen": 127, "dedup": 127, "E": 118, "R": 8, "O": 1, "sdedup": 127, "sE": 118, "sR": 8, "sO": 1}, "14": {"parents": 1, "sets": 2839, "c1": 1109, "c2": 505, "c3": 204, "c4": 204, "c5": 125, "r_lt_v0": 0, "gen": 125, "dedup": 125, "E": 120, "R": 5, "O": 0, "sdedup": 125, "sE": 120, "sR": 5, "sO": 0}}, "time": 0.3}
{"cls": 43, "root": 255, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1403, "c1": 897, "c2": 354, "c3": 180, "c4": 180, "c5": 180, "r_lt_v0": 0, "gen": 180, "dedup": 180, "E": 166, "R": 12, "O": 2, "sdedup": 180, "sE": 166, "sR": 12, "sO": 2}, "14": {"parents": 2, "sets": 8361, "c1": 3439, "c2": 1459, "c3": 815, "c4": 815, "c5": 536, "r_lt_v0": 0, "gen": 536, "dedup": 536, "E": 520, "R": 16, "O": 0, "sdedup": 536, "sE": 520, "sR": 16, "sO": 0}}, "time": 0.8}
{"cls": 43, "root": 1772, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1197, "c1": 757, "c2": 299, "c3": 177, "c4": 177, "c5": 177, "r_lt_v0": 0, "gen": 177, "dedup": 90, "E": 74, "R": 16, "O": 0, "sdedup": 90, "sE": 74, "sR": 16, "sO": 0}}, "time": 0.1}
{"cls": 43, "root": 49, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1914, "c1": 1238, "c2": 464, "c3": 211, "c4": 211, "c5": 211, "r_lt_v0": 0, "gen": 211, "dedup": 109, "E": 73, "R": 28, "O": 8, "sdedup": 109, "sE": 73, "sR": 28, "sO": 8}, "14": {"parents": 8, "sets": 34650, "c1": 14444, "c2": 6060, "c3": 2925, "c4": 2925, "c5": 2264, "r_lt_v0": 0, "gen": 2264, "dedup": 2179, "E": 2069, "R": 96, "O": 14, "sdedup": 2179, "sE": 2069, "sR": 96, "sO": 14}, "15": {"parents": 14, "sets": 185572, "c1": 27936, "c2": 27936, "c3": 23839, "c4": 23839, "c5": 12997, "r_lt_v0": 0, "gen": 12997, "dedup": 11116, "E": 11062, "R": 52, "O": 2, "sdedup": 3960, "sE": 3948, "sR": 12, "sO": 0}, "16": {"parents": 2, "sets": 75623, "c1": 2156, "c2": 2156, "c3": 2156, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "time": 14.5}
{"cls": 43, "root": 1023, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1232, "c1": 785, "c2": 303, "c3": 136, "c4": 136, "c5": 136, "r_lt_v0": 0, "gen": 136, "dedup": 136, "E": 117, "R": 19, "O": 0, "sdedup": 136, "sE": 117, "sR": 19, "sO": 0}}, "time": 0.2}
{"cls": 43, "root": 1148, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1323, "c1": 856, "c2": 335, "c3": 152, "c4": 152, "c5": 152, "r_lt_v0": 0, "gen": 152, "dedup": 152, "E": 142, "R": 8, "O": 2, "sdedup": 152, "sE": 142, "sR": 8, "sO": 2}, "14": {"parents": 2, "sets": 8398, "c1": 3563, "c2": 1494, "c3": 739, "c4": 739, "c5": 549, "r_lt_v0": 0, "gen": 549, "dedup": 547, "E": 536, "R": 10, "O": 1, "sdedup": 547, "sE": 536, "sR": 10, "sO": 1}, "15": {"parents": 1, "sets": 13759, "c1": 1879, "c2": 1879, "c3": 1621, "c4": 1621, "c5": 896, "r_lt_v0": 0, "gen": 896, "dedup": 896, "E": 893, "R": 3, "O": 0, "sdedup": 170, "sE": 170, "sR": 0, "sO": 0}}, "time": 1.5}
{"cls": 43, "root": 1631, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1256, "c1": 796, "c2": 302, "c3": 137, "c4": 137, "c5": 137, "r_lt_v0": 0, "gen": 137, "dedup": 137, "E": 123, "R": 13, "O": 1, "sdedup": 137, "sE": 123, "sR": 13, "sO": 1}, "14": {"parents": 1, "sets": 3804, "c1": 1538, "c2": 644, "c3": 315, "c4": 315, "c5": 206, "r_lt_v0": 0, "gen": 206, "dedup": 206, "E": 200, "R": 6, "O": 0, "sdedup": 206, "sE": 200, "sR": 6, "sO": 0}}, "time": 0.3}
{"cls": 44, "root": 399, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1564, "c1": 992, "c2": 375, "c3": 157, "c4": 157, "c5": 157, "r_lt_v0": 0, "gen": 157, "dedup": 157, "E": 142, "R": 15, "O": 0, "sdedup": 157, "sE": 142, "sR": 15, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 1219, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1478, "c1": 960, "c2": 379, "c3": 145, "c4": 145, "c5": 145, "r_lt_v0": 0, "gen": 145, "dedup": 145, "E": 144, "R": 1, "O": 0, "sdedup": 145, "sE": 144, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 1292, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1431, "c1": 918, "c2": 362, "c3": 143, "c4": 143, "c5": 143, "r_lt_v0": 0, "gen": 143, "dedup": 143, "E": 130, "R": 13, "O": 0, "sdedup": 143, "sE": 130, "sR": 13, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 1094, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1298, "c1": 834, "c2": 351, "c3": 70, "c4": 70, "c5": 70, "r_lt_v0": 0, "gen": 70, "dedup": 70, "E": 69, "R": 1, "O": 0, "sdedup": 70, "sE": 69, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 4760, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1311, "c1": 853, "c2": 334, "c3": 76, "c4": 76, "c5": 76, "r_lt_v0": 0, "gen": 76, "dedup": 76, "E": 69, "R": 7, "O": 0, "sdedup": 76, "sE": 69, "sR": 7, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 4640, "kind": "F", "levels": {"13": {"parents": 1, "sets": 954, "c1": 591, "c2": 232, "c3": 92, "c4": 92, "c5": 92, "r_lt_v0": 0, "gen": 92, "dedup": 92, "E": 86, "R": 6, "O": 0, "sdedup": 92, "sE": 86, "sR": 6, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 794, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1592, "c1": 1041, "c2": 409, "c3": 160, "c4": 160, "c5": 160, "r_lt_v0": 0, "gen": 160, "dedup": 160, "E": 140, "R": 20, "O": 0, "sdedup": 160, "sE": 140, "sR": 20, "sO": 0}}, "time": 0.2}
{"cls": 44, "root": 949, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1634, "c1": 1081, "c2": 433, "c3": 219, "c4": 219, "c5": 219, "r_lt_v0": 0, "gen": 219, "dedup": 219, "E": 201, "R": 18, "O": 0, "sdedup": 219, "sE": 201, "sR": 18, "sO": 0}}, "time": 0.2}
{"cls": 44, "root": 5429, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1295, "c1": 820, "c2": 307, "c3": 68, "c4": 68, "c5": 68, "r_lt_v0": 0, "gen": 68, "dedup": 68, "E": 65, "R": 3, "O": 0, "sdedup": 68, "sE": 65, "sR": 3, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 1118, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1501, "c1": 985, "c2": 408, "c3": 155, "c4": 155, "c5": 155, "r_lt_v0": 0, "gen": 155, "dedup": 155, "E": 149, "R": 6, "O": 0, "sdedup": 155, "sE": 149, "sR": 6, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 187, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2348, "c1": 1576, "c2": 620, "c3": 134, "c4": 134, "c5": 134, "r_lt_v0": 0, "gen": 134, "dedup": 67, "E": 52, "R": 14, "O": 1, "sdedup": 67, "sE": 52, "sR": 14, "sO": 1}, "14": {"parents": 1, "sets": 5680, "c1": 2464, "c2": 1058, "c3": 284, "c4": 284, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 207, "R": 1, "O": 0, "sdedup": 208, "sE": 207, "sR": 1, "sO": 0}}, "time": 0.3}
{"cls": 45, "root": 1992, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1522, "c1": 985, "c2": 407, "c3": 84, "c4": 84, "c5": 84, "r_lt_v0": 0, "gen": 84, "dedup": 84, "E": 79, "R": 5, "O": 0, "sdedup": 84, "sE": 79, "sR": 5, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 5746, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1719, "c1": 1161, "c2": 482, "c3": 126, "c4": 126, "c5": 126, "r_lt_v0": 0, "gen": 126, "dedup": 126, "E": 121, "R": 5, "O": 0, "sdedup": 126, "sE": 121, "sR": 5, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 1380, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1818, "c1": 1213, "c2": 489, "c3": 185, "c4": 185, "c5": 185, "r_lt_v0": 0, "gen": 185, "dedup": 185, "E": 175, "R": 9, "O": 1, "sdedup": 185, "sE": 175, "sR": 9, "sO": 1}, "14": {"parents": 1, "sets": 5354, "c1": 2304, "c2": 992, "c3": 437, "c4": 437, "c5": 148, "r_lt_v0": 0, "gen": 148, "dedup": 148, "E": 146, "R": 2, "O": 0, "sdedup": 148, "sE": 146, "sR": 2, "sO": 0}}, "time": 0.5}
{"cls": 45, "root": 586, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1493, "c1": 934, "c2": 360, "c3": 79, "c4": 79, "c5": 79, "r_lt_v0": 0, "gen": 79, "dedup": 79, "E": 78, "R": 1, "O": 0, "sdedup": 79, "sE": 78, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 2040, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1571, "c1": 1034, "c2": 442, "c3": 84, "c4": 84, "c5": 84, "r_lt_v0": 0, "gen": 84, "dedup": 84, "E": 78, "R": 6, "O": 0, "sdedup": 84, "sE": 78, "sR": 6, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 1106, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1706, "c1": 1121, "c2": 452, "c3": 126, "c4": 126, "c5": 126, "r_lt_v0": 0, "gen": 126, "dedup": 126, "E": 120, "R": 6, "O": 0, "sdedup": 126, "sE": 120, "sR": 6, "sO": 0}}, "time": 0.2}
{"cls": 45, "root": 344, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1829, "c1": 1218, "c2": 491, "c3": 187, "c4": 187, "c5": 187, "r_lt_v0": 0, "gen": 187, "dedup": 187, "E": 177, "R": 9, "O": 1, "sdedup": 187, "sE": 177, "sR": 9, "sO": 1}, "14": {"parents": 1, "sets": 5666, "c1": 2451, "c2": 1030, "c3": 454, "c4": 454, "c5": 232, "r_lt_v0": 0, "gen": 232, "dedup": 232, "E": 229, "R": 3, "O": 0, "sdedup": 232, "sE": 229, "sR": 3, "sO": 0}}, "time": 0.5}
{"cls": 45, "root": 3837, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1497, "c1": 980, "c2": 401, "c3": 86, "c4": 86, "c5": 86, "r_lt_v0": 0, "gen": 86, "dedup": 86, "E": 81, "R": 5, "O": 0, "sdedup": 86, "sE": 81, "sR": 5, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 614, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1563, "c1": 1010, "c2": 411, "c3": 80, "c4": 80, "c5": 80, "r_lt_v0": 0, "gen": 80, "dedup": 80, "E": 78, "R": 2, "O": 0, "sdedup": 80, "sE": 78, "sR": 2, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 1866, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1838, "c1": 1226, "c2": 494, "c3": 70, "c4": 70, "c5": 70, "r_lt_v0": 0, "gen": 70, "dedup": 70, "E": 70, "R": 0, "O": 0, "sdedup": 70, "sE": 70, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 3865, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1819, "c1": 1221, "c2": 502, "c3": 63, "c4": 63, "c5": 63, "r_lt_v0": 0, "gen": 63, "dedup": 63, "E": 63, "R": 0, "O": 0, "sdedup": 63, "sE": 63, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 6708, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1251, "c1": 832, "c2": 372, "c3": 57, "c4": 57, "c5": 57, "r_lt_v0": 0, "gen": 57, "dedup": 57, "E": 51, "R": 6, "O": 0, "sdedup": 57, "sE": 51, "sR": 6, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 4077, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1897, "c1": 1274, "c2": 515, "c3": 68, "c4": 68, "c5": 68, "r_lt_v0": 0, "gen": 68, "dedup": 68, "E": 67, "R": 1, "O": 0, "sdedup": 68, "sE": 67, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 3058, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1572, "c1": 1013, "c2": 398, "c3": 38, "c4": 38, "c5": 38, "r_lt_v0": 0, "gen": 38, "dedup": 38, "E": 38, "R": 0, "O": 0, "sdedup": 38, "sE": 38, "sR": 0, "sO": 0}}, "time": 0.0}
{"cls": 46, "root": 803, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1932, "c1": 1266, "c2": 496, "c3": 115, "c4": 115, "c5": 115, "r_lt_v0": 0, "gen": 115, "dedup": 115, "E": 113, "R": 2, "O": 0, "sdedup": 115, "sE": 113, "sR": 2, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 990, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1710, "c1": 1103, "c2": 445, "c3": 54, "c4": 54, "c5": 54, "r_lt_v0": 0, "gen": 54, "dedup": 54, "E": 54, "R": 0, "O": 0, "sdedup": 54, "sE": 54, "sR": 0, "sO": 0}}, "time": 0.0}
{"cls": 46, "root": 1572, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1587, "c1": 1032, "c2": 418, "c3": 38, "c4": 38, "c5": 38, "r_lt_v0": 0, "gen": 38, "dedup": 38, "E": 38, "R": 0, "O": 0, "sdedup": 38, "sE": 38, "sR": 0, "sO": 0}}, "time": 0.0}
{"cls": 46, "root": 14085, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1317, "c1": 864, "c2": 358, "c3": 68, "c4": 68, "c5": 68, "r_lt_v0": 0, "gen": 68, "dedup": 68, "E": 62, "R": 6, "O": 0, "sdedup": 68, "sE": 62, "sR": 6, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 3904, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1838, "c1": 1234, "c2": 510, "c3": 61, "c4": 61, "c5": 61, "r_lt_v0": 0, "gen": 61, "dedup": 61, "E": 60, "R": 1, "O": 0, "sdedup": 61, "sE": 60, "sR": 1, "sO": 0}}, "time": 0.1}


==> anc/gst1718_computation/check/indep_nu3.jsonl <==
{"cls": 42, "root": 35, "kind": "F", "levels": {"13": {"parents": 1, "sets": 898, "c1": 459, "c2": 459, "c3": 459, "c4": 459, "c5": 459, "r_lt_v0": 0, "gen": 459, "dedup": 459, "E": 336, "R": 102, "O": 21, "sdedup": 459, "sE": 336, "sR": 102, "sO": 21}, "14": {"parents": 21, "sets": 64448, "c1": 16419, "c2": 16419, "c3": 16419, "c4": 16419, "c5": 16419, "r_lt_v0": 0, "gen": 16419, "dedup": 15980, "E": 15290, "R": 649, "O": 41, "sdedup": 15980, "sE": 15290, "sR": 649, "sO": 41}, "15": {"parents": 41, "sets": 401760, "c1": 33744, "c2": 33744, "c3": 33744, "c4": 33744, "c5": 33744, "r_lt_v0": 0, "gen": 33744, "dedup": 33682, "E": 33503, "R": 178, "O": 1, "sdedup": 33682, "sE": 33503, "sR": 178, "sO": 1}, "16": {"parents": 1, "sets": 12639, "c1": 328, "c2": 328, "c3": 328, "c4": 328, "c5": 328, "r_lt_v0": 0, "gen": 328, "dedup": 328, "E": 327, "R": 1, "O": 0, "sdedup": 328, "sE": 327, "sR": 1, "sO": 0}}, "time": 48.4}
{"cls": 42, "root": 86, "kind": "F", "levels": {"13": {"parents": 1, "sets": 928, "c1": 476, "c2": 476, "c3": 476, "c4": 476, "c5": 476, "r_lt_v0": 0, "gen": 476, "dedup": 476, "E": 381, "R": 69, "O": 26, "sdedup": 476, "sE": 381, "sR": 69, "sO": 26}, "14": {"parents": 26, "sets": 81544, "c1": 20728, "c2": 20728, "c3": 20728, "c4": 20728, "c5": 20728, "r_lt_v0": 0, "gen": 20728, "dedup": 20017, "E": 19138, "R": 827, "O": 52, "sdedup": 20017, "sE": 19138, "sR": 827, "sO": 52}, "15": {"parents": 52, "sets": 525767, "c1": 42476, "c2": 42476, "c3": 42476, "c4": 42476, "c5": 42476, "r_lt_v0": 0, "gen": 42476, "dedup": 42396, "E": 42142, "R": 252, "O": 2, "sdedup": 42396, "sE": 42142, "sR": 252, "sO": 2}, "16": {"parents": 2, "sets": 72383, "c1": 1499, "c2": 1499, "c3": 1499, "c4": 1499, "c5": 1499, "r_lt_v0": 0, "gen": 1499, "dedup": 1499, "E": 1499, "R": 0, "O": 0, "sdedup": 1499, "sE": 1499, "sR": 0, "sO": 0}}, "time": 64.3}
{"cls": 42, "root": 92, "kind": "O", "levels": {"13": {"parents": 1, "sets": 632, "c1": 236, "c2": 236, "c3": 236, "c4": 236, "c5": 236, "r_lt_v0": 0, "gen": 236, "dedup": 43, "E": 28, "R": 11, "O": 4, "sdedup": 43, "sE": 28, "sR": 11, "sO": 4}, "14": {"parents": 4, "sets": 9483, "c1": 2059, "c2": 2059, "c3": 2059, "c4": 2059, "c5": 2059, "r_lt_v0": 0, "gen": 2059, "dedup": 1648, "E": 1527, "R": 101, "O": 20, "sdedup": 1648, "sE": 1527, "sR": 101, "sO": 20}, "15": {"parents": 20, "sets": 165579, "c1": 12876, "c2": 12876, "c3": 12876, "c4": 12876, "c5": 12876, "r_lt_v0": 0, "gen": 12876, "dedup": 11120, "E": 11013, "R": 105, "O": 2, "sdedup": 11120, "sE": 11013, "sR": 105, "sO": 2}, "16": {"parents": 2, "sets": 55245, "c1": 1214, "c2": 1214, "c3": 1214, "c4": 1214, "c5": 1214, "r_lt_v0": 0, "gen": 1214, "dedup": 1214, "E": 1214, "R": 0, "O": 0, "sdedup": 1214, "sE": 1214, "sR": 0, "sO": 0}}, "time": 16.6}
{"cls": 42, "root": 197, "kind": "F", "levels": {"13": {"parents": 1, "sets": 744, "c1": 372, "c2": 372, "c3": 372, "c4": 372, "c5": 372, "r_lt_v0": 0, "gen": 372, "dedup": 372, "E": 256, "R": 104, "O": 12, "sdedup": 372, "sE": 256, "sR": 104, "sO": 12}, "14": {"parents": 12, "sets": 28588, "c1": 7067, "c2": 7067, "c3": 7067, "c4": 7067, "c5": 7067, "r_lt_v0": 0, "gen": 7067, "dedup": 6949, "E": 6510, "R": 395, "O": 44, "sdedup": 6949, "sE": 6510, "sR": 395, "sO": 44}, "15": {"parents": 44, "sets": 349077, "c1": 27163, "c2": 27163, "c3": 27163, "c4": 27163, "c5": 27163, "r_lt_v0": 0, "gen": 27163, "dedup": 26773, "E": 26599, "R": 170, "O": 4, "sdedup": 26773, "sE": 26599, "sR": 170, "sO": 4}, "16": {"parents": 4, "sets": 45478, "c1": 881, "c2": 881, "c3": 881, "c4": 881, "c5": 881, "r_lt_v0": 0, "gen": 881, "dedup": 881, "E": 878, "R": 3, "O": 0, "sdedup": 881, "sE": 878, "sR": 3, "sO": 0}}, "time": 37.1}
{"cls": 42, "root": 76, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1076, "c1": 570, "c2": 570, "c3": 570, "c4": 570, "c5": 570, "r_lt_v0": 0, "gen": 570, "dedup": 59, "E": 51, "R": 6, "O": 2, "sdedup": 59, "sE": 51, "sR": 6, "sO": 2}, "14": {"parents": 2, "sets": 6552, "c1": 1935, "c2": 1935, "c3": 1935, "c4": 1935, "c5": 1935, "r_lt_v0": 0, "gen": 1935, "dedup": 976, "E": 939, "R": 24, "O": 13, "sdedup": 976, "sE": 939, "sR": 24, "sO": 13}, "15": {"parents": 13, "sets": 138731, "c1": 15925, "c2": 15925, "c3": 15925, "c4": 15925, "c5": 15925, "r_lt_v0": 0, "gen": 15925, "dedup": 12643, "E": 12564, "R": 72, "O": 7, "sdedup": 12643, "sE": 12564, "sR": 72, "sO": 7}, "16": {"parents": 7, "sets": 230333, "c1": 6918, "c2": 6918, "c3": 6918, "c4": 6918, "c5": 6918, "r_lt_v0": 0, "gen": 6918, "dedup": 4969, "E": 4963, "R": 5, "O": 1, "sdedup": 4969, "sE": 4963, "sR": 5, "sO": 1}, "17": {"parents": 1, "sets": 116568, "c1": 622, "c2": 622, "c3": 622, "c4": 622, "c5": 622, "r_lt_v0": 0, "gen": 622, "dedup": 158, "E": 158, "R": 0, "O": 0, "sdedup": 158, "sE": 158, "sR": 0, "sO": 0}}, "time": 22.5}
{"cls": 42, "root": 27, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1285, "c1": 687, "c2": 687, "c3": 687, "c4": 687, "c5": 687, "r_lt_v0": 0, "gen": 687, "dedup": 687, "E": 190, "R": 325, "O": 172, "sdedup": 687, "sE": 190, "sR": 325, "sO": 172}, "14": {"parents": 172, "sets": 568658, "c1": 146932, "c2": 146932, "c3": 146932, "c4": 146932, "c5": 146932, "r_lt_v0": 0, "gen": 146932, "dedup": 125501, "E": 119712, "R": 5138, "O": 651, "sdedup": 125501, "sE": 119712, "sR": 5138, "sO": 651}, "15": {"parents": 651, "sets": 7203435, "c1": 650696, "c2": 650696, "c3": 650696, "c4": 650696, "c5": 650696, "r_lt_v0": 0, "gen": 650696, "dedup": 586722, "E": 583649, "R": 3027, "O": 46, "sdedup": 586722, "sE": 583649, "sR": 3027, "sO": 46}, "16": {"parents": 46, "sets": 1564953, "c1": 39608, "c2": 39608, "c3": 39608, "c4": 39608, "c5": 39608, "r_lt_v0": 0, "gen": 39608, "dedup": 39551, "E": 39521, "R": 30, "O": 0, "sdedup": 39551, "sE": 39521, "sR": 30, "sO": 0}}, "time": 769.4}
{"cls": 42, "root": 258, "kind": "F", "levels": {"13": {"parents": 1, "sets": 728, "c1": 371, "c2": 371, "c3": 371, "c4": 371, "c5": 371, "r_lt_v0": 0, "gen": 371, "dedup": 106, "E": 77, "R": 24, "O": 5, "sdedup": 106, "sE": 77, "sR": 24, "sO": 5}, "14": {"parents": 5, "sets": 12467, "c1": 3265, "c2": 3265, "c3": 3265, "c4": 3265, "c5": 3265, "r_lt_v0": 0, "gen": 3265, "dedup": 2319, "E": 2189, "R": 107, "O": 23, "sdedup": 2319, "sE": 2189, "sR": 107, "sO": 23}, "15": {"parents": 23, "sets": 190913, "c1": 17337, "c2": 17337, "c3": 17337, "c4": 17337, "c5": 17337, "r_lt_v0": 0, "gen": 17337, "dedup": 15363, "E": 15258, "R": 103, "O": 2, "sdedup": 15363, "sE": 15258, "sR": 103, "sO": 2}, "16": {"parents": 2, "sets": 55034, "c1": 1322, "c2": 1322, "c3": 1322, "c4": 1322, "c5": 1322, "r_lt_v0": 0, "gen": 1322, "dedup": 664, "E": 664, "R": 0, "O": 0, "sdedup": 664, "sE": 664, "sR": 0, "sO": 0}}, "time": 17.4}
{"cls": 42, "root": 949, "kind": "F", "levels": {"13": {"parents": 1, "sets": 493, "c1": 242, "c2": 242, "c3": 242, "c4": 242, "c5": 242, "r_lt_v0": 0, "gen": 242, "dedup": 242, "E": 154, "R": 67, "O": 21, "sdedup": 242, "sE": 154, "sR": 67, "sO": 21}, "14": {"parents": 21, "sets": 36880, "c1": 7705, "c2": 7705, "c3": 7705, "c4": 7705, "c5": 7705, "r_lt_v0": 0, "gen": 7705, "dedup": 7432, "E": 6866, "R": 555, "O": 11, "sdedup": 7432, "sE": 6866, "sR": 555, "sO": 11}, "15": {"parents": 11, "sets": 75213, "c1": 5386, "c2": 5386, "c3": 5386, "c4": 5386, "c5": 5386, "r_lt_v0": 0, "gen": 5386, "dedup": 5379, "E": 5352, "R": 27, "O": 0, "sdedup": 5379, "sE": 5352, "sR": 27, "sO": 0}}, "time": 8.1}
{"cls": 43, "root": 1745, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1163, "c1": 732, "c2": 280, "c3": 125, "c4": 125, "c5": 125, "r_lt_v0": 0, "gen": 125, "dedup": 125, "E": 102, "R": 22, "O": 1, "sdedup": 125, "sE": 102, "sR": 22, "sO": 1}, "14": {"parents": 1, "sets": 3225, "c1": 1097, "c2": 1097, "c3": 959, "c4": 959, "c5": 516, "r_lt_v0": 0, "gen": 516, "dedup": 516, "E": 494, "R": 22, "O": 0, "sdedup": 516, "sE": 494, "sR": 22, "sO": 0}}, "time": 0.6}
{"cls": 43, "root": 141, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1307, "c1": 818, "c2": 317, "c3": 162, "c4": 162, "c5": 162, "r_lt_v0": 0, "gen": 162, "dedup": 162, "E": 144, "R": 16, "O": 2, "sdedup": 162, "sE": 144, "sR": 16, "sO": 2}, "14": {"parents": 2, "sets": 6756, "c1": 2269, "c2": 2269, "c3": 1983, "c4": 1983, "c5": 1201, "r_lt_v0": 0, "gen": 1201, "dedup": 1201, "E": 1138, "R": 61, "O": 2, "sdedup": 1201, "sE": 1138, "sR": 61, "sO": 2}, "15": {"parents": 2, "sets": 21068, "c1": 2190, "c2": 2190, "c3": 2190, "c4": 2190, "c5": 1187, "r_lt_v0": 0, "gen": 1187, "dedup": 1186, "E": 1180, "R": 5, "O": 1, "sdedup": 1186, "sE": 1180, "sR": 5, "sO": 1}, "16": {"parents": 1, "sets": 32675, "c1": 953, "c2": 953, "c3": 953, "c4": 953, "c5": 454, "r_lt_v0": 0, "gen": 454, "dedup": 454, "E": 454, "R": 0, "O": 0, "sdedup": 454, "sE": 454, "sR": 0, "sO": 0}}, "time": 2.9}
{"cls": 43, "root": 28, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2003, "c1": 1318, "c2": 510, "c3": 271, "c4": 271, "c5": 271, "r_lt_v0": 0, "gen": 271, "dedup": 140, "E": 102, "R": 33, "O": 5, "sdedup": 140, "sE": 102, "sR": 33, "sO": 5}, "14": {"parents": 5, "sets": 22850, "c1": 8093, "c2": 8093, "c3": 7136, "c4": 7136, "c5": 5325, "r_lt_v0": 0, "gen": 5325, "dedup": 4841, "E": 4411, "R": 393, "O": 37, "sdedup": 4841, "sE": 4411, "sR": 393, "sO": 37}, "15": {"parents": 37, "sets": 466793, "c1": 49249, "c2": 49249, "c3": 48260, "c4": 48260, "c5": 27576, "r_lt_v0": 0, "gen": 27576, "dedup": 27515, "E": 27429, "R": 86, "O": 0, "sdedup": 27515, "sE": 27429, "sR": 86, "sO": 0}}, "time": 32.0}
{"cls": 43, "root": 5, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2099, "c1": 1361, "c2": 511, "c3": 339, "c4": 339, "c5": 339, "r_lt_v0": 0, "gen": 339, "dedup": 339, "E": 255, "R": 55, "O": 29, "sdedup": 339, "sE": 255, "sR": 55, "sO": 29}, "14": {"parents": 29, "sets": 121558, "c1": 42096, "c2": 42096, "c3": 38541, "c4": 38541, "c5": 30711, "r_lt_v0": 0, "gen": 30711, "dedup": 30496, "E": 28908, "R": 1325, "O": 263, "sdedup": 30496, "sE": 28908, "sR": 1325, "sO": 263}, "15": {"parents": 263, "sets": 3337337, "c1": 350093, "c2": 350093, "c3": 344854, "c4": 344854, "c5": 208406, "r_lt_v0": 0, "gen": 208406, "dedup": 206912, "E": 206304, "R": 592, "O": 16, "sdedup": 206912, "sE": 206304, "sR": 592, "sO": 16}, "16": {"parents": 16, "sets": 610395, "c1": 17213, "c2": 17213, "c3": 17213, "c4": 17213, "c5": 8651, "r_lt_v0": 0, "gen": 8651, "dedup": 8651, "E": 8651, "R": 0, "O": 0, "sdedup": 8651, "sE": 8651, "sR": 0, "sO": 0}}, "time": 226.4}
{"cls": 43, "root": 278, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1663, "c1": 1101, "c2": 445, "c3": 156, "c4": 156, "c5": 156, "r_lt_v0": 0, "gen": 156, "dedup": 14, "E": 7, "R": 7, "O": 0, "sdedup": 14, "sE": 7, "sR": 7, "sO": 0}}, "time": 0.1}
{"cls": 43, "root": 1787, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1327, "c1": 871, "c2": 354, "c3": 158, "c4": 158, "c5": 158, "r_lt_v0": 0, "gen": 158, "dedup": 82, "E": 72, "R": 10, "O": 0, "sdedup": 82, "sE": 72, "sR": 10, "sO": 0}}, "time": 0.1}
{"cls": 43, "root": 271, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1760, "c1": 1166, "c2": 466, "c3": 214, "c4": 214, "c5": 214, "r_lt_v0": 0, "gen": 214, "dedup": 54, "E": 29, "R": 23, "O": 2, "sdedup": 54, "sE": 29, "sR": 23, "sO": 2}, "14": {"parents": 2, "sets": 6686, "c1": 2419, "c2": 2419, "c3": 2099, "c4": 2099, "c5": 1620, "r_lt_v0": 0, "gen": 1620, "dedup": 1214, "E": 1141, "R": 70, "O": 3, "sdedup": 1214, "sE": 1141, "sR": 70, "sO": 3}, "15": {"parents": 3, "sets": 22391, "c1": 2688, "c2": 2688, "c3": 2688, "c4": 2688, "c5": 2039, "r_lt_v0": 0, "gen": 2039, "dedup": 1680, "E": 1657, "R": 23, "O": 0, "sdedup": 1680, "sE": 1657, "sR": 23, "sO": 0}}, "time": 3.4}
{"cls": 43, "root": 45, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1649, "c1": 1044, "c2": 396, "c3": 136, "c4": 136, "c5": 136, "r_lt_v0": 0, "gen": 136, "dedup": 136, "E": 84, "R": 42, "O": 10, "sdedup": 136, "sE": 84, "sR": 42, "sO": 10}, "14": {"parents": 10, "sets": 34897, "c1": 12063, "c2": 12063, "c3": 10220, "c4": 10220, "c5": 6607, "r_lt_v0": 0, "gen": 6607, "dedup": 6585, "E": 6260, "R": 310, "O": 15, "sdedup": 6585, "sE": 6260, "sR": 310, "sO": 15}, "15": {"parents": 15, "sets": 153096, "c1": 15828, "c2": 15828, "c3": 15828, "c4": 15828, "c5": 9236, "r_lt_v0": 0, "gen": 9236, "dedup": 9229, "E": 9187, "R": 41, "O": 1, "sdedup": 9229, "sE": 9187, "sR": 41, "sO": 1}, "16": {"parents": 1, "sets": 32626, "c1": 927, "c2": 927, "c3": 927, "c4": 927, "c5": 457, "r_lt_v0": 0, "gen": 457, "dedup": 457, "E": 457, "R": 0, "O": 0, "sdedup": 457, "sE": 457, "sR": 0, "sO": 0}}, "time": 18.5}
{"cls": 44, "root": 2875, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1072, "c1": 688, "c2": 281, "c3": 100, "c4": 100, "c5": 100, "r_lt_v0": 0, "gen": 100, "dedup": 100, "E": 90, "R": 9, "O": 1, "sdedup": 100, "sE": 90, "sR": 9, "sO": 1}, "14": {"parents": 1, "sets": 2397, "c1": 948, "c2": 440, "c3": 162, "c4": 162, "c5": 98, "r_lt_v0": 0, "gen": 98, "dedup": 98, "E": 95, "R": 3, "O": 0, "sdedup": 98, "sE": 95, "sR": 3, "sO": 0}}, "time": 0.2}
{"cls": 44, "root": 1375, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1376, "c1": 878, "c2": 345, "c3": 101, "c4": 101, "c5": 101, "r_lt_v0": 0, "gen": 101, "dedup": 101, "E": 96, "R": 5, "O": 0, "sdedup": 101, "sE": 96, "sR": 5, "sO": 0}}, "time": 0.0}
{"cls": 44, "root": 954, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1096, "c1": 646, "c2": 235, "c3": 74, "c4": 74, "c5": 74, "r_lt_v0": 0, "gen": 74, "dedup": 74, "E": 72, "R": 2, "O": 0, "sdedup": 74, "sE": 72, "sR": 2, "sO": 0}}, "time": 0.0}
{"cls": 44, "root": 7, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2845, "c1": 1908, "c2": 730, "c3": 183, "c4": 183, "c5": 183, "r_lt_v0": 0, "gen": 183, "dedup": 100, "E": 13, "R": 69, "O": 18, "sdedup": 100, "sE": 13, "sR": 69, "sO": 18}, "14": {"parents": 18, "sets": 86808, "c1": 36721, "c2": 15962, "c3": 4530, "c4": 4530, "c5": 3803, "r_lt_v0": 0, "gen": 3803, "dedup": 3192, "E": 3164, "R": 28, "O": 0, "sdedup": 3192, "sE": 3164, "sR": 28, "sO": 0}}, "time": 4.4}
{"cls": 44, "root": 1083, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1546, "c1": 1013, "c2": 408, "c3": 155, "c4": 155, "c5": 155, "r_lt_v0": 0, "gen": 155, "dedup": 155, "E": 144, "R": 11, "O": 0, "sdedup": 155, "sE": 144, "sR": 11, "sO": 0}}, "time": 0.2}
{"cls": 44, "root": 1335, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1389, "c1": 893, "c2": 361, "c3": 139, "c4": 139, "c5": 139, "r_lt_v0": 0, "gen": 139, "dedup": 139, "E": 128, "R": 11, "O": 0, "sdedup": 139, "sE": 128, "sR": 11, "sO": 0}}, "time": 0.1}
{"cls": 44, "root": 839, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1577, "c1": 1028, "c2": 405, "c3": 161, "c4": 161, "c5": 161, "r_lt_v0": 0, "gen": 161, "dedup": 161, "E": 148, "R": 12, "O": 1, "sdedup": 161, "sE": 148, "sR": 12, "sO": 1}, "14": {"parents": 1, "sets": 4678, "c1": 1934, "c2": 822, "c3": 373, "c4": 373, "c5": 206, "r_lt_v0": 0, "gen": 206, "dedup": 206, "E": 202, "R": 4, "O": 0, "sdedup": 206, "sE": 202, "sR": 4, "sO": 0}}, "time": 0.4}
{"cls": 44, "root": 198, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1387, "c1": 856, "c2": 328, "c3": 126, "c4": 126, "c5": 126, "r_lt_v0": 0, "gen": 126, "dedup": 126, "E": 112, "R": 14, "O": 0, "sdedup": 126, "sE": 112, "sR": 14, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 180, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2368, "c1": 1595, "c2": 632, "c3": 137, "c4": 137, "c5": 137, "r_lt_v0": 0, "gen": 137, "dedup": 137, "E": 109, "R": 25, "O": 3, "sdedup": 137, "sE": 109, "sR": 25, "sO": 3}, "14": {"parents": 3, "sets": 16765, "c1": 7323, "c2": 3170, "c3": 856, "c4": 856, "c5": 560, "r_lt_v0": 0, "gen": 560, "dedup": 558, "E": 551, "R": 7, "O": 0, "sdedup": 558, "sE": 551, "sR": 7, "sO": 0}}, "time": 1.0}
{"cls": 45, "root": 143, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1764, "c1": 1126, "c2": 424, "c3": 131, "c4": 131, "c5": 131, "r_lt_v0": 0, "gen": 131, "dedup": 131, "E": 126, "R": 5, "O": 0, "sdedup": 131, "sE": 126, "sR": 5, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 1716, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1734, "c1": 1132, "c2": 438, "c3": 130, "c4": 130, "c5": 130, "r_lt_v0": 0, "gen": 130, "dedup": 130, "E": 120, "R": 10, "O": 0, "sdedup": 130, "sE": 120, "sR": 10, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 7786, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1854, "c1": 1263, "c2": 519, "c3": 195, "c4": 195, "c5": 195, "r_lt_v0": 0, "gen": 195, "dedup": 195, "E": 180, "R": 15, "O": 0, "sdedup": 195, "sE": 180, "sR": 15, "sO": 0}}, "time": 0.3}
{"cls": 45, "root": 390, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1625, "c1": 1064, "c2": 432, "c3": 84, "c4": 84, "c5": 84, "r_lt_v0": 0, "gen": 84, "dedup": 84, "E": 81, "R": 3, "O": 0, "sdedup": 84, "sE": 81, "sR": 3, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 11929, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1102, "c1": 698, "c2": 277, "c3": 103, "c4": 103, "c5": 103, "r_lt_v0": 0, "gen": 103, "dedup": 52, "E": 45, "R": 7, "O": 0, "sdedup": 52, "sE": 45, "sR": 7, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 290, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1701, "c1": 1111, "c2": 443, "c3": 118, "c4": 118, "c5": 118, "r_lt_v0": 0, "gen": 118, "dedup": 118, "E": 114, "R": 4, "O": 0, "sdedup": 118, "sE": 114, "sR": 4, "sO": 0}}, "time": 0.1}
{"cls": 45, "root": 533, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1646, "c1": 1058, "c2": 407, "c3": 94, "c4": 94, "c5": 94, "r_lt_v0": 0, "gen": 94, "dedup": 94, "E": 92, "R": 2, "O": 0, "sdedup": 94, "sE": 92, "sR": 2, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 4593, "kind": "O", "levels": {"13": {"parents": 1, "sets": 1780, "c1": 1200, "c2": 505, "c3": 63, "c4": 63, "c5": 63, "r_lt_v0": 0, "gen": 63, "dedup": 63, "E": 62, "R": 1, "O": 0, "sdedup": 63, "sE": 62, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 22462, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1254, "c1": 812, "c2": 324, "c3": 47, "c4": 47, "c5": 47, "r_lt_v0": 0, "gen": 47, "dedup": 47, "E": 46, "R": 1, "O": 0, "sdedup": 47, "sE": 46, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 909, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2022, "c1": 1349, "c2": 537, "c3": 113, "c4": 113, "c5": 113, "r_lt_v0": 0, "gen": 113, "dedup": 113, "E": 107, "R": 6, "O": 0, "sdedup": 113, "sE": 107, "sR": 6, "sO": 0}}, "time": 0.3}
{"cls": 46, "root": 50, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2751, "c1": 1890, "c2": 770, "c3": 156, "c4": 156, "c5": 156, "r_lt_v0": 0, "gen": 156, "dedup": 156, "E": 119, "R": 32, "O": 5, "sdedup": 156, "sE": 119, "sR": 32, "sO": 5}, "14": {"parents": 5, "sets": 29216, "c1": 12958, "c2": 5922, "c3": 1432, "c4": 1432, "c5": 618, "r_lt_v0": 0, "gen": 618, "dedup": 616, "E": 615, "R": 1, "O": 0, "sdedup": 616, "sE": 615, "sR": 1, "sO": 0}}, "time": 1.6}
{"cls": 46, "root": 1208, "kind": "F", "levels": {"13": {"parents": 1, "sets": 2085, "c1": 1395, "c2": 555, "c3": 175, "c4": 175, "c5": 175, "r_lt_v0": 0, "gen": 175, "dedup": 175, "E": 169, "R": 6, "O": 0, "sdedup": 175, "sE": 169, "sR": 6, "sO": 0}}, "time": 0.2}
{"cls": 46, "root": 4507, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1790, "c1": 1207, "c2": 507, "c3": 64, "c4": 64, "c5": 64, "r_lt_v0": 0, "gen": 64, "dedup": 64, "E": 63, "R": 1, "O": 0, "sdedup": 64, "sE": 63, "sR": 1, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 3826, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1661, "c1": 1074, "c2": 420, "c3": 61, "c4": 61, "c5": 61, "r_lt_v0": 0, "gen": 61, "dedup": 61, "E": 61, "R": 0, "O": 0, "sdedup": 61, "sE": 61, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 46, "root": 271, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1939, "c1": 1273, "c2": 500, "c3": 119, "c4": 119, "c5": 119, "r_lt_v0": 0, "gen": 119, "dedup": 119, "E": 116, "R": 3, "O": 0, "sdedup": 119, "sE": 116, "sR": 3, "sO": 0}}, "time": 0.1}
{"cls": 47, "root": 1802, "kind": "F", "levels": {"13": {"parents": 1, "sets": 2014, "c1": 1361, "c2": 573, "c3": 50, "c4": 50, "c5": 50, "r_lt_v0": 0, "gen": 50, "dedup": 50, "E": 50, "R": 0, "O": 0, "sdedup": 50, "sE": 50, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 47, "root": 5208, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2157, "c1": 1492, "c2": 623, "c3": 35, "c4": 35, "c5": 35, "r_lt_v0": 0, "gen": 35, "dedup": 19, "E": 19, "R": 0, "O": 0, "sdedup": 19, "sE": 19, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 47, "root": 4993, "kind": "F", "levels": {"13": {"parents": 1, "sets": 1988, "c1": 1362, "c2": 571, "c3": 18, "c4": 18, "c5": 18, "r_lt_v0": 0, "gen": 18, "dedup": 18, "E": 18, "R": 0, "O": 0, "sdedup": 18, "sE": 18, "sR": 0, "sO": 0}}, "time": 0.0}
{"cls": 47, "root": 981, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2255, "c1": 1543, "c2": 634, "c3": 83, "c4": 83, "c5": 83, "r_lt_v0": 0, "gen": 83, "dedup": 83, "E": 81, "R": 2, "O": 0, "sdedup": 83, "sE": 81, "sR": 2, "sO": 0}}, "time": 0.3}
{"cls": 47, "root": 5514, "kind": "F", "levels": {"13": {"parents": 1, "sets": 2089, "c1": 1444, "c2": 613, "c3": 33, "c4": 33, "c5": 33, "r_lt_v0": 0, "gen": 33, "dedup": 33, "E": 32, "R": 1, "O": 0, "sdedup": 33, "sE": 32, "sR": 1, "sO": 0}}, "time": 0.0}
{"cls": 47, "root": 4209, "kind": "O", "levels": {"13": {"parents": 1, "sets": 2158, "c1": 1468, "c2": 610, "c3": 50, "c4": 50, "c5": 50, "r_lt_v0": 0, "gen": 50, "dedup": 50, "E": 50, "R": 0, "O": 0, "sdedup": 50, "sE": 50, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 47, "root": 3048, "kind": "F", "levels": {"13": {"parents": 1, "sets": 2023, "c1": 1379, "c2": 595, "c3": 49, "c4": 49, "c5": 49, "r_lt_v0": 0, "gen": 49, "dedup": 49, "E": 49, "R": 0, "O": 0, "sdedup": 49, "sE": 49, "sR": 0, "sO": 0}}, "time": 0.1}
{"cls": 47, "root": 3011, "kind": "F", "levels": {"13": {"parents": 1, "sets": 2168, "c1": 1482, "c2": 617, "c3": 86, "c4": 86, "c5": 86, "r_lt_v0": 0, "gen": 86, "dedup": 86, "E": 85, "R": 1, "O": 0, "sdedup": 86, "sE": 85, "sR": 1, "sO": 0}}, "time": 0.1}


==> anc/gst1718_computation/check/k5check.out <==
{"k": 540168, "status": "E", "relabelled": ["E", "E", "E", "E", "E", "E"], "fp_realizations": {"13": 0, "17": 0, "19": 0, "23": 0}}
{"k": 540169, "status": "E", "relabelled": ["E", "E", "E", "E", "E", "E"], "fp_realizations": {"13": 0, "17": 0, "19": 0, "23": 0}}
{"k": 540170, "status": "E", "relabelled": ["E", "E", "E", "E", "E", "E"], "fp_realizations": {"13": 0, "17": 0, "19": 0, "23": 0}}
{"k": 540171, "status": "E", "relabelled": ["E", "E", "E", "E", "E", "E"], "fp_realizations": {"13": 0, "17": 0, "19": 0, "23": 0}}
{"k": 540172, "status": "E", "relabelled": ["E", "E", "E", "E", "E", "E"], "fp_realizations": {"13": 0, "17": 0, "19": 0, "23": 0}}
done (2s)


==> anc/gst1718_computation/check/known17.json <==
[{"parent": "ExtHesse", "deleted": ["x", "y", "x+w0y+w0z", "y-w0z"], "nu": 2, "mult": {"2": 27, "3": 7, "4": 8, "5": 4}, "blocks": [[1, 3, 11, 15], [2, 5, 8], [1, 8, 10, 13, 14], [0, 3, 4, 5], [3, 8, 9, 12, 16], [2, 4, 11, 12, 14], [9, 10, 11], [5, 11, 13, 16], [0, 12, 13], [1, 5, 6], [2, 3, 7], [0, 1, 2], [7, 10, 12, 15], [4, 6, 9, 13, 15], [0, 6, 7, 8], [5, 7, 9, 14], [2, 6, 10, 16], [0, 14, 15, 16], [1, 4, 7]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "y", "y-w0z", "y-w1z"], "nu": 2, "mult": {"2": 25, "3": 7, "4": 10, "5": 3}, "blocks": [[1, 5, 9], [2, 4, 12, 15], [3, 6, 9], [2, 9, 11, 13, 14], [0, 4, 5, 6], [4, 9, 10, 16], [3, 5, 12, 14], [10, 11, 12], [1, 6, 12, 13, 16], [2, 6, 7], [3, 4, 8], [1, 4, 7], [0, 1, 2, 3], [1, 8, 11, 15], [5, 7, 10, 13, 15], [0, 7, 8, 9], [6, 8, 10, 14], [3, 7, 11, 16], [0, 14, 15, 16], [2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "y", "y-w0z", "z-w0x"], "nu": 2, "mult": {"2": 24, "3": 10, "4": 7, "5": 4}, "blocks": [[1, 5, 9], [2, 4, 12, 15], [3, 6, 9], [2, 9, 11, 14], [0, 4, 5, 6], [4, 9, 10, 13, 16], [3, 5, 12, 13], [10, 11, 12], [1, 6, 12, 14, 16], [0, 13, 14], [2, 6, 7], [3, 4, 8], [1, 4, 7], [0, 1, 2, 3], [1, 8, 11, 13, 15], [5, 7, 10, 14, 15], [0, 7, 8, 9], [6, 8, 10], [3, 7, 11, 16], [0, 15, 16], [2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x+w0y+w1z", "x-w0y"], "nu": 2, "mult": {"2": 28, "3": 4, "4": 11, "5": 3}, "blocks": [[3, 10, 11, 15], [0, 2, 5, 8], [8, 9, 13, 14], [1, 3, 4, 5], [3, 8, 12, 16], [2, 4, 10, 12, 14], [0, 9, 10], [5, 10, 13, 16], [0, 1, 11, 12, 13], [2, 3, 7], [0, 3, 6], [7, 9, 12, 15], [4, 6, 13, 15], [1, 6, 7, 8], [5, 7, 11, 14], [2, 6, 9, 11, 16], [1, 14, 15, 16], [0, 4, 7]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x+w1y+w1z", "y-w0z"], "nu": 3, "mult": {"2": 26, "3": 6, "4": 12, "5": 2}, "blocks": [[2, 4, 11, 15], [0, 3, 5, 8], [2, 8, 10, 13, 14], [1, 4, 5], [4, 8, 9, 12, 16], [3, 11, 12, 14], [0, 9, 10, 11], [5, 11, 13, 16], [0, 1, 12, 13], [2, 5, 6], [3, 4, 7], [0, 4, 6], [1, 2, 3], [7, 10, 12, 15], [6, 9, 13, 15], [1, 6, 7, 8], [5, 7, 9, 14], [3, 6, 10, 16], [1, 14, 15, 16], [0, 2, 7]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x-w0y", "y-w0z"], "nu": 3, "mult": {"2": 26, "3": 6, "4": 12, "5": 2}, "blocks": [[2, 4, 11, 15], [0, 3, 6, 9], [2, 9, 10, 13, 14], [1, 4, 5, 6], [4, 9, 12, 16], [3, 5, 11, 12, 14], [0, 10, 11], [6, 11, 13, 16], [0, 1, 12, 13], [2, 6, 7], [3, 4, 8], [0, 4, 7], [1, 2, 3], [8, 10, 12, 15], [5, 7, 13, 15], [1, 7, 8, 9], [6, 8, 14], [3, 7, 10, 16], [1, 14, 15, 16], [0, 2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x-w0y", "y-w1z"], "nu": 2, "mult": {"2": 25, "3": 7, "4": 10, "5": 3}, "blocks": [[2, 4, 11, 12, 15], [0, 3, 6, 9], [2, 9, 10, 13, 14], [1, 4, 5, 6], [4, 9, 16], [3, 5, 11, 14], [0, 10, 11], [6, 11, 13, 16], [0, 1, 12, 13], [2, 6, 7], [3, 4, 8], [0, 4, 7], [1, 2, 3], [8, 10, 15], [5, 7, 13, 15], [1, 7, 8, 9], [6, 8, 12, 14], [3, 7, 10, 12, 16], [1, 14, 15, 16], [0, 2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x-w0y", "z-w0x"], "nu": 2, "mult": {"2": 25, "3": 7, "4": 10, "5": 3}, "blocks": [[2, 4, 11, 12, 15], [0, 3, 6, 9], [2, 9, 10, 14], [1, 4, 5, 6], [4, 9, 13, 16], [3, 5, 11, 13], [0, 10, 11], [6, 11, 14, 16], [0, 1, 12, 13, 14], [2, 6, 7], [3, 4, 8], [0, 4, 7], [1, 2, 3], [8, 10, 13, 15], [5, 7, 14, 15], [1, 7, 8, 9], [6, 8, 12], [3, 7, 10, 12, 16], [1, 15, 16], [0, 2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x+w0y+w0z", "x-w1y", "y-w0z"], "nu": 2, "mult": {"2": 25, "3": 7, "4": 10, "5": 3}, "blocks": [[2, 4, 11, 15], [0, 3, 6, 9], [2, 9, 13, 14], [1, 4, 5, 6], [4, 9, 10, 12, 16], [3, 5, 11, 12, 14], [0, 10, 11], [6, 11, 13, 16], [0, 1, 12, 13], [2, 6, 7], [3, 4, 8], [0, 4, 7], [1, 2, 3], [8, 12, 15], [5, 7, 10, 13, 15], [1, 7, 8, 9], [6, 8, 10, 14], [3, 7, 16], [1, 14, 15, 16], [0, 2, 5, 8]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "x-w0y", "y-w0z", "y-w1z"], "nu": 2, "mult": {"2": 23, "3": 7, "4": 12, "5": 2}, "blocks": [[2, 6, 10], [3, 5, 12, 15], [0, 4, 7, 10], [3, 10, 11, 13, 14], [1, 5, 6, 7], [5, 10, 16], [4, 6, 12, 14], [0, 11, 12], [2, 7, 12, 13, 16], [0, 1, 13], [3, 7, 8], [4, 5, 9], [0, 2, 5, 8], [1, 2, 3, 4], [2, 9, 11, 15], [6, 8, 13, 15], [1, 8, 9, 10], [7, 9, 14], [4, 8, 11, 16], [1, 14, 15, 16], [0, 3, 6, 9]], "dimD0_6_7": [0, 1]}, {"parent": "ExtHesse", "deleted": ["x", "y-w0z", "y-w1z", "y-w2z"], "nu": 3, "mult": {"2": 25, "3": 3, "4": 17}, "blocks": [[2, 6, 10], [3, 5, 13, 15], [0, 4, 7, 10], [3, 10, 12, 14], [1, 5, 6, 7], [5, 10, 11, 16], [4, 6, 13, 14], [0, 11, 12, 13], [2, 7, 13, 16], [3, 7, 8], [4, 5, 9], [0, 2, 5, 8], [1, 2, 3, 4], [2, 9, 12, 15], [6, 8, 11, 15], [1, 8, 9, 10], [7, 9, 11, 14], [4, 8, 12, 16], [1, 14, 15, 16], [0, 3, 6, 9]], "dimD0_6_7": [0, 1]}, {"parent": "G(6,1,3)", "deleted": ["x", "y", "y-w0z", "z-w0x"], "nu": 2, "mult": {"2": 16, "3": 25, "6": 3}, "blocks": [[1, 2, 3, 4, 5, 6], [2, 9, 13], [3, 8, 13], [5, 9, 16], [6, 10, 14], [0, 7, 8, 9, 10, 11], [1, 10, 13], [5, 10, 15], [2, 10, 12], [3, 7, 14], [6, 9, 15], [6, 8, 16], [3, 9, 12], [0, 12, 13, 14, 15, 16], [5, 11, 14], [5, 7, 12], [2, 7, 15], [4, 10, 16], [1, 8, 15], [3, 11, 16], [4, 11, 15], [2, 8, 14], [4, 7, 13], [6, 11, 13], [1, 11, 12], [4, 8, 12], [1, 7, 16], [1, 9, 14]], "dimD0_6_7": [0, 1]}]

==> anc/gst1718_computation/check/known17.out <==
ExtHesse: 21 lines, points by multiplicity {2: 36, 4: 9, 5: 12}, dim D_0 in degrees 6, 7: 0, 1
  ExtHesse minus ['x', 'y', 'x+w0y+w0z', 'y-w0z']: defect 2, multiplicities {2: 27, 3: 7, 4: 8, 5: 4}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'y', 'y-w0z', 'y-w1z']: defect 2, multiplicities {2: 25, 3: 7, 4: 10, 5: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'y', 'y-w0z', 'z-w0x']: defect 2, multiplicities {2: 24, 3: 10, 4: 7, 5: 4}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x+w0y+w1z', 'x-w0y']: defect 2, multiplicities {2: 28, 3: 4, 4: 11, 5: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x+w1y+w1z', 'y-w0z']: defect 3, multiplicities {2: 26, 3: 6, 4: 12, 5: 2}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x-w0y', 'y-w0z']: defect 3, multiplicities {2: 26, 3: 6, 4: 12, 5: 2}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x-w0y', 'y-w1z']: defect 2, multiplicities {2: 25, 3: 7, 4: 10, 5: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x-w0y', 'z-w0x']: defect 2, multiplicities {2: 25, 3: 7, 4: 10, 5: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x+w0y+w0z', 'x-w1y', 'y-w0z']: defect 2, multiplicities {2: 25, 3: 7, 4: 10, 5: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'x-w0y', 'y-w0z', 'y-w1z']: defect 2, multiplicities {2: 23, 3: 7, 4: 12, 5: 2}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse minus ['x', 'y-w0z', 'y-w1z', 'y-w2z']: defect 3, multiplicities {2: 25, 3: 3, 4: 17}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  ExtHesse: {'defect 2 or 3, multiplicities <= 6': 1632}
G(6,1,3): 21 lines, points by multiplicity {2: 18, 3: 36, 8: 3}, dim D_0 in degrees 6, 7: 0, 1
  G(6,1,3) minus ['x', 'y', 'y-w0z', 'z-w0x']: defect 2, multiplicities {2: 16, 3: 25, 6: 3}, dim D_0 in degrees 6, 7 modulo p: 0, 1
  G(6,1,3): {'defect 2 or 3, multiplicities <= 6': 108}
12 isomorphism classes of critical lattices (defect 2: 9, defect 3: 3)


==> anc/gst1718_computation/check/lambdaF/an1.out <==
b2 83 r_H [6, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] mult {2: 34, 3: 8, 4: 3, 5: 6}
blocks [[0, 1, 2, 7, 8], [0, 3, 4, 6, 9], [1, 3, 10], [2, 4, 10], [6, 8, 10], [7, 9, 10], [2, 6, 11], [3, 7, 11], [4, 8, 11], [1, 9, 11], [5, 6, 7, 12, 13], [10, 11, 13, 14], [0, 10, 12, 15], [5, 8, 9, 14, 15], [0, 5, 11, 16], [2, 3, 12, 14, 16], [1, 4, 13, 15, 16]]
required all zero: True
nondep identically zero: 0
bad factors: [(0, 1), (-1, 1), (-2, 1), (1, 1), (-2, 3), (-1, 3), (-1, 2), (1, -2, 2)]
realization_space status: family cost 1
t0 140891 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]
t0 596853 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]
t0 888598 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]
t0 841235 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]
t0 800875 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]
t0 66172 lattice ok True dim D0_k k=5..9: [0, 0, 0, 0, 3]


==> anc/gst1718_computation/check/lambdaF/an1.py <==
import sys, json, itertools, random
sys.path.insert(0, 'lib')
import flint
from t17lib import lat_from_g6, bits, popc
from realize import Matroid
from exact import det3, realization_space, family_nonfree, multirestriction_rows, bareiss_det, dependent_triples, cross
from arr import Arr, DA_dims
ZP = flint.fmpz_poly
rec = json.load(open('gtree/sym_nu4_b43_p7of8.final.json'))[0]
L = lat_from_g6(rec['g6'], 17)
print('b2', L.b2, 'r_H', L.h, 'mult', L.mult_hist())
print('blocks', L.blocklists())
M = Matroid(17, L.blocklists())
lines = [[ZP(c) for c in v] for v in rec['lines']]
# required dets
req = [det3(lines[b[0]], lines[b[1]], lines[x]) for b in L.blocklists() for x in b[2:]]
print('required all zero:', all(r.is_zero() for r in req))
dep = dependent_triples(M)
nondep = [det3(lines[i], lines[j], lines[k]) for (i, j, k) in itertools.combinations(range(17), 3) if (i, j, k) not in dep]
print('nondep identically zero:', sum(x.is_zero() for x in nondep))
bad = set()
for x in nondep:
    _, fs = x.factor()
    for f, e in fs:
        if f.degree() > 0: bad.add(tuple(int(c) for c in f.coeffs()))
print('bad factors:', sorted(bad, key=len))
# independent recomputation of the realization space from scratch
R = realization_space(M)
print('realization_space status:', R['status'], 'cost', R.get('cost'))
json.dump(dict(bad=sorted(bad)), open('check/lambdaF/bad.json','w'))
# numeric dims of D_0 at random t mod p
p = 1000003
target = frozenset(frozenset(s) for s in M.mps)
rnd = random.Random(1)
for trial in range(6):
    t0 = rnd.randrange(p)
    A = Arr([tuple(int(c(t0)) % p for c in v) for v in lines], p)
    ok = A.multipoints() == target
    dims = DA_dims(A, 9)
    d0 = [dims[k] - (k*(k+1)//2) for k in range(10)]
    print('t0', t0, 'lattice ok', ok, 'dim D0_k k=5..9:', d0[5:10])


==> anc/gst1718_computation/check/lambdaF/an3.out <==
seed 12345 lines with nonzero det [1, 2, 3, 4, 6, 7, 8, 9] deg 31 factors (f, mult, degenerate): [('x', 11, True), ('x + 1', 1, True), ('x + (-2)', 1, True), ('3*x + (-1)', 1, True), ('3*x + (-2)', 1, True), ('2*x^2 + (-2)*x + 1', 1, True), ('2*x + (-1)', 3, True), ('x + (-1)', 11, True)]
seed 777 lines with nonzero det [1, 2, 3, 4, 6, 7, 8, 9] deg 31 factors (f, mult, degenerate): [('x', 11, True), ('x + 1', 1, True), ('x + (-2)', 1, True), ('3*x + (-1)', 1, True), ('3*x + (-2)', 1, True), ('2*x^2 + (-2)*x + 1', 1, True), ('2*x + (-1)', 3, True), ('x + (-1)', 11, True)]
seed 4242 lines with nonzero det [1, 2, 3, 4, 6, 7, 8, 9] deg 31 factors (f, mult, degenerate): [('x', 11, True), ('x + 1', 1, True), ('x + (-2)', 1, True), ('3*x + (-1)', 1, True), ('3*x + (-2)', 1, True), ('2*x^2 + (-2)*x + 1', 1, True), ('2*x + (-1)', 3, True), ('x + (-1)', 11, True)]


==> anc/gst1718_computation/check/lambdaF/an3.py <==
import sys, json, random
sys.path.insert(0, 'lib')
import flint
from t17lib import lat_from_g6
from realize import Matroid
from exact import bareiss_det, cross
ZP = flint.fmpz_poly
rec = json.load(open('gtree/sym_nu4_b43_p7of8.final.json'))[0]
L = lat_from_g6(rec['g6'], 17); M = Matroid(17, L.blocklists())
lines = [[ZP(c) for c in v] for v in rec['lines']]
bad = [ZP(c) for c in json.load(open('check/lambdaF/bad.json'))['bad']]
def dot(a, b): return sum((a[i] * b[i] for i in range(3)), ZP([0]))
def mr_rows(h, e, U, Wv):
    groups = []
    for s in M.mps:
        if h in s: groups.append((min(x for x in s if x != h), len(s) - 1))
    inb = set(x for s in M.mps if h in s for x in s)
    groups += [(j, 1) for j in range(17) if j != h and j not in inb]
    rows = []
    for j, k in groups:
        q = cross(lines[h], lines[j]); s = dot(q, U); t = dot(q, Wv)
        for jj in range(k):
            row = [ZP([0])] * (2 * (e + 1))
            for l in range(e + 1):
                if e - l < jj: c = ZP([0])
                else:
                    ff = 1
                    for z in range(jj): ff *= (e - l - z)
                    c = ff * s ** (e - l - jj) * t ** (l + jj)
                row[l] = t * c; row[e + 1 + l] = -s * c
            rows.append(row)
    return rows, groups
for seed in (12345, 777, 4242):
    rnd = random.Random(seed)
    U = [ZP([rnd.randrange(-50, 50)]) for _ in range(3)]; Wv = [ZP([rnd.randrange(-50, 50)]) for _ in range(3)]
    UW = cross(U, Wv)
    Gs = None; nz = []
    for h in range(17):
        rows, groups = mr_rows(h, 7, U, Wv)
        D = bareiss_det(rows)
        if D.is_zero(): continue
        nz.append(h)
        N = D * dot(lines[h], UW)
        for j, k in groups: N = N * dot(cross(lines[h], lines[j]), Wv)
        Gs = N if Gs is None else Gs.gcd(N)
    _, facs = Gs.factor()
    res = [(str(f), e, any((b % f).is_zero() for b in bad)) for f, e in facs if f.degree() > 0]
    print('seed', seed, 'lines with nonzero det', nz, 'deg', Gs.degree(), 'factors (f, mult, degenerate):', res, flush=True)


==> anc/gst1718_computation/check/lambdaF/an4.out <==
p 10007 {'degenerate': 3, 'other lattice': 4, (0, 0): 10000} 115 s
p 10009 {'degenerate': 3, 'other lattice': 6, (0, 0): 10000} 110 s


==> anc/gst1718_computation/check/lambdaF/an4.py <==
import sys, json, time
sys.path.insert(0, 'lib')
import flint
from collections import Counter
from t17lib import lat_from_g6
from realize import Matroid
from arr import Arr, DA_matrix
ZP = flint.fmpz_poly
rec = json.load(open('gtree/sym_nu4_b43_p7of8.final.json'))[0]
L = lat_from_g6(rec['g6'], 17); M = Matroid(17, L.blocklists())
lines = [[ZP(c) for c in v] for v in rec['lines']]
target = frozenset(frozenset(s) for s in M.mps)
for p in (10007, 10009):
    cnt = Counter(); t1 = time.time()
    for t0 in range(p):
        try:
            A = Arr([tuple(int(c(t0)) % p for c in v) for v in lines], p)
        except ValueError:
            cnt['degenerate'] += 1; continue
        if A.multipoints() != target:
            cnt['other lattice'] += 1; continue
        d = []
        for k in (7, 8):
            Mx, mons = DA_matrix(A, k)
            d.append(3 * len(mons) - Mx.rank() - k * (k + 1) // 2)
        cnt[tuple(d)] += 1
    print('p', p, dict(cnt), round(time.time() - t1), 's', flush=True)


==> anc/gst1718_computation/check/lambdaF/bad.json <==
{"bad": [[-2, 1], [-2, 3], [-1, 1], [-1, 2], [-1, 3], [0, 1], [1, -2, 2], [1, 1]]}

==> anc/gst1718_computation/check/lambdaF/indep_13396.json <==
{"cls": 43, "root": 13396, "rmax": 8, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 422, "c1": 157, "c2": 157, "c3": 157, "c4": 157, "c5": 157, "r_lt_v0": 0, "gen": 157, "dedup": 46, "E": 23, "R": 15, "O": 8, "sdedup": 46, "sE": 23, "sR": 15, "sO": 8}, "14": {"parents": 8, "sets": 11082, "c1": 2197, "c2": 2197, "c3": 2197, "c4": 2197, "c5": 2197, "r_lt_v0": 0, "gen": 2197, "dedup": 1310, "E": 1174, "R": 110, "O": 26, "sdedup": 1310, "sE": 1174, "sR": 110, "sO": 26}, "15": {"parents": 26, "sets": 123689, "c1": 9248, "c2": 9248, "c3": 9248, "c4": 9248, "c5": 9248, "r_lt_v0": 0, "gen": 9248, "dedup": 5483, "E": 5340, "R": 124, "O": 19, "sdedup": 5483, "sE": 5340, "sR": 124, "sO": 19}, "16": {"parents": 19, "sets": 271724, "c1": 5240, "c2": 5240, "c3": 5240, "c4": 5240, "c5": 5240, "r_lt_v0": 0, "gen": 5240, "dedup": 2804, "E": 2775, "R": 26, "O": 3, "sdedup": 2804, "sE": 2775, "sR": 26, "sO": 3}, "17": {"parents": 3, "sets": 95656, "c1": 617, "c2": 617, "c3": 617, "c4": 617, "c5": 617, "r_lt_v0": 0, "gen": 617, "dedup": 258, "E": 252, "R": 5, "O": 1, "sdedup": 258, "sE": 252, "sR": 5, "sO": 1}}, "open16": [{"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14]], "vs": [8, 8, 8, 8], "strong": true, "canon": "`????????????????????E?_OD_BA_?t_h??QG??WO?@Q??CQ??CK??E_??Ac???a@C?AE?_?F?E??AIg???ak???"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15]], "vs": [8, 8, 8, 8], "strong": true, "canon": "`????????????????????C@O@aOoD??r`GG?IC??U??@c??CQ??CK??E_??Ac???a@C?AE?_?F?E??AIg???ak???"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15]], "vs": [8, 8, 8, 8], "strong": true, "canon": "`?????????????????????`KCF?@a_AT??k??T?A_G?D?_?`_??Og??@W???cO??Gc??B_@_?CoC_?AWo???t_???"}], "child17": [{"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [2, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????PGA?o@CO?M??KK?_Q_W?[?AH???d??G__?CAG???q??A?W??A@O???WOO??d@???K@I??@SC_??JI????dg????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [3, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????QGA?o@AO?M??KK?_Q_W?[?AH???d??G__?CAG???q??A?W??A@O???WOO??d@???K@I??@SC_??JI????dg????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [8, 13, 16], [9, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????aG?aOA?o?M?ACK?_Q_W?[?_P??OH??@O_??Gg??@I??@?W???EO??COOO??``???K@I??@KC_??QU????VO????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [8, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????_W?aOACO?M?ACK?_Q_W?[?_P??OH??@O_??Gg??@I??@?W???EO??COOO??``???K@I??@KC_??QU????VO????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [10, 12, 16], [1, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EI??oCAO?L?C@K?SC_W?[?@D???X??P?_?ACG???q??A?W??A@O???WOO??oI???GKI??@IA_??JI????dg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [10, 12, 16], [4, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EK??oCAO?L?C@K?SC_W?[?@D???X??P?_?ACG???q??A?W??A@O???WOO??oI???GKI??@IA_??JI????dg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [8, 12, 16], [9, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????_WACS?_OWA??ES?_JO?oU?BG??SG??A`??@O_??Ao???p????c_??COG_?@GGG??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [9, 12, 16], [8, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????_WACS?OOWA??ES?_JO?oU?BG??SG??H@???gO??Ao???p????c_??COG_??gOG??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [10, 12, 16], [4, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?p??o?Q_?QO?gCCA?_B?G?C@a?@_g??IL?@S???Co???oG???QO??A`????SO???AK???COH???OD@???R?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [10, 12, 16], [9, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@`??o?IO?gCCA?_B?G?A@a?@_g??IL?@c???Ao???gG???aO??AP????Oo???BC???C_H???OD@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [4, 7, 16], [10, 11, 14], [10, 12, 16], [8, 13, 16], [9, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?oC?o@C_?PO_OC@?O_B?G?C@a?@_g??HL?@S???Co??@O_??@__???PO???SG???AS???COH???OE@???R?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [4, 7, 16], [10, 11, 14], [10, 12, 16], [9, 13, 16], [8, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?oC?o@A_?QO_OC@?O_B?G?C@a?@_g??HL?@S???Co??@O_??@__???PO???SG???AS???COH???OE@???R?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [4, 5, 16], [10, 11, 14], [10, 12, 16], [1, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?p??o?Q_@AO?gCC?__B?G?C@a?@_g??IL?@S???Co???oG???QO??A`????SO???AK???COH???OD@???R?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [4, 5, 16], [10, 11, 14], [10, 12, 16], [9, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@`??o?IO?gCC?__B?G?A@a?@_g??IL?@c???Ao???gG???aO??AP????Oo???BC???C_H???OD@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [9, 12, 16], [1, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?P`??o@AO?gCCO?_B?G?A@a?@_g??IL?@c???Ao???gG???aO??AP????Oo???BC???C_H???OD@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [9, 12, 16], [4, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?P`??o?QO?gCCO?_B?G?A@a?@_g??IL?@c???Ao???gG???aO??AP????Oo???BC???C_H???OD@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [8, 12, 16], [1, 13, 16], [9, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oC?o@C_?POGAC?oA?P?A?A@a?@_g??DL??T???K_???Oo???aO???WO??@H????IC???C_H???OI@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [8, 12, 16], [9, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO@@_C?o?QOa?C@?O_B?G?A@a?@_g??HL?@c???Ao??@G_??@O_???`O???KG???CS???C_H???OE@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [9, 12, 16], [1, 13, 16], [8, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oC?o?c_?`OGACCO?_B?G?A@a?@_g??BL??S_??K_???Og???WO???a_??@G_???IO???C_H???OK@???T?C???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [9, 12, 16], [8, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?`_C?o?aOa?C@?O_B?G?A@a?@_g??HL?@c???Ao??@G_??@O_???`O???KG???CS???C_H???OE@???T?C???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [10, 11, 14], [8, 12, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????_W?cS?OOWA??ES?_JO?oU?QA??DA??@c??A`???IC???QO??@a???COG_??J?G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [8, 12, 16], [2, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@?W?cS?OOWA??ES?_JO?oU?QA??DA??IC??@O_??Cc???J???@a???COG_??K_G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13, 16], [5, 10, 16], [10, 11, 14], [8, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d??????????????????????@??g@CS_?OWA?C@W??qo?oU?IC??KO??H@???gO??BG??@O_???c_??COG_??J?G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13, 16], [5, 10, 16], [10, 11, 14], [8, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d??????????????????????@??gACS_?OWA?C@W??qo?oU?IC??KO??H@???gO??Ao??@O_???c_??COG_??K_G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [3, 8, 16], [10, 11, 14], [10, 12, 16], [4, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@a??o?QOE?OCG?_?PA?A@a?@_g??EL?@Q???QA???I_???W_???_o??@S????K_???C_H???OH@???CWC???w?o???Cd_???AEg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [3, 8, 16], [10, 11, 14], [10, 12, 16], [4, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@`??o?QOE?OCG?_?PA?A@a?@_g??EL?@Q???QA???I_???W_???_o??@S????K_???C_H???OH@???CWC???w?o???Cd_???AEg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [8, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@_C?o?QOE?OA?O_O_A?A@a?@_g??HL?AP???IC???J????WO???_o??@Q????L????C_H???OE@???CWC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [8, 13, 16], [3, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?p??o?S_C@O__C?oA?GAA?C@a?@_g??EL??Oo??DG???QO??@_O??@S???@P????R????COH???OH@???AWC???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [8, 13, 16], [0, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DOO@_C?o?IOE?O@?__O_A?A@a?@_g??EL?AOO??IO???IO???X????_o??@Q????L????C_H???OH@???CWC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [8, 13, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????O?p??o?S_A@O`?C?oA?GAA?C@a?@_g??EL??Oo??DG???QO??@_O??@S???@P????R????COH???OH@???AWC???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [6, 12, 16], [4, 13, 16], [0, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_C?o?IOa?C?oA??aA?A@a?@_g??HL??SO??QG???gO???Y????_o??@S????K_???C_H???OE@???CWC???w?o???Cd_???AEg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [6, 12, 16], [4, 13, 16], [2, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??p??o?S_A@Oa?C?oA??aA?A@a?@_g??HL??SO??IG??@GO???Y????_o??@Q????L????C_H???OE@???CWC???w?o???Gd_???@Eg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [7, 12, 16], [4, 13, 16], [0, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DQ?@_C?o?IOa?C?oA??aA?A@a?@_g??HL??SO??QG???gO???Y????_o??@S????K_???C_H???OE@???CWC???w?o???Cd_???AEg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 8, 16], [5, 10, 16], [10, 11, 14], [7, 12, 16], [4, 13, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??p??o?S_A@Oa?C?oA??aA?A@a?@_g??HL??SO??QG???gO???Y????_o??@S????K_???C_H???OE@???CWC???w?o???Cd_???AEg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [6, 12, 16], [8, 13, 16], [2, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oG?o?S_A@Oa?C?oA?CAA?A@a?@_g??EL?AOO??BG???IO??@Q????_o??@Q????L????C_H???OH@???CWC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [4, 7, 16], [5, 10, 16], [10, 11, 14], [6, 12, 16], [8, 13, 16], [3, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oC?o?S_C@Oa?C?oA?CAA?A@a?@_g??EL?AOO??BG???IO??@Q????_o??@Q????L????C_H???OH@???CWC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14, 16], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [10, 11, 14], [10, 12, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????GAG_C_Gc?AI?E?O?OH_?BD??WU?DO??AS???QO??AK??@OG??@__??AW????i????c@A??CK?_??[?[???HJ????Ot?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [6, 12, 16], [11, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????CWA@_@A_?K_CAa?QAOW?[??T??_`??G__??PG??@E???Ag??AAO??@_I??AGGO??GKI??@KC_??JQ????dW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [7, 12, 16], [11, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????CWA@_@A_?K_CAa?QAOW?[?AD??O`??O__??BG??@E???Ag??AAO??@_I??AGGO??GKI??@KC_??QY????VG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13, 16], [10, 11, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "O", "canon": "a???????????????????????_CY?J?@dO@JOD@??SG??D_??T??KG??CW??@GO??IC??B_A??Co@_?CKAO?@QW???RW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13, 16], [10, 11, 14], [9, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????O?gACSC?OWA?A@W??qo?oU?IO??BA??@Q??A_O??KC???S_???e???C_G_?@G_G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [10, 11, 14], [7, 12, 16], [4, 13, 16], [3, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oO?o@C_C@O_AC?C__B?G?C@a?@_g??DL??R???AE???SG??A__??AW????i????Cg???COH???OI@???KOC???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [10, 11, 14], [7, 12, 16], [11, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_G?oGAO_AC?oA??SA?C@a?@_g??BL??Q_??DA???Gg???c_??AS????o_???J????COH???OK@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [4, 7, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [2, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oG?oOC_A@O_AC@?__B?G?C@a?@_g??BL??P_??DA???HG??AS???@a????k????Cc???COH???OK@???SGC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [4, 7, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [3, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oC?oOC_C@O_AC@?__B?G?C@a?@_g??BL??P_??DA???HG??AS???@a????k????Cc???COH???OK@???SGC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13, 16], [4, 5, 16], [10, 11, 14], [9, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????O?gACSG?OWA?A@W??qo?oU?IO??BA??@Q??A_O??KC???S_???e???C_G_?@G_G??_WG??F?E???CT_???PT????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14], [9, 12, 16], [1, 13, 16], [3, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oO?o?S_C@O__C@?__B?G?C@a?@_g??BL??P_??DA???HG??AS???@a????k????Cc???COH???OK@???SGC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO@@_G?oGAOE?O@?__OOA?C@a?@_g??BL??Q_??DA???Gg???c_??AS????o_???J????COH???OK@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 9, 16], [3, 5, 16], [10, 11, 14], [7, 12, 16], [1, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_O?o?IOE?O?C__O_A?C@a?@_g??DL??R???AE???SG??@__??AS????k????Cg???COH???OI@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 9, 16], [3, 5, 16], [10, 11, 14], [7, 12, 16], [4, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_O?o?aOE?O?C__O_A?C@a?@_g??DL??R???AE???SG??@__??AS????k????Cg???COH???OI@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 9, 16], [4, 5, 16], [10, 11, 14], [7, 12, 16], [1, 13, 16], [3, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oO?o?S_C@O?cCC@?_B?G?C@a?@_g??DL??R???AE???SG??A__??AW????i????Cg???COH???OI@???KOC???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [2, 9, 16], [4, 5, 16], [10, 11, 14], [7, 12, 16], [11, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_G?oGAOE?O?C__OCA?C@a?@_g??DL??R???AE???SG??@__??AS????k????Cg???COH???OI@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [4, 7, 16], [10, 11, 14], [9, 12, 16], [1, 13, 16], [2, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oO?o?S_A@O`?C@?__B?G?C@a?@_g??BL??P_??DA???HG??AS???@a????k????Cc???COH???OK@???SGC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [4, 7, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [0, 14, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO@@_C?oGAOE?O@?__O_A?C@a?@_g??BL??Q_??DA???Gg???c_??AS????o_???J????COH???OK@???SOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [6, 12, 16], [9, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DP?@_O?o?IOE?O?C__OCA?C@a?@_g??KL??Q_??SA???Gg??@__??AS????k????Cg???COH???OB@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [6, 12, 16], [11, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??p??o?Q_GAO?cCC@?_B?G?C@a?@_g??KL??Q_??KA???Gg??A__??AW????i????Cg???COH???OB@???DOC???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [7, 12, 16], [9, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DQ?@_O?o?IOE?O?C__OCA?C@a?@_g??KL??Q_??SA???Gg??@__??AS????k????Cg???COH???OB@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [7, 12, 16], [11, 13, 16], [9, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??p??o?Q_GAO?cCC@?_B?G?C@a?@_g??KL??Q_??SA???Gg??@__??AS????k????Cg???COH???OB@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?P`??oGAOE?O?C__OCA?C@a?@_g??KL??Q_??SA???Gg??@__??AS????k????Cg???COH???OB@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?Pa??oGAOE?O?C__OCA?C@a?@_g??KL??Q_??SA???Gg??@__??AS????k????Cg???COH???OB@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [7, 12, 16], [8, 13, 16], [9, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oO?o?Q_?aOGCCCC?_B?G?C@a?@_g??IL??R???AE??@OG???c_??AS????o_???J????COH???OD@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [7, 12, 16], [9, 13, 16], [8, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oO?o?S_?`OGCCCC?_B?G?C@a?@_g??IL??R???AE??@OG???c_??AS????o_???J????COH???OD@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [8, 12, 16], [9, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO@@_O?o?IOE?O@?__OOA?C@a?@_g??IL??R???AE??@OG???c_??AS????o_???J????COH???OD@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [8, 12, 16], [11, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?q??o?Q_GAO__C@?__B?G?C@a?@_g??EL??R???SA???GW??AS???@a????k????Cc???COH???OH@???DGC???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [9, 12, 16], [8, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????DO?P_O?o?aOE?O@?__OOA?C@a?@_g??IL??R???AE??@OG???c_??AS????o_???J????COH???OD@???DOC???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [9, 12, 16], [11, 13, 16], [8, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?q??oOC_?POGAC?oA?OOA?C@a?@_g??DL??P_??KC???k????cO??Aa????HG???Q_???COH???OI@???DGC???w?o???C[_???AGw????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15, 16], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 14], [11, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????OASO?_oA?COO?aC?OL??BP??W]?DO??AS???QO??AK??@OG??@__??AW????i????c@A??CK@???[?W???HJ????Ot?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [11, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EQ?@_O?oO@OE?_@@?_OAA??oC?@AC?@?k??AQO??Ki??Gg???Q_??@W???@I????KO???A_O???AS????DC????c@A???OoC???F?E????Gf????@Dc?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [10, 11, 14, 16], [6, 12, 16], [4, 13, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??p??oAA_CGO?cCC@?_A?k??EQ?E?c??KT??Y???CS??@GG???`O??@O_???I_???S_???@g????P?`???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [10, 11, 14, 16], [7, 12, 16], [4, 13, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "R", "canon": "g??????????????????????@??p??oAA_CGO?cCC@?_A?k??EQ?E?c??KT??Y???CS???gG???`O??AO_???I_???T????@c????P?`???`_G???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [2, 9, 16], [4, 7, 16], [10, 11, 14, 16], [6, 12, 16], [8, 13, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?q??oCA___O_AC?G__A?k??SQ?E?c??DT?@Q???L????I_???`_???WO??@GO???CQ???Ac????P?`???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [4, 7, 16], [10, 11, 14, 16], [6, 12, 16], [9, 13, 16], [2, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?q??oGA__OO_AC?D?_A?k??WQ?E?c??BT?@P???L????KG???`O???S_???PO???QO???Ac????P?`???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 5, 16], [3, 8, 16], [4, 7, 16], [10, 11, 14], [10, 12, 16], [9, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EOO@__?oC@O?oC@@?_O@A?OCC?E?_?A?k??AQO??Ki??I_??Ac???@Q????s????QA????W_???AD????CS????a@A???OoC???F?E????Gf????@Dc?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 5, 16], [3, 8, 16], [10, 11, 14, 16], [9, 12, 16], [4, 13, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oG?oAA_A_O_AC@?__A?k??IQ?E?c??IT??U???K_???gG???aO???`_??@G_???BC???Ag????P?`???`_G???w?o???GR_???@JG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14, 16], [8, 12, 16], [9, 13, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "R", "canon": "g???????????????????????@?oG?oCA`?GOGCCC@?_A?k??WQ?E?c??BT??S_??S_???KG???`O??AQ????g_???CS???@g????P?`???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 5, 16], [4, 7, 16], [10, 11, 14, 16], [9, 12, 16], [8, 13, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?oG?oCA___O_ACA?__A?k??QQ?E?c??ET??T???S_???Og???W_??AOO???h????L?????a_???P?`???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 9, 16], [3, 5, 16], [10, 11, 14, 16], [8, 12, 16], [4, 13, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??oG?o?a_A_O_AC@A?_A?k??IQ?E?c??IT?Ac???Ao???g_???`_??@g???@GG???CQ????W_???P?`???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 14], [7, 12, 16], [4, 13, 16], [0, 14, 16], [11, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EO_@a??o@@O@AC?oC?P?A?GGC??cC?@?k???qO??Wi??HO???i????PO??@OG???Q_???@W????EA????Cg????c@A???OoC???F?E????Gr????@Cs?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 6, 16], [2, 3, 12, 13], [2, 9, 16], [4, 7, 16], [5, 10, 16], [10, 11, 14], [8, 12, 16], [11, 13, 16], [0, 14, 16], [3, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EO?`_C?oO@OE?_CO?_G@A?GGC?@OC?@?k??AaO??Ii??H_???Oo??AS????k????SO???@__???A`????Cg????c@A???OoC???F?E????Gr????@Cs?????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [1, 13, 16], [9, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@?W?aO@COOI??BS?@`_W?[?@D???X??P?_?ACG???q??A?W??A@O???WOO??d@???K@I??@SC_??JI????dg????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [4, 13, 16], [9, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@?W?cO@AOOI??BS?@`_W?[?@D???X??P?_?ACG???q??A?W??A@O???WOO??d@???K@I??@SC_??JI????dg????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [8, 13, 16], [9, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@?W@CO?aOOI??BS?O`_W?[?AH??O`??O__??Ag??@I???BG??A?o??COOO??``???K@I??@KC_??QU????VO????"}, {"blocks": [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [9, 13, 16], [8, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@?W@CO?aOOI??BS?O`_W?[??L??_`??G__??QG??@I???BG??A?o??COOO??``???K@I??@KC_??JS????dS????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [10, 11, 14, 15], [8, 12, 16], [9, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?g?P_GDA?O_A@W??sOB?Q??WU?KG??@E???cO??AQ??@I???@W????g_??AOCG??SOG??CK?_??[?W???PJ????Gt?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [10, 11, 14, 15], [9, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?g?P_GDA?O_A@W??sOB?Q??WU?KG??@E???gO??AQ??@K???@S????c_??AOCG??SOG??CK?_??[?W???Oj????HT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [8, 12, 16], [9, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?g?`_GDA?G_A@W??sOB?Q??WU?KG??@E???cO??AQ??@I???@W????g_??AOCG??SOG??CK?_??[?W???PJ????Gt?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [9, 12, 16], [8, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?g?`_GDA?G_A@W??sOB?Q??WU?KG??@E???gO??AQ??@K???@S????c_??AOCG??SOG??CK?_??[?W???Oj????HT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [10, 12, 16], [4, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Co_?o?Q_AAOC@OC?__?gA??Ea?E?g??KL?AQ???CS???KG???`O???S_??@Q????L????COGO??DCA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [10, 12, 16], [4, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?X?@OAAOCAGA@O?D?OOA@??Sc?E?g??DM?AS???Co???o_???P_??@W????HG???DC???C_G_??I@@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [10, 12, 16], [9, 13, 16], [0, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_O@O?P_CA_A@_?D@?OAC??EQ?E?S??KR?@`???AK???QG???QO??AS????k????DC???C_GO??IGC???`_C???w?o???Gd_???@Eg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Co_?oGA_AAOC@OC@?_GGA??Wa?E?g??BL??Y???CS??@GG???`O???T???@Q????L????COGO??DAA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [9, 13, 16], [8, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Co_?oCA_CAOC@OC@?_GGA??Wa?E?g??BL??Y???CS??@GG???`O???T???@Q????L????COGO??DAA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [9, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?W?POCAOCAGA@OC@?OCG@??Qc?E?g??EM?AS???Co???HO???PO???gO???o_???J????C_G_??IA@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [9, 13, 16], [8, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?W?POCAOCAGA@OC?_OGC@??Ic?E?g??IM??cO??Q_???H_???Oo??A__???k????DG???C_G_??EG@???`_G???w?o???CU_???AIW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [4, 5, 16], [10, 11, 14, 15], [10, 12, 16], [1, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Co_?o?a_AAOC@OC?O_?gA??Ea?E?g??KL?AQ???CS???KG???`O???S_??@Q????L????COGO??DCA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [4, 5, 16], [10, 11, 14, 15], [10, 12, 16], [1, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?X?@O?aOCAGA@O?D?OOG@??Sc?E?g??DM?AS???Co???o_???P_??@W????HG???DC???C_G_??I@@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [4, 5, 16], [10, 11, 14, 15], [10, 12, 16], [9, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_O@O?`_CA_A@_?D@?O@C??EQ?E?S??KR?@`???AK???QG???QO??AS????k????DC???C_GO??IGC???`_C???w?o???Gd_???@Eg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [1, 13, 16], [9, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?W?PO?aOCAGC@O?E?OQ?@??Ec?E?g??KM??SO??S_???h????a_???`O???KO???L????COG_??HC@???`_G???w?o???CU_???AIW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [9, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?W?POAAOCAGC@O?D?OQ?@??Qc?E?g??EM??U???S_???PO???`O???WO???g_???L????COG_??HA@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [9, 12, 16], [1, 13, 16], [0, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_A@O?P_CA_C@_?C`?Q?C?@AQ?E?S??ER??SO??CI??@GO???g_???Y???@P????K_???COGO??DCC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [9, 12, 16], [4, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@O?P_CA_C@_C_@??KC?@AQ?E?S??ER??SO??CI???SO??@P????Y???@P????K_???COGO??HAC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [8, 12, 16], [1, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoG?o@A_AAOC@OC_?_GGA??Wa?E?g??BL??Y???CS??@GG???`O???T???@Q????L????COGO??DAA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [8, 12, 16], [9, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@O?`_CA_A@_@?P?P?C??EQ?E?S??KR?@`???AK???QG???QO??AS????k????DC???C_GO??IGC???`_C???w?o???Gd_???@Eg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [8, 12, 16], [9, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????OW?POGAOAAGC@OA@?OQ?@??Ic?E?g??WM?AS???Ca???Go???b????WO??@S????KC???COG_??DG@???`CG???w?o???Cs_???AAw????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [9, 12, 16], [1, 13, 16], [8, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?o@A_CAOC@OC_?_GGA??Wa?E?g??BL??Y???CS??@GG???`O???T???@Q????L????COGO??DAA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [9, 12, 16], [8, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@O?`_CA_A@_@?P?P?C??EQ?E?S??KR?@`???AK???SG???QO??AW????i????Cc???C_GO??IGC???`_C???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [9, 12, 16], [8, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????OW?POGAOAAGC@OA@?OQ?@??Ic?E?g??WM?AS???Ca???K_???b????Oo??@OO???L????COG_??DG@???`CG???w?o???CU_???AIW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [10, 11, 14, 15], [6, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????_?g?P_GDA@?_A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [10, 11, 14, 15], [7, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e??????????????????????@??g?P_GDA@?_A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [10, 11, 14, 15], [8, 12, 16], [3, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????@?g?`_GDA?__C@W??sOB?Q?@GU?QG??AE???gO??J????HO??Aa???@c???AGCG??AaG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [6, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????_?g?P_GDA?__A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e??????????????????????@??g?P_GDA?__A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [8, 12, 16], [2, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?g?P_GDA?__C@W??sOB?Q?@GU?QG??AE???SO??DA???k???Aa???@c???AGCG??ASG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [6, 12, 16], [8, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????_?i?@_GDA?G_A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [7, 12, 16], [8, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e??????????????????????@??h?@_GDA?G_A@W??sOB?Q??WU?DA??@H???P_??SG??@I???@a???@W???AOCG??CcG??CK?_??[?W???Gj????PT?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [8, 12, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?h?@_GDA?G_C@W??sOB?Q?@GU?QG??AE???SO??DA???k???Aa???@c???AGCG??ASG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [8, 12, 16], [2, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????A?i?@_GDA?G_C@W??sOB?Q?@GU?QG??AE???SO??DA???k???Aa???@c???AGCG??ASG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [8, 12, 16], [3, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????@?i?@_GDA?O_C@W??sOB?Q?@GU?QG??AE???gO??J????HO??Aa???@c???AGCG??AaG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 5, 16], [10, 11, 14, 15], [8, 12, 16], [3, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e???????????????????????@?h?@_GDA?O_C@W??sOB?Q?@GU?QG??AE???gO??J????HO??Aa???@c???AGCG??AaG??CE?_??[?W???GZ????Pd?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [3, 8, 16], [10, 11, 14, 15], [10, 12, 16], [4, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D__@Q?@_CA_C@_C?`??KC?@AQ?E?S??ER??`O??QC???SO??@P????Y???@P????K_???COGO??@PC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [3, 8, 16], [10, 11, 14, 15], [10, 12, 16], [4, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D__@P?@_CA_C@_C?`??KC?@AQ?E?S??ER??`O??QC???SO??@P????Y???@P????K_???COGO??@PC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_O@P?@_CA_A@_A?P?OGC??EQ?E?S??KR??gO??AQ???Go??A`???AS????p????J????C_GO??AQC???`_C???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Co_?o?S_C@OC@OC?__GGA??Wa?E?g??BL??Y???CS??@GG???`O??@O_??@Q????L????COGO??@SA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [3, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?X?@OGAO@AGA@OA?OOOC@??Ec?E?g??KM??Q_??SO???SG???PO??AS????o_???J????C_G_??AQ@???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_O@P?@_CA_A@_A?P?OCC??EQ?E?S??KR??gO??AQ???Go??A`???AS????p????J????C_GO??AQC???`_C???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoO?oGA_?aOA@OC?O_GGA??Sa?E?g??DL??R???DO???GW??A_O??AS????k????KG???C_GO??AQA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [8, 13, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????G?X?@OCAO@AGA@OC?_OGC@??Ic?E?g??IM?@a???AW???GW??A__??AW????i????Cg???C_G_??A`@???`_G???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [6, 12, 16], [4, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Da?@P?@_CA_C@_C_@??KC?@AQ?E?S??ER??`O??QC???SO??@P????Y???@P????K_???COGO??@PC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [6, 12, 16], [4, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??o?Q_?aOA@OCO?_?gA??Ea?E?g??KL??Q_??SO???Gg???gO??AS????k????KG???C_GO??AQA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [6, 12, 16], [4, 13, 16], [2, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??X?@O@AO@AGC@O?C_OQ?@??Ic?E?g??IM?AQ???CW???OW??@O_???T???@Q????L????COG_??@`@???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D`?@Q?@_CA_C@_C_@??KC?@AQ?E?S??ER??`O??QC???SO??@P????Y???@P????K_???COGO??@PC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cq??o?Q_?aOA@OCO?_?gA??Ea?E?g??KL??Q_??SO???Gg???gO??AS????k????KG???C_GO??AQA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?Y?@O@AO@AGC@O?C_OQ?@??Ic?E?g??IM?AQ???CW???OW??@O_???T???@Q????L????COG_??@`@???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [6, 12, 16], [8, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??oGA_?aOA@OCO?_GGA??Sa?E?g??DL??R???DO???GW??A_O??AS????k????KG???C_GO??AQA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11, 16], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [6, 12, 16], [8, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??o?S_C@OC@OC_?_GGA??Wa?E?g??BL??Y???CS??@GG???`O??@O_??@Q????L????COGO??@SA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [6, 12, 16], [1, 13, 16], [0, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????O?W?`_@A_OH??Ba?P@OW?[?_D???h??GG_??WG??@E???BG??A@O??@_H??AGGO??GSQ??@KC_??JQ????dW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [6, 12, 16], [1, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d??????????????????????@??W?`_@A_OH??Ba?P@OW?[?_D???h??GG_??WG??@E???BG??A@O??@_H??AGGO??GSQ??@KC_??JQ????dW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [7, 12, 16], [1, 13, 16], [0, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????O?W?`_@A_OH??Ba?P@OW?[?OD??A`??OG_??HG??@E???BG??A@O??@_H??AGGO??GSQ??@KC_??QU????VO????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15], [7, 12, 16], [1, 13, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d??????????????????????@??W?`_@A_OH??Ba?P@OW?[?OD??A`??OG_??HG??@E???BG??A@O??@_H??AGGO??GSQ??@KC_??QU????VO????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [11, 13, 16], [0, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????OAI?AS??pO?OAAA?GGO?@w?c?W??ok?AO_??aO??EG???SO??C@G??C?o??AI????`O???F?C???CED???J?S???QT????Gt?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [11, 13, 16], [2, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????OAGCAS??pO?O@GA?OOO?DW?c?W??ck?AS???i???E@???OW??CS???CG_??A?c???_Q???F?C???CGd???J?S???Pb????HM?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [2, 5, 16], [10, 11, 14, 15], [9, 13, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????CoCD?_KAC?_E?S?@RO?aR?R???Aa??DA???R???DG???OW??@c???COGO?@P?_??_oC??F?E???Ch_???Ol????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [2, 5, 16], [10, 11, 14, 15], [9, 13, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@@`?@__IAC?_E?c?@TO?aJ?R???AQ??DA???T???DG???OW??@a???COGO?@Q?_??_oC??F?E???Cp_???O\\????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [9, 13, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????CoCD?_KAC?_E?S?@RO?aR?R???AQ??DA???T???DG???OW??Ac???COGO??p?_??_oC??F?E???Cp_???O\\????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [9, 13, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d???????????????????????@@`?@__IAC?_E?c?@TO?aJ?J???Aa??HA???R???DG???OW??@a???COGO?@Q?_??_oC??F?E???Gh_???Gl????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??o?a_?aOA@OC?O_?gA??Ea?E?g??KL??Q_??SO???Gg???gO???c_???k????KG???C_GO??HOA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [0, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D`?@O?P_OA_A@_?E@?OAC??EQ?E?S??KR?@S???Cc???SG???QO??Aa????o_???AK???C_GO??H_C???`_C???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [3, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?W?PO_AO@AGA@O?C_OOC@??Ic?E?g??IM??R???KO???i????d????Oo??@OO???DA???C_G_??H_@???`_G???w?o???GX_???@Hg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?o_A_?aOA@OC?__GGA??Sa?E?g??DL??R???DO???GW??A_O???c_??@I????KG???C_GO??D_A???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?o?S_O@OA@OC@?_GGA??Wa?E?g??BL??Q_??DO???Gg??A_O??AS????oO???Cg???C_GO??D_A???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [1, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?o?S_?`OA@OC?__GGA??Wa?E?g??BL??Q_??DO???Gg??A_O??@__??@I????Cg???C_GO??D_A???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@O?`_OA_A@_@?P?OGC??EQ?E?S??KR?@S???Cc???SG???QO??Aa????o_???AK???C_GO??H_C???`_C???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????OW?POOAOAAGC@OA@?OOG@??Ic?E?g??WM?AS???Ca???K_???b???@Q????GW???SC???COG_??E_@???`CG???w?o???CU_???AIW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 9, 16], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [1, 13, 16], [0, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Da?@O?P_CA_C@_C?`??KC?@AQ?E?S??ER??SO??CI??@GO???g_??@P????L????SO???COGO??EOC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 9, 16], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [4, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D`?@O?P_CA_C@_?C`?OCC?@AQ?E?S??ER??SO??CI??@GO???g_??@P????L????K_???COGO??IGC???_oC???w?o???CJ_???ALG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 9, 16], [4, 5, 16], [10, 11, 14, 15], [7, 12, 16], [1, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??o?Q_?aOA@OC?__?gA??Ea?E?g??KL??Q_??SO???Gg???gO???c_???k????KG???C_GO??HOA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 9, 16], [4, 5, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D`?@O?`_OA_A@_?E@?O@C??EQ?E?S??KR?@S???Cc???SG???QO??Aa????o_???AK???C_GO??H_C???`_C???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [2, 9, 16], [4, 5, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?W?POOAO@AGC@OC?_O?S@??Ec?E?g??KM?@Q???CQ???KO???`_??AP????IG???K_???COG_??I_@???`_G???w?o???GY_???@HW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [1, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?o?a_?aOA@OC?O_GGA??Sa?E?g??DL??R???DO???GW??A_O???c_??@I????KG???C_GO??D_A???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [0, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@O?`_OA_A@_@?P?OCC??EQ?E?S??KR?@S???Cc???SG???QO??Aa????o_???AK???C_GO??H_C???`_C???w?o???GT_???@Ig????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [3, 5, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [2, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????OW?PO_AOAAGA@O@@?OOG@??Ic?E?g??WM??T???S_???gO??@a????h????HG???CE???C_G_??H_@???`CG???w?o???Cp_???ABg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [6, 12, 16], [9, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Da?@P?@_CA_C@_C?P??SC??EQ?E?S??KR??`O??BA???s???@P???Ac???@H????Ac???COGO??AIC???`_C???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [6, 12, 16], [11, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??oOA_AAOC@OC@?_?gA??Ia?E?g??IL?AQ???CW???KG??@O_???T???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [6, 12, 16], [11, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??X?@O_AOCAGA@O?E?OOA@??Kc?E?g??HM??d???Q_???k???@a????g_??@OG???AS???C_G_??@D@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [7, 12, 16], [9, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D`?@Q?@_CA_C@_C?P??SC??EQ?E?S??KR??`O??BA???s???@P???Ac???@H????Ac???COGO??AIC???`_C???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cq??oOA_AAOC@OC@?_?gA??Ia?E?g??IL?AQ???CW???KG??@O_???T???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [9, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????_?Y?@O_AOCAGA@O?E?OOA@??Kc?E?g??HM??d???Q_???k???@a????g_??@OG???AS???C_G_??@D@???`_G???w?o???CR_???AJG????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_G@Q?@_OA_A@_C?P??SC??EQ?E?S??KR??PO??DA??@I????c_??@`???@P????J????C_GO??@IC???`_C???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_G@P?@_OA_A@_C?P??SC??EQ?E?S??KR??PO??DA??@I????c_??@`???@P????J????C_GO??@IC???`_C???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [8, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??oCA_CAOC@OC@?_GGA??Sa?E?g??DL??Y???CW??@GG???S_??@P???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [9, 13, 16], [8, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????Cp??oGA_AAOC@OC@?_GGA??Sa?E?g??DL??Y???CW??@GG???S_??@P???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [8, 12, 16], [9, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@P?@_CA_C@_A?P?OCC??EQ?E?S??KR??`O??BA???s???@P???Ac???@H????Ac???COGO??AIC???`_C???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [8, 12, 16], [11, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoC?oOA_CAOC@OC@?_GGA??Sa?E?g??DL??Y???CW??@GG???S_??@P???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [8, 12, 16], [11, 13, 16], [9, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????GX?@OOAOCAGC@OC@?OGO@??cc?E?g??KM??[???QO???GW??@P???@g???@OG???Cg???COG_??AI@???`AG???w?o???Ge_???@EW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [9, 12, 16], [8, 13, 16], [0, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????D_C@P?@_CA_C@_A?P?OCC??EQ?E?S??KR??`O??Aa???q???@P???Ag???@H????BC???COGO??AIC???`_C???w?o???Ch_???ADg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [8, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????CoG?oOA_AAOC@OC@?_GGA??Sa?E?g??DL??Y???CW??@GG???S_??@P???@Q????L????COGO??ABA???`_G???w?o???CX_???AHg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [3, 5, 16], [10, 11, 14, 15], [9, 12, 16], [11, 13, 16], [8, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????GX?@OOAOCAGC@OCC?OGC@??Wc?E?g??QM??Y???QC???Gg??@S???Ag????oG???Cg???COG_??AI@???`AG???w?o???Ce_???AEW????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [4, 7, 16], [10, 11, 14, 15], [8, 12, 16], [3, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??gC?o?cO`?G@AAC@?OA?h?E?g??Wc??BM?@O_??L???@GG???aO???X????J????S_????`_???P?a???`_G???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [4, 7, 16], [10, 11, 14, 15], [9, 12, 16], [2, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g??????????????????????@??g?SOG?o`?G_GA?C_OA?h?E?g??Wc??BM?@O_??L???@GG???aO???X????J????S_????`_???P?a???`_G???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 5, 16], [3, 8, 16], [10, 11, 14, 15], [7, 12, 16], [9, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?h??oGCP?_G_AA?C_OA?h?E?g??Wc??BM??X???CK??@GG???aO??@O_???J????S_???@g????P?a???`_G???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 16], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 5, 16], [10, 11, 14, 15], [7, 12, 16], [8, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g???????????????????????@?h??oCCP?_G@AAC?_OA?h?E?g??Wc??BM??X???CK??@GG???aO??@O_???J????S_???@g????P?a???`_G???w?o???CT_???AIg????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [11, 13, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f????????????????????????Co_A_OIAG?O@CC?CO_B?S??EY??We?@H???P_??R????i???A_O??@__???T????Cg???C_GO??OoC???w?o???HJ????GY_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [11, 13, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f??????????????????????@??o_A_OIAG?O@AC?C__B?S??EY??We?@H???P_??R????i???A__??@_O???R????DG???C_GO??OoC???w?o???Oj????Ci_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [11, 13, 16], [0, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EI?@OOAOO?WC@O@A?O?`@?_GA??cA?B?S??BC_??E[??gO??@g???AOO???PG???BG????U????IO????CK????a@C???OoC???F?E????Gj????@DS?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [10, 11, 14, 15, 16], [6, 12, 16], [4, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????_?W?QOOIA?OG@GA?E?O?BQ?E?i??W[?@I???g_??AI???o_??AW???@S???@P????Ca???C_G_??OoC???w?o???Ol????Ch_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [10, 11, 14, 15, 16], [7, 12, 16], [4, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "R", "canon": "f???????????????????????_?W?QOOIA?OG@GA?E?O?BQ?E?i??W[?@I???g_??AI??@O_??AS???@W????p????Ca???C_G_??OoC???w?o???Gl????Gh_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [2, 9, 16], [4, 7, 16], [10, 11, 14, 15, 16], [6, 12, 16], [8, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????_?WCAOOI?D?GOAAC?_O?BQ?E?i??W[?H_???QO??I_???Go???g_???cO??@O_???KO???C_G_??OoC???w?o???HJ????GY_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 5, 16], [2, 3, 12, 13, 15], [3, 8, 16], [4, 7, 16], [10, 11, 14, 15, 16], [6, 12, 16], [9, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????_?WCAOOI?D?G_AAA?_O?BQ?E?i??W[?D_???QO??Q_???Go???g_???cO??@P????KG???C_G_??OoC???w?o???PJ????CY_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 5, 16], [3, 8, 16], [4, 7, 16], [10, 11, 14, 15], [10, 12, 16], [11, 13, 16], [9, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????CgCCOOAOO?WC@O?GOOOA@?OGA?GOA?B?S??BC_??E[??J???Ac???AOO???PG???IC????X????E_????CK????a@C???OoC???F?E????Gj????@DS?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 5, 16], [3, 8, 16], [10, 11, 14, 15, 16], [9, 12, 16], [4, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????A?W?QOOI@?OG_GA?I?O?BQ?E?i??W[?@I???c_??AI??@O_??AW???@S????p????DA???C_G_??OoC???w?o???HL????GX_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15, 16], [8, 12, 16], [9, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "R", "canon": "f???????????????????????A@GG?oOIA@?GOAA@?_O?BQ?E?i??W[?@H???P_??Q_???k???A`???@a????QO???DA???C_G_??OoC???w?o???Gj????Gi_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 5, 16], [4, 7, 16], [10, 11, 14, 15, 16], [9, 12, 16], [8, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????A@GG?oOIA?_GOAA@?_O?BQ?E?i??W[?@H???P_??Q_???k???A`???@a????QO???DA???C_G_??OoC???w?o???Gj????Gi_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 5, 16], [10, 11, 14, 15, 16], [8, 12, 16], [4, 13, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????A?W?QOOI@?OG@GACA?O?BQ?E?i??W[?@I???g_??AI??@O_??AS???@W????p????Ca???C_G_??OoC???w?o???Gl????Gh_????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 14, 15], [7, 12, 16], [11, 13, 16], [0, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EGA@OOAO_?WC@OA@?O?`@?c?A??cA?B?S??BC_??E[??K_???`_??AOO???PG???IC????U????IO????L?????a@C???OoC???F?E????Gj????@DS?????"}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [1, 6, 16], [2, 3, 12, 13, 15], [2, 9, 16], [4, 7, 16], [5, 10, 16], [10, 11, 14, 15], [8, 12, 16], [11, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????Cg?SOOAOA?WC@OA@?O?a@?c?A?GOA?B?S??BC_??E[?@GG???aO???`_???I_???IC???Ag????EO????BO????a@C???OoC???F?E????HJ????@BS?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [2, 13, 16], [3, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????_W?`O?IO?IG?oK?IE??DK??Dc?WO???M???AW??O`???aG???d????S_???X?G??`_A??D_A_??X?S???JH????TE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [3, 13, 16], [2, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????PG@?o?KO?Gg?oK?IE??BQ??HW?WO???M???AW??G`??@AG???c_???T????X?G??`_A??DOA_??Y?S???RD????LI?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [4, 12, 16], [3, 13, 16], [2, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????aG?aO?HO?GW?oK?IE??DK??Dc?WO???M???AW??O`???aG???d????S_???X?G??`_A??D_A_??X?S???JH????TE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [3, 13, 16], [6, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????GW?IO?`O?aGAOK?aE??Oq?@AW??R??GI??@B???CH???QO??@_O??Ag????F?G??e?A??C@a_??[?S???JD????Qi?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [3, 13, 16], [7, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????GW?IO?cO?_gAOK?aE??Oq?@AW??R??GI??@B???CH???QO??@_O??Ag????F?G??e?A??C@a_??[?S???JD????Qi?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [8, 13, 16], [3, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????Cg?Oo@CO?PGAOK?aE??_q??aW??R???M??BA???DG???QO??A_G??@_O???F?G??e?A??E@A_??SAS???Ih????RE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [8, 13, 16], [3, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????Cg?Oo@AO?QGAOK?aE??_q??aW??R??CK??AA_??DC???Og??@_G??Ac????F?G??e?A??D?a_??WCS???Al????ZA?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [1, 12, 16], [9, 13, 16], [3, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????Cg?Oo@CO?PGAOK?aE??_i??ag??R???M??BA???CI???OS??@g???Ac????F?G??e?A??E@B???SAQ???Ih????RE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [8, 12, 16], [3, 13, 16], [6, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????DG?SO@@O?OWAOK?aE??_q??aW??R???M??BA???DG???QO??A_G??@_O???F?G??e?A??E@A_??SAS???Ih????RE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [8, 12, 16], [3, 13, 16], [7, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????DG@?o?`O?IGAOK?aE??_q??aW??R??CK??AA_??DC???Og??@_G??Ac????F?G??e?A??D?a_??WCS???Al????ZA?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15], [9, 12, 16], [3, 13, 16], [7, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "e????????????????????????EG?QO@?o?OgAOK?aE??_i??ag??R???M??BA???CI???OS??@g???Ac????F?G??e?A??E@B???SAQ???Ih????RE?????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [4, 12, 16], [8, 13, 16], [3, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????IG?K_?e??a_A__?IC?E?K?S?E??PQ??PE?@?g??GI???h???@K????p????SO???C`????aO???[?O???aCI???`GS???H`_???AF_????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [8, 12, 16], [3, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?U?@CO?QOA__?IC?E?K?S?E??PQ??PE?@?g??GI???h???@K????p????SO???C`????aO???[?O???aCI???`GS???H`_???AF_????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [4, 12, 16], [9, 13, 16], [2, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?SO?d??b?A__?IC?E?K?S?E??`I??HI?@OO??H@???`_??@C_???w????OK???CK????e????[?O???aGK???`CQ???HI_???ALO????"}, {"blocks": [[0, 5, 11, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [9, 12, 16], [2, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??T?@CO?QOA__?IC?E?K?S?E??`I??HI?@OO??H@???`_??@C_???w????OK???CK????e????[?O???aGK???`CQ???HI_???ALO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14, 16], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [10, 11, 13, 15], [3, 13, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EO?SODC?_Go?`QC_?oA_[?EO??SC??E?_??cO??a_??AC_??C?g??CAO??B_A???OWI???Pa_??Cy????RB????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14, 16], [1, 4, 13, 14], [2, 3, 12, 15], [4, 5, 16], [10, 11, 13, 15], [3, 13, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EG?S_Cc?ACoOAQC_?oAG[?KG??S_??B_???_W??_S??AA_??COG??CGO??B_A???AKI??@Ga_??Gk_???Iq????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [3, 5, 16], [10, 11, 13, 15], [8, 12, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EG?S_cC?@CoGOQC_?o?a[?DO??M???OI???R???G`??@@G??@?o??@H???B_A????iI??ASA_??IE_???bB????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [3, 5, 16], [10, 11, 13, 15], [8, 12, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????IG?K_cC?H?oGOQC_?o?c[?DO??KA??OK???Ao??OP???_c??@G_??@S???B_A????dI??ACQ_??JE????bB????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [3, 5, 16], [10, 11, 13, 15], [9, 12, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EO?SOaC?_`G?IKC_?o?Q[?Cg??M???CO_??PG??_K???cO??@AO??AH???B_A???@PI??AQA_??IB_???ba????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [3, 5, 16], [10, 11, 13, 15], [9, 12, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "d????????????????????????EO?SOaC?_`GAGKC_?o?a[?KA??DG???D_?@GG??Gc??A?o??AD???@Q???B_A????pI??AAQ_??JA_???ba????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [4, 12, 16], [9, 13, 16], [7, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?e??SO?aO@O_?SC??Oi?OOI?K?Q?A@E?A_G??H@???aO???`_??Cg????`_???IA????e????[?O???BCE???aGW???OJ_???ALO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [9, 12, 16], [0, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EG?d?@C_?J?@O_?SC??Oi?OOI?K?Q?A@E?A_G??H@???aO???`_??Cg????`_???IA????e????[?O???BCE???aGW???OJ_???ALO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [4, 7, 16], [10, 11, 13, 15], [8, 12, 16], [9, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?e??SO?a_@O_?SC?G?d?K?Q?CAK??WI?@GG??C`???aO???g_??C`???@P????GW???@OO???[?O???AKE???b?W???OJ_???ALO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [4, 7, 16], [10, 11, 13, 15], [9, 12, 16], [8, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?d??SO?b?@O_?SC?G?d?K?Q?CAK??WI?@GG??C`???aO???g_??C`???@P????GW???@OO???[?O???AKE???b?W???OJ_???ALO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [4, 5, 16], [10, 11, 13, 15], [1, 12, 16], [9, 13, 16], [7, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?e?@CO?I_@O_?SC??Oh?OOK?K?I?A@I??aG??GH???`O???`_??Cg???@Q????H_???@OO???[?O???aCE???BGW???Gb_???CFO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [4, 5, 16], [10, 11, 13, 15], [9, 12, 16], [0, 13, 16], [7, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?e??SO?aO@O_?SC??Oh?OOK?K?I?A@I??aG??GH???`O???`_??Cg???@Q????H_???@OO???[?O???aCE???BGW???Gb_???CFO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [1, 12, 16], [0, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??T?@CO?QO@O_?SC??HB?GOW?O_S??Ad??E_??OP??AH????b???@GO???a_???I@???@__???[?O???F?Q???`GK???QP_???APo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [1, 12, 16], [9, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?cO@E??IO@O_?SC?CGD?COS?O_K??@h??EO??OP??AH????B_??@g????a_???I@???@?o???[?O???`GE???BCW???QQ_???ApO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [4, 12, 16], [0, 13, 16], [7, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?T?@CO?R?@O_?SC??HB?GOW?O_S??Ad??E_??OP??AH????b???@GO???a_???I@???@__???[?O???F?Q???`GK???QP_???APo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [4, 12, 16], [9, 13, 16], [7, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?cO@E??I_@O_?SC?CGD?COS?O_K??@h??EO??OP??AH????B_??@g????a_???I@???@?o???[?O???`GE???BCW???QQ_???ApO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [1, 12, 16], [8, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?T??cO?b?@O_?SC??HB?GOW??cS?G?d?AE????T??A@_???q???@GO???a_???I@???@__???[?O???b?Q???DGK???QP_???APo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [1, 12, 16], [9, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?T??cO?b?@O_?SC??HB?GOW??cS?G?d?AE????T??AP????R???@GO???q????I@???@@_???[?O???b?Q???DGK???OT_???Aoo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [8, 12, 16], [0, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?U?@CO?Q_@O_?SC??HB?GOW??cS?G?d?AE????T??A@_???q???@GO???a_???I@???@__???[?O???b?Q???DGK???QP_???APo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [8, 12, 16], [9, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??cO@C_?I_@O_?SC?CGD?COS??aQ?G?e?AE????R??A@_???Q_??@g????a_???I@???@?o???[?O???b?E???@KW???QQ_???ApO????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [9, 12, 16], [0, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EO?U?@CO?Q_@O_?SC??HB?GOW??cS?G?d?AE????T??AP????R???@GO???q????I@???@@_???[?O???b?Q???DGK???OT_???Aoo????"}, {"blocks": [[0, 5, 11], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [4, 7, 16], [5, 10, 16], [10, 11, 13, 15], [9, 12, 16], [8, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F?@CO?c_?I_@O_?SC?CGD?COS??aQ?G?e?AE????R??A@_???Q_??@g????a_???I@???@?o???[?O???b?E???@KW???QQ_???ApO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [4, 12, 16], [3, 13, 16], [11, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?U??cO?aOAO_?KC?C?b?GGW??aI??II?@o???GQ???aO???_g??A?W??A@C???@H????SG???[?O???d?Q???R?K???I[????CPo????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [4, 12, 16], [3, 13, 16], [11, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????b??L??cO?IO@__?QC?E?B?GCW??`S??HD?@H???GP???aG???o_???I_??@AO????L???C?o???[?O???b?Q???QGK???I`_???Cf?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [11, 12, 16], [0, 13, 16], [3, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??S_@CO?Q_AO_?KC?C?b?GGW??aI??II?@o???GQ???aO???_g??A?W??A@C???@H????SG???[?O???d?Q???R?K???I[????CPo????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [10, 11, 13, 15], [11, 12, 16], [3, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????aO?L??cO?J?@__?QC?E?B?GCW??`Q??HE?@H???GP???aG???o_???I_??@AO????L???C?o???[?O???b?S???QGI???I`_???Cf?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [4, 7, 16], [10, 11, 13, 15], [11, 12, 16], [2, 13, 16], [3, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?c_@CO?J?AO_?KC?C?b?GGW??oS??BD?@o???GS???aG???cG??CAG??@?S???@H????OW???[?O???d?Q???R?K???IL????CT_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [4, 7, 16], [10, 11, 13, 15], [11, 12, 16], [3, 13, 16], [2, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?e?@CO?IOAO_?KC?C?b?GGW??oS??BD?@o???GS???aG???cG??CAG??@?S???@H????OW???[?O???d?Q???R?K???IL????CT_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [2, 5, 16], [4, 7, 16], [10, 11, 13, 15], [1, 12, 16], [3, 13, 16], [11, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??cO@D??IOAO_?KC?C?b?GCW??WS??PD?@o???Go???_g???`G??CAG??@AC???@D????OW???[?O???d?Q???R?K???IJ????CT_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [2, 5, 16], [4, 7, 16], [10, 11, 13, 15], [9, 12, 16], [3, 13, 16], [11, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?cO@C_?J?@__?QC?E?B?GCW??`Q??HE?@H???GB???b????o_???Go????s???_S???AC_???[?O???b?S???QGI???Ig_???CdO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [2, 5, 16], [4, 7, 16], [10, 11, 13, 15], [11, 12, 16], [0, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_@CO?c_?J?AO_?KC?C?b?GCW??WS??PD?@o???Go???_g???`G??CAG??@AC???@D????OW???[?O???d?Q???R?K???IJ????CT_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [2, 5, 16], [4, 7, 16], [10, 11, 13, 15], [11, 12, 16], [9, 13, 16], [3, 14, 16], [1, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?SO@E??QO@__?QC?E?B?GCW??`Q??HE?@H???GB???b????o_???Go????s???_S???AC_???[?O???b?S???QGI???Ig_???CdO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [9, 12, 16], [0, 13, 16], [11, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?cO@E??IO@__?QC?C?b?GAW?O_Q?OGE?@`???HC???b????cG??A?g??ACC????X????OW???[?O???ECS???BGI???Ih????CDo????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [9, 12, 16], [0, 13, 16], [11, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_@CO?e??IO@__?QC?C?b?GAW?_OQ?GOE?@o???Go???_o??C_G??AOG???CK????d????BG???[?O???DGS???BCI???IJ????CTO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [0, 13, 16], [6, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?SO@C_?R?@__?QC?C?b?GAW?O_Q?OGE?@`???Go???gO???cG??C?g??@GC???@B????BG???[?O???F?S???@KI???IJ????CTO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [0, 13, 16], [7, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????E_?SO@E??QO@__?QC?C?b?GAW?O_Q?OGE?@`???Go???gO???cG??C?g??@GC???@B????BG???[?O???F?S???@KI???IJ????CTO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [9, 13, 16], [6, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??d??SO?aO@__?QC?C?b?GAW?O_Q?OGE?@`???HC???b????cG??A?g??ACC????X????OW???[?O???ECS???BGI???Ih????CDo????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [9, 13, 16], [6, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EG?U?@D??QO@__?QC?C?k?O_Q?K?E?OGE?CGG???b??@?S???oG???BG???cO???GI???@E????[?O???BGS???AEI???Ih????Cd_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [9, 13, 16], [7, 14, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????F??SO@D??QO@__?QC?C?b?GAW?_OQ?GOE?@o???Go???_o??C_G??AOG???CK????d????BG???[?O???DGS???BCI???IJ????CTO????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [10, 11, 13, 15], [11, 12, 16], [9, 13, 16], [7, 14, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "g????????????????????????EG?S_@D??R?@__?QC?C?k?O_Q?K?E?OGE?CGG???b??@?S???oG???BG???cO???GI???@E????[?O???BGS???AEI???Ih????Cd_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [11, 12, 16], [0, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f????????????????????????EH?C__S?Ga?@C_??X_?EB?GAQ?o?w?E?_??Cg???X??AGC??AGG???SO???DG???_E???A@O???AWD???F?S???YS????Ss?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [11, 12, 16], [6, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f????????????????????????EGOC_Gc?_I??g_??X_?EB?CAQ?o?w??K_??Og??_`??@CC??@_G???IO??A?W???OI????SO???DGD???H_S???Ss????Rc?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [10, 11, 13, 15, 16], [4, 12, 16], [6, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "R", "canon": "f???????????????????????GAG@C_GS?@Q?C__?IAO@OE?g?E?o?w?HA??ACO??OP??@C_??B_???CW???AB????_B???C@_???ACd???CES???IY????Cq_????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [10, 11, 13, 15, 16], [4, 12, 16], [7, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????GAG@C_GS?@Q?C__?IAO@OE?g?E?o?w?HA??ACO??OW??@CC??B_???CW???AB????_I???C?g???ACd???CES???IR????Cu?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [2, 9, 16], [4, 7, 16], [10, 11, 13, 15, 16], [8, 12, 16], [3, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????GAG@C_Ac?AE?D?_?IAO@OE?g?E?o?w?HA??ACO??OW??@CC??B_???CW???AB????_I???C?g???ACd???CES???IR????Cu?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 5, 16], [2, 3, 12, 15], [3, 8, 16], [4, 7, 16], [10, 11, 13, 15, 16], [9, 12, 16], [2, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "f???????????????????????GAG@C_GS?AE?CO_?IAO@OE?g?E?o?w?HA??ACO??OW??@CC??B_???CW???AB????_I???C?g???ACd???CES???IR????Cu?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [4, 12, 16], [0, 13, 16], [11, 14, 16], [7, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????EG@?o?aO?Gg_OAAC?OA_@?I?A??PS??IS??OU??@_K??P_??BA????IO???J????_D???A?W????S_???E@????H@????Y?Q???D@B????Ke????@Ko?????"}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [1, 6, 16], [2, 3, 12, 15], [2, 9, 16], [3, 8, 16], [5, 10, 16], [10, 11, 13, 15], [11, 12, 16], [0, 13, 16], [7, 14, 16], [4, 15, 16]], "vs": [8, 8, 8, 8, 8], "strong": true, "status": "E", "canon": "i????????????????????????Cg?Oo@CO?PG_OAAC?OA_@?I?A??PS??IS??OU??@_K??P_??BA????IO???J????_D???A?W????S_???E@????H@????Y?Q???D@B????Ke????@Ko?????"}], "open_nodes": {"13": [{"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 12], [2, 3, 12]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 6, 12], [3, 8, 12]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12], [2, 3, 12]], "vs": [8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 12], [10, 11, 12]], "vs": [8], "strong": true}], "14": [{"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10, 13], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 13], [2, 3, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 6, 13], [3, 8, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [2, 9, 13], [4, 7, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 13], [2, 3, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 6, 13], [3, 8, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [2, 9, 13], [4, 7, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12], [2, 3, 12, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 12, 13], [2, 3, 12], [10, 11, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11, 13], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9, 12], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [10, 12, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [2, 3, 13], [10, 11, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [2, 3, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 13], [10, 11, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12], [1, 4, 13], [2, 3, 12], [10, 11, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 13], [1, 4, 13], [2, 3, 12]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12], [2, 3, 12, 13], [10, 11, 13]], "vs": [8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12], [5, 8, 9, 13], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 12], [2, 3, 13], [10, 11, 12, 13]], "vs": [8, 8], "strong": true}], "15": [{"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10, 13], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 14], [2, 3, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10, 14], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 14], [2, 3, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 6, 14], [3, 8, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 14], [2, 3, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10, 12], [7, 9, 10], [2, 4, 10], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [2, 9, 14], [4, 7, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 14], [2, 3, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12, 13, 14], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 6, 14], [3, 8, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13], [10, 11, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 14], [1, 4, 12, 14], [2, 3, 12, 13]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12], [2, 3, 12, 13, 14], [10, 11, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13], [5, 8, 9, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 12, 13], [2, 3, 12, 14], [10, 11, 13, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10, 13], [1, 3, 10, 14], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 14], [1, 4, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11, 12], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7], [5, 8, 9, 12, 13, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 13], [2, 3, 14], [10, 11, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13, 14], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10, 13], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [1, 4, 14], [10, 11, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13, 14], [5, 8, 9], [6, 8, 10], [7, 9, 10], [2, 4, 10, 12], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 14], [2, 3, 13], [10, 11, 14]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12], [10, 11, 13]], "vs": [8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12], [1, 4, 13], [2, 3, 12, 14], [10, 11, 13, 14]], "vs": [8, 8, 8], "strong": true}], "16": [{"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14]], "vs": [8, 8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13], [1, 4, 12, 14], [2, 3, 12, 13, 15], [10, 11, 14, 15]], "vs": [8, 8, 8, 8], "strong": true}, {"blocks": [[0, 5, 11], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 12, 13], [5, 8, 9, 14, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 12, 14], [1, 4, 13, 14], [2, 3, 12, 15], [10, 11, 13, 15]], "vs": [8, 8, 8, 8], "strong": true}], "17": [{"blocks": [[0, 5, 11, 12], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13, 16], [10, 11, 14, 16]], "vs": [8, 8, 8, 8, 8], "strong": true}]}, "time": 15.47}

==> anc/gst1718_computation/check/lambdaF/indep_3281.out <==
open 17-line node below 3281: status O isomorphic to Lambda_F: True
census numbers of the 12-line sublattices of weight 43 of Lambda_F: [10416, 13396, 155, 225, 2917, 30, 3281, 4, 6, 70, 88]


==> anc/gst1718_computation/check/lambdaF/indep_3281.py <==
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__))))
# the open 17-line node of the second program below root 3281 (no reduction): identify it, and list its
# 12-line sublattices of weight 43 with their census numbers
import sys, os, json, ast, subprocess, itertools
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree
BT = gtree.setup(4, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
from t17lib import Lat, lat_from_g6, labelg
roots, cnt = gtree.load_roots('census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl', 2, BT)
def canon(L):
    return labelg([L.g6()], 'a' * L.n)[0]
index = {}
for k, l in enumerate(open('census/m7_X23_lo3.g6')):
    index[l.strip()] = k
rec = json.load(open('gtree/sym_nu4_b43_p7of8.final.json'))[0]
LF = lat_from_g6(rec['g6'], 17)
g6 = [g for kk, g, kind in roots if kk == 3281][0]
res, clog = S.process_root(43, 3281, g6, verify_root=False)
for c in res['child17']:
    c = ast.literal_eval(c) if isinstance(c, str) else c
    if c['status'] in ('E', 'R'): continue
    L = Lat.from_blocklists(17, [b for b in c['blocks'] if len(b) >= 3])
    print('open 17-line node below 3281: status', c['status'], 'isomorphic to Lambda_F:', canon(L) == canon(LF))
cores = set()
for T in itertools.combinations(range(17), 5):
    m = sum(1 << x for x in T)
    if LF.sub_b2(m) == 43:
        C = LF.delete(m); cores.add(index.get(canon(C), 'not in census'))
print('census numbers of the 12-line sublattices of weight 43 of Lambda_F:', sorted(cores, key=str))


==> anc/gst1718_computation/check/lambdaF/indep_compare.out <==
root 3281 second program (open, rigid) per level: {13: (7, 16), 14: (25, 136), 15: (15, 82), 16: (2, 18), 17: (1, 5)} main program: {13: (5, 16), 14: (15, 115), 15: (5, 75), 16: (2, 18), 17: (0, 5)} identical: False
root 13396 second program (open, rigid) per level: {13: (8, 15), 14: (26, 110), 15: (19, 124), 16: (3, 26), 17: (1, 5)} main program: {13: (8, 15), 14: (26, 110), 15: (19, 124), 16: (3, 26), 17: (1, 5)} identical: True


==> anc/gst1718_computation/check/lambdaF/indep_compare.py <==
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__))))
# second implementation (no reduction) on roots of the class (nu, b(M)) = (4, 43); compare (open, rigid) per level
import sys, os, json
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree
BT = gtree.setup(4, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
roots, cnt = gtree.load_roots('census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl', 2, BT)
ref = {}
import glob
for f in glob.glob('gtree/sym_nu4_b43_p*.roots.jsonl'):
    for l in open(f):
        r = json.loads(l); ref[r['root']] = {a: (c, e) for a, b, c, d, e in r['levels']}
for k in [int(x) for x in sys.argv[1:]]:
    g6 = [g for kk, g, kind in roots if kk == k][0]
    res, clog = S.process_root(43, k, g6, verify_root=False)
    mine = {int(n): (v['O'], v['R']) for n, v in res['levels'].items()}
    print('root', k, 'second program (open, rigid) per level:', mine, 'main program:', ref[k], 'identical:', all(mine.get(n, (0, 0)) == tuple(ref[k].get(n, (0, 0))) for n in range(13, 18)))


==> anc/gst1718_computation/check/lambdaF/indep_root.out <==
{"13": {"parents": 1, "sets": 422, "c1": 157, "c2": 157, "c3": 157, "c4": 157, "c5": 157, "r_lt_v0": 0, "gen": 157, "dedup": 46, "E": 23, "R": 15, "O": 8, "sdedup": 46, "sE": 23, "sR": 15, "sO": 8}, "14": {"parents": 8, "sets": 11082, "c1": 2197, "c2": 2197, "c3": 2197, "c4": 2197, "c5": 2197, "r_lt_v0": 0, "gen": 2197, "dedup": 1310, "E": 1174, "R": 110, "O": 26, "sdedup": 1310, "sE": 1174, "sR": 110, "sO": 26}, "15": {"parents": 26, "sets": 123689, "c1": 9248, "c2": 9248, "c3": 9248, "c4": 9248, "c5": 9248, "r_lt_v0": 0, "gen": 9248, "dedup": 5483, "E": 5340, "R": 124, "O": 19, "sdedup": 5483, "sE": 5340, "sR": 124, "sO": 19}, "16": {"parents": 19, "sets": 271724, "c1": 5240, "c2": 5240, "c3": 5240, "c4": 5240, "c5": 5240, "r_lt_v0": 0, "gen": 5240, "dedup": 2804, "E": 2775, "R": 26, "O": 3, "sdedup": 2804, "sE": 2775, "sR": 26, "sO": 3}, "17": {"parents": 3, "sets": 95656, "c1": 617, "c2": 617, "c3": 617, "c4": 617, "c5": 617, "r_lt_v0": 0, "gen": 617, "dedup": 258, "E": 252, "R": 5, "O": 1, "sdedup": 258, "sE": 252, "sR": 5, "sO": 1}}
open16 3 child17 ["{'blocks': [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [2, 14, 16], [3, 15,", "{'blocks': [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10, 16], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [3, 14, 16], [2, 15,", "{'blocks': [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [8, 13, 16], [9, 14, 16], [3, 15,", "{'blocks': [[0, 5, 11, 12, 16], [2, 6, 11], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10, 16], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [9, 13, 16], [8, 14, 16], [3, 15,", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [10, 12, 16], [1, 13, 16], [3, 14", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15, 16], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [2, 3, 12, 13], [10, 11, 14], [10, 12, 16], [4, 13, 16], [3, 14", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [8, 12, 16], [9, 14, ", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15, 16], [1, 4, 12, 14, 15], [2, 3, 12, 13], [3, 5, 16], [10, 11, 14], [9, 12, 16], [8, 14, ", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [10, 12, 16],", "{'blocks': [[0, 5, 11, 12], [2, 6, 11, 16], [1, 9, 11], [4, 8, 11], [3, 7, 11], [5, 6, 7, 13, 14], [5, 8, 9, 15], [6, 8, 10], [7, 9, 10], [2, 4, 10], [1, 3, 10], [0, 3, 4, 6, 9], [0, 1, 2, 7, 8], [0, 10, 13, 15], [1, 4, 12, 14, 15], [1, 5, 16], [2, 3, 12, 13], [3, 8, 16], [10, 11, 14], [10, 12, 16],"]
time 15.5


==> anc/gst1718_computation/check/lambdaF/indep_root.py <==
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__))))
import sys, os, json, time
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree
BT = gtree.setup(4, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
roots, cnt = gtree.load_roots('census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl', 2, BT)
g6 = [g for k, g, kind in roots if k == 13396][0]
t0 = time.time()
res, clog = S.process_root(43, 13396, g6, verify_root=False)
print(json.dumps(res['levels']))
print('open16', len(res['open16']), 'child17', [(c if len(str(c)) < 300 else str(c)[:300]) for c in res['child17']][:10])
print('time', round(time.time() - t0, 1))
json.dump(res, open('check/lambdaF/indep_13396.json', 'w'), default=str)


==> anc/gst1718_computation/check/lambdaF/iso.out <==
child17 keys ['blocks', 'vs', 'strong', 'status', 'canon']
statuses ['E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'O', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'R', 'E', 'E', 'E', 'E', 'R', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'R', 'E', 'E', 'E', 'E', 'R', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'E', 'R', 'E', 'E', 'E', 'E', 'E']
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
O b2 83 iso to Lambda_F: True
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
R b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
R b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
R b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
R b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
R b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False
E b2 83 iso to Lambda_F: False


==> anc/gst1718_computation/check/lambdaF/iso.py <==
import sys, json, ast, subprocess
sys.path.insert(0, 'lib')
from t17lib import Lat, lat_from_g6, labelg
res = json.load(open('check/lambdaF/indep_13396.json'))
c17 = [ast.literal_eval(c) if isinstance(c, str) else c for c in res['child17']]
print('child17 keys', list(c17[0].keys()))
print('statuses', [c.get('status', c.get('st')) for c in c17])
def canon(g6):
    return labelg([g6], 'a' * 17)[0]
rec = json.load(open('gtree/sym_nu4_b43_p7of8.final.json'))[0]
ref = canon(lat_from_g6(rec['g6'], 17).g6())
for c in c17:
    st = c.get('status', c.get('st'))
    L = Lat.from_blocklists(17, [b for b in c['blocks'] if len(b) >= 3])
    print(st, 'b2', L.b2, 'iso to Lambda_F:', canon(L.g6()) == ref)


==> anc/gst1718_computation/check/lambdaF/reduction_3281.out <==
root 3281 open nodes of the second program: 50 | open in the main program: 27 | contain a core with a larger number: 23 | contain a weight-43 sublattice outside the class: 0 | unexplained: 0
main program open nodes: 27 all found by the second program: True


==> anc/gst1718_computation/check/lambdaF/reduction_3281.py <==
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__))))
# root 3281 of (nu, b(M)) = (4, 43): every open node of the second program (no reduction) is either an open
# node of the main program (with the reduction), up to isomorphism, or contains a 12-line sublattice of
# weight 43 with a larger census number than the root or outside the census (so it is discarded legitimately)
import sys, os, json, glob, subprocess, itertools
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree
BT = gtree.setup(4, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
from t17lib import Lat, lat_from_g6, labelg
ROOT = int(sys.argv[1]) if len(sys.argv) > 1 else 3281
roots, cnt = gtree.load_roots('census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl', 2, BT)
def canon_many(Ls):
    if not Ls: return []
    n = Ls[0].n
    return labelg([L.g6() for L in Ls], 'a' * n)
index = {l.strip(): k for k, l in enumerate(open('census/m7_X23_lo3.g6'))}
main = {}
for f in glob.glob('gtree/sym_nu4_b43_p*.nodes.jsonl'):
    for l in open(f):
        r = json.loads(l)
        if r['root'] == ROOT: main.setdefault(r['n'], []).append(lat_from_g6(r['g6'], r['n']))
mainc = {n: set(canon_many(v)) for n, v in main.items()}
g6 = [g for kk, g, kind in roots if kk == ROOT][0]
res, clog = S.process_root(43, ROOT, g6, verify_root=False)
tot = dict(same=0, larger=0, outside=0, unexplained=0)
for n, nodes in res['open_nodes'].items():
    n = int(n)
    Ls = [Lat.from_blocklists(n, [b for b in c['blocks'] if len(b) >= 3]) for c in nodes]
    cs = canon_many(Ls)
    for L, c in zip(Ls, cs):
        if c in mainc.get(n, set()): tot['same'] += 1; continue
        subs = []
        for T in itertools.combinations(range(n), n - 12):
            m = sum(1 << x for x in T)
            if L.sub_b2(m) == 43: subs.append(L.delete(m))
        nums = [index.get(x) for x in canon_many(subs)]
        if any(x is None for x in nums): tot['outside'] += 1
        elif max(nums) > ROOT: tot['larger'] += 1
        else: tot['unexplained'] += 1; print('UNEXPLAINED', n, L.blocklists())
print('root', ROOT, 'open nodes of the second program:', sum(len(v) for v in res['open_nodes'].values()),
      '| open in the main program:', tot['same'], '| contain a core with a larger number:', tot['larger'],
      '| contain a weight-43 sublattice outside the class:', tot['outside'], '| unexplained:', tot['unexplained'])
print('main program open nodes:', sum(len(v) for v in main.values()), 'all found by the second program:',
      all(c in set(canon_many([Lat.from_blocklists(int(n), [b for b in x['blocks'] if len(b) >= 3]) for x in res['open_nodes'][str(n)]])) for n in mainc for c in mainc[n]))


==> anc/gst1718_computation/check/lambdaF/rigid17.json <==
[{"root": 3281, "g6": "d???????????????????????GAGA?oGAOACG?GI??S_?AS??DC??QO??@c??@a??LA???O@o??s_??AKC??B?WG??CX_??DD?_??PgC???Y@O???", "mult": {"2": 29, "3": 11, "4": 4, "5": 5}, "rH": [7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}, {"root": 3281, "g6": "d????????????????????????BGC@OG_OG?WCGA??S_??s??DO??IO??Ga??AP??G?[??iC??@gO??AKC??B?KG??G[_??AqA???QQA???bGG???", "mult": {"2": 29, "3": 11, "4": 4, "5": 5}, "rH": [7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}, {"root": 3281, "g6": "c???????????????????????@GG@_O_CO_CG@?I?CAO@o???Gc??PC??@E???a_?o?E??w?O??O{???RB??AdO???ci???BCD???I_g???", "mult": {"2": 31, "3": 11, "4": 2, "5": 6}, "rH": [7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}, {"root": 13396, "g6": "g????????????????????????DG?SPA?OE?GACA?`?O?HA??PG??DC??BC??@C_??GW??A@O??CD??C?@o?@g?O??T?G??@_Q???@_o???OSo???Oj????Se????Cu?????", "mult": {"2": 24, "3": 14, "4": 5, "5": 4}, "rH": [6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}, {"root": 13396, "g6": "g????????????????????????HG?KPA?OE?GAGA?__O?OQ??aG??GS??GK??@H???EC??@CO???d??C?@o?@g?_??T?C??@d????@i????OdO???OY_???S_W???CoW????", "mult": {"2": 24, "3": 14, "4": 5, "5": 4}, "rH": [6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}, {"root": 13396, "g6": "f???????????????????????A__?b??X?@A_?oC?@_OA@@??PA?G?Q??_P??@C_??EC???DO??W?_?@o@??@`O???c?o??E?@o??@Qo???ha????AYO???Ic_????", "mult": {"2": 26, "3": 14, "4": 3, "5": 5}, "rH": [7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], "status": "points", "field_deg": [2], "D0_dims_7_8_9_modp": [[100049, [0, 0, 3]], [100057, [0, 0, 3]], [100103, [0, 0, 3]]]}]

==> anc/gst1718_computation/check/lambdaF/rigid17.out <==
distinct rigid lattices on 17 lines: 6
{'root': 3281, 'g6': 'd???????????????????????GAGA?oGAOACG?GI??S_?AS??DC??QO??@c??@a??LA???O@o??s_??AKC??B?WG??CX_??DD?_??PgC???Y@O???', 'mult': {2: 29, 3: 11, 4: 4, 5: 5}, 'rH': [7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}
{'root': 3281, 'g6': 'd????????????????????????BGC@OG_OG?WCGA??S_??s??DO??IO??Ga??AP??G?[??iC??@gO??AKC??B?KG??G[_??AqA???QQA???bGG???', 'mult': {2: 29, 3: 11, 4: 4, 5: 5}, 'rH': [7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}
{'root': 3281, 'g6': 'c???????????????????????@GG@_O_CO_CG@?I?CAO@o???Gc??PC??@E???a_?o?E??w?O??O{???RB??AdO???ci???BCD???I_g???', 'mult': {2: 31, 3: 11, 4: 2, 5: 6}, 'rH': [7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}
{'root': 13396, 'g6': 'g????????????????????????DG?SPA?OE?GACA?`?O?HA??PG??DC??BC??@C_??GW??A@O??CD??C?@o?@g?O??T?G??@_Q???@_o???OSo???Oj????Se????Cu?????', 'mult': {2: 24, 3: 14, 4: 5, 5: 4}, 'rH': [6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}
{'root': 13396, 'g6': 'g????????????????????????HG?KPA?OE?GAGA?__O?OQ??aG??GS??GK??@H???EC??@CO???d??C?@o?@g?_??T?C??@d????@i????OdO???OY_???S_W???CoW????', 'mult': {2: 24, 3: 14, 4: 5, 5: 4}, 'rH': [6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}
{'root': 13396, 'g6': 'f???????????????????????A__?b??X?@A_?oC?@_OA@@??PA?G?Q??_P??@C_??EC???DO??W?_?@o@??@`O???c?o??E?@o??@Qo???ha????AYO???Ic_????', 'mult': {2: 26, 3: 14, 4: 3, 5: 5}, 'rH': [7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8], 'status': 'points', 'field_deg': [2], 'D0_dims_7_8_9_modp': [(100049, [0, 0, 3]), (100057, [0, 0, 3]), (100103, [0, 0, 3])]}


==> anc/gst1718_computation/check/lambdaF/rigid17.py <==
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__))))
import sys, os, json, ast, subprocess, random
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree
BT = gtree.setup(4, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
import flint
from t17lib import Lat, labelg
from realize import Matroid
from exact import realization_space, roots_mod_p, reduce_at
from arr import Arr, DA_matrix
from sympy import nextprime
roots, cnt = gtree.load_roots('census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl', 2, BT)
def canon(g6):
    return labelg([g6], 'a' * 17)[0]
seen = {}
for k in (3281, 13396):
    g6 = [g for kk, g, kind in roots if kk == k][0]
    res, clog = S.process_root(43, k, g6, verify_root=False)
    for c in res['child17']:
        c = ast.literal_eval(c) if isinstance(c, str) else c
        if c['status'] != 'R': continue
        L = Lat.from_blocklists(17, [b for b in c['blocks'] if len(b) >= 3])
        key = canon(L.g6())
        if key in seen: continue
        seen[key] = (k, L)
print('distinct rigid lattices on 17 lines:', len(seen))
out = []
for key, (k, L) in seen.items():
    M = Matroid(17, L.blocklists())
    R = realization_space(M)
    info = dict(root=k, g6=key, mult=L.mult_hist(), rH=sorted(L.h), status=R['status'])
    target = frozenset(frozenset(s) for s in M.mps)
    if R['status'] == 'points':
        f = R['comps'][0]; info['field_deg'] = [c.degree() for c in R['comps']]
        dims = []; p = 100003
        while len(dims) < 3:
            p = nextprime(p)
            for r in roots_mod_p(f, p):
                try: A = Arr(reduce_at(R['lines'], r, p), p)
                except ValueError: continue
                if A.multipoints() != target: continue
                d = []
                for kk in (7, 8, 9):
                    Mx, mons = DA_matrix(A, kk); d.append(3 * len(mons) - Mx.rank() - kk * (kk + 1) // 2)
                dims.append((p, d)); break
        info['D0_dims_7_8_9_modp'] = dims
    out.append(info); print(info, flush=True)
json.dump(out, open('check/lambdaF/rigid17.json', 'w'))


==> anc/gst1718_computation/check/lambdaF/rigid17_main.out <==
children of status R on 17 lines: {3281: 8, 13396: 12} (nodes, before identification); 6 isomorphism classes
they are exactly the six lattices of check/lambdaF/rigid17.json


==> anc/gst1718_computation/check/lambdaF/rigid17_main.py <==
"""[A], Computational result 14.2: the nodes of status R on 17 lines of the main search (lib/gtree.py, with
the reduction of Section 14, --mm 6) below the roots 3 281 and 13 396 of the class (nu, b(M)) = (4, 43).
The program of the search records only open nodes; here it is run again on these two roots (its records are
written to a temporary directory) with the status functions wrapped so that every child of status R on 17
lines is collected.  Its isomorphism classes are compared with the six lattices of check/lambdaF/rigid17.json
(found by the second program of [A], Section 9).  Any difference stops the program.
usage: python3 check/lambdaF/rigid17_main.py > check/lambdaF/rigid17_main.out"""
import os, sys, json, tempfile, contextlib
sys.path.insert(0, 'lib')
os.environ['DEFECT'] = '4'
import gtree, classify as CL
from t17lib import Lat, canon_batch

found = []
_cs, _ce = CL.child_status, CL.chart_from_engine


def child_lattice(L, chosen):
    """the child of L through the anchors `chosen` (bitmasks of existing blocks or of pairs of lines)"""
    n = L.n; newbit = 1 << n; cs = set(chosen); bset = set(L.blocks)
    bl = [(b | newbit) if b in cs else b for b in L.blocks]
    for v in chosen:
        if v not in bset: bl.append(v | newbit)
    return Lat(n + 1, bl)


def cs(kind, chart, L, chosen):
    st, cc = _cs(kind, chart, L, chosen)
    if st == 'R' and L.n + 1 == 17: found.append(child_lattice(L, chosen))
    return st, cc


def ce(L):
    k, c = _ce(L)
    if k == 'R' and L.n == 17: found.append(L)
    return k, c


CL.child_status = cs
CL.chart_from_engine = ce
census, stf, genf = 'census/m7_X23_lo3.g6', 'scan7/X23.st', 'scan7/X23.gen.jsonl'
BT = gtree.setup(4, 6)
roots, _ = gtree.load_roots(census, stf, genf, 2, BT)
pos = {k: i for i, (k, g, kind) in enumerate(roots)}
tmp = tempfile.mkdtemp()
per_root = {}
for k in (3281, 13396):
    before = len(found)
    with open(os.devnull, 'w') as dn, contextlib.redirect_stdout(dn):
        gtree.main(4, census, stf, genf, 2, os.path.join(tmp, f'r{k}'), part=None, MM=6,
                   rng=(pos[k], pos[k] + 1), symbreak=True)
    per_root[k] = len(found) - before
keys = canon_batch([L.g6() for L in found], 17)
ref = canon_batch([r['g6'] for r in json.load(open('check/lambdaF/rigid17.json'))], 17)
print(f'children of status R on 17 lines: {per_root} (nodes, before identification); '
      f'{len(set(keys))} isomorphism classes')
if set(keys) != set(ref):
    sys.exit(f'FAILED: the classes differ from check/lambdaF/rigid17.json ({len(set(keys) - set(ref))} new, '
             f'{len(set(ref) - set(keys))} missing)')
print('they are exactly the six lattices of check/lambdaF/rigid17.json')


==> anc/gst1718_computation/check/lambdaF/witness.out <==
(1) 80 triples through the points of multiplicity >= 3: dependent identically in t
(2) the other 600 triples: not identically dependent; the irreducible factors of their determinants are exactly those of B = t*(t - 2)*(t - 1)*(t + 1)*(2*t - 1)*(3*t - 2)*(3*t - 1)*(2*t**2 - 2*t + 1)
(3) t = 3: the intersection lattice is Lambda_F (17 points of multiplicity >= 3, 34 double points)
    dim D_0(A)_k over Q, k = 6..9: [0, 0, 0, 3]
all checks passed


==> anc/gst1718_computation/check/lambdaF/witness.py <==
"""Lemma 14.3: the family of Lambda_F in the coordinates of the proof (H_11 = x, H_6 = y, H_7 = z,
H_8 = x + y + z), and an explicit witness for the generic value of mdr.  Self-contained (sympy, python-flint).
(1) the triples of lines through the points of multiplicity >= 3 of Lambda_F are dependent identically in t;
(2) the other triples are not dependent identically, and the irreducible factors of their determinants are
    exactly those of B = t(t-1)(t+1)(t-2)(2t-1)(3t-1)(3t-2)(2t^2-2t+1)  (the lattice is Lambda_F exactly
    for t outside the roots of B);
(3) at t = 3 (outside B), exactly over Q: the intersection lattice is Lambda_F, and D_0 has dimensions
    0, 0, 0, 3 in degrees 6, 7, 8, 9 (dim D_0(A)_k = dim D(A)_k - k(k+1)/2).
Any failure stops the program.   usage: python3 check/lambdaF/witness.py > check/lambdaF/witness.out"""
import itertools, sys
import flint
from sympy import symbols, Matrix, expand, factor_list, Poly, Rational

t, x, y, z = symbols('t x y z')
L = [(1, 1, t), (2*t - 1, 2*t - 1, t**2), (1, 1, 0), (1, 0, t), (1, t, t), (0, 1, t), (0, 1, 0), (0, 0, 1),
     (1, 1, 1), (t, 2*t - 1, t**2), (t, 2*t - 1, t), (1, 0, 0), (0, 1, -t), (0, 2*t - 1, t),
     (2*t, 2*t - 1, t), (2*t, 3*t - 1, t**2 + t), (2, 1, t)]
BLOCKS = [{0, 1, 2, 7, 8}, {0, 3, 4, 6, 9}, {5, 6, 7, 12, 13}, {5, 8, 9, 14, 15}, {2, 3, 12, 14, 16},
          {1, 4, 13, 15, 16}, {10, 11, 13, 14}, {0, 10, 12, 15}, {0, 5, 11, 16}, {1, 3, 10}, {2, 4, 10},
          {6, 8, 10}, {7, 9, 10}, {2, 6, 11}, {3, 7, 11}, {4, 8, 11}, {1, 9, 11}]
B = t*(t - 1)*(t + 1)*(t - 2)*(2*t - 1)*(3*t - 1)*(3*t - 2)*(2*t**2 - 2*t + 1)


def norm(f):
    """primitive integer polynomial in t with positive leading coefficient"""
    g = Poly(f, t).primitive()[1]
    return tuple(g.all_coeffs()) if g.LC() > 0 else tuple((-g).all_coeffs())


BFAC = {norm(f) for f, e in factor_list(B)[1]}


def fail(msg):
    sys.exit('FAILED: ' + msg)


def det3(i, j, k):
    return expand(Matrix([L[i], L[j], L[k]]).det())


dep = {tuple(sorted(c)) for b in BLOCKS for c in itertools.combinations(sorted(b), 3)}
if any(det3(*c) != 0 for c in dep):
    fail('a triple of a point of multiplicity >= 3 is not dependent')
print(f'(1) {len(dep)} triples through the points of multiplicity >= 3: dependent identically in t')
other = set()
for c in itertools.combinations(range(17), 3):
    if c in dep:
        continue
    d = det3(*c)
    if d == 0:
        fail(f'triple {c} dependent identically')
    for f, e in factor_list(d)[1]:
        if Poly(f, t).degree() > 0:
            other.add(norm(f))
if other != BFAC:
    fail(f'factors {other} instead of those of B')
print(f'(2) the other {680 - len(dep)} triples: not identically dependent; the irreducible factors of their '
      f'determinants are exactly those of B = {B}')

T0 = 3
if B.subs(t, T0) == 0:
    fail('t0 in B')
A = [tuple(Rational(c.subs(t, T0)) if hasattr(c, 'subs') else Rational(c) for c in l) for l in L]
# intersection lattice at t0: points of multiplicity >= 3 and number of double points
pts = {}
for i, j in itertools.combinations(range(17), 2):
    p = Matrix(A[i]).cross(Matrix(A[j]))
    k = next(c for c in p if c != 0)
    key = tuple(c / k for c in p)
    pts.setdefault(key, set()).update({i, j})
mult = [s for s in pts.values() if len(s) >= 3]
if sorted(map(sorted, mult)) != sorted(map(sorted, BLOCKS)) or sum(len(s) == 2 for s in pts.values()) != 34:
    fail('the intersection lattice at t0 is not Lambda_F')
print(f'(3) t = {T0}: the intersection lattice is Lambda_F (17 points of multiplicity >= 3, 34 double points)')


def monos(k):
    return [(a, b, k - a - b) for a in range(k + 1) for b in range(k + 1 - a)]


def dim_DA(k):
    """dim D(A)_k: theta = (P_x, P_y, P_z) of degree k with theta(alpha_H) vanishing on H for every H"""
    mons = monos(k)
    N = len(mons)
    rows = []
    for (a, b, c) in A:
        # two points spanning H
        basis = [v for v in ((b, -a, 0), (c, 0, -a), (0, c, -b)) if any(v)]
        P = basis[0]
        Q = next(v for v in basis[1:] if Matrix([P, v]).rank() == 2)
        # theta(alpha_H)(s P + u Q) = sum_m (a X_m + b Y_m + c Z_m) m(sP + uQ): coefficients of s^i u^(k-i)
        s, u = symbols('s u')
        pt = [s * P[i] + u * Q[i] for i in range(3)]
        vals = [Poly(expand(pt[0]**m[0] * pt[1]**m[1] * pt[2]**m[2]), s, u) for m in mons]
        for i in range(k + 1):
            row = [0] * (3 * N)
            for jm, v in enumerate(vals):
                cf = v.coeff_monomial(s**i * u**(k - i))
                row[jm] = a * cf
                row[N + jm] = b * cf
                row[2 * N + jm] = c * cf
            rows.append(row)
    M = flint.fmpq_mat(len(rows), 3 * N, [flint.fmpq(int(e.p), int(e.q)) for r in rows for e in map(Rational, r)])
    return 3 * N - M.rank()


dims = {k: dim_DA(k) - k * (k + 1) // 2 for k in range(6, 10)}
print(f'    dim D_0(A)_k over Q, k = 6..9: {[dims[k] for k in range(6, 10)]}')
if [dims[k] for k in range(6, 10)] != [0, 0, 0, 3]:
    fail('unexpected dimensions')
print('all checks passed')


==> anc/gst1718_computation/check/nu4_recheck/gen_recheck_b43.out <==
lattices with a line with 8 points: 177; runs 646, disagreements 0, {'E[]': 312, 'O[1]': 130, 'O[2]': 180, 'O[3]': 20, 'O[5]': 2, 'R[0]': 2}  (8s)


==> anc/gst1718_computation/check/nu4_recheck/gen_recheck_b43.py <==
"""Second and third runs of the general engine of [A] (Anghel–Stan, Generic splitting types and Terao's conjecture for seventeen and eighteen lines), after random relabellings, on the 12-line
lattices with b = 43 and multiplicities at most 6 whose construction needs more than one parameter
(file scan7/X23.gen.jsonl).  These include the cores with a line with 8 points, which occur only at
defect four.  Usage: python3 check/nu4_recheck/gen_recheck_b43.py .   (from the top directory)"""
import sys, json, random, time
comp = sys.argv[1]
sys.path.insert(0, comp + '/lib')
from collections import Counter
from t17lib import lat_from_g6, bits
import geneng
cnt = Counter(); bad = 0; t0 = time.time(); n8 = 0
for l in open(f'{comp}/scan7/X23.gen.jsonl'):
    r = json.loads(l)
    if max(int(m) for m in r['mult']) > 6:
        continue
    L = lat_from_g6(r['g6'], 12)
    rmax = max(sum(1 for b in L.blocks if (b >> h) & 1) + 11 - sum(bin(b).count('1') - 1 for b in L.blocks if (b >> h) & 1)
               for h in range(12))
    n8 += rmax == 8
    ref = (r['status'], tuple(sorted(c[0] for c in r['comps'])) if r['comps'] else ())
    for seed in (11, 12):
        perm = list(range(12)); random.Random(1000 * seed + r['k']).shuffle(perm)
        blocks = [sum(1 << perm[x] for x in bits(b)) for b in L.blocks]
        s2, info = geneng.realization_components(12, blocks, timeout=300, max_frames=30)
        got = (s2, tuple(sorted(c[0] for c in info['comps'])) if info.get('comps') else ())
        if got != ref:
            bad += 1; print("DIFF", r['k'], ref, got, info.get('reason'), flush=True)
        cnt[ref[0] + str(list(ref[1]))] += 1
print(f"lattices with a line with 8 points: {n8}; runs {sum(cnt.values())}, disagreements {bad}, "
      f"{dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/check/run_checks.sh <==
#!/bin/bash
# The checks of [A], Sections 9, 11, 12, 14 and 15, in six independent parts (they may run in parallel):
#   check/run_checks.sh A1     engines on the cores of defect 1, incremental statuses, positive control, Section 10
#   check/run_checks.sh A2     consistency of the data files, regression, test of the reduction, the lattice Lambda_F, Singular computations,
#                              positive controls of Sections 11 and 14 (lib/known17.py)
#   check/run_checks.sh B1     engines on the classes of cores of Sections 11 and 14; the second implementation
#                              on the roots 3 281 and 13 396 of the class (4, 43)
#   check/run_checks.sh B2     the second implementation of the search on all roots of defect 1
#   check/run_checks.sh B3     the second implementation on samples of roots of defects 2 and 3
#   check/run_checks.sh B4     general engine after two random relabellings on the classes of Section 11
# Run from a copy of the archive with the data decompressed, after the searches of the main README.
cd "$(dirname "$0")/.."
set -e
for d in indep indep_nu; do [ -f $d/libgen.so ] || (cd $d && gcc -O2 -shared -fPIC -o libgen.so gen.c); done
PART=$1
case "$PART" in
A1)
  # Section 9: fast engine against the general engine on every lattice of K_0..K_4 with a construction with
  # at most one parameter (146 160 lattices); general engine with two more labellings on the 1 294 others;
  # the five lattices of K_5
  for spec in "25 4" "24 3" "23 3" "22 3" "21 3"; do set -- $spec
    python3 lib/crosscheck.py $1 $2 4 1000000 2 check/ccfull$1.jsonl; done > logs/crosscheck.log 2>&1
  python3 lib/gen_recheck.py > logs/gen_recheck.log 2>&1
  python3 lib/k5check.py > check/k5check.out 2>&1
  # Section 9: incremental statuses against statuses computed from scratch (all roots of b(M) = 41, 42;
  # samples of b(M) = 43, 44, 45: check/verify_roots.json)
  python3 lib/mtree2.py 25 4 0 check/verify_b41 --verify > logs/verify_b41.log 2>&1
  for spec in "42 24 3 1" "43 23 3 2" "44 22 3 3" "45 21 3 4"; do set -- $spec
    R=$(python3 -c "import json;print(','.join(map(str,json.load(open('check/verify_roots.json'))['$1'])))")
    python3 lib/mtree2.py $2 $3 $4 check/verify_b$1 --verify --roots $R > logs/verify_b$1.log 2>&1; done
  # Section 9: positive control; Section 10
  python3 lib/poscontrol.py check/sub24.g6 > logs/poscontrol.log 2>&1
  python3 lib/classify.py 25 4 0 classify/b41 > logs/classify_b41.log 2>&1
  python3 lib/analyze17.py check/sub24.g6 classify/b41.final.json > logs/analyze17.log 2>&1
  python3 lib/newlat.py classify/b41.final.json > logs/newlat.log 2>&1
  # Sections 9 and 10: D_0 in degrees 5..9 for the 16 lattices of Section 10 and the 13 critical test lattices
  python3 check/critical_d0.py > check/critical_d0.out 2>&1
  ;;
A2)
  # Section 11, check (i): the program of Sections 11 and 14 with nu = 1 (regression)
  for D in 0 1 2 3 4; do GST_FORCE=1 ./gen/run_job.sh 1 $D; done > logs/regress_nu1.log 2>&1
  # Section 12: the arrangements of 18 lines with two points of multiplicity 7
  Singular -q check/twosept.sing > check/twosept.out 2>&1
  # Section 14, check (i): the search with the reduction on the class (3, 42), compared with the full search
  python3 lib/gtree.py 3 24 census/m7_X24_lo3.g6 scan7/X24.st scan7/X24.gen.jsonl 1 gtree/t/sym_nu3_b42 --mm 6 --symbreak > logs/t_sym_nu3_b42.log 2>&1
  python3 check/compare_sym.py > check/compare_sym.out 2>&1
  # Lemma 14.3 and Section 14, check (iii)
  python3 check/lambdaF/an1.py > check/lambdaF/an1.out 2>&1
  python3 check/lambdaF/witness.py > check/lambdaF/witness.out 2>&1
  python3 check/lambdaF/an3.py > check/lambdaF/an3.out 2>&1
  python3 check/lambdaF/an4.py > check/lambdaF/an4.out 2>&1
  python3 check/lambdaF/rigid17.py > check/lambdaF/rigid17.out 2>&1
  python3 check/lambdaF/rigid17_main.py > check/lambdaF/rigid17_main.out 2>&1
  # Section 15, checks (i) and (ii)
  Singular -q sept/out/new_nu3_sept.sing > sept/out/new_nu3_sept.out 2>&1
  python3 check/sept_nu3_lattice.py > check/sept_nu3_lattice.out 2>&1
  python3 check/g613_sept.py > check/g613_sept.out 2>&1
  # Sections 11 and 14: positive controls on the critical 17-line arrangements obtained by deleting four
  # lines from the extended Hesse arrangement or from A(G(6,1,3))
  python3 lib/known17.py > check/known17.out 2>&1
  python3 lib/poscontrol_nu.py > logs/poscontrol_nu.log 2>&1
  python3 lib/poscontrol_sym.py > logs/poscontrol_sym.log 2>&1
  # Section 13: consistency of the data files (canonical census lists, aligned statuses, no repeated root);
  # last, since the regression run and the test of the reduction above rewrite records of gtree/
  python3 check/validate_records.py > check/validate_records.out 2>&1
  ;;
B1)
  # Sections 11 and 14: fast engine against the general engine on the classes b = 42, 43 with a line with
  # 8 points and b = 46, 47 with at most 7 points on every line; general engine with two more labellings on
  # the lattices with b = 43 whose construction needs more than one parameter
  for spec in "24 3 r8" "23 3 r8" "20 4 r7" "19 4 r7"; do set -- $spec
    python3 lib/crosscheck7.py $1 $2 $3 1 check/cc7_X$1_$3.jsonl; done > logs/crosscheck7.log 2>&1
  python3 check/nu4_recheck/gen_recheck_b43.py . > check/nu4_recheck/gen_recheck_b43.out 2>&1
  # Section 14, check (ii): the second implementation on the roots 3 281 and 13 396 of the class (4, 43)
  python3 check/lambdaF/indep_root.py > check/lambdaF/indep_root.out 2>&1
  python3 check/lambdaF/iso.py > check/lambdaF/iso.out 2>&1
  python3 check/lambdaF/indep_compare.py 3281 13396 > check/lambdaF/indep_compare.out 2>&1
  python3 check/lambdaF/indep_3281.py > check/lambdaF/indep_3281.out 2>&1
  python3 check/lambdaF/reduction_3281.py 3281 > check/lambdaF/reduction_3281.out 2>&1
  ;;
B2)
  # Section 9: the second implementation of the search, on all roots of defect 1
  python3 indep/make_roots.py > /dev/null
  rm -f indep/results_b4?.jsonl indep/children_b4?.txt.gz
  python3 indep/run_all.py 41,42,43,44,45 1 > logs/indep.log 2>&1
  python3 indep/summary.py > indep/summary.txt 2>&1
  ;;
B3)
  # Section 11, check (ii): the second implementation on samples of roots of defects 2 and 3
  rm -f check/indep_nu2.jsonl check/indep_nu3.jsonl
  DEFECT=2 python3 lib/crosscheck_nu.py 2 "0 1 2 3 4 5" 10 1 check/indep_nu2.jsonl > logs/indep_nu.log 2>&1
  DEFECT=3 python3 lib/crosscheck_nu.py 3 "1 2 3 4 5 6" 8 1 check/indep_nu3.jsonl >> logs/indep_nu.log 2>&1
  { python3 lib/crosscheck_nu.py --compare 2 check/indep_nu2.jsonl; python3 lib/crosscheck_nu.py --compare 3 check/indep_nu3.jsonl; } > logs/crosscheck_nu.log 2>&1
  ;;
B4)
  # Section 11, check (iv), and Section 13: general engine after two random relabellings on the lattices of
  # census/m7 (all classes except b = 43, which is check/nu4_recheck) whose construction needs more than one
  # parameter
  for spec in "25 7" "24 8" "22 7" "21 7" "20 7" "19 7"; do set -- $spec; python3 lib/gen_recheck7.py $1 $2; done > logs/gen_recheck7.log 2>&1
  ;;
*) echo "usage: check/run_checks.sh A1|A2|B1|B2|B3|B4"; exit 1;;
esac
echo "checks $PART done"


==> anc/gst1718_computation/check/sept_nu3_lattice.out <==
17 lines over Q(w): 19 points of multiplicity >= 3 (as recorded), 31 double points; b = 82, defect b - 79 = 3
vertices off the pencil: multiplicities [3, 3, 3]
they are collinear with the point P of multiplicity 7
all checks passed


==> anc/gst1718_computation/check/sept_nu3_lattice.py <==
"""[A], Section 15, check (ii): the intersection lattice of the lines of sept/out/new_nu3_sept.json, computed
exactly over Q(w), w^2 + w + 1 = 0 (self-contained; elements of Q(w) are pairs (a, b) = a + b w).
Checks: the lattice is the recorded one (blocks, and all other pairs of lines meet in double points); a point
P of multiplicity 7; defect b - 79 = 3; the vertices off the seven lines through P are three triple points,
collinear with P (so the arrangement is critical by Corollary 15.3, with one vertex of multiplicity >= 3).
Any failure stops the program.   usage: python3 check/sept_nu3_lattice.py > check/sept_nu3_lattice.out"""
import itertools, json, sys
from fractions import Fraction as Q


def fail(msg):
    sys.exit('FAILED: ' + msg)


def mk(c):                       # list of coefficients of 1, w, w^2  ->  a + b w   (w^2 = -1 - w)
    c = [Q(x) for x in c] + [Q(0)] * 3
    return (c[0] - c[2], c[1] - c[2])


def add(x, y): return (x[0] + y[0], x[1] + y[1])
def neg(x): return (-x[0], -x[1])
def mul(x, y):                   # (a + b w)(c + d w) = ac + (ad + bc) w + bd w^2
    a, b = x; c, d = y
    return (a * c - b * d, a * d + b * c - b * d)
def inv(x):                      # 1/(a + b w) = (a + b w^2)/N with N = a^2 - ab + b^2 the norm
    a, b = x
    N = a * a - a * b + b * b
    if N == 0: fail('division by zero in Q(w)')
    return ((a - b) / N, -b / N)
ZERO = (Q(0), Q(0))


def cross(u, v):
    return (add(mul(u[1], v[2]), neg(mul(u[2], v[1]))), add(mul(u[2], v[0]), neg(mul(u[0], v[2]))),
            add(mul(u[0], v[1]), neg(mul(u[1], v[0]))))


def normalize(p):
    k = next(c for c in p if c != ZERO)
    ki = inv(k)
    return tuple(mul(c, ki) for c in p)


def dot(u, v):
    return add(add(mul(u[0], v[0]), mul(u[1], v[1])), mul(u[2], v[2]))


d = json.load(open('sept/out/new_nu3_sept.json'))
if d['minpoly'] != [[1, 1, 1]]:
    fail('unexpected field')
L = [tuple(mk(c) for c in l) for l in d['lines']]
n = len(L)
if n != 17:
    fail('not 17 lines')
pts = {}
for i, j in itertools.combinations(range(n), 2):
    p = cross(L[i], L[j])
    if all(c == ZERO for c in p):
        fail(f'lines {i}, {j} coincide')
    pts.setdefault(normalize(p), set()).update({i, j})
for p, S in pts.items():                      # every line through p is recorded
    for k in range(n):
        if (dot(L[k], p) == ZERO) != (k in S):
            fail('incidence inconsistency')
blocks = sorted(sorted(S) for S in pts.values() if len(S) >= 3)
if blocks != sorted(sorted(b) for b in d['blocks']):
    fail('the multiple points differ from the recorded blocks')
b = sum(len(S) - 1 for S in pts.values())
print(f'17 lines over Q(w): {len(blocks)} points of multiplicity >= 3 (as recorded), '
      f'{sum(len(S) == 2 for S in pts.values())} double points; b = {b}, defect b - 79 = {b - 79}')
if b - 79 != 3:
    fail('defect is not 3')
P = [p for p, S in pts.items() if len(S) == 7]
if len(P) != 1:
    fail('no unique point of multiplicity 7')
P = P[0]; pencil = pts[P]
off = [(p, S) for p, S in pts.items() if not S & pencil]
print('vertices off the pencil: multiplicities', sorted(len(S) for p, S in off))
if sorted(len(S) for p, S in off) != [3, 3, 3]:
    fail('the vertices off the pencil are not three triple points')
q1, q2, q3 = [p for p, S in off]
ell = cross(q1, q2)
if dot(ell, q3) != ZERO or dot(ell, P) != ZERO:
    fail('the vertices off the pencil and P are not collinear')
print('they are collinear with the point P of multiplicity 7')
print('all checks passed')


==> anc/gst1718_computation/check/sub24.g6 <==
b????????????????????????@W?D_?HOCo??q??KB?@BC?`@C?__a?B?o?Cb???SCC??oGG?F?@??A@U???`T???IgC??AY?O???
b????????????????????????AW?aO@@O?Go?@S?q@?CoG?o?W?`O_?HOO??F_??BB????U_??@U??DP?_?@`GG??c`A??Ag__???
c????????????????????????@o?KOAD??`G?ECCO@OI_O?@OE?BCO??SQ?BOG??c@C?@AGG??EI???HH???XG???KcG??D?U???WM????
c???????????????????????_A__AOOA_?CW?GI??P_?QO?@P???JO?B?c?CKA??OgC?AGW??F?G??@EOO??so???OSW??AWCO??QGQ???
c???????????????????????aG?c_AAA@?a?CB?C@A?OGO?GD??__G?GAA?C?O_?COC??__O?A?H???_B???_A_??~?????KMo??@ND???
c??????????????????????A?KC?cC@A@?o?GE?@@G?AGO?C_O?Oo??G?Q?A?B??CAC??OC_?@C?_?@A@??A??o??~?????TTO???ij???
c??????????????????????A?oC?IC?S?Q_?CS?AAO?GOG?GP??G__?GCC?A?__?C@C??_GO?@?B???_D??A??o??~?????JEo??@Rd???
d?????????????????????????wCAOB?O?J?IA???d?A?a?@D??_EA?I?K?BC_??b?G???pO?CCC_??DP???Z????Q@a??AIO_??EcO???gPO???
d????????????????????????@W?HO?D_?W_?Co??Y??W@?@GC?[?O?P?o??_g_?CAa?@KO??@SO??ADC???dC???gKA??EAO_??BKC???`_W???
d????????????????????????Ao?IOCo?@@O?GIAC?oOI@?_IC?OQG?GEG?CCB??Co_??ac???Z???COK???gO_??EAO??F_????C`P???DDC???
d????????????????????????BG?H_@B??SG?Ac?@o??_B?Ao??AH_?@AI??OPO?_cG?@@H??A_c??D?W??BK????HOg???kI???KS@???cWC???
d????????????????????????CW?F??i??K_?GQ?@@_?AQ??Aa??M??Ao??@Q????p_??W?g?@GA_?D`G??@Ka???WcG??AaQ???Oi@???aaC???
d????????????????????????S_?cO?a_?KO?Ao??PO??h???k??{??B`??@HG??QO_?@O__?@a?O?@SA??@E?O??wE???CcK???PCB???`OW???
d???????????????????????K?GE@?@__OI?G@O@C_OAK@??go??V??AoA?@Q?_?ECG??c__?CSO??CIA??@CQ???QH???F_????G@J???_@i???
e??????????????????????@CA@CG?o?O?`G?OK??q??AQ??BG?`g??Y?C?DO?_?Cs???LG??BAA???gA_??I@_???aE???G`O??OGp???KI_???QL?????
g??????????????????????A?GS?`@?a@?H?GAGA?__AAO?CB??D?O?AGC??c?_?_GO??__O?A@@??CGC??A@C???P@???@AC???GOO???G`????}?????@?~????NoO???
g??????????????????????A?OS?PA?S@?P?GAO@?c?A@A?CCG?`@??AO_?AAG??GH??A@@??C@C??AG@???c?O??CGO???aC???GOA???G_G???}?????@?~????NoO???
g??????????????????????A?PA?QC?P@?OOCAC@?`?C@O?CD??_OC?GCC??`A??GOO??a?O??g@??CCG??@CA???_G_??AAG???AOO???H@????}?????@?~????NoO???
h???????????????????????AE?CQ?C`?B?G?gC@?B?CC_?GO_?CE??@@_??Oc??@GO??D?_??b????_GO??OAO??@CA???GO_??@?H???A?K???G?E???OIi???A@TO???~_?????
h???????????????????????AQ?CQ?CH?B?G?gC@?o?C?S?G@O?@S???d???`G??COG??Ga???QA???___??OGG??@?a???OGO??@?E???@?S???G?E???GEL???CA[_???~_?????
h???????????????????????B_?Ca?CH?AI??_E@AG?@I??CGO?@GG?CAO??_P??A@_??CH???I?_?@@?O??OOG??@@A???OOO??C?E???C?c???A?S???GG\???C@w_???~_?????
l???????????????????????Aa?Ca?CH?AGG?oCAAC??aO?C@_?AA_?GCG?@@@??@GC??G_G?A?__?A?P???_H???@OO???OI???@AC???CCA???COG???CG@???@?G_???@@A????OGO????Bw????C?Fo???B}??????
q??????????????????????AD?AGG@H??KO?DA?CCC?GOG?G_G?C_A?@OA?C@A??_@G?A?OG?C?O_?AAC???_Q???C@_???OS???AGG???GOC???AOA???GC@???A?P????OCC????_H?????OI?????P@?????O_O????G@A?????_`?????^???????@?}??????~???????


==> anc/gst1718_computation/check/twosept.out <==
I=2,3,4,5  deg Q=18  syzygy degrees: 7 11 12 
I=1,3,4,5  deg Q=18  syzygy degrees: 7 11 12 
I=1,2,4,5  deg Q=18  syzygy degrees: 7 11 12 


==> anc/gst1718_computation/check/twosept.sing <==
ring r=(0,w),(x,y,z),dp; minpoly=w2-w+1;
// w = primitive 6th root of unity
proc arr(intvec I) {
  poly Q = x*(x6-z6)*y*(y6-z6);
  int i;
  for (i=1;i<=size(I);i++) { Q = Q*(y-w^(I[i])*x); }
  return(Q);
}
proc report(intvec I) {
  poly Q = arr(I);
  ideal J = jacob(Q);
  module S = minbase(syz(J));
  intvec d; int i;
  string s = "";
  for (i=1;i<=ncols(S);i++) { s = s + string(deg(S[i])) + " "; }
  print("I=" + string(I) + "  deg Q=" + string(deg(Q)) + "  syzygy degrees: " + s);
}
report(intvec(2,3,4,5));   // complement {0,1}
report(intvec(1,3,4,5));   // complement {0,2}
report(intvec(1,2,4,5));   // complement {0,3}
quit;


==> anc/gst1718_computation/check/validate_records.out <==
census/X20_lo3.g6: 540173 canonical lattices, no repetition; scan/X20.st aligned; gscan/X20.jsonl: 5 records, all certified, exactly the needed ones
census/X21_lo3.g6: 211826 canonical lattices, no repetition; scan/X21.st aligned; gscan/X21.jsonl: 827 records, all certified, exactly the needed ones
census/X22_lo3.g6: 68427 canonical lattices, no repetition; scan/X22.st aligned; gscan/X22.jsonl: 277 records, all certified, exactly the needed ones
census/X23_lo3.g6: 18569 canonical lattices, no repetition; scan/X23.st aligned; gscan/X23.jsonl: 146 records, all certified, exactly the needed ones
census/X24_lo3.g6: 4025 canonical lattices, no repetition; scan/X24.st aligned; gscan/X24.jsonl: 33 records, all certified, exactly the needed ones
census/X25_lo4.g6: 767 canonical lattices, no repetition; scan/X25.st aligned; gscan/X25.jsonl: 11 records, all certified, exactly the needed ones
census/m7_X19_lo4.g6: 155619 canonical lattices, no repetition; scan7/X19.st aligned; scan7/X19.gen.jsonl: 17741 records, all certified, exactly the needed ones
census/m7_X20_lo4.g6: 143699 canonical lattices, no repetition; scan7/X20.st aligned; scan7/X20.gen.jsonl: 3641 records, all certified, exactly the needed ones
census/m7_X21_lo4.g6: 88669 canonical lattices, no repetition; scan7/X21.st aligned; scan7/X21.gen.jsonl: 827 records, all certified, exactly the needed ones
census/m7_X22_lo4.g6: 40142 canonical lattices, no repetition; scan7/X22.st aligned; scan7/X22.gen.jsonl: 277 records, all certified, exactly the needed ones
census/m7_X23_lo3.g6: 18600 canonical lattices, no repetition; scan7/X23.st aligned; scan7/X23.gen.jsonl: 354 records, all certified, exactly the needed ones
census/m7_X24_lo3.g6: 4059 canonical lattices, no repetition; scan7/X24.st aligned; scan7/X24.gen.jsonl: 85 records, all certified, exactly the needed ones
census/m7_X25_lo4.g6: 788 canonical lattices, no repetition; scan7/X25.st aligned; scan7/X25.gen.jsonl: 28 records, all certified, exactly the needed ones
tree/b41: 1 file(s), 8 roots, no repetition, exactly the roots of the class
tree/b42: 1 file(s), 58 roots, no repetition, exactly the roots of the class
tree/b43: 2 file(s), 367 roots, no repetition, exactly the roots of the class
tree/b44: 2 file(s), 1059 roots, no repetition, exactly the roots of the class
tree/b45: 2 file(s), 2769 roots, no repetition, exactly the roots of the class
gtree/: the 23 expected classes are present, each run with its three files
gtree/nu1_b41: 1 file(s), 8 roots, no repetition, exactly the roots of the class
gtree/nu1_b42: 1 file(s), 58 roots, no repetition, exactly the roots of the class
gtree/nu1_b43: 1 file(s), 367 roots, no repetition, exactly the roots of the class
gtree/nu1_b44: 1 file(s), 1059 roots, no repetition, exactly the roots of the class
gtree/nu1_b45: 1 file(s), 2769 roots, no repetition, exactly the roots of the class
gtree/nu2_b41: 1 file(s), 8 roots, no repetition, exactly the roots of the class
gtree/nu2_b42: 1 file(s), 58 roots, no repetition, exactly the roots of the class
gtree/nu2_b43: 1 file(s), 367 roots, no repetition, exactly the roots of the class
gtree/nu2_b44: 2 file(s), 1059 roots, no repetition, exactly the roots of the class
gtree/nu2_b45: 2 file(s), 2769 roots, no repetition, exactly the roots of the class
gtree/nu2_b46: 2 file(s), 4888 roots, no repetition, exactly the roots of the class
gtree/nu3_b42: 4 file(s), 61 roots, no repetition, exactly the roots of the class
gtree/nu3_b43: 2 file(s), 367 roots, no repetition, exactly the roots of the class
gtree/nu3_b44: 4 file(s), 1059 roots, no repetition, exactly the roots of the class
gtree/nu3_b45: 4 file(s), 2769 roots, no repetition, exactly the roots of the class
gtree/nu3_b46: 4 file(s), 4888 roots, no repetition, exactly the roots of the class
gtree/nu3_b47: 4 file(s), 6097 roots, no repetition, exactly the roots of the class
gtree/nu4_b45: 2 file(s), 2769 roots, no repetition, exactly the roots of the class
gtree/nu4_b46: 2 file(s), 4888 roots, no repetition, exactly the roots of the class
gtree/nu4_b47: 2 file(s), 6097 roots, no repetition, exactly the roots of the class
gtree/sym_nu4_b43: 8 file(s), 658 roots, no repetition, exactly the roots of the class
gtree/sym_nu4_b44: 4 file(s), 1059 roots, no repetition, exactly the roots of the class
gtree/t/sym_nu3_b42: 1 file(s), 61 roots, no repetition, exactly the roots of the class
all checks passed


==> anc/gst1718_computation/check/validate_records.py <==
"""Consistency of the data files of the archive (run from the top directory, on the decompressed data):
(1) every census list consists of canonical forms (nauty-labelg, exit status checked) without repetitions;
(2) every file of statuses is aligned with its census list (line k describes lattice k) and uses only the
    admitted statuses; the records of the general engine (gscan/, scan7/*.gen.jsonl) carry the graph6
    string of the lattice they refer to, have a certified status (E, R or O, never T), and exist exactly
    for the lattices for which the searches need them (status cost>1 and at most 7 points on every line,
    6 for b = 46, in gscan/; at most 8 in scan7/);
(3) in the per-root records of every search (tree/, gtree/), no root occurs twice, and the roots are
    exactly those which the program of the search loads from (1) and (2) (so that no part of a run
    divided into parts is missing); the classes of gtree/ are compared with the explicit list EXPECTED
    below, so that a class whose files are all missing is detected.
Any failure stops the program.   usage: python3 check/validate_records.py > check/validate_records.out"""
import glob, json, re, subprocess, sys
sys.path.insert(0, 'lib')
from t17lib import lat_from_g6


def fail(msg):
    sys.exit('FAILED: ' + msg)


def canon(lines):
    p = subprocess.run(['nauty-labelg', '-q', '-f' + 'a' * 12], input=''.join(l + '\n' for l in lines),
                       capture_output=True, text=True)
    if p.returncode != 0:
        fail(f'nauty-labelg exit status {p.returncode}: {p.stderr[:200]}')
    out = p.stdout.split()
    if len(out) != len(lines):
        fail(f'nauty-labelg returned {len(out)} lines for {len(lines)}')
    return out


STATUSES = {'empty', 'empty-degenerate', 'empty-family-degenerate', 'family', 'point', 'points', 'cost>1'}

# (1), (2)
pairs = [(c, f'scan/X{X}.st', f'gscan/X{X}.jsonl', 6 if X == 20 else 7)
         for X in range(20, 26) for c in glob.glob(f'census/X{X}_lo*.g6')]
pairs += [(c, f'scan7/X{X}.st', f'scan7/X{X}.gen.jsonl', 8)
          for X in range(19, 26) for c in glob.glob(f'census/m7_X{X}_lo*.g6')]
if len(pairs) != 13:
    fail(f'{len(pairs)} census lists found, 13 expected')
for cens, st, gen, hmax in pairs:
    L = [l.strip() for l in open(cens)]
    if canon(L) != L:
        fail(f'{cens}: not in canonical form')
    if len(set(L)) != len(L):
        fail(f'{cens}: repeated lattices')
    S = [l.split() for l in open(st)]
    if len(S) != len(L) or any(len(s) != 4 or int(s[0]) != k for k, s in enumerate(S)):
        fail(f'{st} is not aligned with {cens}')
    if any(s[1] not in STATUSES for s in S):
        fail(f'{st}: unknown status')
    need = {k for k, s in enumerate(S) if s[1] == 'cost>1' and max(lat_from_g6(L[k], 12).h) <= hmax}
    keys = set(); other = []
    for l in open(gen):
        r = json.loads(l)
        if r['k'] in keys or not 0 <= r['k'] < len(L):
            fail(f'{gen}: index {r["k"]}')
        if r['status'] not in ('E', 'R', 'O'):
            fail(f'{gen}: record {r["k"]} has status {r["status"]}')
        keys.add(r['k'])
        if r['g6'] != L[r['k']]:
            other.append(r)
    if [L[r['k']] for r in other] != canon([r['g6'] for r in other]):
        fail(f'{gen}: a record does not describe the lattice of its index in {cens}')
    if keys != need:
        fail(f'{gen}: records for {len(keys)} lattices, {len(need)} needed, {len(keys ^ need)} differences')
    print(f'{cens}: {len(L)} canonical lattices, no repetition; {st} aligned; {gen}: {len(keys)} records, '
          f'all certified, exactly the needed ones', flush=True)


# (3)
def recorded(files):
    seen = set()
    for f in sorted(files):
        for l in open(f):
            r = json.loads(l)['root']
            if r in seen:
                fail(f'{f}: root {r} occurs twice')
            seen.add(r)
    return seen


import mtree                                            # defect 1 (lib/mtree2.py uses mtree.load_roots)
for D, (X, lo) in enumerate([(25, 4), (24, 3), (23, 3), (22, 3), (21, 3)]):
    files = glob.glob(f'tree/b{41 + D}*.roots.jsonl')
    roots, _ = mtree.load_roots(X, lo, D)
    got = recorded(files)
    if got != {k for k, g, kind in roots}:
        fail(f'tree/b{41 + D}: {len(got)} roots recorded, {len(roots)} expected')
    print(f'tree/b{41 + D}: {len(files)} file(s), {len(got)} roots, no repetition, exactly the roots of the class')

import gtree                                            # defects 1 (regression) to 4 (gen/run_job.sh, gen/run_job_sym.sh)
LO = {25: 4, 24: 3, 23: 3}
# the classes which must be present: main runs (defect 1 is the regression run of Section 11, check (i));
# defect 4 with b = 43, 44 is run with the symmetry reduction; gtree/t/ is the test of the reduction
EXPECTED = ({f'gtree/nu1_b{b}' for b in range(41, 46)} | {f'gtree/nu2_b{b}' for b in range(41, 47)}
            | {f'gtree/nu3_b{b}' for b in range(42, 48)} | {f'gtree/nu4_b{b}' for b in range(45, 48)}
            | {'gtree/sym_nu4_b43', 'gtree/sym_nu4_b44', 'gtree/t/sym_nu3_b42'})
classes = {}
for f in glob.glob('gtree/*.roots.jsonl') + glob.glob('gtree/t/*.roots.jsonl'):
    m = re.match(r'(gtree/(?:t/)?(?:sym_)?nu(\d)_b(\d+))', f)
    if not m:
        fail(f'{f}: unexpected file name')
    classes.setdefault((m.group(1), int(m.group(2)), int(m.group(3)) - 41), []).append(f)
    for ext in ('.final.json', '.nodes.jsonl'):
        if not glob.glob(f[:-len('.roots.jsonl')] + ext):
            fail(f'{f}: the file {ext} of the same run is missing')
found = {name for name, nu, D in classes}
if found != EXPECTED:
    fail(f'classes missing: {sorted(EXPECTED - found)}; unexpected classes: {sorted(found - EXPECTED)}')
print(f'gtree/: the {len(EXPECTED)} expected classes are present, each run with its three files')
for (name, nu, D), files in sorted(classes.items()):
    X = 25 - D
    BT = gtree.setup(nu, 6)
    roots, _ = gtree.load_roots(f'census/m7_X{X}_lo{LO.get(X, 4)}.g6', f'scan7/X{X}.st', f'scan7/X{X}.gen.jsonl', D, BT)
    got = recorded(files)
    if got != {k for k, g, kind in roots}:
        fail(f'{name}: {len(got)} roots recorded, {len(roots)} expected')
    print(f'{name}: {len(files)} file(s), {len(got)} roots, no repetition, exactly the roots of the class')
print('all checks passed')


==> anc/gst1718_computation/check/verify_b41.final.json <==
[]

==> anc/gst1718_computation/check/verify_b41.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca?CC_B?K??", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca??c_B?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc??gG??gO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 0, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc?AAG?AAO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 0, "n": 15, "g6": "\\?????????????????D{?o]?PC?PG?Gg?AK?AO_?HC??QO?@OO??gO?AAC??OP??W@w??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 13, "g6": "V?????????????~??h?POCE?HC@@G?GgAAK?O{_@?S??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????~?G]?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?CGG?ACO?_bO??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?ACG?_bO?@?o??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?O{O?C?o??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?CGO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?GCO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?AFc?C@O?GOO?ACO?ACC??GD??_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 3, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?@AC?@AO?O{O?C?o?CAC?CC\\??@?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 6, "n": 13, "g6": "W?????????????~?G]?QO@I?_W?IG?PG?OS?GO_?`C?OPo?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?A?o??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?@?o??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?ACO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?@CO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 8, "n": 13, "g6": "V?????????????~?AH?PO@E?DC?`G?OgAAK?O{_@?S??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "W?????????????@c?M?WOgq?Og?cG?QG@cc??F??IC?ZAO?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?D?O?gqO??", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?gqO??Go??", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 15, "g6": "\\??????????????????K_?[?KG?`O?cG?HC??F??IC?ZAO?D?O?gqO?Kcc??CD??A?W??", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/check/verify_b41.roots.jsonl <==
{"root": 0, "kind": "O3", "mult": {"2": 21, "3": 5, "6": 2}, "time": 8.88, "levels": [[13, {"E": 225, "F": 120, "O": 40, "R": 144, "patterns": 529}, 2, {"O": 1, "F": 1}], [14, {"E": 2006, "F": 2, "R": 93, "patterns": 2161, "subset-fail": 60}, 2, {"F": 2}], [15, {"E": 1723, "F": 2, "R": 13, "patterns": 1738}, 1, {"F": 1}], [16, {"E": 886, "patterns": 886}, 0, {}]], "open17": 0}
{"root": 1, "kind": "F", "mult": {"2": 18, "3": 3, "4": 4, "6": 1}, "time": 0.29, "levels": [[13, {"E": 264, "R": 48, "patterns": 312}, 0, {}]], "open17": 0}
{"root": 3, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 9.62, "levels": [[13, {"E": 275, "F": 4, "R": 24, "patterns": 303}, 2, {"F": 2}], [14, {"E": 1768, "F": 6, "R": 90, "patterns": 1864}, 5, {"F": 5}], [15, {"E": 4791, "F": 3, "R": 26, "patterns": 4820}, 2, {"F": 2}], [16, {"E": 1845, "patterns": 1845}, 0, {}]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 5.67, "levels": [[13, {"E": 270, "F": 2, "R": 32, "patterns": 304}, 1, {"F": 1}], [14, {"E": 760, "F": 4, "R": 78, "patterns": 842}, 4, {"F": 4}], [15, {"E": 4304, "R": 72, "patterns": 4376}, 0, {}]], "open17": 0}
{"root": 8, "kind": "O1", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 2.27, "levels": [[13, {"E": 220, "O": 2, "R": 6, "patterns": 228}, 1, {"O": 1}], [14, {"E": 976, "R": 42, "patterns": 1018}, 0, {}]], "open17": 0}
{"root": 21, "kind": "F", "mult": {"2": 15, "3": 7, "5": 3}, "time": 3.49, "levels": [[13, {"E": 225, "F": 6, "R": 2, "patterns": 233}, 1, {"F": 1}], [14, {"E": 738, "F": 4, "R": 39, "patterns": 781}, 2, {"F": 2}], [15, {"E": 1959, "F": 1, "R": 8, "patterns": 1968}, 1, {"F": 1}], [16, {"E": 968, "patterns": 968}, 0, {}]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 0.17, "levels": [[13, {"E": 168, "R": 48, "patterns": 216}, 0, {}]], "open17": 0}
{"root": 260, "kind": "O1", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 72, "R": 18, "patterns": 90}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/check/verify_b42.final.json <==
[]

==> anc/gst1718_computation/check/verify_b42.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?CQ?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGCC@C?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?I?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWE?C?SA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@GA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA?AG_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Oc?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?OS?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Ga?@C_?CS?G?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Aa??S_?GS?G?o?", "st": "O", "vs": [7]}
{"root": 0, "n": 14, "g6": "Y???????????????TwB`o@H?@KE?C?DC?@Q?E@_C_A?H?G??WO??dO??", "st": "F", "vs": [7, 7]}
{"root": 0, "n": 14, "g6": "Y???????????????TwB`o?d?@KAGC?DCA?I?E@_C_A?GOG?AAO?@HO??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CWCAC@Aq?AA_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW@AC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW?IC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?CA_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?@A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?CA_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?@A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?G@_?", "st": "F", "vs": [7]}
{"root": 2, "n": 14, "g6": "W???????????????^_?POGU?CSACWAACAAq?G_O?bI??`W?", "st": "F", "vs": [7, 7]}
{"root": 2, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?_E?CCOACY?@GW?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CWAGA?TQ_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CW@TI?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????_wBQAiO?M?kc?AgF?c?AM?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C_A?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgCOC@TI?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CW@TI?_@_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgAiSA?E?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 15, "g6": "Y?????????????????CF?Ec??w@XG?AgAGA?TQ_?CY?ACC??@g?wCW??", "st": "F", "vs": [7, 7, 8]}
{"root": 4, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CW?oA?po_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CWBFA?C@_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????poAU?qOgI?CW?BG?CW?SA?YD_?", "st": "F", "vs": [7]}
{"root": 4, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?oA?po_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 4, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CWBFA?C@_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW@CA?kI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW?HA?kI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GWAoi??`_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?oCBBA?@B_?", "st": "F", "vs": [6]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_AGA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_?QA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??Og?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??AW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_@GA?WWW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?@a?WWW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?OQ?WWW?", "st": "F", "vs": [6, 8]}
{"root": 6, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?AG_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?GA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????poSE?dOAU?@c?Cg?GW?Ca?]@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????poAT?Qo]@?@c?CgD@c?CM?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?AG_?Ga?N?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????AT?Qo]@?@c?CgEMC?Ga?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?GA_?HA?N?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????Ww?dOAU?@c?Cg?HC@wE?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "Y??????????????????dOAU?@c?Cg?HC@wE?gKO?GY?WwC??Cg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 8, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA?CG_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA??B_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "U?????????????r_OM?QOHI?QW?DG?Gg?Ga?[P_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????r_@H@HOCe@pC?DG?GgA@q?OA_?OK??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????r_OM?QOCe@pC?DG?GgAOA?HI_?OK??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA?CG_?Oa?MGg?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????@H@HOCe@pC?DG?GgBMA?CG_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA?CG_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOHI@pC?DG?GgBMA?CG_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA??B_?PA?MGg?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA??B_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????Xo?QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?Gg?Ga?[P_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ?cg?DG?Gg?Ga?[P_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????Xo?QOCe@pC?DG?GgA@q?OA_C_A?CdG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ@pC?DG?GgAOA?HI_D?A?ARG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 15, "g6": "[??????????????????QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?r_G??AS?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 8, "n": 15, "g6": "Y?????????????????E[?_[?HG@HO?DG?CS?[P_D?A?@?g?AGg?CeW??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?AG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CG_CC[??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW?SC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCWC?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "W?????????????~?G]?OoCP?_c?GgCCW?QA?_O_@?c??dO?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW@CC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW?KC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCWC@C?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCWCAC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCW?IC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?ACG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?A_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?_CO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW@Bq?GA_?cA?OGG?GCO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?G_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?@_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?_GO?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?_I?_OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?_I?@OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?@CG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?A_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW@Bq?CA_?cA?OGG?GCO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?G_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?@_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?_GO?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?_OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?@OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_AF_GH?CSCCW?SC?Ci?_GO?Oq?AGw?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S?CGG?CCO?AOG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S?@GG?GCO?CGG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S??gG?CGO?AOG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?CGO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?AGO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?AGO?@OG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?CCO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?PC?GgAFc?OI?_OO?Oq?CCg?@OG?_bG?C?S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "Y?????????????????Fw?@I?PC?GgAFc?OI?AEO@@I?OPc?G?g?@OW??", "st": "F", "vs": [7, 7, 8]}
{"root": 10, "n": 13, "g6": "U?????????????~?@D?Go@P?Oc?OgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?`A?@G_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@CC?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@?c?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?PO@P?GSCCW@AC?CY?CH_?", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@AA??cG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?GoCH?GSCCWAFc?_I?G_O?PQ??gg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?GoCH?GSCCWAFc?_I?GCO?PQ??gg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?PO@P?GSCCWAFc?_I?GOO?Gq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?CGG?@GO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 10, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?AGG?GCO?@GG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 11, "n": 13, "g6": "U?????????????~??d?OoCP?Gc?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?QA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?O{_@?S?CGG?CGO?@OG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?@C_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?PA?AG_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?HA?GG_CC[??", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCWCAC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?aC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?QC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "W?????????????~?G]?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@CC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW?cC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCWC@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCWCAC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCW@AC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?aA?@CG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?COO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?AOO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW@Bq?GA_@CA?AGG?_CO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?G_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?C_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?_GO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?GGO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?_OO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?GOO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA??aG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?_OO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?COO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?AOO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW@Bq?CA_@CA?AGG?_CO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?G_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?C_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?_GO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?GGO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?_OO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?GOO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@@CAAM?@IO@?i?@GW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_CAA??dG?GDO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_?aA??dG?GDO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Z???????????????^_AF_AE?DC?`G@?g?HA?GG_CC[?COG?COO?_CO??dG??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?QCAAM?AEO?II?CCW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_@CA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_?cA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_C@A?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_CAA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_@AA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_@I?_SCCW?cC?DE?_OO?`I?@BW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?CGG?CCO?AGG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?AGG?AGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?AGG?AGO?@CG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?@CG?A?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG@?g@Bq?GGOCCY?ACc?GAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?_SCCWAFc?_I?GOO?`I??gc?C?g?AEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?CCO?AGG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?@CO?AGG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?@CG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?`G@?g@Bq?AOOCCY??gc?CAg?GGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?`G@?g@Bq?AOO@@A?OPg?G_G?@PG?A@S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG?`G@Bq?GGOCCY?CAc?CAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?O{?GW?IG?`G?HA?GG_?HQ?CAg?_bg?COW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?O{?GW?IG?`G?_S?AO_@@C?COG?_CO?@IO?OPs??aB??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?g?HA?GG_?Oq?ACg?_bg?GOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 14, "n": 13, "g6": "V??????????????[TH?DO@E?BCBHG?Og?OK?B?_Ecc??", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "X????????????????M?DO@E?BCBHG?Og?OK?B?_Ecc?A_G?iQO?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 15, "g6": "[??????????????????B_?i?CW?EG?Og?OK?B?_Ecc?A_G?iQO?XHG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?CO_DTC??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?ig_?_c??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????F?TSBI_?Y?AW?EG?HG?GS??K_E_[??", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?AOG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?CO_DTC??EG?sBO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?ig_?_c?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?AOG?XSO?sBG??_S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?ACG?XSO?sBG??_S??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC??EG?sBO?XSG??@S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?ig_?_c?ACG?XSO?sBG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 13, "g6": "U?????????????~??i@EOAI?QCABG@?gAAq?@B_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cG@?g?CK?AC_C?S?GKo?", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cG@?gAAq?@B_?Oa?O@G?OXO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 13, "g6": "U?????????????~?CM?aO@E@BC?HG@?WAAi?AD_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?CM?aO_i?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 17, "n": 14, "g6": "V???????????????^_@B_CQ?Cc@?WCDS?GU?@EOAEI??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 13, "g6": "U?????????????~?OM?aOAi?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????~?OM?QO@E@BC?HG?_W?ai?AD_?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????^_CB_AQ?Cc?_W@DS?GU?@EOAEI?O?W?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "U?????????????~??iAEO@I?ECCBG?Og?aq?CB_?", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "V???????????????^_?I_@I?ECCBG@Dc?OM?OqO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????@oUP?BOAE@hC?DG?_g?CK?E?_EHc??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?B?_DcS??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?AG_DcS??", "st": "F", "vs": [7]}
{"root": 26, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@_G?kaO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@CG?kaO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?B?_DcS?ACG?YPO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 15, "g6": "[??????????????????M??Y?GW?DG?_g?CK?E?_EHc?@CG?kaO?YPG??OS???b??", "st": "F", "vs": [7, 7, 8]}
{"root": 35, "n": 13, "g6": "U?????????????~?GM?UOGI?PC?OgA?W?CY?_h_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "U?????????????~?CM?IOAEABC?HG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "X?????????????~?CM?IOOi?GWCEG?HG?OS?CO_?PC??QO?GB_?", "st": "F", "vs": [7]}
{"root": 42, "n": 14, "g6": "V???????????????^_@B_@Q?Cc@?WADS?OU?AEOCEI??", "st": "F", "vs": [7, 7]}
{"root": 42, "n": 14, "g6": "Y???????????????^_@B_@Q?GWCEG?HG@Ai?CD_?aA?@CG??cO?GBO??", "st": "F", "vs": [7, 7]}
{"root": 47, "n": 13, "g6": "U?????????????~??i@EOAI?ECABG@?gAAq?CB_?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "V?????????????~??iCD_Gq?ECABG?_W?PA?AI_@?k??", "st": "F", "vs": [7]}
{"root": 47, "n": 14, "g6": "W???????????????^_?I_Gq?ECABGCDc?OM?COO?PQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 52, "n": 13, "g6": "U?????????????~??e?QOGi?ICCBG?_g@BQ?@B_?", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "U?????????????~?GY?H_AQ?ICCBG?GW?ai?CD_?", "st": "F", "vs": [7]}
{"root": 52, "n": 14, "g6": "V???????????????^_?H_AQ?ICCBGAEc?CM?GiO?_i??", "st": "F", "vs": [7, 7]}
{"root": 52, "n": 15, "g6": "Y?????????????????Fw?@K?HG?SGCBG@BQ?@B_?_i?@AC?_?g?GiW??", "st": "F", "vs": [7, 7, 8]}
{"root": 54, "n": 13, "g6": "U?????????????~?OM?eO@I?DC?_g@?W?GY?Oh_?", "st": "F", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????~?OM?eO@I@Ac?_g@?WAAA?AE_?IK??", "st": "F", "vs": [7]}
{"root": 54, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?_g@?W@Ae?__O?II?@BW?", "st": "F", "vs": [7, 7]}
{"root": 58, "n": 13, "g6": "V?????????????Ao@E?IOgi?OW?KG?`G@`S?v?_??[??", "st": "O", "vs": [7]}
{"root": 59, "n": 13, "g6": "V?????????????@g@I?`_@QAaW?SGBBG?OK?v?_?EC??", "st": "O", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????v?AE?IOge?ICBBG?LC?HQ?CB_?", "st": "F", "vs": [6]}
{"root": 59, "n": 13, "g6": "V?????????????v?AE?IOge?ICBBG?_W?oA?@g_?Qc??", "st": "F", "vs": [7]}
{"root": 59, "n": 14, "g6": "X????????????????s?Q_CK?DG?SGBBG?OK?v?_?EC?@CG?geO?", "st": "O", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_WB[A??o_?LA?@IG?OAO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_@OA??sG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_CAA??sG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_?LA?GAG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA??WG?", "st": "F", "vs": [6, 7]}
{"root": 59, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA?C?W?", "st": "F", "vs": [6, 8]}
{"root": 59, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?oA?AS_CAA?A@g?@go?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?@CG?KKc???F??", "st": "O", "vs": [7, 7, 7]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??AS??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??@S??_B??", "st": "O", "vs": [7, 7, 8]}
{"root": 59, "n": 15, "g6": "Y??????????????????L?AS?Oo?IO?SG@`c?v?_DCq?A@c??og?AGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 60, "n": 13, "g6": "U?????????????~?@IAEO@I?QCCBG?Gg?aq?AB_?", "st": "F", "vs": [7]}
{"root": 60, "n": 14, "g6": "W???????????????^_?Q_@I?QCCBG@Dc?GM?OqO?Gi?O?W?", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 13, "g6": "U?????????????~?CY?H_@Q?ICCBG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????~?CY?H_Oi?ICCBG@?WAAA?@Q_?_k??", "st": "F", "vs": [7]}
{"root": 66, "n": 14, "g6": "W???????????????^_@E_@K?ICCBG@?W@Ai?__O?IQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 68, "n": 13, "g6": "U?????????????~??i@D_AI?ECCBG@?W@BI?CD_?", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????Go@qCB_HI?OW?iG?PG@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "U?????????????}?CW?[_HI?OW?iG?PGA@q?Ob_?", "st": "F", "vs": [6]}
{"root": 75, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??SG?", "st": "F", "vs": [6, 7]}
{"root": 75, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??_W?", "st": "F", "vs": [6, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_AGA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_?cA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 176, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?O@O?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?G@O?", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????~?AH?HOAE?aC?IG?PG?OS?OB?CFc?C@O?", "st": "O", "vs": [7]}
{"root": 193, "n": 13, "g6": "W?????????????~?@H?HOCE?EC?aG?PG?_S?OB?CFc?C@O?", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "Y?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??SC?CGO?CG_?OB_??", "st": "F", "vs": [7]}
{"root": 193, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD?CFc?C@O?A_O?GOO?ACG?A?Y??", "st": "F", "vs": [7, 7]}
{"root": 193, "n": 15, "g6": "_?????????????????Fw?AQ?Cg?_o?KG?PC?AH?@?g?O]O?GA_?A_O?CGG??`A??@OG??GO_??_D??A?Z???", "st": "F", "vs": [7, 7, 8]}
{"root": 196, "n": 13, "g6": "W?????????????~??p?aOAI?_W?cG?QG@?c?@D?CFc??@o?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD?CFc??@o?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????hKL@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????eoSe?KO?Y?OWAgG@AG?Gc?YA_?Ck??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????eoSeBOO@a?OWAgG@AG?Gc?o?_?BS??Qo?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?O_O?hKO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?OOO?hKO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?eo_A@C?L@G??dO?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????SeBOO@a?OW@AG?PG?AS?eo_A@C??LG?T@O?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "Y???????????????SeBOO@a?OWAgG@AG?Gc?eo_A@C?W?G??YO??dO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????RWDH_@a?OW@AG?PG@gI??d_?BQ?I_g?_?o?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????RWDH_@a?OWAgG@AG?Gc?YA_E?A??LG??do?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 15, "g6": "[?????????????????DH_@a?@g?_oAgG?`C?AH?CuC?GCO??dO?@OG??AS?BOR??", "st": "F", "vs": [7, 7, 8]}
{"root": 232, "n": 13, "g6": "W?????????????~?AH?PO@E?EC@AG?`G?GS?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 238, "n": 13, "g6": "W?????????????~?O]?aO@I?GW?cG@AG?CS?OO_@CS?@Co?", "st": "F", "vs": [7]}
{"root": 238, "n": 14, "g6": "Y???????????????^_CF_CQ?Cg?cG?Gg@@A?Ga_?PK?GOG?AEO?GPO??", "st": "F", "vs": [7, 7]}
{"root": 254, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "X?????????????~?@S?a_@K?HGCCo?cGA@c?@B??EC?CDO?OD_?", "st": "F", "vs": [7]}
{"root": 273, "n": 13, "g6": "Y?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?AGO?GC_?_i_??", "st": "F", "vs": [7]}
{"root": 273, "n": 14, "g6": "\\???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?AGO?GC_?_i_?AOG?@@A??OTO??", "st": "F", "vs": [7, 7]}
{"root": 273, "n": 15, "g6": "_?????????????????Fw?AW?IO?H_?IO?OW?@`??`G?C@_?CO_?GC_?AOG?@@A??OTO??GC_?CDT???GB???", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/check/verify_b42.roots.jsonl <==
{"root": 0, "kind": "O4", "mult": {"2": 24, "3": 4, "6": 2}, "time": 14.73, "levels": [[13, {"E": 68, "F": 216, "O": 148, "patterns": 432}, 13, {"O": 6, "F": 7}], [14, {"E": 4827, "F": 4, "R": 360, "patterns": 5846, "subset-fail": 656}, 2, {"F": 2}], [15, {"E": 1745, "R": 24, "patterns": 1769}, 0, {}]], "open17": 0}
{"root": 1, "kind": "O2", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 1.69, "levels": [[13, {"E": 180, "F": 24, "R": 36, "patterns": 240}, 3, {"F": 3}], [14, {"E": 1132, "R": 50, "patterns": 1182}, 0, {}]], "open17": 0}
{"root": 2, "kind": "O2", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 6.15, "levels": [[13, {"E": 247, "F": 40, "R": 32, "patterns": 319}, 5, {"F": 5}], [14, {"E": 2325, "F": 2, "R": 126, "patterns": 2453}, 2, {"F": 2}], [15, {"E": 2312, "R": 35, "patterns": 2347}, 0, {}]], "open17": 0}
{"root": 3, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 10.17, "levels": [[13, {"E": 241, "F": 5, "R": 23, "patterns": 269}, 3, {"F": 3}], [14, {"E": 1603, "F": 10, "R": 77, "patterns": 1690}, 5, {"F": 5}], [15, {"E": 7856, "F": 3, "R": 62, "patterns": 7921, "subset-fail": 2}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 4, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.69, "levels": [[13, {"E": 180, "F": 3, "R": 17, "patterns": 200}, 3, {"F": 3}], [14, {"E": 1237, "F": 4, "R": 54, "patterns": 1295}, 2, {"F": 2}], [15, {"E": 2902, "R": 13, "patterns": 2915}, 0, {}]], "open17": 0}
{"root": 5, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 19.13, "levels": [[13, {"E": 327, "F": 7, "R": 34, "patterns": 368}, 4, {"F": 4}], [14, {"E": 2699, "F": 21, "R": 125, "patterns": 2845, "subset-fail": 3}, 11, {"F": 11}], [15, {"E": 14381, "R": 100, "patterns": 14481}, 0, {}]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 9.01, "levels": [[13, {"E": 228, "F": 6, "R": 28, "patterns": 262}, 4, {"F": 4}], [14, {"E": 2004, "F": 15, "R": 117, "patterns": 2136, "subset-fail": 4}, 4, {"F": 4}], [15, {"E": 6207, "F": 2, "R": 63, "patterns": 6272, "subset-fail": 1}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 8, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 17.54, "levels": [[13, {"E": 235, "F": 8, "R": 21, "patterns": 264}, 5, {"F": 5}], [14, {"E": 2238, "F": 30, "R": 127, "patterns": 2395, "subset-fail": 4}, 11, {"F": 11}], [15, {"E": 13623, "F": 3, "R": 275, "patterns": 13901, "subset-fail": 1}, 2, {"F": 2}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 9, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 63.53, "levels": [[13, {"E": 191, "F": 17, "O": 3, "R": 97, "patterns": 308}, 20, {"O": 3, "F": 17}], [14, {"E": 9396, "F": 66, "O": 2, "R": 468, "patterns": 10362, "subset-fail": 438}, 30, {"F": 29, "O": 1}], [15, {"E": 46674, "F": 14, "R": 241, "patterns": 47420, "subset-fail": 496}, 9, {"F": 9}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 10, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 14.35, "levels": [[13, {"E": 149, "F": 6, "O": 1, "R": 73, "patterns": 229}, 7, {"O": 1, "F": 6}], [14, {"E": 2694, "F": 12, "R": 115, "patterns": 2929, "subset-fail": 108}, 6, {"F": 6}], [15, {"E": 9694, "F": 2, "R": 41, "patterns": 9737}, 2, {"F": 2}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 11, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 12.51, "levels": [[13, {"E": 152, "F": 10, "O": 1, "R": 66, "patterns": 229}, 6, {"O": 1, "F": 5}], [14, {"E": 2297, "F": 17, "R": 123, "patterns": 2547, "subset-fail": 112}, 5, {"F": 5}], [15, {"E": 8200, "F": 5, "R": 54, "patterns": 8259, "subset-fail": 4}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 12, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 72.72, "levels": [[13, {"E": 200, "F": 13, "O": 3, "R": 92, "patterns": 308}, 16, {"O": 3, "F": 13}], [14, {"E": 7334, "F": 72, "O": 4, "R": 419, "patterns": 8258, "subset-fail": 433}, 36, {"F": 34, "O": 2}], [15, {"E": 51888, "F": 19, "O": 3, "R": 550, "patterns": 53375, "subset-fail": 915}, 22, {"F": 19, "O": 3}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 2.29, "levels": [[13, {"E": 153, "F": 3, "R": 3, "patterns": 159}, 1, {"F": 1}], [14, {"E": 365, "F": 2, "R": 7, "patterns": 374}, 1, {"F": 1}], [15, {"E": 1438, "F": 2, "R": 3, "patterns": 1443, "subset-fail": 1}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 15, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 9.04, "levels": [[13, {"E": 261, "F": 5, "R": 13, "patterns": 279}, 3, {"F": 3}], [14, {"E": 1659, "F": 10, "R": 50, "patterns": 1719, "subset-fail": 3}, 4, {"F": 4}], [15, {"E": 6294, "F": 5, "R": 13, "patterns": 6312, "subset-fail": 1}, 4, {"F": 4}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.81, "levels": [[13, {"E": 179, "F": 2, "R": 27, "patterns": 208}, 2, {"F": 2}], [14, {"E": 776, "F": 2, "R": 46, "patterns": 824}, 1, {"F": 1}], [15, {"E": 1088, "F": 1, "R": 18, "patterns": 1107, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 17, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 3.05, "levels": [[13, {"E": 181, "F": 2, "R": 25, "patterns": 208}, 2, {"F": 2}], [14, {"E": 897, "F": 2, "R": 49, "patterns": 948}, 1, {"F": 1}], [15, {"E": 1449, "F": 1, "R": 16, "patterns": 1466, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 19, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.62, "levels": [[13, {"E": 184, "F": 1, "R": 19, "patterns": 204}, 1, {"F": 1}], [14, {"E": 435, "R": 16, "patterns": 451}, 0, {}]], "open17": 0}
{"root": 20, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.13, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 21, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.9, "levels": [[13, {"E": 212, "F": 2, "R": 16, "patterns": 230}, 1, {"F": 1}], [14, {"E": 476, "F": 1, "R": 16, "patterns": 493}, 1, {"F": 1}], [15, {"E": 1156, "R": 10, "patterns": 1166}, 0, {}]], "open17": 0}
{"root": 22, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.32, "levels": [[13, {"E": 173, "F": 2, "R": 27, "patterns": 202}, 1, {"F": 1}], [14, {"E": 455, "F": 1, "R": 25, "patterns": 481}, 1, {"F": 1}], [15, {"E": 1801, "R": 30, "patterns": 1831}, 0, {}]], "open17": 0}
{"root": 23, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.09, "levels": [[13, {"E": 114, "R": 24, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 26, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 6.38, "levels": [[13, {"E": 197, "F": 5, "R": 12, "patterns": 214}, 3, {"F": 3}], [14, {"E": 1345, "F": 10, "R": 52, "patterns": 1407, "subset-fail": 2}, 3, {"F": 3}], [15, {"E": 4482, "F": 4, "R": 22, "patterns": 4508, "subset-fail": 3}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.53, "levels": [[13, {"E": 168, "F": 1, "R": 22, "patterns": 191}, 1, {"F": 1}], [14, {"E": 437, "R": 20, "patterns": 457}, 0, {}]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.12, "levels": [[13, {"E": 106, "R": 26, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.17, "levels": [[13, {"E": 168, "R": 22, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.11, "levels": [[13, {"E": 123, "R": 18, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 42, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 3.62, "levels": [[13, {"E": 185, "F": 3, "R": 22, "patterns": 210}, 2, {"F": 2}], [14, {"E": 711, "F": 4, "R": 51, "patterns": 766}, 2, {"F": 2}], [15, {"E": 2802, "F": 1, "R": 42, "patterns": 2845, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 47, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.95, "levels": [[13, {"E": 177, "F": 2, "R": 29, "patterns": 208}, 2, {"F": 2}], [14, {"E": 757, "F": 2, "R": 57, "patterns": 816}, 1, {"F": 1}], [15, {"E": 1286, "F": 1, "R": 18, "patterns": 1305, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 3.17, "levels": [[13, {"E": 199, "F": 2, "R": 28, "patterns": 229}, 2, {"F": 2}], [14, {"E": 946, "F": 2, "R": 52, "patterns": 1000}, 1, {"F": 1}], [15, {"E": 1783, "F": 1, "R": 35, "patterns": 1819}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 53, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.27, "levels": [[13, {"E": 135, "R": 18, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.97, "levels": [[13, {"E": 187, "F": 2, "R": 19, "patterns": 208}, 2, {"F": 2}], [14, {"E": 788, "F": 2, "R": 33, "patterns": 823}, 1, {"F": 1}], [15, {"E": 1166, "R": 11, "patterns": 1177}, 0, {}]], "open17": 0}
{"root": 56, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.19, "levels": [[13, {"E": 122, "R": 22, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 58, "kind": "O1", "mult": {"2": 18, "3": 6, "5": 3}, "time": 1.54, "levels": [[13, {"E": 323, "O": 3, "R": 60, "patterns": 386}, 1, {"O": 1}], [14, {"E": 435, "R": 38, "patterns": 697, "subset-fail": 224}, 0, {}]], "open17": 0}
{"root": 59, "kind": "O2", "mult": {"2": 18, "3": 6, "5": 3}, "time": 17.85, "levels": [[13, {"E": 195, "F": 20, "O": 9, "R": 162, "patterns": 386}, 3, {"O": 1, "F": 2}], [14, {"E": 1621, "F": 39, "O": 4, "R": 192, "patterns": 2080, "subset-fail": 225}, 8, {"O": 1, "F": 7}], [15, {"E": 9412, "F": 3, "O": 2, "R": 197, "patterns": 10213, "subset-fail": 599}, 4, {"O": 2, "F": 2}], [16, {"E": 688, "R": 6, "patterns": 1304, "subset-fail": 610}, 0, {}]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.99, "levels": [[13, {"E": 201, "F": 2, "R": 26, "patterns": 229}, 1, {"F": 1}], [14, {"E": 468, "F": 1, "R": 21, "patterns": 490}, 1, {"F": 1}], [15, {"E": 1152, "R": 25, "patterns": 1177}, 0, {}]], "open17": 0}
{"root": 66, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.8, "levels": [[13, {"E": 183, "F": 2, "R": 23, "patterns": 208}, 2, {"F": 2}], [14, {"E": 778, "F": 2, "R": 38, "patterns": 818}, 1, {"F": 1}], [15, {"E": 1172, "R": 11, "patterns": 1183}, 0, {}]], "open17": 0}
{"root": 67, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.1, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.58, "levels": [[13, {"E": 181, "F": 1, "R": 28, "patterns": 210}, 1, {"F": 1}], [14, {"E": 455, "R": 28, "patterns": 483}, 0, {}]], "open17": 0}
{"root": 73, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.2, "levels": [[13, {"E": 128, "R": 16, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 75, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 5.71, "levels": [[13, {"E": 186, "F": 4, "R": 42, "patterns": 232}, 2, {"F": 2}], [14, {"E": 1207, "F": 12, "R": 76, "patterns": 1295}, 4, {"F": 4}], [15, {"E": 4402, "R": 56, "patterns": 4458}, 0, {}]], "open17": 0}
{"root": 76, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.24, "levels": [[13, {"E": 163, "R": 30, "patterns": 193}, 0, {}]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.64, "levels": [[13, {"E": 153, "F": 2, "R": 16, "patterns": 171}, 2, {"F": 2}], [14, {"E": 711, "R": 29, "patterns": 740}, 0, {}]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.33, "levels": [[13, {"E": 149, "F": 2, "R": 22, "patterns": 173}, 2, {"F": 2}], [14, {"E": 709, "R": 43, "patterns": 752}, 0, {}]], "open17": 0}
{"root": 183, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.26, "levels": [[13, {"E": 201, "O": 1, "R": 18, "patterns": 220}, 1, {"O": 1}], [14, {"E": 394, "R": 15, "patterns": 503, "subset-fail": 94}, 0, {}]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 3.0, "levels": [[13, {"E": 200, "F": 2, "R": 19, "patterns": 221}, 2, {"F": 2}], [14, {"E": 753, "F": 2, "R": 40, "patterns": 795}, 1, {"F": 1}], [15, {"E": 1129, "F": 1, "R": 5, "patterns": 1135}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.02, "levels": [[13, {"E": 188, "F": 1, "R": 33, "patterns": 222}, 1, {"F": 1}], [14, {"E": 512, "R": 33, "patterns": 545}, 0, {}]], "open17": 0}
{"root": 202, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.86, "levels": [[13, {"E": 195, "O": 1, "R": 27, "patterns": 223}, 1, {"O": 1}], [14, {"E": 404, "R": 24, "patterns": 548, "subset-fail": 120}, 0, {}]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 9.22, "levels": [[13, {"E": 170, "F": 7, "R": 18, "patterns": 195}, 3, {"F": 3}], [14, {"E": 1051, "F": 17, "R": 70, "patterns": 1138}, 7, {"F": 7}], [15, {"E": 7405, "F": 3, "R": 205, "patterns": 7613, "subset-fail": 2}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.46, "levels": [[13, {"E": 109, "F": 1, "R": 15, "patterns": 125}, 1, {"F": 1}], [14, {"E": 281, "R": 15, "patterns": 296}, 0, {}]], "open17": 0}
{"root": 237, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.34, "levels": [[13, {"E": 132, "R": 28, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 238, "kind": "O2", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.88, "levels": [[13, {"E": 128, "F": 16, "R": 16, "patterns": 160}, 1, {"F": 1}], [14, {"E": 284, "F": 1, "R": 10, "patterns": 295}, 1, {"F": 1}], [15, {"E": 898, "R": 32, "patterns": 930}, 0, {}]], "open17": 0}
{"root": 254, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.83, "levels": [[13, {"E": 151, "F": 2, "R": 21, "patterns": 174}, 2, {"F": 2}], [14, {"E": 720, "R": 38, "patterns": 758}, 0, {}]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.39, "levels": [[13, {"E": 80, "F": 1, "R": 28, "patterns": 109}, 1, {"F": 1}], [14, {"E": 216, "R": 28, "patterns": 244}, 0, {}]], "open17": 0}
{"root": 273, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 1.32, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 1, {"F": 1}], [14, {"E": 251, "F": 1, "R": 16, "patterns": 268}, 1, {"F": 1}], [15, {"E": 786, "F": 2, "R": 12, "patterns": 800}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 54, "R": 14, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 627, "kind": "O1", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 777, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 140, "R": 20, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 67, "R": 19, "patterns": 86}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/check/verify_b43.final.json <==
[]

==> anc/gst1718_computation/check/verify_b43.nodes.jsonl <==
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Oa?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?QC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?IC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?ORAFG@D?GK@CC?ac?Ci?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?ORAFG@D?GK?ac?HS?_E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~??dCCoOx?CS@@C?ac?GM?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CCA?a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CC?Ga?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?Ga?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OWC@C?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@@C?PQ?OA_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?GA_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CC?HA?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?HA?GC_?HS??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SC?`A?OC_?HS??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?GQ?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC?GQ?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CCA?a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Oa??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Ga??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?cC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?SC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Ga?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Oa?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Ga?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QCA?a?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CCA@A??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CC?DA??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?cC?`A??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?Oa?GC_?O[??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@ACA?a?OC_?O[??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@AC?Oa?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?ICA?a?GC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?Oa?GC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_?HOOx?CS?QCCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?HOOx?CS?OW?QC?_a?_e_C@A?AIG?OAO?G@O??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_?HOOx?CS?ICCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_CCoOx?CS@CC?HS?_`?ABO?ae??", "st": "O", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????~?AH?TO@E@BC?HG?Og?aA?_[_??[??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og@?Q?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_C?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_?_K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?OQ?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?_Q?_A_AEK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?OQ?GA_AEK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????~?OM?TO@E@BC?HG@CC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GO_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GG_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?CX?HOAE?DC?TG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g?CQ?Gq_A?K??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?_A_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?CA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?_Q?OA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?CQ?OA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????~?OM@EO@I?Ic?_gACC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "V?????????????PsAP@QO?MAaC?BG?Og?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "V?????????????uGAP@QO?MAaC?BG?Og?CK?K?_AMc??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????KsY@?QO?M@gC?`G?Gg?AK?OO_C\\C??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????bgY@?QO?M@gC?`G?Gg?AK?P?_@ec??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eODp?`O?U@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS??W_@[S??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU@[OCI@oC?EG?OgA_A??U_?HK??", "st": "F", "vs": [7]}
{"root": 158, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?Og?DA?ok_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 158, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?Og@@A?Ja_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 194, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?PG?Cg?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?PG?Cg?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "U?????????????hg?i?`OYE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 194, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AW@@A?hg_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 194, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AW?BA?YE_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 195, "n": 13, "g6": "U?????????????Lg?Y?BOYEBAC?PG?_gAXA?@B_?", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FO@SBKO?UAgC?BG?Gg?OK??o_E`c??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FO@SE`_?UAgC?BG?Gg?OK?_O_BKS??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FOYEBKO?UAgC?BG?_W?`A?Ag_?Gk??", "st": "F", "vs": [7]}
{"root": 213, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?BA?sK_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_WA@A?Xa_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 218, "n": 13, "g6": "V?????????????sKKH?DO@EAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????PsEP?BOAEA`C?DG?_g?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????uGEP?BOAEA`C?DG?_g?CK?I?_AMc??", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "V?????????????MG?sAUOGEAaC?aG?Og??k??W_Egc??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?a?@a_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?Q?@a_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?PC?Gg@?WA@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]?KOAE?Gc?Gg@?WAAA?OI_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]?KOOI?Gc?Gg@?WAAA?AE_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "X?????????????~?C]?KOOI?GW?aG?PG?CS?A__CAC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 259, "n": 13, "g6": "V?????????????Pg@E@SO?U?QC?BGF?g?CK?fO_?@S??", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?`G?@S?Tc_??[??", "st": "F", "vs": [7]}
{"root": 401, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?GAO?GY_?", "st": "F", "vs": [7]}
{"root": 401, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?GAO?GY_?OOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 677, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 677, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KG@AG?Gc?_G_?Ic?G@o?", "st": "F", "vs": [7]}
{"root": 677, "n": 14, "g6": "X???????????????^_CEOCI?GW?KG?PG@Aq?GP_C@A??iG?OBO?", "st": "F", "vs": [7, 7]}
{"root": 679, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 959, "n": 13, "g6": "V?????????????~??e?IOCi?GWAAG?_g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 959, "n": 13, "g6": "V?????????????~?OY?H_@Q?GW?PG?_g?_K?Ci_AAK??", "st": "F", "vs": [7]}
{"root": 959, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?AH_?dQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 965, "n": 13, "g6": "X?????????????~?@S?I_@a?HGCEG@@G?OS?OB?ACC?CGO?_M_?", "st": "F", "vs": [7]}
{"root": 982, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 982, "n": 13, "g6": "W?????????????~?GUCEO@I?OW?SG?IG?Oc?_G_?Qc?C@o?", "st": "F", "vs": [7]}
{"root": 982, "n": 14, "g6": "X???????????????^_CEO@I?OW?SG?`G@Aq?@P_C@A?@IG?GBO?", "st": "F", "vs": [7, 7]}
{"root": 984, "n": 13, "g6": "V?????????????~?AICEO@I?GW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 984, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?`G?_K?_G_?Os??go?", "st": "F", "vs": [7]}
{"root": 984, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?IG?_K?OO_?Os?ACo?", "st": "F", "vs": [7]}
{"root": 984, "n": 14, "g6": "X???????????????^_?a__q?Cg?SG@?W@Aq?@P_AAA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 1018, "n": 13, "g6": "X?????????????~?@W?H_@a@?W?aG@@GAAS?AB?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_A@C?ABO?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_@@C?ABO?", "st": "F", "vs": [7]}
{"root": 1039, "n": 14, "g6": "\\???????????????^_?M?@K?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1112, "n": 13, "g6": "V?????????????~?AIAEO@I?GWA@G?Gg?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1196, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG@@G?OK?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1204, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG@@G?GK?Ok_?aK??", "st": "F", "vs": [7]}
{"root": 1204, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?aG?GK?OO_?Gs?CCo?", "st": "F", "vs": [7]}
{"root": 1204, "n": 14, "g6": "X???????????????^_?Q__q?Og?KG?OW@Aq?CP_AAA??bG?GHO?", "st": "F", "vs": [7, 7]}
{"root": 1206, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?cG@@G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1266, "n": 13, "g6": "V?????????????~??e?aOOi?GW@AG?_g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1266, "n": 13, "g6": "V?????????????~?OY?H_CQ?GW?PG?_g?CK?Oi_@AK??", "st": "F", "vs": [7]}
{"root": 1266, "n": 14, "g6": "W???????????????^_?H_CQ?GW?_g?GWABQ?AH_ADQ?CGg?", "st": "F", "vs": [7, 7]}
{"root": 1463, "n": 13, "g6": "V?????????????~?AICEO@I?GW?PG@?g@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1463, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?IG@?g@?K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "V?????????????~??iAEOAI?OW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1583, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1600, "n": 13, "g6": "V?????????????~??iCEOAI?OW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1727, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1731, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?OCo?", "st": "F", "vs": [7]}
{"root": 2748, "n": 13, "g6": "X?????????????{?H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 3615, "n": 13, "g6": "Y?????????????aOHC@N?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_??", "st": "F", "vs": [7]}
{"root": 3615, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??IG??@Q??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3615, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??EG??AQ??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3844, "n": 13, "g6": "X?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG??[O?_F_?", "st": "F", "vs": [7]}


==> anc/gst1718_computation/check/verify_b43.roots.jsonl <==
{"root": 6, "kind": "O3", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 42.94, "levels": [[13, {"E": 38, "F": 52, "O": 11, "R": 113, "patterns": 214}, 63, {"O": 11, "F": 52}], [14, {"E": 16948, "F": 7, "O": 18, "R": 641, "patterns": 18552, "subset-fail": 939}, 12, {"F": 3, "O": 9}], [15, {"E": 2967, "R": 7, "patterns": 4313, "subset-fail": 1339}, 0, {}]], "open17": 0}
{"root": 26, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.67, "levels": [[13, {"E": 89, "F": 10, "R": 42, "patterns": 141}, 10, {"F": 10}], [14, {"E": 2434, "R": 92, "patterns": 2526}, 0, {}]], "open17": 0}
{"root": 35, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.44, "levels": [[13, {"E": 90, "F": 8, "R": 40, "patterns": 138}, 8, {"F": 8}], [14, {"E": 1979, "R": 56, "patterns": 2035}, 0, {}]], "open17": 0}
{"root": 49, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.27, "levels": [[13, {"E": 158, "R": 30, "patterns": 188}, 0, {}]], "open17": 0}
{"root": 103, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.63, "levels": [[13, {"E": 165, "F": 2, "R": 13, "patterns": 180}, 2, {"F": 2}], [14, {"E": 786, "F": 2, "R": 30, "patterns": 818, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 169, "R": 11, "patterns": 180}, 0, {}]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.2, "levels": [[13, {"E": 148, "F": 2, "R": 15, "patterns": 165}, 2, {"F": 2}], [14, {"E": 698, "F": 2, "R": 31, "patterns": 731, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 162, "R": 13, "patterns": 175}, 0, {}]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.71, "levels": [[13, {"E": 197, "F": 4, "R": 19, "patterns": 220}, 4, {"F": 4}], [14, {"E": 1636, "F": 10, "R": 82, "patterns": 1728, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 603, "R": 4, "patterns": 607}, 0, {}]], "open17": 0}
{"root": 194, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.04, "levels": [[13, {"E": 225, "F": 3, "R": 22, "patterns": 250}, 3, {"F": 3}], [14, {"E": 1504, "F": 6, "R": 73, "patterns": 1583, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 798, "R": 4, "patterns": 802}, 0, {}]], "open17": 0}
{"root": 195, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.7, "levels": [[13, {"E": 160, "F": 1, "R": 14, "patterns": 175}, 1, {"F": 1}], [14, {"E": 376, "R": 9, "patterns": 385}, 0, {}]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.89, "levels": [[13, {"E": 220, "F": 3, "R": 18, "patterns": 241}, 3, {"F": 3}], [14, {"E": 1363, "F": 6, "R": 55, "patterns": 1424, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 692, "patterns": 692}, 0, {}]], "open17": 0}
{"root": 218, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.86, "levels": [[13, {"E": 147, "F": 2, "R": 14, "patterns": 163}, 1, {"F": 1}], [14, {"E": 325, "R": 14, "patterns": 339}, 0, {}]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.29, "levels": [[13, {"E": 163, "F": 2, "R": 14, "patterns": 179}, 2, {"F": 2}], [14, {"E": 778, "F": 2, "R": 31, "patterns": 811, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.85, "levels": [[13, {"E": 159, "F": 1, "R": 22, "patterns": 182}, 1, {"F": 1}], [14, {"E": 398, "R": 22, "patterns": 420}, 0, {}]], "open17": 0}
{"root": 253, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.96, "levels": [[13, {"E": 55, "F": 6, "R": 56, "patterns": 117}, 6, {"F": 6}], [14, {"E": 1330, "R": 48, "patterns": 1378}, 0, {}]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.82, "levels": [[13, {"E": 174, "F": 1, "R": 10, "patterns": 185}, 1, {"F": 1}], [14, {"E": 389, "R": 9, "patterns": 398}, 0, {}]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.98, "levels": [[13, {"E": 162, "F": 1, "R": 17, "patterns": 180}, 1, {"F": 1}], [14, {"E": 368, "R": 17, "patterns": 385}, 0, {}]], "open17": 0}
{"root": 401, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"E": 4, "F": 4, "R": 32, "patterns": 40}, 1, {"F": 1}], [14, {"E": 82, "F": 1, "R": 2, "patterns": 85}, 1, {"F": 1}], [15, {"E": 74, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 677, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.31, "levels": [[13, {"E": 119, "F": 2, "R": 16, "patterns": 137}, 2, {"F": 2}], [14, {"E": 521, "F": 2, "R": 28, "patterns": 551}, 1, {"F": 1}], [15, {"E": 191, "patterns": 191}, 0, {}]], "open17": 0}
{"root": 679, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.65, "levels": [[13, {"E": 113, "F": 1, "R": 21, "patterns": 135}, 1, {"F": 1}], [14, {"E": 308, "R": 21, "patterns": 329}, 0, {}]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.96, "levels": [[13, {"E": 113, "F": 2, "R": 17, "patterns": 132}, 2, {"F": 2}], [14, {"E": 611, "F": 2, "R": 34, "patterns": 647}, 1, {"F": 1}], [15, {"E": 279, "R": 1, "patterns": 280}, 0, {}]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.48, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 1, {"F": 1}], [14, {"E": 152, "F": 1, "R": 10, "patterns": 163, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 982, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.86, "levels": [[13, {"E": 136, "F": 1, "O": 1, "R": 11, "patterns": 149}, 2, {"O": 1, "F": 1}], [14, {"E": 515, "F": 2, "R": 18, "patterns": 624, "subset-fail": 89}, 1, {"F": 1}], [15, {"E": 278, "R": 3, "patterns": 281}, 0, {}]], "open17": 0}
{"root": 984, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.58, "levels": [[13, {"E": 127, "F": 2, "O": 1, "R": 19, "patterns": 149}, 3, {"O": 1, "F": 2}], [14, {"E": 727, "F": 5, "R": 50, "patterns": 875, "subset-fail": 96}, 1, {"F": 1}], [15, {"E": 224, "R": 1, "patterns": 225}, 0, {}]], "open17": 0}
{"root": 1009, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 117, "R": 17, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 1018, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.41, "levels": [[13, {"E": 82, "F": 1, "R": 16, "patterns": 99}, 1, {"F": 1}], [14, {"E": 140, "R": 16, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 1039, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.17, "levels": [[13, {"E": 86, "F": 10, "R": 52, "patterns": 148}, 3, {"F": 3}], [14, {"E": 753, "F": 1, "R": 24, "patterns": 778}, 1, {"F": 1}], [15, {"E": 288, "patterns": 288}, 0, {}]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"E": 123, "F": 1, "R": 14, "patterns": 138}, 1, {"F": 1}], [14, {"E": 333, "R": 14, "patterns": 347}, 0, {}]], "open17": 0}
{"root": 1195, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 74, "R": 12, "patterns": 86}, 0, {}]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.83, "levels": [[13, {"E": 116, "F": 1, "R": 13, "patterns": 130}, 1, {"F": 1}], [14, {"E": 320, "R": 13, "patterns": 333}, 0, {}]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.96, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}], [14, {"E": 596, "F": 2, "R": 28, "patterns": 626}, 1, {"F": 1}], [15, {"E": 274, "R": 2, "patterns": 276}, 0, {}]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.93, "levels": [[13, {"E": 128, "F": 1, "R": 21, "patterns": 150}, 1, {"F": 1}], [14, {"E": 344, "R": 21, "patterns": 365}, 0, {}]], "open17": 0}
{"root": 1207, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 86, "R": 11, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.73, "levels": [[13, {"E": 132, "F": 2, "R": 15, "patterns": 149}, 2, {"F": 2}], [14, {"E": 706, "F": 2, "R": 34, "patterns": 742}, 1, {"F": 1}], [15, {"E": 374, "patterns": 374}, 0, {}]], "open17": 0}
{"root": 1342, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 62, "R": 10, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 130, "R": 20, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 1461, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 83, "R": 9, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 1463, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.91, "levels": [[13, {"E": 118, "F": 2, "R": 13, "patterns": 133}, 2, {"F": 2}], [14, {"E": 612, "F": 2, "R": 27, "patterns": 641, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1510, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.81, "levels": [[13, {"E": 116, "F": 1, "R": 18, "patterns": 135}, 1, {"F": 1}], [14, {"E": 316, "R": 17, "patterns": 333}, 0, {}]], "open17": 0}
{"root": 1583, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.85, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}], [14, {"E": 297, "R": 18, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 1590, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1594, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 72, "R": 15, "patterns": 87}, 0, {}]], "open17": 0}
{"root": 1600, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.82, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}], [14, {"E": 304, "R": 11, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 1674, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 76, "R": 14, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1682, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 86, "R": 13, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 1727, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"E": 105, "F": 1, "R": 19, "patterns": 125}, 1, {"F": 1}], [14, {"E": 281, "R": 17, "patterns": 298}, 0, {}]], "open17": 0}
{"root": 1731, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.65, "levels": [[13, {"E": 108, "F": 1, "R": 17, "patterns": 126}, 1, {"F": 1}], [14, {"E": 203, "R": 15, "patterns": 218}, 0, {}]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"E": 186, "R": 27, "patterns": 213}, 0, {}]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.51, "levels": [[13, {"E": 182, "R": 30, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 1765, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.41, "levels": [[13, {"E": 161, "R": 26, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 2748, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.65, "levels": [[13, {"E": 64, "F": 2, "R": 9, "patterns": 75}, 1, {"F": 1}], [14, {"E": 159, "F": 1, "R": 8, "patterns": 168, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 3615, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.66, "levels": [[13, {"E": 256, "F": 4, "R": 48, "patterns": 308}, 1, {"F": 1}], [14, {"E": 364, "F": 3, "R": 48, "patterns": 415, "subset-fail": 1}, 2, {"F": 2}], [15, {"E": 1000, "R": 48, "patterns": 1048}, 0, {}]], "open17": 0}
{"root": 3703, "kind": "O1", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 75, "R": 18, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 3764, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 57, "R": 27, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 3844, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.83, "levels": [[13, {"E": 114, "F": 1, "R": 21, "patterns": 136}, 1, {"F": 1}], [14, {"E": 349, "R": 21, "patterns": 370}, 0, {}]], "open17": 0}
{"root": 13670, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.09, "levels": [[13, {"E": 44, "R": 16, "patterns": 60}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/check/verify_b44.final.json <==
[]

==> anc/gst1718_computation/check/verify_b44.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?GA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?AA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?GA_A?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?AA_A?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgAGCA@q??B_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@Gg?WCA@q??B_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?O@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?C@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?GI?C@_?", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@GgA@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?O@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg@@C@AY??P_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?`C@AY??P_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?HC@AY??P_?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoXAB`O?U?Gc?Gg?CW?Ca??c_CaK??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CWA_A?O__?BC??ao?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 352, "n": 13, "g6": "W?????????????~??h?POCE?HC@@G?GgAAK??{_A?S?A?o?", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "V?????????????@o@QCB_AQ?SW?aGAHG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "U?????????????}??wCB_AQ?SW?aG@CW?IQ?PH_?", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "W?????????????}??w?S__[?HG?go?aG?aK?C__@?c?Gco?", "st": "F", "vs": [7]}
{"root": 529, "n": 13, "g6": "U?????????????}??w?c__K@Cg?bG@Gg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 659, "n": 13, "g6": "W?????????????}?Ci?`_AQ@AWCBG?Og?_K?Bg_C?S?A?o?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "W?????????????}?GUCEOGI?GW?cG?QG?cS?DW_C?c??@o?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "W?????????????}?AkAD__q?_g?Oo?cG?HC?OO_?_S?Cao?", "st": "F", "vs": [7]}
{"root": 783, "n": 14, "g6": "Z???????????????^?AD__q?_g?Oo?cG?HC?DW_C?c??@o?OOO?CAO?Cag??", "st": "F", "vs": [7, 7]}
{"root": 827, "n": 13, "g6": "U?????????????}?AwCD_CI?`W?QG?_g?II?PH_?", "st": "F", "vs": [7]}
{"root": 864, "n": 13, "g6": "W?????????????}?@IAD_GI?SW?cG?JG?GK?P?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 864, "n": 13, "g6": "W?????????????}?@IAD__q?_g?cG?JG?GK?GO_?gs?G?o?", "st": "F", "vs": [7]}
{"root": 864, "n": 14, "g6": "Z???????????????^??Q_Ok?_g?cG?JG?GK?P?_CES?C?o?GOO?DEO?G?g??", "st": "F", "vs": [7, 7]}
{"root": 977, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 1059, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1059, "n": 13, "g6": "W?????????????}?CsAB_AQADC?PG@?g?OK?B?_?`C?ORO?", "st": "F", "vs": [7]}
{"root": 1081, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 1207, "n": 13, "g6": "U?????????????}?CeAIO``?Gc?_g@?W?Ra?AE_?", "st": "F", "vs": [7]}
{"root": 1546, "n": 13, "g6": "V?????????????~??[?a_@aAAC?Hg?QW@@A?Ac_@@S??", "st": "F", "vs": [7]}
{"root": 1546, "n": 13, "g6": "V?????????????~??[?S_@aAAC?Hg?QW@AA?CS_@@S??", "st": "F", "vs": [7]}
{"root": 2336, "n": 13, "g6": "X?????????????F?DOCQ?QGA?oAAO?Oo?dS?Cj?F_C??WO?@G_?", "st": "F", "vs": [7]}
{"root": 2809, "n": 13, "g6": "X?????????????a_CgAC_E[@@G@@OC@G?_S?Db?F_C??cO?AA_?", "st": "F", "vs": [7]}
{"root": 4208, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 4832, "n": 13, "g6": "Y?????????????}??w?d?PC?PG@HOCCoACC?CD??OW?@OO?GC_?OX_??", "st": "F", "vs": [7]}
{"root": 7375, "n": 13, "g6": "X?????????????@o@c@D?DCA?oCCO?bOA@C?Ad?AGW?^?O??S_?", "st": "F", "vs": [7]}
{"root": 10932, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 12683, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 30641, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 44615, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 44615, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/check/verify_b44.roots.jsonl <==
{"root": 0, "kind": "O4", "mult": {"2": 27, "4": 4, "6": 1}, "time": 2.28, "levels": [[13, {"F": 120, "patterns": 120}, 4, {"F": 4}], [14, {"E": 510, "R": 4, "patterns": 514}, 0, {}]], "open17": 0}
{"root": 40, "kind": "O2", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 5.05, "levels": [[13, {"E": 174, "F": 19, "O": 1, "R": 14, "patterns": 208}, 11, {"F": 10, "O": 1}], [14, {"E": 3425, "F": 1, "R": 148, "patterns": 3706, "subset-fail": 133}, 0, {}]], "open17": 0}
{"root": 93, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.82, "levels": [[13, {"E": 126, "F": 4, "O": 2, "R": 31, "patterns": 163}, 6, {"O": 2, "F": 4}], [14, {"E": 1470, "R": 23, "patterns": 1647, "subset-fail": 154}, 0, {}]], "open17": 0}
{"root": 352, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.69, "levels": [[13, {"E": 112, "F": 2, "R": 78, "patterns": 192}, 1, {"F": 1}], [14, {"E": 374, "R": 4, "patterns": 378}, 0, {}]], "open17": 0}
{"root": 484, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.98, "levels": [[13, {"E": 259, "F": 3, "R": 25, "patterns": 287}, 3, {"F": 3}], [14, {"E": 1592, "F": 6, "R": 72, "patterns": 1670, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 529, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 132, "F": 1, "R": 18, "patterns": 151}, 1, {"F": 1}], [14, {"E": 314, "R": 16, "patterns": 330}, 0, {}]], "open17": 0}
{"root": 592, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 270, "R": 19, "patterns": 289}, 0, {}]], "open17": 0}
{"root": 659, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 80, "F": 1, "R": 4, "patterns": 85}, 1, {"F": 1}], [14, {"E": 163, "R": 3, "patterns": 166}, 0, {}]], "open17": 0}
{"root": 729, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 53, "R": 4, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 733, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 92, "R": 9, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 783, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.62, "levels": [[13, {"E": 196, "F": 2, "R": 19, "patterns": 217}, 2, {"F": 2}], [14, {"E": 674, "F": 2, "R": 30, "patterns": 706}, 1, {"F": 1}], [15, {"E": 140, "R": 2, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 814, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 153, "R": 7, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 827, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.79, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176}, 1, {"F": 1}], [14, {"E": 409, "R": 15, "patterns": 424}, 0, {}]], "open17": 0}
{"root": 864, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.36, "levels": [[13, {"E": 188, "F": 2, "R": 15, "patterns": 205}, 2, {"F": 2}], [14, {"E": 674, "F": 2, "R": 26, "patterns": 702}, 1, {"F": 1}], [15, {"E": 144, "R": 3, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.67, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}], [14, {"E": 324, "R": 10, "patterns": 334}, 0, {}]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.15, "levels": [[13, {"E": 123, "F": 2, "R": 10, "patterns": 135}, 2, {"F": 2}], [14, {"E": 540, "F": 2, "R": 24, "patterns": 566, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 1081, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.71, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}], [14, {"E": 248, "R": 7, "patterns": 255}, 0, {}]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.85, "levels": [[13, {"E": 147, "F": 1, "R": 8, "patterns": 156}, 1, {"F": 1}], [14, {"E": 368, "R": 5, "patterns": 373}, 0, {}]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 138, "R": 16, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 1546, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.07, "levels": [[13, {"E": 62, "F": 3, "R": 36, "patterns": 101}, 2, {"F": 2}], [14, {"E": 433, "R": 5, "patterns": 438}, 0, {}]], "open17": 0}
{"root": 2336, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.79, "levels": [[13, {"E": 142, "F": 1, "R": 15, "patterns": 158}, 1, {"F": 1}], [14, {"E": 275, "R": 13, "patterns": 288}, 0, {}]], "open17": 0}
{"root": 2366, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.45, "levels": [[13, {"E": 142, "R": 20, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 2396, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 2809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 95, "F": 1, "R": 9, "patterns": 105}, 1, {"F": 1}], [14, {"E": 149, "R": 8, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 2958, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 3008, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3074, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3078, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 3214, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 3215, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3318, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3365, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3376, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 135, "R": 11, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3692, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3759, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 91, "R": 6, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 3783, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 137, "R": 7, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3832, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 194, "R": 12, "patterns": 206}, 0, {}]], "open17": 0}
{"root": 3834, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 4161, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 4208, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.7, "levels": [[13, {"E": 98, "F": 1, "R": 12, "patterns": 111}, 1, {"F": 1}], [14, {"E": 260, "R": 12, "patterns": 272}, 0, {}]], "open17": 0}
{"root": 4832, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.5, "levels": [[13, {"E": 94, "F": 1, "R": 14, "patterns": 109}, 1, {"F": 1}], [14, {"E": 201, "R": 14, "patterns": 215}, 0, {}]], "open17": 0}
{"root": 6493, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 128, "R": 21, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 7375, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.79, "levels": [[13, {"E": 133, "F": 1, "R": 20, "patterns": 154}, 1, {"F": 1}], [14, {"E": 324, "R": 17, "patterns": 341}, 0, {}]], "open17": 0}
{"root": 9377, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 87, "R": 10, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 10897, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 10916, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.28, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 10921, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"E": 93, "R": 9, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 10932, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.7, "levels": [[13, {"E": 89, "F": 1, "R": 13, "patterns": 103}, 1, {"F": 1}], [14, {"E": 186, "R": 13, "patterns": 199}, 0, {}]], "open17": 0}
{"root": 12416, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 128, "R": 13, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 12683, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 1.0, "levels": [[13, {"E": 179, "O": 1, "R": 6, "patterns": 186}, 1, {"O": 1}], [14, {"E": 369, "R": 6, "patterns": 459, "subset-fail": 84}, 0, {}]], "open17": 0}
{"root": 14460, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 57, "R": 7, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 15046, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 15298, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 76, "R": 13, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 16262, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 18136, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.12, "levels": [[13, {"E": 54, "R": 11, "patterns": 65}, 0, {}]], "open17": 0}
{"root": 30641, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.27, "levels": [[13, {"E": 36, "F": 1, "R": 6, "patterns": 43}, 1, {"F": 1}], [14, {"E": 84, "R": 6, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 44615, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.68, "levels": [[13, {"E": 64, "F": 2, "R": 24, "patterns": 90}, 2, {"F": 2}], [14, {"E": 272, "F": 2, "R": 48, "patterns": 322, "subset-fail": 2}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/check/verify_b45.final.json <==
[]

==> anc/gst1718_computation/check/verify_b45.nodes.jsonl <==
{"root": 1702, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 1702, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 1702, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 1702, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 3765, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 8585, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 9753, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 15013, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 15281, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/check/verify_b45.roots.jsonl <==
{"root": 950, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.22, "levels": [[13, {"E": 177, "R": 12, "patterns": 189}, 0, {}]], "open17": 0}
{"root": 1067, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 89, "R": 6, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 1072, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 67, "R": 5, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 76, "R": 4, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 1595, "kind": "O2", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 68, "R": 25, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 1702, "kind": "O2", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.22, "levels": [[13, {"E": 93, "F": 2, "O": 2, "R": 37, "patterns": 134}, 4, {"O": 2, "F": 2}], [14, {"E": 507, "R": 6, "patterns": 682, "subset-fail": 169}, 0, {}]], "open17": 0}
{"root": 2538, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 118, "R": 3, "patterns": 121}, 0, {}]], "open17": 0}
{"root": 2670, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 2861, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}]], "open17": 0}
{"root": 3765, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 106, "F": 1, "R": 8, "patterns": 115}, 1, {"F": 1}], [14, {"E": 98, "R": 3, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3815, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 116, "R": 7, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 4038, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 6, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 4301, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 4483, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 4586, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 4720, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 4763, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 164, "R": 19, "patterns": 183}, 0, {}]], "open17": 0}
{"root": 4773, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}]], "open17": 0}
{"root": 4864, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 114, "R": 11, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 5256, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 121, "R": 4, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 5288, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 178, "R": 15, "patterns": 193}, 0, {}]], "open17": 0}
{"root": 5302, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 123, "R": 8, "patterns": 131}, 0, {}]], "open17": 0}
{"root": 5542, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 5741, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.46, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}]], "open17": 0}
{"root": 5869, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 5920, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 112, "R": 7, "patterns": 119}, 0, {}]], "open17": 0}
{"root": 6175, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}]], "open17": 0}
{"root": 6231, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 6628, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.51, "levels": [[13, {"E": 87, "R": 5, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 6755, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"E": 125, "R": 8, "patterns": 133}, 0, {}]], "open17": 0}
{"root": 6767, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.47, "levels": [[13, {"E": 126, "R": 9, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 7052, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 79, "R": 8, "patterns": 87}, 0, {}]], "open17": 0}
{"root": 7316, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 7328, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.5, "levels": [[13, {"E": 175, "R": 15, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 7785, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 123, "R": 8, "patterns": 131}, 0, {}]], "open17": 0}
{"root": 7787, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"E": 177, "R": 18, "patterns": 195}, 0, {}]], "open17": 0}
{"root": 7803, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 8094, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 68, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 8423, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 8585, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 88, "F": 1, "R": 2, "patterns": 91}, 1, {"F": 1}], [14, {"E": 162, "R": 2, "patterns": 164}, 0, {}]], "open17": 0}
{"root": 8706, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}]], "open17": 0}
{"root": 9481, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 9753, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.47, "levels": [[13, {"E": 125, "O": 1, "R": 7, "patterns": 133}, 1, {"O": 1}], [14, {"E": 101, "patterns": 170, "subset-fail": 69}, 0, {}]], "open17": 0}
{"root": 10062, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 45, "R": 3, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 11396, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 130, "R": 4, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 11456, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 136, "R": 3, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 11693, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 83, "R": 6, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 11880, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"E": 120, "R": 6, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 12833, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}]], "open17": 0}
{"root": 13156, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}]], "open17": 0}
{"root": 13259, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 73, "R": 3, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 13450, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 55, "patterns": 55}, 0, {}]], "open17": 0}
{"root": 13570, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 13602, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 114, "R": 10, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 13636, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"E": 120, "R": 10, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 13839, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 14207, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}]], "open17": 0}
{"root": 14374, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 182, "R": 5, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 15013, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 113, "F": 1, "R": 6, "patterns": 120}, 1, {"F": 1}], [14, {"E": 195, "R": 3, "patterns": 198}, 0, {}]], "open17": 0}
{"root": 15281, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 109, "F": 1, "R": 8, "patterns": 118}, 1, {"F": 1}], [14, {"E": 184, "R": 3, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 15445, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 89, "R": 1, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 15517, "kind": "O1", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 138, "R": 1, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 15565, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 15969, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 15984, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 89, "R": 1, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 16037, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 96, "R": 2, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 16169, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 16968, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.14, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 17748, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.11, "levels": [[13, {"E": 113, "R": 6, "patterns": 119}, 0, {}]], "open17": 0}
{"root": 24794, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.13, "levels": [[13, {"E": 107, "R": 16, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 29102, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 75, "R": 9, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 33817, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 50, "patterns": 50}, 0, {}]], "open17": 0}
{"root": 37700, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.13, "levels": [[13, {"E": 112, "R": 21, "patterns": 133}, 0, {}]], "open17": 0}
{"root": 39761, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 51122, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}]], "open17": 0}
{"root": 58350, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 66, "R": 9, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 58780, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 6, "patterns": 52}, 0, {}]], "open17": 0}
{"root": 58865, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.1, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 58938, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 11, "patterns": 88}, 0, {}]], "open17": 0}
{"root": 73987, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 34, "R": 6, "patterns": 40}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/check/verify_roots.json <==
{"42": [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 14, 15, 16, 17, 19, 20, 21, 22, 23, 26, 35, 38, 39, 41, 42, 47, 52, 53, 54, 56, 58, 59, 60, 66, 67, 68, 73, 75, 76, 176, 177, 183, 193, 196, 202, 231, 232, 237, 238, 254, 265, 273, 276, 627, 777, 915], "43": [6, 26, 35, 49, 103, 130, 144, 152, 158, 194, 195, 213, 218, 239, 252, 253, 259, 279, 291, 401, 677, 679, 959, 965, 982, 984, 1009, 1018, 1039, 1112, 1195, 1196, 1204, 1206, 1207, 1266, 1342, 1356, 1461, 1463, 1510, 1580, 1583, 1590, 1594, 1600, 1674, 1682, 1727, 1731, 1751, 1757, 1764, 1765, 2748, 3615, 3703, 3764, 3844, 13670], "44": [0, 40, 93, 352, 484, 529, 592, 659, 729, 733, 783, 814, 827, 864, 977, 1059, 1080, 1081, 1207, 1216, 1263, 1338, 1546, 2336, 2366, 2396, 2809, 2958, 3008, 3074, 3078, 3214, 3215, 3318, 3365, 3376, 3692, 3759, 3783, 3832, 3834, 4161, 4208, 4832, 6493, 7375, 9377, 10897, 10916, 10921, 10932, 12416, 12683, 14460, 15046, 15298, 16262, 18136, 30641, 44615], "45": [950, 1067, 1072, 1239, 1595, 1702, 2538, 2670, 2861, 3765, 3815, 4038, 4301, 4483, 4586, 4720, 4763, 4773, 4864, 5256, 5288, 5302, 5542, 5741, 5869, 5920, 6175, 6231, 6628, 6755, 6767, 7052, 7316, 7328, 7785, 7787, 7803, 8094, 8423, 8585, 8706, 9481, 9753, 10062, 11396, 11456, 11693, 11880, 12833, 13156, 13259, 13450, 13570, 13602, 13636, 13839, 14207, 14374, 15013, 15281, 15445, 15517, 15565, 15969, 15984, 16037, 16169, 16968, 17748, 24794, 29102, 33817, 37700, 39761, 51122, 58350, 58780, 58865, 58938, 73987]}

==> anc/gst1718_computation/classify/b41.final.json <==
[{"root": 0, "g6": "h??????????????????????A}?EBoB?G?PC?@D??CW?@GO?@G_?@AO?I?W?@A@???cg??Gd_?AO?_??I?_??A_O??G?S????P_??CC@???CCA???AAA????OH???A?@O???_@e????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[], [], [1]], [[1], [], [-1]], [[], [-1], [-1]], [[1], [2], [1]], [[2], [3], [1]], [[3], [4], [1]], [[1], [1], [1]], [[2], [2], [1]], [[3], [3], [1]], [[4], [4], [1]], [[1], [], []], [[], [1], []], [[], [-2], [-1]], [[-3], [-2], [-1]], [[1], [2], []], [[-3], [-2], []]], "factors": [[0, 1]]}, {"root": 1, "g6": "f??????????????????????B{?@BO?Go?Cc?CT?AAC?@@O?A@O?_ko?@CC?ACX??@?W?@?OO?C?O_?@?A_??OAo??OGA??C?GO???_P???C?Q???G?I???@WB????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [-1], [0, -1]], [[-1], [-1], [0, -1]], [[1, -1], [-1], [0, -1]], [[0, -1], [-2], [0, -2]], [[1], [], []], [[], [1], []], [[-1], [-1], [-2]], [[], [], [1]], [[], [-1], [-1]], [[1], [1], [1]], [[-1], [], [-1]], [[], [0, -1, 1], [0, 0, 1]], [[], [0, -2], [0, 0, -1]], [[0, 0, 1], [0, 2], [0, 0, 1]], [[0, 0, 0, -1, 1], [0, 0, 2, -2, 1], [0, 0, 0, -2, 2]], [[0, 0, 1], [0, 1], [0, 0, 2]]], "factors": [[-3, 2]]}, {"root": 4, "g6": "c???????????????????????J_EW_DCO?TG?[H??Ag?OGG??Mo?@`g?B?K??___?GOc?@?@O?C?@_??C_O?A?AG??G?Q??AA@O??@@b???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-1], [1]], [[2], [2], [1]], [[-2], [1], [-1]], [[2], [], [1]], [[1], [1], []], [[], [], [1]], [[], [-1], [1]], [[1], [], [1]], [[2], [1], [1]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [1], [1]], [[-3], [-1], [-1]], [[], [-2], [1]], [[1], [-1], []], [[-1], [-2], []]], "factors": [[0, 1]]}, {"root": 4, "g6": "e???????????????????????J_EW_DCO?TG?[H??Ag?AOO?@G_??cO?CGC??_`??ABw???wO?CAC_?@?A_?@??o??@`A??@?CO??GGH???_?I???E?E????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-1], [1]], [[2], [2], [1]], [[-2], [1], [-1]], [[2], [], [1]], [[1], [1], []], [[], [], [1]], [[], [-1], [1]], [[1], [], [1]], [[2], [1], [1]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[-2], [-1], []], [[-1], [-2], []], [[1], [-1], []], [[-3], [-1], [-1]], [[], [2], [-1]]], "factors": [[0, 1]]}, {"root": 5, "g6": "d??????????????????????B?oDKO?Oo@hC?@H?@_C?BSG?O?o?DSG?O?S???Z??c?C??@iO?@?A_?A?@_?@O?G???da??C?AO??C?D???B?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[1], [1, 0, -1], [1]], [[-1], [0, -1, 1], [0, -1]], [[-1, 1], [-1, 1], [0, 1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "c??????????????????????B?oDKOBQG?Cc?K?_?Ck?BSG?DSG?_?g??@k??W?_??Yc??_@O?A?@_??E?O??GWG??O?q??@?@O??Q?B???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[1], [1, 0, -1], [1]], [[-1], [0, -1, 1], [0, -1]], [[], [1, -1], [0, 1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "c??????????????????????B?oDKO?Oo@hC?K?_?Ck?BSG?O?o?DSG??@k?C_?_?B?C??@iO?A?@_?A_?O??B?G??@HA??C?DO??C?J???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[1], [1, 0, -1], [1]], [[-1], [0, -1, 1], [0, -1]], [[0, -1, 2], [0, 0, 1], [0, 0, 1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "b??????????????????????B?oDKOBQG?oA??Y_?Ck?BSG?DSG??BW?Q?A??Oo_?O?s??_?o?A_?O??HGO??_@G??_?i???E?o???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[1], [1, 0, -1], [1]], [[], [1, -1], [0, 1]], [[0, -1, 2], [0, 0, 1], [0, 0, 1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "c???????????????????????TOE@_DKO@hC?@H?@_C?BSG??BO??Yg?C?K?A_?_??dc?A?@O??W@_??E?O??GWG??O?q??C_@O??C?B???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[-1], [0, -1, 1], [0, -1]], [[-1, 1], [-1, 1], [0, 1]], [[], [1, -1], [0, 1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "c???????????????????????TOE@_DKO?GW?YP?@_C?BSG??BO?O?o?Q?C??BT???dc?A?@O??W@_??E?O??CcG??_?a??@?BO??I?B???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[-1], [0, -1, 1], [0, -1]], [[-1, 1], [-1, 1], [0, 1]], [[0, 1, -3, 2], [0, 1, -3, 3, -1], [0, 1, -3, 3, -1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "b???????????????????????TOE@_DKO@hC?K?_?Ck?BSG??BO?B?G??LS??Oo_?O?s?AO?o?A_?O??HGO?A?AG??G?Y???E?o???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[-1], [0, -1, 1], [0, -1]], [[], [1, -1], [0, 1]], [[0, 1, -3, 2], [0, 1, -3, 3, -1], [0, 1, -3, 3, -1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "d???????????????????????TOE@_DKO@hC?K?_?BS?BSG??BO?B?G??Qs?C?B??c?C??GWO?A?E_?@?@_??CcG??_?a??@?AO??I?D????oE???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1, 1], [], [0, 1, -1]], [[-1, 1], [-1, 1], [0, 1]], [[], [1, -1], [0, 1]], [[2, -1], [1, -1], [1, -1]]], "factors": [[1, -1, 1]]}, {"root": 5, "g6": "b???????????????????????Y_?i_E@_AeG?YP?@_C??LW??dg?B?W?@BA?A?C_?c?S??_?o??HGO?C?CO??_@G??S?I???E?o???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[-1], [-1, 1], []], [[-1, 1], [-1, 2, -1], [-1, 2]], [[1], [], [1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[1], [1, -1], [1]], [[1], [], []], [[], [1], []], [[], [1, -1], [1]], [[-1], [-1, 1], [-1, 1]], [[1, -1], [0, -1, 1], [0, -1]], [[-1], [0, -1, 1], [0, -1]], [[-1, 1], [-1, 1], [0, 1]], [[], [0, -1], [1]], [[2, -1], [1, -1], [1, -1]]], "factors": [[1, -1, 1]]}, {"root": 6, "g6": "f??????????????????????B{?AF_?QO?Cg?GE??IG?@C_?CD??_bo?AOC?@AD??ACW??a?O?C?__??`C_??C@O??A_A??CA?O??A@@???@?a????GQ???G?f????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[-2, 2], [-2, -2], []], [[-2, 2], [2, 2], []], [[-1, 0, 1], [1, 2, 1], [-2, 0, 2]], [[1, -1], [3, -1], [2, -2]], [[-1], [1], [-2]]], "factors": [[-1, 2]]}, {"root": 6, "g6": "f??????????????????????B{?AF_@?o?DC?AH??_g?CGO?G_O?_CO??dG??O`??_bg??O@_??c?_??QO_???QO??G?K???S?O??OG@???CGa???@?I???G?j????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[-2, 2], [-2, -2], []], [[-2], [0, -2], [0, -2]], [[-2, 2], [2, 2], []], [[1], [], [2]], [[-1, 1], [-3, 1], [-2, 2]]], "factors": [[-2, 1]]}, {"root": 6, "g6": "f??????????????????????B{??QO?IG?OS?GO_?`C?OPo?A_O?GEO?G?g?AF`??A?g??C@_??c?_??HO_?@?AO??G?K??@C?O??@C`????Ca???C?I???OGJ????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[-2, 2], [-2, -2], []], [[-2, -2], [2, 2], [0, 4]], [[-4, 4], [-4, -4], [-8]], [[-2], [-1], [-1]], [[], [-1], [1]]], "factors": [[1, 2]]}, {"root": 6, "g6": "f??????????????????????B{??QO?HO?DC?AH?@AC?ACO?_b_?A_O?CCG??Ga??O@O?@Bo_???R???c?_??_WO??O?c???G@_??CO@???CDA???A?i???OGJ????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[-2, 2], [-2, -2], []], [[-1], [1], [-2]], [[-4, 4], [-4, -4], [-8]], [[2, 6], [2, 2], [0, 4]], [[-2, 2], [-2, -2], [0, 4]]], "factors": [[2, 1]]}, {"root": 6, "g6": "f??????????????????????B{??HO@?o?Gc?_b?@CC?AAo?ACO?OAO?G]C??GD??_?W??E?O??QS_??`A_??_?o??A_A??@@?O??G?P???@PQ???C?I???O?B????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[2, -2], [], [0, -4]], [[1, -1], [2], [1, -1]], [[0, 8], [4, 4], [4, 12]], [[-1, 1], [], [1, 1]], [[1], [-1], [1]]], "factors": [[3, 1]]}, {"root": 6, "g6": "h??????????????????????B{?AF_?QO?Cg?@P??PG?AA_?A__?_O_?CBO?CCY???Go??Q?_?@@@???Gb???a?O??COC??C?__??@?I???@_A???_GA???A@@????AAO???O@m????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[1], [1], [2]], [[1, 1], [1, 1], [0, 2]], [[1, -1], [1, -1], [0, -2]], [[], [], [1]], [[1], [1], [1]], [[1], [-1], []], [[1], [], [1]], [[], [-1], [-1]], [[-1, 1], [1, 1], [0, 2]], [[1], [], []], [[], [1], []], [[-2, -2], [2, 2], [0, 4]], [[-2, -2], [2, -2], []], [[1, 1], [3, 1], [2, 2]], [[0, -2], [-4, -2], [0, -4]], [[-1], [-3], [-2]]], "factors": [[1, 2]]}, {"root": 12, "g6": "f??????????????????????B{?@E_?SO?CW?@P??Og?C@_?_C_?C@_?AOG?ABU??COG?AAc_?AC?_?CA?_??C@O??A?k??C?OO??G?`???@?a???G?Y???AEB????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-1], [-2]], [[1], [-2], [-1]], [[], [-1], [-1]], [[-2], [1], [-1]], [[-1], [], [-1]], [[-1], [1], []], [[1], [1], [1]], [[-1], [1], [1]], [[-1], [-1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-2], [1], [2]], [[1], [-5], [-1]], [[1], [1], [5]], [[-15], [3], [-3]], [[6], [-12], [12]]], "factors": [[0, 1]]}, {"root": 12, "g6": "e??????????????????????B{?@E_?SO?CW?@P?CDG?C@_?OY_?@_O?@Ag??``??A?g??C_O?A?__??_K_?A@@o??AGA??C?cO??A@H???O_I???G?E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[-1], [-1], [-2]], [[1], [-2], [-1]], [[], [-1], [-1]], [[-2], [1], [-1]], [[-1], [], [-1]], [[-1], [1], []], [[1], [1], [1]], [[-1], [1], [1]], [[-1], [-1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-2], [1], [2]], [[2], [], [1]], [[-15], [3], [-3]], [[4], [-2], [-1]], [[4], [1], [2]]], "factors": [[0, 1]]}, {"root": 16, "g6": "h??????????????????????B{?@C_CEO?Cg?AE??IG?AA_?G@_?_@O?GMW??TH??CAg??C@_??a?_?@@?_??AAO??A?S??C?@_??OC@???@CA???A?a????OH???@?@O???OBE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [3], [2]], [[], [-1], [-1]], [[-1], [1], [2]], [[-1], [], [1]], [[1], [1], []], [[1], [2], [1]], [[-1], [-1], [-2]], [[1], [2], [2]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[1], [-1], [-1]], [[1], [3], [3]], [[-2], [-2], [2]], [[], [2], [3]], [[], [2], [1]]], "factors": [[0, 1]]}, {"root": 16, "g6": "f??????????????????????B{?@C_CEO?Cg?@P??_g?G@_?CA_?G@_?OAG??TI??O[g??C@_??`?_??GC_??`@O???@K??@@?O??O?P???O?Q???C_I???@BB????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [3], [2]], [[], [-1], [-1]], [[-1], [1], [2]], [[-1], [], [1]], [[1], [1], []], [[1], [2], [1]], [[-1], [-1], [-2]], [[1], [2], [2]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[1], [-1], [-1]], [[-6], [-6], [-4]], [[2], [1], [1]], [[4], [2], []], [[-3], [-1], []]], "factors": [[0, 1]]}, {"root": 16, "g6": "f??????????????????????B{?@C_CEO?Cg?AE??IG?AA_?CAO?Aho?GMC?C?H??G?g??C@_?@@?_??aC_?A?@O??A?K??C@?O???aP???G?Q????_I???G@b????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [3], [2]], [[], [-1], [-1]], [[-1], [1], [2]], [[-1], [], [1]], [[1], [1], []], [[1], [2], [1]], [[-1], [-1], [-2]], [[1], [2], [2]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-4], [-4], [-2]], [[-2], [-2], [2]], [[1], [3], [3]], [[], [2], [3]], [[], [2], [1]]], "factors": [[0, 1]]}, {"root": 16, "g6": "h??????????????????????B{?@C_CEO?Cg?@P??_g?G@_?CO_?@C_?@So?ACA??_GO??_D??AB`????T???C@_??GGC??C?C_??AOE???GOA???CGA???G?P?????HO???AEU????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [3], [2]], [[], [-1], [-1]], [[-1], [1], [2]], [[-1], [], [1]], [[1], [1], []], [[1], [2], [1]], [[-1], [-1], [-2]], [[1], [2], [2]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-4], [-4], [-2]], [[1], [-1], []], [[2], [1], [1]], [[-3], [-1], []], [[4], [2], []]], "factors": [[0, 1]]}, {"root": 23, "g6": "c??????????????????????Bw??b?AGgA@K?AS_@HS?GOG?C@O?OOG?ARC??GB??AhC??`@O?C?D_??M?O??OAG??_KQ??@?@O??G?B???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [-1], [1]], [[1], [-1], [2]], [[1], [2], [-1]], [[1], [1], []], [[1], [], [1]], [[1], [-1], [-1]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-1], [-1], [1]], [[-1], [1], [-1]], [[3], [], [-3]], [[], [2], [-1]], [[-1], [-1], [2]], [[1], [-2], [1]], [[], [2], [2]]], "factors": [[0, 1]]}, {"root": 23, "g6": "e??????????????????????Bw??b??Q_?QW?Ah?AGg?OOO?HI_?OOO?OEG???d??G_W?@A?O??OC_??GA_?A@Ko??@oA???_KO??@@H???O?I???G?E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [-1], [1]], [[1], [-1], [2]], [[1], [2], [-1]], [[1], [1], []], [[1], [], [1]], [[1], [-1], [-1]], [[1], [1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[-1], [-1], [1]], [[-1], [1], [-1]], [[3], [9], [-3]], [[], [-1], [2]], [[1], [3], [-3]], [[1], [-3], [3]], [[-6], [-2], [-2]]], "factors": [[0, 1]]}, {"root": 38, "g6": "c??????????????????????Bw?@DG?_g@CK?Do_CHa?@PG?OCG?APG???[?@Ao_?OGc???DO?C?@_??C_O?A?EG???OQ???`PO??@?B???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[-2], [-1], [-1]], [[], [-1], [-1]], [[1], [1], [1]], [[1], [], []], [[-1], [1], [1]], [[], [-1], [1]], [[1], [1], [-1]], [[-1], [1], [-1]], [[1], [1], []], [[-1], [], [-1]], [[], [1], []], [[], [], [1]], [[-2], [-1], [1]], [[-4], [-8], [4]], [[2], [-2], []], [[2], [4], [2]], [[-2], [-1], []]], "factors": [[0, 1]]}, {"root": 38, "g6": "f??????????????????????Bw?CH_?SO?Og?AP??_g?G`_?O__?__O?CJW??PD???@W??GOO?C?C_?A?A_??V?o??_OA??@DGO??A?P???@?Q???O?I????@B????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-2], [-1], [-1]], [[], [-1], [-1]], [[1], [1], [1]], [[1], [], []], [[-1], [1], [1]], [[], [-1], [1]], [[1], [1], [-1]], [[-1], [1], [-1]], [[1], [1], []], [[-1], [], [-1]], [[], [1], []], [[], [], [1]], [[2], [6], [2]], [[6], [2], [6]], [[3], [1], [-1]], [[-3], [1], [-1]], [[-6], [-6], [-2]]], "factors": [[0, 1]]}, {"root": 38, "g6": "e???????????????????????V?CH_?SO?HC?Gh?AGW?@CO?GU_?H?O?OOG?Fo@??@?g???H_?ACC_??_i_???_o??CIA??C?CO??GGH????CI???B?E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[-2], [-1], [-1]], [[], [-1], [-1]], [[1], [1], [1]], [[1], [], []], [[-1], [1], [1]], [[], [-1], [1]], [[1], [1], [-1]], [[-1], [1], [-1]], [[1], [1], []], [[-1], [], [-1]], [[], [1], []], [[], [], [1]], [[2], [6], [2]], [[-1], [], [-2]], [[-8], [-16], [-16]], [[1], [], [-2]], [[-1], [2], []]], "factors": [[0, 1]]}, {"root": 42, "g6": "f???????????????????????J?CDO?_o?_c?OT??OW?GOO?CO_?BK_?ACG?Fo@???Ag???D_?A@?_?C?C_??dHO???_K???kGO??C?P???_CQ????OI???@?B????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [], [1]], [[2], [], [-1]], [[], [], [1]], [[-1], [], [1]], [[1], [], []], [[], [1], [1]], [[-1], [-2], [-1]], [[], [-2], [-1]], [[1], [1], [1]], [[1], [-1], [-1]], [[], [1], []], [[1], [1], []], [[1], [-2], [-2]], [[], [-1], [-2]], [[-3], [], [6]], [[], [2], [3]], [[1], [-2], [-3]]], "factors": [[0, 1]]}, {"root": 42, "g6": "e??????????????????????Bw?@IOCDO?OW?D`?@@G?GOO?CO_??WO?@@g??Xd??C?W?@@SO???S_?CGA_??A?o??AoA??C?CO??CAH???OAI????GE????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [], [1]], [[2], [], [-1]], [[], [], [1]], [[-1], [], [1]], [[1], [], []], [[], [1], [1]], [[-1], [-2], [-1]], [[], [-2], [-1]], [[1], [1], [1]], [[1], [-1], [-1]], [[], [1], []], [[1], [1], []], [[1], [-2], [-2]], [[1], [-1], []], [[-2], [1], [1]], [[-2], [6], [4]], [[2], [-2], [-1]]], "factors": [[0, 1]]}, {"root": 42, "g6": "c??????????????????????Bw??_o?kG@@S?AB?C?c?ChO?GHO?BKG?G?S???R??_iC???EO?AGA_??A@_??OaG??AoQ??C?HO???AB???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [], [1]], [[2], [], [-1]], [[], [], [1]], [[-1], [], [1]], [[1], [], []], [[], [1], [1]], [[-1], [-2], [-1]], [[], [-2], [-1]], [[1], [1], [1]], [[1], [-1], [-1]], [[], [1], []], [[1], [1], []], [[], [-1], [-2]], [[2], [2], [1]], [[-2], [-1], [-1]], [[-4], [-6], [-4]], [[3], [2], [1]]], "factors": [[0, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E??kG?Gc?HK_A?[?GOG?BQO?ACG?OTC??AD??_TC??O`O?A?@_?CG?O?@@?G??CEA??@?BO???OR???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 0, -8, 24, -30, 20, -7, 1], [0, 0, 0, -4, 8, -5, 1], [0, 0, -4, 8, -5, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E??_o?UC?HK_A?[?@hG?ACG?_iG?C?K?CAg_??_c??O`O?A?@_?CG?O??GcG??O_Q???ADO??C?B???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@E??kGA@S?HK_A?[?ACG?BQO?ACG?OTC?AA?_?CEC??AAO?@?B_??PGO?@A@G???Oi??CG?o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[0, 0, 0, -8, 24, -30, 20, -7, 1], [0, 0, 0, -4, 8, -5, 1], [0, 0, -4, 8, -5, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E??_o?Gc?HK_A?[?GOG?BQO?OOG?Aoc???F??_iC??@AO?@?A_??O`_?A@SG???_a???`AO??C?D???O?E???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E??PGA@S?HK_A?[?GOG?CGO?BQO?Aoc???F??_iC??@AO??O`_?CG?O??OWG???_a??AA@O??C?J???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[0, 0, -4, 8, -5, 1], [0, 0, -2, 5, -4, 1], [0, -2, 5, -4, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E??_oA@S?HK_A?[?ACG?BQO?OOG?Aoc???F??_iC??_@O??O`_?CG?O??GcG??O_Q??@?@O???GR???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E?CDOA@S?HK_A?[?ACG?BQO?ACG?Aoc???F??CEC??AAO?@?A_?AA@_??GcG???Oa??ACAO??C?D???`?E???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, -4, 8, -5, 1], [0, 0, -2, 5, -4, 1], [0, -2, 5, -4, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@E?CDO?UC?HK_A?[?@hG?_TG?CGW?GGA??_o_?G?S??AAo??PGO??ACO?@A@G??G?I??CG?o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 4, -10, 10, -5, 1], [0, 0, 2, -3, 1], [0, 2, -3, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E??YO?UC?HK_A?[?@AG?_iO?CGG?OIc?A?B??OOC??OWO?@?A_??CD_?@A?G??AHA???AEO??C?D???`?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[1, -2, 1], [1], []], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 4, -10, 10, -5, 1], [0, 0, 2, -3, 1], [0, 2, -3, 1]], [[0, 0, -1, 2, -1], [0, 0, 1, -1], [0, -2, 3, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E?@H_?UC?OB??YS?@AG?_iO?_TG?ACS?A?B??OOC??OWO?@?E_??C@_??GcG??O_a???AAO??C?D???`?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 0, -8, 24, -30, 20, -7, 1], [0, 0, 0, -4, 8, -5, 1], [0, 0, -4, 8, -5, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E?@H_?Gc?OB?ACC?@hO?D`O?_iG?@AK?CAg_?CGc??_@O?A?@_?CG?O??OWG??OOQ??@?DO???OB???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, -4, 8, -5, 1], [0, 0, -2, 5, -4, 1], [0, -2, 5, -4, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@E?@H_A@S?OB??`C?@hO?D`O?_iG?@AK??_o_?OOS??_Ao??PGO?ACCO??_@G???OI??CG?o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, 0, -2, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[0, 0, -4, 8, -5, 1], [0, 0, -2, 5, -4, 1], [0, -2, 5, -4, 1]], [[0, 0, 1, -2, 1], [0, 0, -1, 1], [0, 2, -3, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@H_?_o?Gc?_T?AGC?OTO?OCO?BQO?C?W?A@@??D`G??b?O??@A_???d_??I?G??COa??C?BO??G@b???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@H_?PGA@S?P?_?aC?OTO?OCO?BQO?Aoc?C?B??GoC?@?KO??@A_???d_??I?G??CEA??@?EO??GCD???@?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@H_?_oA@S?P?_CDS?@hG?G?o?OGG?Aoc?C?B??GoC?@?KO??@A_???d_??GcG??COa??A?aO??C?D???@?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E?@H_A@S?OB?AGC?OTO?BQO?D`G??AS?C?B??A_C??OWO?@?E_?A@@_??GcG??COa??A?aO??C?D???@?E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@E?@H_?Gc?_T?AGC?OTO?OCO?BQO?Aoc???d??CEC??_BO?A@@_?A?WO??PAG??_?Y???S?o???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]], [[0, -1, 1], [0, -2, 1], []]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@E?@H_?OW?_T?AGC?OTO?BQO?G?o?GCC??kH???Cg??GcO?A?a_?@?@_??I?G??OBA??C?BO??AGR???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]], [[0, 1, -1], [0, 2, -1], []]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@H_?_o?UC?_T?AGC?OTO?BQO?G?o?CWC???d???GW??I?O?C?A_?A?X_??GcG??OCQ???G@O??AGR???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []], [[0, 0, 0, -1], [0, 0, 0, 3, -4, 1], [0, 0, -5, 8, -5, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@H_?kG?Gc?_T?AGC?OTO?OCO?BQO?CWC???d???GW??PAO?C?A_?A?X_?@?_G??CEA??@?EO???_D???A_E???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@H_?kGA@S?P?_CDS?@hG?GoG?OBG??AS??@B??A_C?@?_O??_o_?@?E_??GcG??COa??A?aO???_F???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[1, -1], [1], []], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@E?@H_?UC?_T?AGC?OTO?BQO?OGG?ABC?@?F??AHC?@?PO??G@_?A?WO?A?@G??A_I???aCo???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, 2, -11, 13, -6, 1], [0, 0, -2, 1], [0, 2, -3, 1]], [[0, 0, 0, 6, -17, 17, -7, 1], [0, 0, 0, 2, -5, 4, -1], [0, 0, 2, -5, 4, -1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]], [[0, 1, -1], [0, 2, -1], []]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@H_?YO?OW?_T?AGC?OTO?OGO?D`O?CWC???f??A_C?A?@O?A?X_?A?_O??GcG??G?Q???G@O??AGR???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []], [[0, 0, 0, -1], [0, 0, 0, 3, -4, 1], [0, 0, -5, 8, -5, 1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@H_?YO?Gc?_T?AGC?OTO?D`O?GoG??A[??aC_?_?S?@?Ko??_oO?@?CO?@?`G??@?I???S?o???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []], [[0, 0, -6, 11, -6, 1], [0, 0, -2, 3, -1], [0, -2, 3, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "c??????????????????????Bw?@H_?YOA@S?P?_CDS?Aog?GoG?OBG??A[??S?_?CEC??_AO?A@A_?A?_O??GcG??COa??@?AO???_F???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[1, -1], [1], []], [[0, 0, -6, 11, -6, 1], [0, 0, -2, 3, -1], [0, -2, 3, -1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E?@H_?LG?_T?AGC?OTO?D`O??Co?ABC?@?D??OGW?@?OO??PG_?@?A_??C?o??OBA??C?AO??@OD???COe???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[0, 0, -2, 1], [0, 0, 2, -3, 1], [0, -2, 1]], [[0, 0, -6, 11, -6, 1], [0, 0, -2, 3, -1], [0, -2, 3, -1]], [[0, 0, 0, 1], [0, 0, 0, -3, 4, -1], [0, 0, 5, -8, 5, -1]], [[0, 1, -1], [0, 2, -1], []]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "b??????????????????????Bw?@H_?YO?UC?_T?AGC?OTO?GoO??Co?G@k?A?__?AHC??PAo?A@?O??_oO??_AG??A_I???GAo???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 0, -2, 1], [], [0, -1, 1]], [[1, -1], [1], []], [[0, -1, 1], [0, -2, 1], []], [[0, 0, 0, -1], [0, 0, 0, 3, -4, 1], [0, 0, -5, 8, -5, 1]], [[0, 0, 0, -6, 11, -6, 1], [0, 0, 0, -2, 3, -1], [0, 0, -2, 3, -1]]], "factors": [[3, -3, 1]]}, {"root": 53, "g6": "d??????????????????????Bw?@E?@H_?LG?D`?A?[?OTG?ACo?_TG?ACS?A?B??OOC??OWO?@?A_??C@_?@A?G??AHA???AAO??C?D???`?e???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [], [1]], [[1], [1], []], [[1], [1], [1]], [[0, 1], [0, 1], [1]], [[0, 1], [0, 1], [-1, 1]], [[0, 1, -1], [0, -1], [1, -1]], [[0, 1], [], [1]], [[], [0, -1], [1, -1]], [[0, 2, -1], [], [1]], [[0, 3, -3, 1], [0, 1], [1]], [[1], [], []], [[], [1], []], [[0, 1, -1], [0, -1], []], [[0, 0, 0, -2, 3, -1], [], [0, 0, -2, 1]], [[], [0, 0, 0, 2, -1], [0, 0, 1, -1]], [[0, 0, 0, 2, -5, 4, -1], [0, 0, 0, -2, 3, -1], [0, 0, -2, 3, -1]], [[0, 0, 0, -2, 3, -1], [0, 0, 0, 2, -1], [0, 0, -4, 4, -1]]], "factors": [[3, -3, 1]]}, {"root": 55, "g6": "e??????????????????????B{?C@_@CO?Ic?CB?@AC?@BO?__O?OAO??ag??e`??G@G?@?A_??JO_?C?K_??G@o??OPA???KCO??ACH???_?I???G?E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[-2], [-1], [1]], [[1], [-1], [-2]], [[-1], [-2], [-1]], [[], [-1], [-1]], [[1], [1], []], [[-1], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[1], [1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[2], [1], []], [[-1], [], [2]], [[-1], [-2], [-2]], [[-2], [-1], [2]], [[1], [-1], [-3]]], "factors": [[0, 1]]}, {"root": 75, "g6": "c???????????????????????eGAaOCPO?DC??F?Cgc?HQG?G[G?A@G??@[?F?G_??Oc??C`O??_@_?@o?O??AeG???OQ??A?@O???@B???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], [1]], [[1], [-1], [-1]], [[1], [], []], [[1], [-1], [1]], [[1], [1], [-1]], [[-1], [], [-1]], [[-1], [], [1]], [[1], [-1], []], [[1], [1], []], [[], [1], []], [[], [], [1]], [[], [-1], [-1]], [[2], [4], [2]], [[2], [4], [-2]], [[2], [4], []], [[-4], [-2], [-2]], [[-2], [-1], [1]]], "factors": [[0, 1]]}, {"root": 75, "g6": "e??????????????????????@IO@KOAaOAGg??h???w?G_O?C__?C@O?CMW?Cg`??A?g???H_?F?G_??OA_??B?o??M?A???IGO??O?H????GI????Ae????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], [1]], [[1], [-1], [-1]], [[1], [], []], [[1], [-1], [1]], [[1], [1], [-1]], [[-1], [], [-1]], [[-1], [], [1]], [[1], [-1], []], [[1], [1], []], [[], [1], []], [[], [], [1]], [[], [-1], [-1]], [[2], [-1], []], [[1], [-2], []], [[2], [-4], [2]], [[4], [-2], [-2]], [[-2], [1], [-1]]], "factors": [[0, 1]]}, {"root": 98, "g6": "f??????????????????????BC_?P_?Ao?_c?@B??BC?TPO?_CO?UPO?K?C??Ch????w??sOO?A?O_???K_??A@O??_?K???M?O??G?P???G?Q???CII???@?B????", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[1], [1], []], [[-1], [1], []], [[1], [1], [1]], [[], [-1], [-1]], [[-1], [-1], [-2]], [[1], [], []], [[2], [2], [3]], [[-1], [-2], [-3]], [[], [1], []], [[-1], [-2], [-2]], [[], [], [1]], [[-1], [], [-1]], [[1], [1], [3]], [[-1], [-3], [-4]], [[], [2], [1]], [[1], [-1], [-1]], [[], [-2], [-3]]], "factors": [[0, 1]]}, {"root": 98, "g6": "h???????????????????????F?EH??`O?@W?UP?@@G??Q_?@B??OC_?TPO??BA??LCO?A@?_??_D??ACB??@_?O??c?C????K_???@I???C_A???GOA????_P?????IO???AKM????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[-1], [1], []], [[1], [1], [1]], [[], [-1], [-1]], [[-1], [-1], [-2]], [[1], [], []], [[2], [2], [3]], [[-1], [-2], [-3]], [[], [1], []], [[-1], [-2], [-2]], [[], [], [1]], [[-1], [], [-1]], [[-3], [-3], [-4]], [[-1], [-3], [-3]], [[3], [5], [6]], [[1], [3], [2]], [[-2], [-3], [-4]]], "factors": [[0, 1]]}, {"root": 98, "g6": "c???????????????????????F?EH?DSO?Og?UP??GW?GOO?LC_?GHO??SC?C?D???UW??GoO???S_?B?@_??ASG???Wa???G@O??Q?J???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[-1], [1], []], [[1], [1], [1]], [[], [-1], [-1]], [[-1], [-1], [-2]], [[1], [], []], [[2], [2], [3]], [[-1], [-2], [-3]], [[], [1], []], [[-1], [-2], [-2]], [[], [], [1]], [[-1], [], [-1]], [[-1], [-3], [-3]], [[1], [2], [1]], [[-2], [-4], [-3]], [[1], [3], [2]], [[-1], [-4], [-3]]], "factors": [[0, 1]]}, {"root": 124, "g6": "h??????????????????????B{??SO@@O?CW?C`??IG?O]O?OA_?G_O?GAg??K@??OOG??O__???F???PG_??CAO??CQS??@?@_??CG@???ACA???C?a????CH???C?XO???O?E????", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[1], [1], []], [[-2], [-2], [1]], [[2], [2], [1]], [[], [], [1]], [[1], [1], [1]], [[-1], [-1], [1]], [[], [-1], [-1]], [[1], [], [-1]], [[1], [2], [1]], [[2], [1], [-1]], [[1], [], []], [[], [1], []], [[3], [2], [-1]], [[2], [], [-1]], [[-1], [-2], []], [[1], [], [1]], [[3], [2], []]], "factors": [[0, 1]]}, {"root": 124, "g6": "f??????????????????????B{??SO@@O?CW?@P??PG?O@_?G__?OD_?@GG??HA??_{G???H_?AC?_??aS_??_PO??@?K??@A?O??GC@???C`Q???A?i???O?B????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], []], [[-2], [-2], [1]], [[2], [2], [1]], [[], [], [1]], [[1], [1], [1]], [[-1], [-1], [1]], [[], [-1], [-1]], [[1], [], [-1]], [[1], [2], [1]], [[2], [1], [-1]], [[1], [], []], [[], [1], []], [[2], [], [-1]], [[], [1], [2]], [[1], [-1], [-2]], [[-2], [], [3]], [[], [2], [3]]], "factors": [[0, 1]]}, {"root": 137, "g6": "f??????????????????????B{??aO?Oo?QC?GP??Gg?G@_?OO_?Ga_?@GG??_a??_@O?ABo_??GD???K?_??GeO??G?[???S?O??O?P???@IQ???C?I???GAB????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], [2]], [[1], [1], []], [[], [], [1]], [[1], [1], [1]], [[1, 1], [1, 1], [2]], [[-1, 1], [-1, 1], [-2]], [[1], [], [1]], [[], [-1], [-1]], [[1, 1], [1, -1], [2]], [[1, -1], [1, 1], [2]], [[1], [], []], [[], [1], []], [[0, -2, -2], [], [0, -4]], [[0, 2, 4, 2], [0, 2, -4, 2], [0, 4, -4]], [[0, -2, 8, 2], [0, -2, 4, -2], [0, -4, 12]], [[0, 0, 4, 12, 12, 4], [0, 0, 4, -4, -4, 4], [0, 0, 8, 16, 8]], [[0, 4, -12], [0, 4, -4], [0, 8]]], "factors": [[3, 1]]}, {"root": 137, "g6": "e??????????????????????B{?CF_?aO?QC?GP?AAC?CPO?AH_?CGO?O@G??Gi??OCG??Cg_?A?W_??_C_??I@o??OGA???OoO??C?H???_?i???@OE????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], [2]], [[1], [1], []], [[], [], [1]], [[1], [1], [1]], [[1, 1], [1, 1], [2]], [[-1, 1], [-1, 1], [-2]], [[1], [], [1]], [[], [-1], [-1]], [[1, 1], [1, -1], [2]], [[1, -1], [1, 1], [2]], [[1], [], []], [[], [1], []], [[0, -2, -2], [], [0, -4]], [[0, 2, -4, 2], [0, 2, 4, 2], [0, 4, -4]], [[0, 2, 8, -2], [0, 2, 0, -2], [0, 4, 4]], [[-1, 1], [1, 1], []], [[0, 0, -8, 0, 8], [0, 0, -8, -8], [0, 0, -16]]], "factors": [[3, 1]]}, {"root": 145, "g6": "f??????????????????????BH_?D_?WO?`G?O`??`G?DA_?l__??I_??WG??H@???@g?@OX_??I__?A?C_???`O???_K??AG?O??AG@???A?q???G?I???O@b????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], [2]], [[-1], [1], []], [[], [], [1]], [[1], [1], []], [[-1], [], [-1]], [[1], [1], [1]], [[1], [1], [4]], [[], [-1], [-1]], [[-3], [-1], [-4]], [[1], [], []], [[], [1], []], [[1], [], [2]], [[3], [3], [4]], [[2], [-6], []], [[2], [6], []], [[1], [2], [2]], [[-1], [-3], [-2]]], "factors": [[0, 1]]}, {"root": 145, "g6": "c??????????????????????Au?ER?A_o?gS?_C_ACI?@`W?GQG?CHg??AK??I__?O?c???`O??C@_??D_O??_AG???OQ???G@O??O@b???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], [2]], [[-1], [1], []], [[], [], [1]], [[1], [1], []], [[-1], [], [-1]], [[1], [1], [1]], [[1], [1], [4]], [[], [-1], [-1]], [[-3], [-1], [-4]], [[1], [], []], [[], [1], []], [[1], [], [2]], [[4], [2], [4]], [[4], [-2], [4]], [[], [2], [-4]], [[1], [2], [2]], [[8], [4], [16]]], "factors": [[0, 1]]}, {"root": 146, "g6": "d??????????????????????Au?ER??H_?WA??s_C?[??gG?SEO??gG?DAc?C?B??BAC?@ACO??@E_??A@_??`GG??CHA???CAO???_T????CE???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, -1], [], [0, -1, 0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, -2, 3, -2, 1], [0, 1, -2, 1], [0, 0, -1, 2, -1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "d??????????????????????Au?ER??H_?`G?CH??Ec?O@o?SEO?IDG??_S?C?B??BAC?@ACO??@E_??A@_?@_?G??E?a???IAO???SD????CE???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, -1], [], [0, -1, 0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 2, -1], [0, -1, 1], [0, 0, 1, -1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "c??????????????????????Au?ER??H_?gS??s_C?[?IBG?BAG?O`G??C[?@AO_?CHC??CAO??CA_?B??O??A_G??E?a???IAO???AF???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, -2, 3, -2, 1], [0, 1, -2, 1], [0, 0, -1, 2, -1]], [[0, 0, 2, -1], [0, -1, 1], [0, 0, 1, -1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "c??????????????????????Au?ER??H_?`G?E?_?Ec?O@o?W?O?CHO??gC?A_p???gC??gSO??GC_?C?B_?@ACG??BAQ???@DO???GB???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, -1], [], [0, 0, -1, 0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "b??????????????????????Au?ER??H_?`G?O`??Ec?O@o?BAO?CHO?IBC??@D??IDC??CAO?C?B_??oCO?@_@G??@OI???D?o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, -1], [], [0, 0, -1, 0, 1]], [[0, 0, -2, 1], [0, 1, -1], [0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "c??????????????????????Au?ER??H_?gS?E?_?Ec?O@o?W?O?@OG?IBC?C?B??O`C??KHO??@D_?@AOO??CAG??CHQ???C@O???AB???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 2, -3, 2, -1], [0, -1, 2, -1], [0, 0, 1, -2, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "b??????????????????????Au?ER??H_?`G?ID??Ec?O@o?CHO?SEG?O?K?ACG_?BAS???ao??D?O??oCO?@_@G??@OI????_o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, -2, 1], [0, 1, -1], [0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "d??????????????????????Au?ER??H_@AC?ID??Ec?O@o?BAO?SEG??CS?C?B??GQC??CAO??`I_??C@_??A_G??E?a??B?AO???gD????CE???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, 2, -3, 2, -1], [0, -1, 2, -1], [0, 0, 1, -2, 1]], [[0, 0, -2, 1], [0, 1, -1], [0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "b??????????????????????Au?ER??H_@OW?ID??Ec?O@o?O`G??Gg?@`K?@AO_?@?c??OdO??I?O??D?O??WAG??W?Q????`o???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [0, 0, 0, -1], [0, 0, 0, 0, 0, -1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 2, -3, 2, -1], [0, -1, 2, -1], [0, 0, 1, -2, 1]], [[0, 0, -2, 1], [0, 1, -1], [0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "d??????????????????????Au?ER??E_?Co?_B?B?C??gG?SEO??gG?DAc?C?F??O`C??KIO??@A_??A@_??`GG??CHa???CAO???_D????CE???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, -1], [], [0, 0, -1, 0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 2, -3, 2, -1], [0, -1, 2, -1], [0, 0, 1, -2, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "c??????????????????????Au?ER??E_?Co?GQ?C?W?ACo?SEO?IDG?O?[?ACG_?BAc???`O??A@_??o?O?@_AG??@OQ???D@O???AB???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, -1], [], [0, 0, -1, 0, 1]], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 0, -2, 1], [0, 0, 1, -1], [0, 0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 146, "g6": "c??????????????????????Au?ER??E_?Co?ID?C?W?IBG?_?o?O`G?@`S??@B??GQC??OeO??CA_??o?O??A_G??W?a???IAO???AF???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], [0, 1]], [[0, -1], [1], []], [[1], [], [1, -1]], [[0, 1], [-1, 1], []], [[-1], [], [-1]], [[1], [1], [1]], [[0, 1], [-1], [0, 0, -1]], [[0, -1, 1], [1], [0, 0, 1]], [[-1, 1], [-1], [-1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[0, 1], [0, 0, 1], [0, 1]], [[0, 0, 0, -1], [0, 0, 1, 0, -1], []], [[0, 0, 0, -1], [0, 0, 1], [0, 0, 0, -1]], [[0, 0, 2, -3, 2, -1], [0, -1, 2, -1], [0, 0, 1, -2, 1]], [[0, 0, 0, -2, 1], [0, 0, 1, -1], [0, 0, 0, -1, 1]]], "factors": [[1, -1, 1]]}, {"root": 149, "g6": "h??????????????????????B{??M??T??PO?GI??cG?GA_?@B??CG_?@HG?@?I??OGG?AAY_??_B??@?__?A@cO??A?c??A?A_???_E???G_A???OOa????eH?????HO????AE????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [1], [1]], [[-3], [-2], [-2]], [[1], [2], [2]], [[-2], [-1], [-1]], [[], [-1], [-1]], [[1], [], []], [[], [1], []], [[1], [1], []], [[], [], [1]], [[1], [], [1]], [[-1], [-2], [-1]], [[2], [2], [1]], [[2], [1], [2]], [[-1], [], [1]], [[-3], [-2], [-3]], [[-2], [-2], [-3]], [[1], [], [2]]], "factors": [[0, 1]]}, {"root": 154, "g6": "f??????????????????????B{??I_?HOA?c?CD?@?W?GGo?OAO?Gko?OAC??eP??@?g??G@_??R?_?C?C_??O@O??G?K???OoO??A?P???_?Q???O?I????ob????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-3], [-1]], [[-1], [], [-1]], [[1], [2], [1]], [[1], [1], [1]], [[2], [3], [2]], [[], [1], []], [[-1], [-1], []], [[], [], [1]], [[-2], [-3], [-1]], [[], [1], [1]], [[2], [2], [1]], [[1], [], []], [[-1], [], [1]], [[3], [4], [1]], [[1], [1], [-1]], [[-2], [-3], []], [[2], [1], []]], "factors": [[0, 1]]}, {"root": 154, "g6": "f??????????????????????B{??R??I_?Cg?AE?AAG?OC_?CD??GB??@?o?@De??CqG??CA_??OB??A@?_?A@AO??C?S??@?@_??A?P???_AQ???OCI????ob????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-3], [-1]], [[-1], [], [-1]], [[1], [2], [1]], [[1], [1], [1]], [[2], [3], [2]], [[], [1], []], [[-1], [-1], []], [[], [], [1]], [[-2], [-3], [-1]], [[], [1], [1]], [[2], [2], [1]], [[1], [], []], [[-1], [-3], [-2]], [[-3], [-5], [-2]], [[1], [1], [2]], [[-1], [-3], []], [[1], [-1], []]], "factors": [[0, 1]]}, {"root": 154, "g6": "e??????????????????????B{??R??eO?GW?GB?CAC?CUO?A@_?O_O?AAg?AAH??@IW??DOO?C@G_?A?C_??G?o??OCA??C?OO???o`???C?i???G?U????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[-1], [-3], [-1]], [[-1], [], [-1]], [[1], [2], [1]], [[1], [1], [1]], [[2], [3], [2]], [[], [1], []], [[-1], [-1], []], [[], [], [1]], [[-2], [-3], [-1]], [[], [1], [1]], [[2], [2], [1]], [[1], [], []], [[-1], [-3], [-2]], [[2], [1], [1]], [[-2], [], [-1]], [[], [3], [1]], [[-1], [1], []]], "factors": [[0, 1]]}, {"root": 154, "g6": "e??????????????????????B{??R?@D_?RG?AE??KG?GG_?_H??O_O??iW?@?\\??CGW??CgO?CCC_??OA_?@??o??CDA??A?CO??O?H???A_I???GOE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-3], [-1]], [[-1], [], [-1]], [[1], [2], [1]], [[1], [1], [1]], [[2], [3], [2]], [[], [1], []], [[-1], [-1], []], [[], [], [1]], [[-2], [-3], [-1]], [[], [1], [1]], [[2], [2], [1]], [[1], [], []], [[], [2], [1]], [[], [-1], [1]], [[-3], [-4], [-2]], [[-2], [-4], [-1]], [[1], [2], [2]]], "factors": [[0, 1]]}, {"root": 154, "g6": "e??????????????????????B{??I_@D_?RG?@I??KG?AA_?GB??AE_?GGw?CCD??G?W?@A?O??GC_?C?a_??H_o??_HA??@?CO??@OH???OAI???C?E????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-3], [-1]], [[-1], [], [-1]], [[1], [2], [1]], [[1], [1], [1]], [[2], [3], [2]], [[], [1], []], [[-1], [-1], []], [[], [], [1]], [[-2], [-3], [-1]], [[], [1], [1]], [[2], [2], [1]], [[1], [], []], [[-2], [], [1]], [[1], [], [-2]], [[4], [6], [1]], [[2], [3], [-1]], [[-5], [-6], [-2]]], "factors": [[0, 1]]}, {"root": 162, "g6": "e??????????????????????Bw??M??a_?Gc?_d??gW?GeO?Ga_?A_O?@BC?@AH????w??K?O???K_?CBQ_?@??o??CgA???ACO??G?h???`?I???G?E????", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[-1], [-1], [1]], [[-2], [-1], [1]], [[1], [-1], [1]], [[1], [], []], [[3], [1], [-1]], [[], [-1], [-1]], [[], [1], []], [[], [], [1]], [[-1], [-1], []], [[-1], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-2], [-4], [-2]], [[3], [3], [-1]], [[1], [-1], [-3]], [[-3], [-3], [-1]], [[1], [2], []]], "factors": [[0, 1]]}, {"root": 228, "g6": "d??????????????????????Bw??i_CBO@AS?Hg_?O[?O_G?AoO?P?G?@EC???F??CHC?@?AO?@?q_?C?@_??QGG??_?a??A?AO??CGd???@?E???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[1], [0, 1], []], [[0, -1], [-1], []], [[1], [], []], [[], [1], []], [[-1], [-1], []], [[-1], [], [-1]], [[], [], [1]], [[1], [1], [1]], [[1, -1], [], [0, -1]], [[0, 1], [1], [0, 1]], [[], [-1, 1], [-1]], [[1, -1], [0, -1], [0, -1]], [[1, -1], [], [-1]], [[1], [1], [0, 1]], [[1, -2], [0, -1], [0, -1]], [[0, 1, -1], [0, -1], [0, 0, -1]], [[], [1], [1]]], "factors": [[1, -1, 1]]}, {"root": 345, "g6": "e???????????????????????`_?c_AAOAAg?H@?CAg?^?O?BoO?CBO?GeC?@?P???@g??O_O??Oo_??AC_?A?@o??AHA???GSO??C?H???C?I???O_E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[-6], [-2], [2]], [[-4], [2], []], [[1], [1], [-3]], [[6], [-2], [-2]], [[-2], [], [1]]], "factors": [[0, 1]]}, {"root": 345, "g6": "e???????????????????????`_AH_?Oo?cC?_T??_W?^?O?@A_?_iO?AQC??PH????w??N?O???c_?A?I_??_?o??OQA???CCO??CAH???`?I???C?E????", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[-6], [-2], [2]], [[-1], [1], [-3]], [[2], [], [1]], [[-2], [-1], []], [[-1], [-3], [1]]], "factors": [[0, 1]]}, {"root": 345, "g6": "h???????????????????????`_?c_AH_@@G?AE?@GG?@C_?CB??}?_??Oo??]A??GAO??P?_???f???g?_??@AO???@S??CDP_??CO@???_TA???@?a????CH???A?@O???A?E????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[4], [-2], [2]], [[-1], [2], []], [[-6], [6], [-2]], [[4], [-4], [2]], [[1], [-2], [1]]], "factors": [[0, 1]]}, {"root": 345, "g6": "f??????????????????????Bw?@B??c_@Co?OQ??Oo?C__?AH??CB_?C@G??]E??D?G??_A_???J???a?_???PO??_iK??@C?O??OI`????GQ???A?I???G?R????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[-4], [2], []], [[-1], [2], []], [[4], [-4], [2]], [[-3], [3], [-1]], [[4], [-8], [4]]], "factors": [[0, 1]]}, {"root": 345, "g6": "f???????????????????????N?@B??c_@@G?AE??PG?A@o?_iO?H@O?^?C??AD???CW??_GO?AHc_??_A_??A?o??CGA??CAgO???OP???O?Q???@?I???@?B????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[-2], [-2], [-6]], [[1], [-1], [2]], [[-4], [12], [-12]], [[1], [1], [-3]], [[-3], [1], [-3]]], "factors": [[0, 1]]}, {"root": 345, "g6": "c??????????????????????Bw?CDO?Oo?cC?AH?AHc?A@o?GWO?BoG?C@C???J??_TC??_AO??GQ_??_@_?@@GG??CcQ??C?DO??@?B???", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[-2], [-2], [-6]], [[], [-2], [-1]], [[-1], [2], []], [[1], [3], [1]], [[1], [-3], [-1]]], "factors": [[0, 1]]}, {"root": 345, "g6": "e??????????????????????Bw??]?AH_@@G?AE?CAg?A@_?H@_?CcO?A_C?CDT???@W?AC?O???c_?@BA_??G?o??AHA???_CO???`H???G?I???O_E????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[1], [-1], [1]], [[-1], [-1], [1]], [[], [1], [-1]], [[-3], [1], [-1]], [[1], [], []], [[-1], [-1], []], [[1], [-1], []], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[1], [-1], [-1]], [[-1], [], [-1]], [[1], [-1], [2]], [[], [-2], [-1]], [[4], [-4], [2]], [[], [2], [-1]], [[-2], [], [1]]], "factors": [[0, 1]]}, {"root": 406, "g6": "d???????????????????????w?AX?Ac_@`G?dO_?@[?SEG?@`O?aaG??Ic???F???wC??GAO??_A_?@?@_??CWG??G?a???OAO??A?D???o@E???", "vs": [7, 7, 7, 8, 8], "st": "R", "lines": [[[1], [], []], [[], [1], []], [[-1], [0, -1], [-1, -1]], [[-1], [], [-1]], [[], [-1], [-1]], [[], [], [1]], [[1], [1], [1]], [[1], [], [1, 1]], [[], [1], [0, -1]], [[-1, -1], [0, -1], [-1, -1]], [[1], [1, 1], [1, 1]], [[-1], [-1], []], [[-1], [], [-1, -2, -1]], [[0, 1], [0, 1], [1, 1]], [[0, -2, -1], [0, -1, -1], [0, -1, -1]], [[0, -1], [-1, -1], []], [[1, 1], [0, 1], []]], "factors": [[1, 1, 1]]}, {"root": 406, "g6": "e???????????????????????w?Ci?AX??B_?Sc?D@_?PP??WQ??@E??C_O?E?K??CGO??H?_??KJ???@W_??GRO??O?K???AgO??O?H???CAi???G_E????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [], []], [[], [1], []], [[-1], [0, -1], [-1, -1]], [[-1], [], [-1]], [[], [-1], [-1]], [[], [], [1]], [[1], [1], [1]], [[1], [], [1, 1]], [[], [1], [0, -1]], [[-1, -1], [0, -1], [-1, -1]], [[1], [1, 1], [1, 1]], [[-1], [-1], []], [[-1], [0, -1], []], [[-1, -1], [-1, -1], [-2, -1]], [[-1, -1], [-1, -1], [-1, -2]], [[-1, -2, -1], [0, -3, -3, -1], [-1, -4, -3, -1]], [[0, -1, -3, -1], [0, 0, -1, -1], [0, -1, -3, -2]]], "factors": [[1, 1, 1]]}, {"root": 406, "g6": "e???????????????????????w?Ci?AX??B_?Sc?D@_?PP??WQ??@E???I_?E?K??CGO??OI_??KJ??@C?_??GRO??O?K??@GCO??O?H???AOI????JE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [], []], [[], [1], []], [[-1], [0, -1], [-1, -1]], [[-1], [], [-1]], [[], [-1], [-1]], [[], [], [1]], [[1], [1], [1]], [[1], [], [1, 1]], [[], [1], [0, -1]], [[-1, -1], [0, -1], [-1, -1]], [[1], [1, 1], [1, 1]], [[-1], [-1], []], [[-1], [0, -1], []], [[-1, -1], [-1, -1], [-2, -1]], [[-1, -1], [-1, -1], [-1, -2]], [[-1, -2, -1], [0, -3, -3, -1], [-1, -4, -3, -1]], [[1], [0, 1], [1, 2]]], "factors": [[1, 1, 1]]}, {"root": 406, "g6": "d???????????????????????w?Ci?AX??B_?Sc?D@_?PP??WQ??@E??W?o??Q@??CAg??ED_?@C?_??@W_??GRO???TA??@GCO??ACH???O?M???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [], []], [[], [1], []], [[-1], [0, -1], [-1, -1]], [[-1], [], [-1]], [[], [-1], [-1]], [[], [], [1]], [[1], [1], [1]], [[1], [], [1, 1]], [[], [1], [0, -1]], [[-1, -1], [0, -1], [-1, -1]], [[1], [1, 1], [1, 1]], [[-1], [-1], []], [[-1], [0, -1], []], [[-1, -1], [-1, -1], [-2, -1]], [[-1, -1], [-1, -1], [-1, -2]], [[-1, -2, -1], [0, -3, -3, -1], [-1, -4, -3, -1]], [[0, 1], [0, 0, 1], [0, 1, 0, -1]]], "factors": [[1, 1, 1]]}, {"root": 406, "g6": "d???????????????????????w?Ci?AX??B_?Sc?D@_?PP??WQ??@E??W?o??Oe??CAg??ED_??Ag_??`A_?@??o???JA??C?AO??@GD???H?e???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [], []], [[], [1], []], [[-1], [0, -1], [-1, -1]], [[-1], [], [-1]], [[], [-1], [-1]], [[], [], [1]], [[1], [1], [1]], [[1], [], [1, 1]], [[], [1], [0, -1]], [[-1, -1], [0, -1], [-1, -1]], [[1], [1, 1], [1, 1]], [[-1], [-1], []], [[-1], [0, -1], []], [[-1, -1], [-1, -1], [-2, -1]], [[-1, -1], [-1, -1], [-1, -2]], [[0, 1], [0, 0, 1], [0, 1, 0, -1]], [[-1], [0, -1], [-1, -2]]], "factors": [[1, 1, 1]]}, {"root": 477, "g6": "h??????????????????????@C_AC_CAO?_g?a@?@?g?G@_?___?FE_?O_G??fI??{?G??H?_??@D????b???i?O??O?c????Q_???_E???HOA????@a???G?H????C@O???_KE????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], []], [[1], [], []], [[-1], [-1], []], [[1], [2], [1]], [[2], [1], [-1]], [[-2], [-2], [-1]], [[1], [1], [-1]], [[], [], [1]], [[], [-1], [-1]], [[1], [], [-1]], [[1], [1], [1]], [[2], [3], [1]], [[2], [2], [-1]], [[4], [6], []], [[], [2], [1]], [[], [-1], [1]]], "factors": [[0, 1]]}, {"root": 477, "g6": "e??????????????????????Bo?AC_CAO?_g?FE?CCC?CAo?CxO??Ao?P?c?AHD??G?W??i?O?A?W_??GA_??@?o??HOA??C@_O??@?H????_I???C?e????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], []], [[1], [], []], [[-1], [-1], []], [[1], [2], [1]], [[2], [1], [-1]], [[-2], [-2], [-1]], [[1], [1], [-1]], [[], [], [1]], [[], [-1], [-1]], [[1], [], [-1]], [[1], [1], [1]], [[-2], [-1], [-1]], [[1], [1], [2]], [[-2], [-1], [-2]], [[-3], [-2], [-1]], [[], [1], [-1]]], "factors": [[0, 1]]}, {"root": 500, "g6": "e??????????????????????@h?DH??F??MO?aA??pG??I_?s__?_CO?C?W?C?H??DQW?@CCO??@s_??OA_??_?o??KCA???CWO??G?H???A?i????OE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[1], [1], [1]], [[-1], [1], [1]], [[-1], [-1], [1]], [[1], [], []], [[], [1], []], [[], [], [1]], [[], [-1], [-1]], [[1], [], [-1]], [[-1], [-1], []], [[], [1], [-1]], [[-1], [], [-1]], [[1], [-1], []], [[4], [2], [2]], [[-1], [], [-2]], [[2], [], [1]], [[1], [-1], [2]], [[-2], [1], [-1]]], "factors": [[0, 1]]}, {"root": 539, "g6": "f???????????????????????i?AK?CC_?Go?`A??QO?GB??a@??Q?_?Cio??dY??{?G??C__???b??AB?_???IO??G?S????H_??CC@???_OQ????_i???B_B????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], [2]], [[1], [1], [1]], [[1], [], [1]], [[1], [], []], [[], [], [1]], [[2], [1], [1]], [[1], [1], [-1]], [[3], [2], [1]], [[-2], [-2], [-1]], [[], [-1], [1]], [[1], [1], []], [[1], [1], [2]], [[-1], [-2], [1]], [[6], [4], [6]], [[1], [], [3]], [[-1], [], [1]]], "factors": [[0, 1]]}, {"root": 539, "g6": "e??????????????????????Bo?AB?CC_?Go?OE?COG?AT_?HT_?F?O?OGG??CE??I_G??OA_?AOC_?@@A_?ACGo??P_A???QOO???CP????@Y????CE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], [2]], [[1], [1], [1]], [[1], [], [1]], [[1], [], []], [[], [], [1]], [[2], [1], [1]], [[1], [1], [-1]], [[3], [2], [1]], [[-2], [-2], [-1]], [[], [-1], [1]], [[1], [1], []], [[1], [1], [2]], [[-1], [], [1]], [[], [-1], [-1]], [[], [1], [2]], [[-2], [-1], [1]]], "factors": [[0, 1]]}, {"root": 539, "g6": "c??????????????????????@@_CC_A?oAGC?HT??dW?]?O?AK_?F?O?OGG?@S@??Q?C??@AO?@@A_?CGP_?@E?G??AQA????NO???AB???", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], [2]], [[1], [1], [1]], [[1], [], [1]], [[1], [], []], [[], [], [1]], [[2], [1], [1]], [[1], [1], [-1]], [[3], [2], [1]], [[-2], [-2], [-1]], [[], [-1], [1]], [[1], [1], []], [[-2], [-4], [-2]], [[-1], [], [1]], [[], [-1], [-1]], [[], [1], [2]], [[-4], [-2], [2]]], "factors": [[0, 1]]}, {"root": 539, "g6": "h???????????????????????i?AK?CC_ACG?AQ?A?o?P?_?HT??Cj??@EO??EA??GAO?@?D???H@??F_D????P_??OWC????S_????e???_OA???GGA?????p????C@O???F?U????", "vs": [7, 7, 8, 8, 8], "st": "R", "lines": [[[], [1], []], [[2], [1], [2]], [[1], [1], [1]], [[1], [], [1]], [[1], [], []], [[], [], [1]], [[2], [1], [1]], [[1], [1], [-1]], [[3], [2], [1]], [[-2], [-2], [-1]], [[], [-1], [1]], [[1], [1], []], [[-2], [-4], [-2]], [[1], [], [2]], [[6], [4], [6]], [[1], [], [3]], [[-1], [], [1]]], "factors": [[0, 1]]}, {"root": 705, "g6": "h??????????????????????Bw?CE?C@_@AG?AQ?@@O?AB??C`??GP??@C_?A?g??`B_??aB??@?`???OD???T`_??OGc????Q_??O?E???OOA???C?a???O?H?????HO???BcE????", "vs": [7, 8, 8, 8, 8], "st": "R", "lines": [[[-1], [-1], []], [[1], [1], [1]], [[-1], [-1], [2]], [[], [], [1]], [[1], [1], [2]], [[1], [-1], []], [[], [-1], [-1]], [[-1], [1], [2]], [[1], [-1], [2]], [[1], [], [1]], [[1], [], []], [[], [1], []], [[2], [6], []], [[1], [-1], [-4]], [[1], [-1], [4]], [[-6], [-2], [-8]], [[-2], [-6], [-8]]], "factors": [[0, 1]]}]

==> anc/gst1718_computation/classify/b41.roots.jsonl <==
{"root": 0, "kind": "O", "mult": {"2": 21, "3": 5, "6": 2}, "time": 12.78, "levels": [[13, {"E": 225, "F": 120, "O": 40, "R": 144, "patterns": 529}, 4, {"O": 1, "F": 1, "R": 2}], [14, {"E": 3412, "F": 2, "R": 101, "patterns": 3575, "subset-fail": 60}, 44, {"R": 42, "F": 2}], [15, {"E": 34615, "F": 2, "R": 82, "patterns": 34699}, 39, {"R": 38, "F": 1}], [16, {"E": 23129, "R": 29, "patterns": 23158}, 12, {"R": 12}], [17, {"E": 3380, "R": 3, "patterns": 3383}, 1, {"R": 1}]], "open17": 1}
{"root": 1, "kind": "F", "mult": {"2": 18, "3": 3, "4": 4, "6": 1}, "time": 14.86, "levels": [[13, {"E": 264, "R": 48, "patterns": 312}, 7, {"R": 7}], [14, {"E": 5322, "R": 83, "patterns": 5405}, 67, {"R": 67}], [15, {"E": 47976, "R": 177, "patterns": 48153}, 94, {"R": 94}], [16, {"E": 47053, "R": 71, "patterns": 47124}, 24, {"R": 24}], [17, {"E": 6789, "R": 4, "patterns": 6793}, 1, {"R": 1}]], "open17": 1}
{"root": 3, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 29.46, "levels": [[13, {"E": 275, "F": 4, "R": 24, "patterns": 303}, 15, {"F": 2, "R": 13}], [14, {"E": 10702, "F": 6, "R": 224, "patterns": 10932}, 185, {"F": 5, "R": 180}], [15, {"E": 126654, "F": 3, "R": 253, "patterns": 126910}, 151, {"F": 2, "R": 149}], [16, {"E": 75007, "R": 54, "patterns": 75061}, 24, {"R": 24}], [17, {"E": 5632, "patterns": 5632}, 0, {}]], "open17": 0}
{"root": 4, "kind": "R", "mult": {"2": 16, "3": 4, "4": 3, "5": 2}, "time": 13.74, "levels": [[13, {"E": 215, "R": 7, "patterns": 222}, 7, {"R": 7}], [14, {"E": 4333, "R": 87, "patterns": 4420}, 76, {"R": 76}], [15, {"E": 42930, "R": 174, "patterns": 43104}, 99, {"R": 99}], [16, {"E": 40783, "R": 63, "patterns": 40846}, 23, {"R": 23}], [17, {"E": 5404, "R": 8, "patterns": 5412}, 2, {"R": 2}]], "open17": 2}
{"root": 5, "kind": "R", "mult": {"2": 16, "3": 4, "4": 3, "5": 2}, "time": 8.4, "levels": [[13, {"E": 156, "R": 6, "patterns": 162}, 3, {"R": 3}], [14, {"E": 1877, "R": 45, "patterns": 1922}, 23, {"R": 23}], [15, {"E": 15169, "R": 92, "patterns": 15261}, 52, {"R": 52}], [16, {"E": 23301, "R": 92, "patterns": 23393}, 32, {"R": 32}], [17, {"E": 8388, "R": 30, "patterns": 8418}, 9, {"R": 9}]], "open17": 9}
{"root": 6, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 26.71, "levels": [[13, {"E": 270, "F": 2, "R": 32, "patterns": 304}, 9, {"F": 1, "R": 8}], [14, {"E": 5712, "F": 4, "R": 166, "patterns": 5882}, 117, {"F": 4, "R": 113}], [15, {"E": 70069, "R": 364, "patterns": 70433}, 190, {"R": 190}], [16, {"E": 87927, "R": 136, "patterns": 88063}, 56, {"R": 56}], [17, {"E": 15408, "R": 20, "patterns": 15428}, 6, {"R": 6}]], "open17": 6}
{"root": 8, "kind": "O", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 9.26, "levels": [[13, {"E": 220, "O": 2, "R": 6, "patterns": 228}, 3, {"O": 1, "R": 2}], [14, {"E": 2420, "R": 66, "patterns": 2486}, 27, {"R": 27}], [15, {"E": 23577, "R": 64, "patterns": 23641}, 34, {"R": 34}], [16, {"E": 20232, "R": 31, "patterns": 20263}, 11, {"R": 11}], [17, {"E": 3570, "patterns": 3570}, 0, {}]], "open17": 0}
{"root": 9, "kind": "R", "mult": {"2": 16, "3": 4, "4": 3, "5": 2}, "time": 3.25, "levels": [[13, {"E": 208, "R": 6, "patterns": 214}, 4, {"R": 4}], [14, {"E": 2261, "R": 49, "patterns": 2310}, 33, {"R": 33}], [15, {"E": 18750, "R": 27, "patterns": 18777}, 16, {"R": 16}], [16, {"E": 5387, "patterns": 5387}, 0, {}]], "open17": 0}
{"root": 12, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 6.11, "levels": [[13, {"E": 199, "R": 6, "patterns": 205}, 3, {"R": 3}], [14, {"E": 1701, "R": 33, "patterns": 1734}, 30, {"R": 30}], [15, {"E": 15818, "R": 84, "patterns": 15902}, 46, {"R": 46}], [16, {"E": 18359, "R": 36, "patterns": 18395}, 13, {"R": 13}], [17, {"E": 2670, "R": 7, "patterns": 2677}, 2, {"R": 2}]], "open17": 2}
{"root": 13, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 2.85, "levels": [[13, {"E": 185, "R": 4, "patterns": 189}, 2, {"R": 2}], [14, {"E": 1191, "R": 20, "patterns": 1211}, 19, {"R": 19}], [15, {"E": 9816, "R": 40, "patterns": 9856}, 21, {"R": 21}], [16, {"E": 7251, "R": 12, "patterns": 7263}, 4, {"R": 4}], [17, {"E": 1032, "patterns": 1032}, 0, {}]], "open17": 0}
{"root": 16, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 10.49, "levels": [[13, {"E": 185, "R": 6, "patterns": 191}, 6, {"R": 6}], [14, {"E": 2993, "R": 74, "patterns": 3067}, 65, {"R": 65}], [15, {"E": 30624, "R": 152, "patterns": 30776}, 87, {"R": 87}], [16, {"E": 29305, "R": 70, "patterns": 29375}, 26, {"R": 26}], [17, {"E": 5594, "R": 14, "patterns": 5608}, 4, {"R": 4}]], "open17": 4}
{"root": 17, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 8.08, "levels": [[13, {"E": 184, "R": 6, "patterns": 190}, 4, {"R": 4}], [14, {"E": 2001, "R": 56, "patterns": 2057}, 39, {"R": 39}], [15, {"E": 18163, "R": 110, "patterns": 18273}, 67, {"R": 67}], [16, {"E": 21305, "R": 72, "patterns": 21377}, 29, {"R": 29}], [17, {"E": 5855, "patterns": 5855}, 0, {}]], "open17": 0}
{"root": 21, "kind": "F", "mult": {"2": 15, "3": 7, "5": 3}, "time": 5.29, "levels": [[13, {"E": 225, "F": 6, "R": 2, "patterns": 233}, 2, {"F": 1, "R": 1}], [14, {"E": 1080, "F": 4, "R": 60, "patterns": 1144}, 26, {"F": 2, "R": 24}], [15, {"E": 14924, "F": 1, "R": 63, "patterns": 14988}, 34, {"R": 33, "F": 1}], [16, {"E": 16068, "R": 22, "patterns": 16090}, 9, {"R": 9}], [17, {"E": 1944, "patterns": 1944}, 0, {}]], "open17": 0}
{"root": 23, "kind": "R", "mult": {"2": 14, "3": 4, "4": 5, "5": 1}, "time": 8.28, "levels": [[13, {"E": 149, "R": 6, "patterns": 155}, 3, {"R": 3}], [14, {"E": 1019, "R": 47, "patterns": 1066}, 44, {"R": 44}], [15, {"E": 15266, "R": 142, "patterns": 15408}, 78, {"R": 78}], [16, {"E": 24575, "R": 56, "patterns": 24631}, 21, {"R": 21}], [17, {"E": 4421, "R": 6, "patterns": 4427}, 2, {"R": 2}]], "open17": 2}
{"root": 27, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 4.51, "levels": [[13, {"E": 198, "R": 6, "patterns": 204}, 6, {"R": 6}], [14, {"E": 3537, "R": 50, "patterns": 3587}, 44, {"R": 44}], [15, {"E": 24889, "R": 27, "patterns": 24916}, 16, {"R": 16}], [16, {"E": 5471, "R": 2, "patterns": 5473}, 1, {"R": 1}], [17, {"E": 139, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 38, "kind": "R", "mult": {"2": 14, "3": 4, "4": 5, "5": 1}, "time": 9.18, "levels": [[13, {"E": 123, "R": 10, "patterns": 133}, 5, {"R": 5}], [14, {"E": 1505, "R": 86, "patterns": 1591}, 72, {"R": 72}], [15, {"E": 22598, "R": 195, "patterns": 22793}, 119, {"R": 119}], [16, {"E": 31060, "R": 53, "patterns": 31113}, 23, {"R": 23}], [17, {"E": 4037, "R": 9, "patterns": 4046}, 3, {"R": 3}]], "open17": 3}
{"root": 42, "kind": "R", "mult": {"2": 14, "3": 4, "4": 5, "5": 1}, "time": 8.12, "levels": [[13, {"E": 133, "R": 10, "patterns": 143}, 5, {"R": 5}], [14, {"E": 1519, "R": 81, "patterns": 1600}, 67, {"R": 67}], [15, {"E": 20573, "R": 168, "patterns": 20741}, 104, {"R": 104}], [16, {"E": 27785, "R": 53, "patterns": 27838}, 23, {"R": 23}], [17, {"E": 4209, "R": 9, "patterns": 4218}, 3, {"R": 3}]], "open17": 3}
{"root": 43, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 2.63, "levels": [[13, {"E": 213, "R": 15, "patterns": 228}, 4, {"R": 4}], [14, {"E": 2351, "R": 48, "patterns": 2399}, 20, {"R": 20}], [15, {"E": 11050, "R": 21, "patterns": 11071}, 16, {"R": 16}], [16, {"E": 7446, "patterns": 7446}, 0, {}]], "open17": 0}
{"root": 46, "kind": "R", "mult": {"2": 15, "3": 7, "5": 3}, "time": 2.16, "levels": [[13, {"E": 230, "R": 3, "patterns": 233}, 1, {"R": 1}], [14, {"E": 581, "R": 15, "patterns": 596}, 8, {"R": 8}], [15, {"E": 4845, "R": 32, "patterns": 4877}, 16, {"R": 16}], [16, {"E": 6965, "R": 7, "patterns": 6972}, 3, {"R": 3}], [17, {"E": 733, "patterns": 733}, 0, {}]], "open17": 0}
{"root": 52, "kind": "R", "mult": {"2": 14, "3": 4, "4": 5, "5": 1}, "time": 3.31, "levels": [[13, {"E": 135, "R": 14, "patterns": 149}, 4, {"R": 4}], [14, {"E": 1433, "R": 55, "patterns": 1488}, 39, {"R": 39}], [15, {"E": 14924, "R": 38, "patterns": 14962}, 27, {"R": 27}], [16, {"E": 9019, "patterns": 9019}, 0, {}]], "open17": 0}
{"root": 53, "kind": "R", "mult": {"2": 14, "3": 4, "4": 5, "5": 1}, "time": 18.88, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 5, {"R": 5}], [14, {"E": 1655, "R": 97, "patterns": 1752}, 70, {"R": 70}], [15, {"E": 24920, "R": 316, "patterns": 25236}, 187, {"R": 187}], [16, {"E": 57384, "R": 307, "patterns": 57691}, 121, {"R": 121}], [17, {"E": 25511, "R": 94, "patterns": 25605}, 28, {"R": 28}]], "open17": 28}
{"root": 55, "kind": "R", "mult": {"2": 15, "3": 6, "4": 3, "6": 1}, "time": 1.85, "levels": [[13, {"E": 171, "R": 6, "patterns": 177}, 1, {"R": 1}], [14, {"E": 287, "R": 14, "patterns": 301}, 13, {"R": 13}], [15, {"E": 3896, "R": 42, "patterns": 3938}, 23, {"R": 23}], [16, {"E": 5788, "R": 15, "patterns": 5803}, 6, {"R": 6}], [17, {"E": 1015, "R": 3, "patterns": 1018}, 1, {"R": 1}]], "open17": 1}
{"root": 75, "kind": "R", "mult": {"2": 12, "3": 4, "4": 7}, "time": 3.8, "levels": [[13, {"E": 67, "R": 14, "patterns": 81}, 4, {"R": 4}], [14, {"E": 789, "R": 65, "patterns": 854}, 45, {"R": 45}], [15, {"E": 10010, "R": 105, "patterns": 10115}, 66, {"R": 66}], [16, {"E": 12660, "R": 30, "patterns": 12690}, 11, {"R": 11}], [17, {"E": 1476, "R": 8, "patterns": 1484}, 2, {"R": 2}]], "open17": 2}
{"root": 95, "kind": "R", "mult": {"2": 13, "3": 7, "4": 2, "5": 2}, "time": 3.84, "levels": [[13, {"E": 152, "R": 8, "patterns": 160}, 5, {"R": 5}], [14, {"E": 2176, "R": 57, "patterns": 2233}, 36, {"R": 36}], [15, {"E": 15962, "R": 36, "patterns": 15998}, 26, {"R": 26}], [16, {"E": 9733, "R": 4, "patterns": 9737}, 2, {"R": 2}], [17, {"E": 280, "patterns": 280}, 0, {}]], "open17": 0}
{"root": 98, "kind": "R", "mult": {"2": 13, "3": 7, "4": 2, "5": 2}, "time": 9.97, "levels": [[13, {"E": 132, "R": 12, "patterns": 144}, 6, {"R": 6}], [14, {"E": 2375, "R": 92, "patterns": 2467}, 71, {"R": 71}], [15, {"E": 29207, "R": 159, "patterns": 29366}, 100, {"R": 100}], [16, {"E": 31642, "R": 54, "patterns": 31696}, 24, {"R": 24}], [17, {"E": 5115, "R": 8, "patterns": 5123}, 3, {"R": 3}]], "open17": 3}
{"root": 121, "kind": "R", "mult": {"2": 13, "3": 7, "4": 2, "5": 2}, "time": 2.81, "levels": [[13, {"E": 139, "R": 6, "patterns": 145}, 3, {"R": 3}], [14, {"E": 1342, "R": 36, "patterns": 1378}, 32, {"R": 32}], [15, {"E": 12998, "R": 35, "patterns": 13033}, 21, {"R": 21}], [16, {"E": 6668, "R": 2, "patterns": 6670}, 1, {"R": 1}], [17, {"E": 146, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 124, "kind": "R", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 4.6, "levels": [[13, {"E": 164, "R": 8, "patterns": 172}, 4, {"R": 4}], [14, {"E": 1702, "R": 42, "patterns": 1744}, 35, {"R": 35}], [15, {"E": 14739, "R": 83, "patterns": 14822}, 48, {"R": 48}], [16, {"E": 15763, "R": 28, "patterns": 15791}, 13, {"R": 13}], [17, {"E": 2682, "R": 5, "patterns": 2687}, 2, {"R": 2}]], "open17": 2}
{"root": 135, "kind": "R", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 1.07, "levels": [[13, {"E": 216, "R": 4, "patterns": 220}, 1, {"R": 1}], [14, {"E": 567, "R": 12, "patterns": 579}, 6, {"R": 6}], [15, {"E": 3121, "R": 17, "patterns": 3138}, 9, {"R": 9}], [16, {"E": 4287, "patterns": 4287}, 0, {}]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 4.14, "levels": [[13, {"E": 168, "R": 48, "patterns": 216}, 3, {"R": 3}], [14, {"E": 1425, "R": 32, "patterns": 1457}, 28, {"R": 28}], [15, {"E": 13019, "R": 58, "patterns": 13077}, 34, {"R": 34}], [16, {"E": 12707, "R": 24, "patterns": 12731}, 10, {"R": 10}], [17, {"E": 1788, "R": 6, "patterns": 1794}, 2, {"R": 2}]], "open17": 2}
{"root": 145, "kind": "R", "mult": {"2": 13, "3": 7, "4": 2, "5": 2}, "time": 2.73, "levels": [[13, {"E": 142, "R": 6, "patterns": 148}, 2, {"R": 2}], [14, {"E": 802, "R": 27, "patterns": 829}, 19, {"R": 19}], [15, {"E": 7559, "R": 54, "patterns": 7613}, 30, {"R": 30}], [16, {"E": 8881, "R": 24, "patterns": 8905}, 8, {"R": 8}], [17, {"E": 1530, "R": 6, "patterns": 1536}, 2, {"R": 2}]], "open17": 2}
{"root": 146, "kind": "R", "mult": {"2": 13, "3": 7, "4": 2, "5": 2}, "time": 9.24, "levels": [[13, {"E": 142, "R": 10, "patterns": 152}, 4, {"R": 4}], [14, {"E": 1495, "R": 79, "patterns": 1574}, 42, {"R": 42}], [15, {"E": 15820, "R": 174, "patterns": 15994}, 98, {"R": 98}], [16, {"E": 30024, "R": 147, "patterns": 30171}, 61, {"R": 61}], [17, {"E": 12798, "R": 42, "patterns": 12840}, 12, {"R": 12}]], "open17": 12}
{"root": 149, "kind": "R", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 2.28, "levels": [[13, {"E": 88, "R": 8, "patterns": 96}, 2, {"R": 2}], [14, {"E": 537, "R": 24, "patterns": 561}, 21, {"R": 21}], [15, {"E": 6188, "R": 54, "patterns": 6242}, 32, {"R": 32}], [16, {"E": 9197, "R": 22, "patterns": 9219}, 9, {"R": 9}], [17, {"E": 1771, "R": 3, "patterns": 1774}, 1, {"R": 1}]], "open17": 1}
{"root": 154, "kind": "R", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 6.37, "levels": [[13, {"E": 112, "R": 8, "patterns": 120}, 4, {"R": 4}], [14, {"E": 1474, "R": 50, "patterns": 1524}, 42, {"R": 42}], [15, {"E": 15818, "R": 112, "patterns": 15930}, 65, {"R": 65}], [16, {"E": 20220, "R": 65, "patterns": 20285}, 23, {"R": 23}], [17, {"E": 4064, "R": 19, "patterns": 4083}, 5, {"R": 5}]], "open17": 5}
{"root": 156, "kind": "R", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"E": 138, "R": 4, "patterns": 142}, 1, {"R": 1}], [14, {"E": 394, "R": 10, "patterns": 404}, 10, {"R": 10}], [15, {"E": 3407, "R": 12, "patterns": 3419}, 6, {"R": 6}], [16, {"E": 2262, "patterns": 2262}, 0, {}]], "open17": 0}
{"root": 162, "kind": "R", "mult": {"2": 11, "3": 7, "4": 4, "5": 1}, "time": 5.14, "levels": [[13, {"E": 78, "R": 10, "patterns": 88}, 5, {"R": 5}], [14, {"E": 1075, "R": 77, "patterns": 1152}, 64, {"R": 64}], [15, {"E": 15851, "R": 136, "patterns": 15987}, 85, {"R": 85}], [16, {"E": 18465, "R": 21, "patterns": 18486}, 11, {"R": 11}], [17, {"E": 1605, "R": 2, "patterns": 1607}, 1, {"R": 1}]], "open17": 1}
{"root": 166, "kind": "R", "mult": {"2": 11, "3": 7, "4": 4, "5": 1}, "time": 2.35, "levels": [[13, {"E": 91, "R": 12, "patterns": 103}, 3, {"R": 3}], [14, {"E": 831, "R": 41, "patterns": 872}, 32, {"R": 32}], [15, {"E": 10051, "R": 31, "patterns": 10082}, 22, {"R": 22}], [16, {"E": 6432, "patterns": 6432}, 0, {}]], "open17": 0}
{"root": 192, "kind": "R", "mult": {"2": 11, "3": 7, "4": 4, "5": 1}, "time": 1.97, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 3, {"R": 3}], [14, {"E": 874, "R": 34, "patterns": 908}, 31, {"R": 31}], [15, {"E": 8840, "R": 40, "patterns": 8880}, 22, {"R": 22}], [16, {"E": 6088, "patterns": 6088}, 0, {}]], "open17": 0}
{"root": 228, "kind": "R", "mult": {"2": 11, "3": 7, "4": 4, "5": 1}, "time": 3.91, "levels": [[13, {"E": 54, "R": 8, "patterns": 62}, 3, {"R": 3}], [14, {"E": 718, "R": 43, "patterns": 761}, 27, {"R": 27}], [15, {"E": 7068, "R": 104, "patterns": 7172}, 62, {"R": 62}], [16, {"E": 13803, "R": 67, "patterns": 13870}, 30, {"R": 30}], [17, {"E": 4782, "R": 1, "patterns": 4783}, 1, {"R": 1}]], "open17": 1}
{"root": 260, "kind": "O", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 1.29, "levels": [[13, {"E": 72, "R": 18, "patterns": 90}, 1, {"R": 1}], [14, {"E": 271, "R": 14, "patterns": 285}, 8, {"R": 8}], [15, {"E": 2564, "R": 33, "patterns": 2597}, 16, {"R": 16}], [16, {"E": 4211, "R": 18, "patterns": 4229}, 6, {"R": 6}], [17, {"E": 1188, "patterns": 1188}, 0, {}]], "open17": 0}
{"root": 345, "kind": "R", "mult": {"2": 11, "3": 7, "4": 4, "5": 1}, "time": 16.38, "levels": [[13, {"E": 74, "R": 11, "patterns": 85}, 11, {"R": 11}], [14, {"E": 2554, "R": 182, "patterns": 2736}, 148, {"R": 148}], [15, {"E": 40346, "R": 409, "patterns": 40755}, 253, {"R": 253}], [16, {"E": 63396, "R": 141, "patterns": 63537}, 58, {"R": 58}], [17, {"E": 10085, "R": 22, "patterns": 10107}, 7, {"R": 7}]], "open17": 7}
{"root": 384, "kind": "R", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 1.62, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 3, {"R": 3}], [14, {"E": 1135, "R": 26, "patterns": 1161}, 23, {"R": 23}], [15, {"E": 8857, "R": 17, "patterns": 8874}, 11, {"R": 11}], [16, {"E": 3038, "R": 2, "patterns": 3040}, 1, {"R": 1}], [17, {"E": 141, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 406, "kind": "R", "mult": {"2": 9, "3": 7, "4": 6}, "time": 2.3, "levels": [[13, {"E": 33, "R": 8, "patterns": 41}, 2, {"R": 2}], [14, {"E": 249, "R": 38, "patterns": 287}, 15, {"R": 15}], [15, {"E": 2910, "R": 75, "patterns": 2985}, 36, {"R": 36}], [16, {"E": 7423, "R": 58, "patterns": 7481}, 20, {"R": 20}], [17, {"E": 3231, "R": 13, "patterns": 3244}, 5, {"R": 5}]], "open17": 5}
{"root": 477, "kind": "R", "mult": {"2": 10, "3": 10, "4": 1, "5": 2}, "time": 2.5, "levels": [[13, {"E": 57, "R": 10, "patterns": 67}, 3, {"R": 3}], [14, {"E": 623, "R": 38, "patterns": 661}, 28, {"R": 28}], [15, {"E": 7205, "R": 68, "patterns": 7273}, 39, {"R": 39}], [16, {"E": 9253, "R": 22, "patterns": 9275}, 9, {"R": 9}], [17, {"E": 1400, "R": 6, "patterns": 1406}, 2, {"R": 2}]], "open17": 2}
{"root": 500, "kind": "R", "mult": {"2": 9, "3": 7, "4": 6}, "time": 1.62, "levels": [[13, {"E": 41, "R": 12, "patterns": 53}, 2, {"R": 2}], [14, {"E": 281, "R": 32, "patterns": 313}, 25, {"R": 25}], [15, {"E": 4161, "R": 60, "patterns": 4221}, 38, {"R": 38}], [16, {"E": 5949, "R": 18, "patterns": 5967}, 7, {"R": 7}], [17, {"E": 940, "R": 4, "patterns": 944}, 1, {"R": 1}]], "open17": 1}
{"root": 539, "kind": "R", "mult": {"2": 10, "3": 10, "4": 1, "5": 2}, "time": 6.92, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 4, {"R": 4}], [14, {"E": 1157, "R": 56, "patterns": 1213}, 49, {"R": 49}], [15, {"E": 14783, "R": 158, "patterns": 14941}, 90, {"R": 90}], [16, {"E": 22743, "R": 80, "patterns": 22823}, 29, {"R": 29}], [17, {"E": 4807, "R": 14, "patterns": 4821}, 4, {"R": 4}]], "open17": 4}
{"root": 705, "kind": "R", "mult": {"2": 8, "3": 10, "4": 3, "5": 1}, "time": 2.97, "levels": [[13, {"E": 45, "R": 10, "patterns": 55}, 3, {"R": 3}], [14, {"E": 413, "R": 50, "patterns": 463}, 37, {"R": 37}], [15, {"E": 6622, "R": 92, "patterns": 6714}, 58, {"R": 58}], [16, {"E": 10286, "R": 23, "patterns": 10309}, 9, {"R": 9}], [17, {"E": 1219, "R": 2, "patterns": 1221}, 1, {"R": 1}]], "open17": 1}
{"root": 734, "kind": "R", "mult": {"2": 7, "3": 13, "5": 2}, "time": 0.69, "levels": [[13, {"E": 75, "R": 4, "patterns": 79}, 1, {"R": 1}], [14, {"E": 184, "R": 14, "patterns": 198}, 4, {"R": 4}], [15, {"E": 1060, "R": 15, "patterns": 1075}, 8, {"R": 8}], [16, {"E": 2201, "R": 3, "patterns": 2204}, 1, {"R": 1}], [17, {"E": 176, "patterns": 176}, 0, {}]], "open17": 0}
{"root": 755, "kind": "R", "mult": {"2": 6, "3": 15, "6": 1}, "time": 0.01, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 765, "kind": "R", "mult": {"3": 16, "4": 3}, "time": 0.0, "levels": [[13, {"patterns": 0}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/classify/new_lattices_b41.json <==
[{"g6": "h??????????????????????@A?aAA??BOCCGA?a?D?O?I@?A@G?@?o??D_???s??AGC??COO??AG_??CC_??_G_??CAO??@_?_??Kc????UC????oAE???@x????CbD????gdO????", "lines": [[1, 1, 0], [0, 0, 1], [1, 0, -1], [0, -1, -1], [1, 2, 1], [2, 3, 1], [3, 4, 1], [1, 1, 1], [2, 2, 1], [3, 3, 1], [4, 4, 1], [1, 0, 0], [0, 1, 0], [0, -2, -1], [-3, -2, -1], [1, 2, 0], [-3, -2, 0]], "mult": {"2": 20, "3": 18, "4": 2, "5": 2, "6": 2}}, {"g6": "f????????????????????????SG?CoP?O_?g@OAA?c?AB??C_C??GK??Ga??CE??@a????d???OP???AB???_i???Q`???Ba????W@H???_{????JCS???Q_s????", "lines": [[0, 2, 3], [-3, -2, -3], [-2, -2, -3], [-1, -2, -3], [-3, -4, -6], [1, 0, 0], [0, 1, 0], [-1, -1, -2], [0, 0, 1], [0, -1, -1], [1, 1, 1], [-1, 0, -1], [0, 1, 3], [0, -4, -3], [3, 4, 3], [3, 5, 6], [3, 2, 6]], "mult": {"2": 23, "3": 15, "4": 3, "5": 2, "6": 2}}, {"g6": "c???????????????????????GC_?M?GC_A@G?AI??`_?GI??Ga?cB??KA_??IGO??hC??_h???ac??CX_??@JG???M?E??AgB???SOS???", "lines": [[-1, -1, 1], [2, 2, 1], [-2, 1, -1], [2, 0, 1], [1, 1, 0], [0, 0, 1], [0, -1, 1], [1, 0, 1], [2, 1, 1], [1, 1, 1], [1, 0, 0], [0, 1, 0], [0, 1, 1], [-3, -1, -1], [0, -2, 1], [1, -1, 0], [-1, -2, 0]], "mult": {"2": 26, "3": 8, "4": 6, "5": 5}}, {"g6": "e???????????????????????CAGGO_K@?D@?A?I?_AO@@_?C@C?G?c?@E??C?R??O`A?@?i??C?k??@@H???PA_??A_o??A?a_??CJ@???_wC???~??????", "lines": [[-1, -1, 1], [2, 2, 1], [-2, 1, -1], [2, 0, 1], [1, 1, 0], [0, 0, 1], [0, -1, 1], [1, 0, 1], [2, 1, 1], [1, 1, 1], [1, 0, 0], [0, 1, 0], [-2, -1, 0], [-1, -2, 0], [1, -1, 0], [-3, -1, -1], [0, 2, -1]], "mult": {"2": 23, "3": 10, "4": 8, "5": 2, "6": 1}}]

==> anc/gst1718_computation/defect_bound/README.md <==
# Appendices A and B of [A]: the defect bound ν ≤ 4 — computations

[A] C. Anghel and R. Stan, *Generic splitting types and Terao's conjecture for seventeen and eighteen
lines*. Labels below are the LaTeX labels of the statements in [A].

Everything here is exact.

Requirements: Python 3.10+ with sympy and python-flint 0.9; Singular 4.3 (`primdec.lib`, `elim.lib`).

First follow the parent `README.md`: check `SHA256SUMS` at the top of the computational directory,
make a working copy, and decompress the `*.xz` data. In particular,
`exact/multiplier_data.json.xz` must be decompressed before analysing the archived catalogue.
The commands below start from the top of that computational working copy, and use subshells so
that changing directory for one block does not affect the following block. Recomputations can
overwrite the copied `.out` files; the original supplied records should be retained for comparison.

## `local/` — displayed identities (sympy)

| file | statement of [A] |
|---|---|
| `l4double.py` | Lemmas l4v3:no-reduced-double, l4v3:no-nonreduced-double (residual at an old double point, P₃, P₄); Lemma cg:no-reduced-off (P₃) |
| `p93.py` | the semisimple and nilpotent D₃, D₄ (Proposition prop:L4off, Lemmas ae:cubic-crossing, cg:off-cross-cost) |
| `l3m_smooth.py` | Proposition prop:L3M-no-smooth-crossing (P₃, Q₃, P₄); Proposition dc:node-crossing (P₄) |
| `weighted.py` | Lemma cg:no-physical-five (last coefficient 44b⁴/25), Lemma cg4:no-triple-four (168A³B/25) |
| `oc.py` | Proposition df5:two-double-lines-four (P₄), Proposition oc:reduced-only (the three P₃) |
| `extra_identities.py` | Lemma lem:L4-smooth-four (the weighted identity, 17t(t−1)+2, (1−2t)²=9, derivation for t ≤ 4); the frame identity at an old double point (dc:frame, cg:node-line); the cubic 2B(B²−A²)K³; Lemma red5:local; Lemma clm:noninvariant-node; the binary identity nf5:binary-identity; the Riccati coefficient of Proposition prop:riccati; D/(xy) and its linear part in Lemma lem:tangency; the map with critical points (5,5,5) and its multipliers 35/8, 14/5 |
| `n5.py`, `n5b.py` | Lemma n5:normal-form (E²−D′E+DE′ = C·T_C, leading coefficient 48), Lemmas n5:no-four-three-three-three-three and n5:at-least-two-degree-two |
| `ofc_n4.py` | Lemma ofc4:three-critical (gcd t + 1/3), Theorem n4:main (the four sextics C(t), a₇ ∝ C) |
| `conic62.py`, `vertex62b.py` | Lemmas lem:conic1 and lem:conic2 (doubled conic): the coefficients [y²], [x²y]; the inflection quadratic for m = 3; the coefficient tables and multipliers 1/2, 3/5 for m = 4, 5; no solution for m = 6, 7, 8 (the labels "6.1", "6.2" printed by `conic62.py` are Lemmas lem:conic1, lem:conic2, and the system "(12)" printed by `vertex62b.py` is the displayed system of Lemma lem:conic2) |
| `audit_A1.py`, `audit_A2.py`, `audit_B1.py`, `audit_B2.py` | an independent rederivation, written for an audit of [A] from the text alone, of the local formulas of Appendices A and B, including those not covered by the programs above: Lemma A.5 (D(x,0) and in₂D), the vertex restrictions of Proposition prop:riccati, the t³ coefficients of Lemma lem:conic2 and its general m = 4 formula, the Gauss coordinates of Theorem thm:trace, the conic identities, the two divisibility conditions of Proposition prop:nonred91, the identity (lineid) of Proposition prop:L4off (also used in Lemma tc4:semisimple-trace), the resonance coefficient and the index ratio, the vertex-frame initial forms −m(m−1)a₁²b₁, −m²a₁²b₂ and −4a₁²b₂ and the order ≥ 5 claim; each prints OK or FAIL for every check and exits with status 1 on a failure (about 4 minutes each) |

For a selected script `FILE.py`, run from the top of the computational working copy:

```sh
(cd defect_bound/local && python3 FILE.py > FILE.out)
```

Replace `FILE` with a filename from the table. The exception is `vertex62b.py`, which takes the multiplicity `m`:

```sh
(cd defect_bound/local && for m in 4 5 6 7 8; do python3 vertex62b.py "$m"; done > vertex62b.out)
```

Compare each result with the corresponding supplied output. The four `audit_*.py` programs also
check their expected values and exit with status 1 if a check fails.

## `n5/` — Lemma n5:uniform

`gen.py` writes one Singular script per local-degree profile of five critical fixed points:
T_C = 48(z − r)∏G_m^{m−2}. `Singular -q PROFILE.sing` prints the reduced Gröbner basis; it is [1] for all six
profiles (`profiles.out`). From the top of the computational working copy, regenerate the scripts with:

```sh
(cd defect_bound/n5 && python3 gen.py)
```

Then run a selected profile, replacing `PROFILE` with one of `43333`, `44332`, `44422`, `53332`, `54322`, `55222`:

```sh
(cd defect_bound/n5 && Singular -q PROFILE.sing)
```

Running times with Singular 4.3.2 on one core: about 12 minutes for `54322.sing`,
at most 20 seconds for each of the other five.

## `exact/` — Proposition cat:multipliers, Theorem ds6:main, Lemma clm:incidence

| file | content |
|---|---|
| `nf.py` | exact arithmetic in K = ℚ[s]/(g) and K[x] (python-flint) |
| `gen_shape.py`, `ar5_*.sing`, `ds5_*.sing`, `*.out` | five critical points: saturated maximal-minor ideals (Singular), radical, in shape form for u = q + 3p, with the factorization of the eliminant |
| `catalog_exact.py` | every component of both catalogs over its number field: kernel, P, Q, validity, polynomial F of the noncritical fixed points, characteristic polynomial χ of the multiplier W/Q² on K[x]/(F); writes `multiplier_data.json`, log `catalog_exact.log` |
| `analyse_multipliers.py` | χ ≠ 0 at 2,…,7 (catalog K_cf) and at 2, 3 (Theorem ds6:main); reciprocal pairs (gcd (3x−7)(4x−7)); the maps A, B, C; output `analyse.out` |
| `incidence_exact.py` | Lemma clm:incidence modulo ℓ = 10009: 108 marked pairs, 6 696 matrices, minimum of the largest vertex count = 13; output `incidence_exact.out` |

Run from the top of the computational working copy (about 15 minutes in total):

```sh
(
set -e
cd defect_bound/exact
python3 gen_shape.py
for f in ar5_*.sing ds5_*.sing; do Singular -q "$f" > "${f%.sing}.out"; done
python3 catalog_exact.py
python3 analyse_multipliers.py
python3 incidence_exact.py
)
```

To analyse the supplied catalogue without rebuilding its Singular components, use only:

```sh
(cd defect_bound/exact && python3 analyse_multipliers.py)
```

This reads the decompressed `multiplier_data.json`. Successful analysis ends with
`ALL CHECKS PASSED`. A zero exit status from a stand-alone Singular invocation is not by itself
verification of its mathematical conclusion: compare the resulting bases and catalogue data with
the expected results stated here and in the article.

Results: catalog K_cf (Proposition cat:multipliers): 26 components, 277 labelled solutions (a map is counted
once for each admissible labelled normalization), 867 noncritical multipliers, none in {2,…,7}; only
reciprocal pair 7/3 ↔ 7/4, on the components A (t = −1, local degrees 5,3,3,5), B (t² − t + 1 = 0, local
degrees 4,4,4,4) and C (local degrees 4,3,3,3,4, critical points the cube roots of unity). Catalog of
Theorem ds6:main: 7 components, 1 + 24 + 108 labelled solutions, 425 multipliers, none equal to 2 or 3.


==> anc/gst1718_computation/defect_bound/exact/analyse.out <==
AR: 26 components, 277 maps; invalid or degenerate components: 0
   noncritical multipliers counted with conjugates: 867; none in [2, 3, 4, 5, 6, 7]: True
DS6: 7 components, 133 maps; invalid or degenerate components: 0
   noncritical multipliers counted with conjugates: 425; none in [2, 3]: True
AR: gcd of the multiplier polynomial with its transform under (1-l)(1-m)=1: x^2 + (-49/12)*x + 49/12  factors: (1/12, [(3*x + (-7), 1), (4*x + (-7), 1)])
   component [5, 3, 3, 5] g = x + 1 : multiplier [7/3] ; chi = (x - 7/3)^4 ? True
      P = ['0', '0', '0', '0', '0', '1', '0', '(-3/7)'] 
      Q = ['(-3/7)', '0', '1'] 
      F = ['1', '0', '(-4/3)', '0', '1']
   component [4, 4, 4, 4] g = x^2 + (-1)*x + 1 : multiplier [7/3] ; chi = (x - 7/3)^8 ? True
      P = ['0', '0', '0', '0', '(-1)', '(-1)*x + 2', 'x + (-1)', '(-2/7)*x + 1/7'] 
      Q = ['(-2/7)*x + 1/7', 'x', '(-1)*x + (-1)', '1'] 
      F = ['x + (-1)', '(-8/3)*x + 4/3', '2*x', '(-4/3)*x + (-4/3)', '1']
   component [4, 3, 3, 3, 4] g = x^2 + 4*x + 7 : multiplier [7/4] ; chi = (x - 7/4)^6 ? True
      P = ['0', '0', '0', '0', '1', '0', '0', '(-1/7)'] 
      Q = ['(-1/7)', '0', '0', '1'] 
      F = ['1', '0', '0', '1']
ALL CHECKS PASSED


==> anc/gst1718_computation/defect_bound/exact/analyse_multipliers.py <==
"""Consequences of multiplier_data.json (written by catalog_exact.py), all exact over Q.

(a) catalog AR: no noncritical multiplier in {2,...,7}; catalog DS6: none in {2,3};
(b) catalog AR: the pairs (lambda, mu) of noncritical multipliers with (1-lambda)(1-mu) = 1;
(c) the components carrying the multipliers 7/3 and 7/4, and their characteristic polynomials;
(d) the number of maps (sum of the degrees of the components) and the validity flags.
Every expected value is checked; any deviation makes the final verdict FAILURE (exit status 1)."""
import json, sys
import flint
import sympy

T = sympy.Symbol('x')
data = json.load(open(sys.argv[1] if len(sys.argv) > 1 else 'multiplier_data.json'))


def chi_of(r):
    e = sympy.sympify(r['chi'].replace('^', '**'))
    p = sympy.Poly(e, T)
    return flint.fmpq_poly([flint.fmpq(int(sympy.fraction(c)[0]), int(sympy.fraction(c)[1]))
                            for c in reversed(p.all_coeffs())])


ok = True
EXPECTED = {'AR': (26, 277, 867), 'DS6': (7, 133, 425)}       # components, maps, noncritical multipliers
for cat, ks in (('AR', range(2, 8)), ('DS6', (2, 3))):
    recs = [r for r in data if r['cat'] == cat]
    nmaps = sum(r['deg'] for r in recs)
    bad = [r for r in recs if r.get('kernel_dim') != 1 or not r.get('valid')]
    print(f'{cat}: {len(recs)} components, {nmaps} maps; invalid or degenerate components: {len(bad)}')
    if bad:
        ok = False
    for r in bad:
        print('   ', r['case'], r['g'][:60], {k: r.get(k) for k in ('kernel_dim', 'degP', 'degQ', 'coprime', 'F_squarefree',
                                                                     'F_coprime_crit', 'F_coprime_Q')})
    nmult = 0
    for r in recs:
        if r.get('kernel_dim') != 1 or 'chi' not in r:
            continue
        chi = chi_of(r)
        nmult += chi.degree()
        for k in ks:
            if chi(k) == 0:
                print('   MULTIPLIER', k, 'in', r['case'], r['g'][:60])
                ok = False
    print(f'   noncritical multipliers counted with conjugates: {nmult}; none in {list(ks)}: {ok}')
    if (len(recs), nmaps, nmult) != EXPECTED[cat]:
        print('   UNEXPECTED NUMBERS, expected', EXPECTED[cat]); ok = False

# (b) reciprocal pairs in catalog AR
recs = [r for r in data if r['cat'] == 'AR' and 'chi' in r]
allchi = flint.fmpq_poly([1])
for r in recs:
    allchi *= chi_of(r)
sq = allchi / allchi.gcd(allchi.derivative())          # squarefree part
n = sq.degree()
# G(x) = (x-1)^n sq(x/(x-1)): its roots are the mu with mu = lambda/(lambda-1), i.e. (1-lambda)(1-mu) = 1
c = sq.coeffs()
G = flint.fmpq_poly([0])
xm1 = flint.fmpq_poly([-1, 1])
x = flint.fmpq_poly([0, 1])
for i, ci in enumerate(c):
    G += ci * x**i * xm1**(n - i)
common = sq.gcd(G)
print('AR: gcd of the multiplier polynomial with its transform under (1-l)(1-m)=1:', common,
      ' factors:', common.factor())
monic = lambda f: f * (1 / f.coeffs()[-1])
if monic(common) != monic(flint.fmpq_poly([-7, 3]) * flint.fmpq_poly([-7, 4])):
    print('   UNEXPECTED gcd, expected (x - 7/3)(x - 7/4)'); ok = False
ncomp = 0
for r in recs:
    chi = chi_of(r)
    hits = [v for v in (flint.fmpq(7, 3), flint.fmpq(7, 4)) if chi(v) == 0]
    if hits:
        lin = flint.fmpq_poly([-hits[0], 1])
        ncomp += 1
        print('   component', r['case'], 'g =', r['g'], ': multiplier', hits, '; chi = (x - %s)^%d ?' % (hits[0], chi.degree()),
              chi == lin**chi.degree())
        if chi != lin**chi.degree():
            ok = False
        print('      P =', r['P'], '\n      Q =', r['Q'], '\n      F =', r['F'])
if ncomp != 3:
    print('   UNEXPECTED number of components with the multipliers 7/3, 7/4:', ncomp); ok = False
print('ALL CHECKS PASSED' if ok else 'FAILURE')
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/exact/ar5_0.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_0.sing:1
VDIM 42 42
NGENS 3
GEN 144u42+3456u41-245344u40-1730816u39+164359864u38-1616084608u37-7362651720u36+204821348064u35-1089416007639u34+3698668858920u33-86243994891276u32+958941600285896u31-251533146669314u30-79728311939785784u29+731358944891725484u28-2043081360218977500u27-13737303638851337163u26+162956659522629753312u25-687250575083844224154u24+457529346065461169436u23+10681589795710747508534u22-65213090010668500691108u21+185338030307834150610925u20-141406368168976823608696u19-1102099997282800814980074u18+5615433075092178201635808u17-14820493655428284206575272u16+26185905702636214143178044u15-34349478583632474864570837u14+41058330624245771251765664u13-58410685367589183965857682u12+87193585727734902470514076u11-104040409609515437485106647u10+93066578464681391022460716u9-62356388186442787018565529u8+24091251765090506897955120u7+4867039555703287397815200u6-13451483703491518834050000u5+7204618172751393012762500u4+464566517907365578600000u3-1705068421789805040500000u2+170245082977311440000000u+137128774458454275000000
GEN 149599665995274665351294181576630653847710551564052072507071469524568678554131852399159740222605891184071545075513172309467539561151841265931349325877329626010910403330171814188463771101506036667367205332401252487679861745134444473117713708894851053996943720982441195741185098996788488959704893300881938941910850952329582737408811628819702046241937681061271306109818332941554442140395048942064814766305351347917264357554776330130380482088777127705757335576068936290030382389857559708956935130646503575572333720600980000000q-141649925482601141114924372948086656860401182373910739776318776678791370334407758701219186013617515227748456683852734078774031751578590999693092405571141010703826794671263103449137590747803632271270572283163486745919309957364656680333744810224042303342258080058344259989013924061656394961139769619046405981917778591619782852511299918887446781803168209384452631049374325361102611720057640670646925596919786254727782920703105659881654729065803196184500627312292985542967620133635395894281837844860480624u41-3438521599305299237540232516810579264167599023793531421789647476686815811103703377022581819227603957707499365244252283399702396993764950798426872769086984746914952617537924516433659088527610878171444838564185600205525409395586092447776051763614920663088252722530665430994588102618342332559015088209031008235953090132892187040562674939947730297504367922690197361359186967296558195738662493817707918476351613907180403618046513724842512387767312644715222663132856092245089397145307134098342165749308828784u40+240383974693813417642612103646980141746388719325145743057688144991731133037127027167660976333222728620175437660974639203965031433701288696626083974355453299261211330109093155461071503973418967643497607662854870158533093479993275615062345351269487197532759859765011466277207141376320830384855860418441139748391756350385724089717933092567605066498201152726163873843570669758051961083217887365252061422994630242957997116832966713157399008615711919215656234811614179536149756210825512902649221997635478242800u39+1768370875005578064417172219500193094749491374245730007433421574048494827919838639381212350284458044748685423593687647115966412339548473423712421108456543318049674984598658738437684588492287206067958308163320978785140713844015353397054040783357955734548425354377258214676545755686902122363704901676766808641533000925023578478010265387688218276962102211669967986282522879307162576281971345095155970174703796432063500157140762179145184476666004037986479761411351387608162424814490931996746550877593676738928u38-161172195473466100368112706947945994093634769727128348665152609922922643257336391390033283092446521854944457372936152538922146067188633556839696884006017501861854117545689311801735965011166033385606713077226062726516427185651982236736085182019250828461883335211609324606245065447902233313322029765416650097954818100518052010585829482745294626820376289229948397741669064886019535335722439663584968149544069260813912154346772858166877420189173997347752931985696950097174004448901353304157504743625244922067224u37+1545530035813359047695731684569130639667315447206967804662389494602482990690783135892548281898870118681155015693158214979491122242454323203784623961648951379798436844457569641922449983217815461691994776503877345525400170871706936045538642027149258446290205243327255134792666999356534568641296618862755878029802903440288483146270811160394048095058420403515374806950023773175737124821553118929046043808026480135088354381022073703929089866675435613408719840262464266584014376006948408900712542851586910447181480u36+7654242621745269808760205744810011859371344583749839831643143005805079835068620722774988291734917235193086288475150339798786542250243984197827008786335670165726988402736063141238005950486231840015484236374393123993703997321844291712627497633657712327127942028915363959484157453525519316696429502734511025140393416802589591720181821887130872287922297450669120337347290974392647951375393908748285443561741045062692394475169671664868992079249430145338029048342899099068287717053023979125516930075352734999769024u35-199232251437421580970504682216833494325286446791525430306904457252798125592211162903901108760621626170583048776395449433505514453515418910447592430219767276473289770636571147215376788326575334375978528808976633069578943507054695595565686048819973685048054695012967108501620678843363743865182515441444236037564161951624008994498566841397818218557616606980129958835457477894377041461164517281762472891401225116213533075069268586366232451618471811339252514472200941757203861652655275127637381646540595570490000608u34+1017294759121464371439933559056378302237572947395983221034968995404737680648699815581924860956829433978435964009229756918519535915794135366141107997363504278106460934064303711919787361252682544052745234995368021459427428129018583998955797110566707656614033574733697367333284323145601022042582286177474645943131137730953460904565669359151587113953543639737461067567610066101724653218741627653531671228261515181127839243897560682602333991777885971902304630523251534132324637926187433003453660089825524412856991225u33-3375607845696188451959955232799938548044010351170103096584749133875463318960304101488114277902464562562204450427381327182443117902108566092739424978439673683171031269223361438573320164642360044385913463442334595629914851281793650534388839137238156021181951016464095148775001356642620889853717463805364214244737026976420606307856231627144878569579664067092068377980249601102080151828392699906613185202348714560156627680853351705937775810863139675673968992657624137844963865332578126775057025046117853776520998583u32+84015776186463996815310013886959765940548621315866784477080136327049530778857272768421015671498572353171624775757956927700402255436039117945075353306703352202133217718793700664874225787587262945272061026895366397122649202151259744753359240225828846018739221923822890161383910338201616030915934713167843509981468663745423422552750288306483189283457308826916428000735871732916388820170385222507494976668739902194864644552836384545337518990729071892683514654266681777836992691507924171563338919933158204735137472169u31-920593015895009162173265930885580800714381938698194113883657126029188411967976103136701719100708593540180713730240484539693426023054584989113404758365140508879955575523467887825314459558917339038341396994703632510585607769822929770040344325045753239116810079499370498487532298708358213056803249769321910895886856396987887794397427996704266284077743847308136443747102760858070356700620070778215642168024492273748884110968539999596818784833061044388038088468974258067370590903082558865188578328711523345852110260087u30+1410009784463949569411995454818280075585895704646349141911999692220468811111150486653496532268992892095457082112027899030528017591043275426288929079915238807071503797167757565700082175491377097481589436469423940147744418239270274917178628821610090255348026321261649670725589679803186173631306557331762039986752836089773597540637161300979209275093196382479333830075694152505883771169363560861335425928495205462496259537617908198734280798418223679788586993340473334889196647585313938669242790631026214844021733283u29+78344118705626976646767163007201168595451803631948256457041464906824641837841622571639781257843074915560254532835782552093637943274151245276830599781066074011549865185699567481504744109074031630527716340490266396615474999189244670839173220902361771494664159008752654042708736399769537655775329564194064805480677292313060877516522054861168740544771646440278140349448482607605834242488264054132636648173663962173709560256116619056183896416467717306148549491922469510902431430395093043519977193351301329347085436471203u28-697776160758916918357711065082439178167505837919739345263589219993691944226084294676020652627421704860971582000339513711209107120101979205784681299870122508561821669025131151858458562451980193207862044362650829855889681545704267129887249922631213099278188373010204839840307681881092451164175530947591307376397393579836703604649377031541382560486144782846026278856752827102885324380932115018681097233060523305908780958755642573268147174446266847743097446135370762583257892862720609258627834874589582340249364159236685u27+1824242422579178663487258357506042017503830514309014780098717935905414453588798281163910937571122142318038600592161896974199664681693217154237759996863386045085358888722498315839880909706037218735679232546712073293508100709575463340563591521917956031897837557301322986531952213022426893981729108355179684988471685726119677763898156612762126614897115977846400537342124772018136828442023272837871543469567932336199367568021967294242707850760999603504388177000883708423281236005549681516298652369920759997057878556278463u26+13948703693211431166976536358117666460709773140528566336233147267326330641364600430614921806487693807479489423542640371573712158141687781353442325411827978870698709269897073003237417197011353456531081286666116647349921852367577992472869673487258455305220276561543238164821524963422718296840313523394479547591729406512331534200417687010224995181147484994599561375346564795354426215194233476082010868021449096941183034063046627561970760823466327291126459489287416776438740035409859860558512084983382037569056883567656760u25-156232246702834773503868338038456231438935130823743124192758529786022521970220112261503831380753304655228021075974424902150619726802498652567307837160397666274258403256929144074339595767577684019890755370100152474901877832347974305098585262108810661177382072887366812365942359824814584920564036811936172816512823847119365782005100710150530441659996303250546757888265740888167315289736595198416147647102922198543783088980587648949147113110855832759999929024447357717686524346462029698040848714245537375786412565715167768u24+634021717286969451283941902150655144122573730270521404683081815117733227213466021034103401556301070559173639475715205043277718297859988206038257042950112637384895898651028923718448659569770104753402223187323737723147491915472900481195257276407023896584455414977682323588473897522510486291681053958527566512991757781795011744571142679131697779271224790904471852111011292065271780958845934094615994725665103012198890119735869521110800246636603467514399647258644254654418963557825661685083406336337213443684830733630741566u23-290261549013909971268899980496431892621636136181195799831907229656077098361170860403048680182502542449537921582049985567905020314700891783671062167946710104398963143217019698717596347351185940179877594006494898399677029811987408769525170518577787527277688917717595056622258578351669795648933469658203592562271012301782999640195860042937655433415061657170962051778434156591235030953267011833012333558668518483644115253561414935137746935928897893969113568377865635625055260592572968166068046981908997682191396304202293990u22-10517012006998056446430068543047701841272954168577233481962888734076493269320004319606561828380887413749443387396855285724003352559505463330191163130968648283896051612720916393392639387053969124432392806622488783674606757288993629028419319417922842272662384222491592357266028131026212960795934456983842415406431700236465792797807678378061045300037264049833641104745902431857134857300999924886473891523378428454750672462010132605137637657531853268825361819588074691794407569185736253958010014419491105550143873532093058072u21+61165459738530032463397221561772177975340969220904976798422097445965402219058803295047010704879253711179455636748054152461388800110009820160860215886642344857532147599886488384001562730431550227502196122302536756766402879112258733130803989292165167535850522423166310189051577530988033917485538416939878942158575579810546061679668317775047484160873848911477183772481267840758145863309143155314227602218362026258702099602938660335257377381310544104764906540914379117113095217580518073203667929144528202962483118266867554788u20-166363196564610624835058617637824262442642379347632852857944630395372023444325468983405713922248310922866467238064408114504501798902468017217724032589734891825982540578047219812161328148384817511313470406988210771777792349792226714171159750561646020041653534919153663720704889082354590598760896349308044464595576449928488768193644453477463296682325522662480453567676478721559508458811162282888118325340790149321456739855458301888662879790367551282615097225161172797057569696590546902726668377061558205665253033328397697759u19+99676039818266290372597943988435491757239804101998608884576201369634579154562397388998060733518967739641503622593668027303024075034919217971334600941716802564312438708167099436787660100225022646524544490413193074644927877188535045101874507525253362423751375203864618600384573677917958377091305312247846759819308551624457438130124522156077467694407692486384982685179863422998448861079625879566685666032569495050325284923222024960574228634498107924716745877349691460852969875325007626950656360971566226867946997940763535905u18+1091180118039244225324573917450905514081384479894561916567475066537490077581622705942791420964504104198802672247953951333553261145132131854404860208881123076018146999640338434256709365458149206266689265893131013475531862783780557595063715434011145438883444034326311758425622467138779502347977013722768119869755625732403939735167605719371340405721253650107449057115035616942376367525903633943209952519028061313139496281314047916479565545574294052268546392914184890158016488994288036354872942501044394171312332198998034091347u17-5199976990600061634559272380263465165719252558287748947625960106167153712916834834669394527358106769931047488479960945114355959411995109140367793020465097235752641362782705773029567971643868212217693482385511175631527811106943883340911956709779100021223384418427630891126825287926289381888311579139999701125915535729670074863250459154568931831101650134673606944051423612631665007243426826931763264125463099638506468247479948354880822565811018403367106887497840130764377968376954145616426447647861248482192214625089381999093u16+13239228326422437351926075596182657583638746508880701977021207262160388726075886327073292802005763193248435275247236445542078242806238228016686876301564466085743730011898590180512779416379488620412053787193401885886504352407747483867789322586027774618974578351436430166716196954793575046049495685177318445303510888408221624527116679082596616883036253530543158136290117303310268565434794040221626120283798988648262176874261457037050265833962243879522713888217749801702947417125562611873365659386384888832152310785554588598951u15-22684405840565580160156968087793007633945991958848656291360855092602652612825734861391933188396346998079362477257281908283510496541191717806076609750443529538129003834498192233540176698113757768407989743289721652362331763981134440372502952900103505318440700966960696681601225912562747496106785560220684429333816676668986083756527062630897416677278052616658828737127181852273936060893014977129097266674355499450253521349227156841515663967641051419830020306196674433219368094952589237730724944355947555315239310966191951126389u14+29176084962159568719361857709972118311428983421988977988869973169147211376401538179470787635463355063424156556406859392405128480413253188734915604620677928650978973927498278040505005711642693730739318086186213676767623640659555157846280159759390234159218644415105981210338745159592247912043253405857999773264164225355142468611585344881549177919398764649946345092698094700655276825855010693278150681583001076898062767760472917176748132371378114158438911212407534784150217783439730913457961883849588751486589957368357151338794u13-35410974930672473038483831526437362618254341428059484718984354386783020049671129175949458582372013107556497447995394486080060266553945731802722622572823631005444401133586558168298618334426374532907021559375560041938149637771741018050983674012323301395365198560033816132713598918237803012129460656149942632732098037523292529129914583190063593094496744268315154491604787018405213650977984273862344072939985720199135023751349808475586264066948034120113372393746046781213522781311459698738784361806790634731303442159763297649942u12+51865223834957266028189982273833756455926266075266093127028899252744883021329921092533717434189963853794382118855051816235526754019438238351852116101294827580871846230055940127856909527721682801138924392438250619882058823415456378135174865102532121858787627252833759429233489620245315406621648197294916221699825971583828563616874020383424027223759773877515375207206705389248688857910895740040130805166456050563358326308227081516450939156980248842727453242303895537245608870123731775017783515276997089624474567839146978391712u11-76440583946828500244303355109446296445568882508213408585246642541885519857171513203046637321384189003712488156218582351630688943659359792675795743415668596198758307421751760361101427813307767762480409303755127179483238629057796402866285086738293099124474794117057544702654045664841087104893090402176470407212140226416077061915536154095206535497675216486949145909645848285983897502070110993421835376870810710737726893635328973033863034507614227137707705009454345026903668915171884179238131517572664849761825705922706679162132u10+88222727219537358361077240902255223961768984079489588412529238451588600871219086560182229353966531087775541328212854254671069256136166250721092748313182981660226882130781108968344718060065830551926622962134379844099880154615057884351264306780531869726804812864234111175561671622651804455138474124785976977000495887811245440863429495339078644027500257181051565896944468630418228994873228802297352882944481921820675143825935450236599463717310322132370554636570596714693958640896123246318681314564103348418922588489961196686261u9-77817375709309954997945057215763842669583066183824041334909121475512661523331327292158867438443917171675571270663105591047405700940973733678150205082673342926509244277582476100875111188159499366282424088242139705178950071756832824610305640624212169305324777879656985039648718444480436777287016897514766412179578233083741358611301397353020523140692274634065786878112369441960299206973340474720958695481640399514566994297065269256232903277622857259334532810769481164014373288900295418215450394819641214406221889446940036800951u8+52898843009657474599400071526625681887199792180883997460867698807231850611374279930737473644083285495364716819763949005282932473477512363543654323513492492599921939973137833209671277165406638412491714703335080459698739786882657238272011063481769907599816399920943953772056120189414510381680451412419650089330061723676532315494716354251240413086707507502938246259125136349001542620124101726659005910071818526348801949273278051432009466771537954068406597009260962420231355023606160510291531587974671250753596065168982191434172u7-21257334579756216834013459889293154549284547990446889099482806379688465089408295963492850390439366318530022779321256939198492045716530266450666067515682347893524777263363263056730297449201281912564723870931686787354493048462099542966244560924049987797334615984333149999688104185601975225824647297815078756201672176812949528000740387339317304285866834262642117970018467686669744782269378437381341773833581679312702419140948040584684532061944375714849309120629932675397860486348383244128397253246141727722208720307861414385940u6-1656877484655891263283601318231923888423585781571219860511334441249454638220541967675364949844195055555344902576034772961229933397926816553626173373343934479908304492350696185777183392697497613234389285693807646342009192372559942915019114678525533717440279311806229680458755134112751147274754249018969107067398258215988921720823364388180280217654461660726366415717279198105766152304358083993118664410786070851077147610912860984800222412641085980169597565460002407287629775623387275198165039121768782004087306689671565717700u5+8421132944006177774581437247623685816739073159183845642039628872926971403517298370801018825503893248552929071409170594045548478941417493018932522757379869049197148640801201924408348572765382479123709361368099749766032346897521060161992597771337527744413081261781272757815209855278323959127981604548150608645124036519888887844298494751402007689956214679428297906711343334982926077990777481120498033705359439975631092376304030508968038561079872495215847183588510685652201025760350204731217131344123320166775986394720630563500u4-4278023091637880715187172356415900586933060572019250738518570928973732284862025100514821839906858915656444942784802625933727212150941071369298884388742052251148570267951355084405853127042130982408269359162038779456838675511217501522011824375828471823977541936030843078491080557917649869464539359136526643861539233622705485041244627830515399568841199818162737938870018835541806272900632655364316336532767064296809223536236992940319993163945096073258253323112170862484390871853023204820705367289382754940536503800184895340000u3-369684735495485421378821848864694402746375869518134936966664354757442707109259595945818329878777473713578402383488823703557445805335460658848269184342584413638871576599287681924013264027486992473993408938853099853601422482490713036297706015216619302795650548393692975023650610052907657619377375820486860047288331759647377057110334189401976897982149820360743384946787481227928931018982520863302822810001360030053715377306777895628200152213650889733494728383975514965371677658193462092938311783482969506964436100800793100000u2+609506340384763149747755847584171609239400156240080405354972543681011656747772465166655555330782082480780407782647195153468154971925238431082170762446304347361667684108075392039800016966130746917160040046311279197505921473582292241657036701144682076504380273137124068581580449983715627871919023080247938821107940180569877400537641284380446520621318282905833394088118677092758269945671145421655974406631741896381416351500990156333846478564978175700513187827380352150266414296828411590085155617223626891586212588631427000000u+16067280799599778940117005877955578902114410218250312662160461994988538719517095852441345638043632419957520433659780340007153030017639890095980453262556503009922994561915371366013079048463603666161035414918051528090414390081688879845088354064871979138036512435035074851606673026998851551838641681382280597224923940298877894475610004574654528298126387574200401399709094829614325021843917403114741796207185378551959458651709804371553003714215725545869697511760583695429446012905544382509423696012500071316924758886825000000
GEN 448798997985823996053882544729891961543131654692156217521214408573706035662395557197479220667817673552214635226539516928402618683455523797794047977631988878032731209990515442565391313304518110002101615997203757463039585235403333419353141126684553161990831162947323587223555296990365466879114679902645816825732552856988748212226434886459106138725813043183813918329454998824663326421185146826194444298916054043751793072664328990391141446266331383117272006728206808870091147169572679126870805391939510726717001161802940000000p+141649925482601141114924372948086656860401182373910739776318776678791370334407758701219186013617515227748456683852734078774031751578590999693092405571141010703826794671263103449137590747803632271270572283163486745919309957364656680333744810224042303342258080058344259989013924061656394961139769619046405981917778591619782852511299918887446781803168209384452631049374325361102611720057640670646925596919786254727782920703105659881654729065803196184500627312292985542967620133635395894281837844860480624u41+3438521599305299237540232516810579264167599023793531421789647476686815811103703377022581819227603957707499365244252283399702396993764950798426872769086984746914952617537924516433659088527610878171444838564185600205525409395586092447776051763614920663088252722530665430994588102618342332559015088209031008235953090132892187040562674939947730297504367922690197361359186967296558195738662493817707918476351613907180403618046513724842512387767312644715222663132856092245089397145307134098342165749308828784u40-240383974693813417642612103646980141746388719325145743057688144991731133037127027167660976333222728620175437660974639203965031433701288696626083974355453299261211330109093155461071503973418967643497607662854870158533093479993275615062345351269487197532759859765011466277207141376320830384855860418441139748391756350385724089717933092567605066498201152726163873843570669758051961083217887365252061422994630242957997116832966713157399008615711919215656234811614179536149756210825512902649221997635478242800u39-1768370875005578064417172219500193094749491374245730007433421574048494827919838639381212350284458044748685423593687647115966412339548473423712421108456543318049674984598658738437684588492287206067958308163320978785140713844015353397054040783357955734548425354377258214676545755686902122363704901676766808641533000925023578478010265387688218276962102211669967986282522879307162576281971345095155970174703796432063500157140762179145184476666004037986479761411351387608162424814490931996746550877593676738928u38+161172195473466100368112706947945994093634769727128348665152609922922643257336391390033283092446521854944457372936152538922146067188633556839696884006017501861854117545689311801735965011166033385606713077226062726516427185651982236736085182019250828461883335211609324606245065447902233313322029765416650097954818100518052010585829482745294626820376289229948397741669064886019535335722439663584968149544069260813912154346772858166877420189173997347752931985696950097174004448901353304157504743625244922067224u37-1545530035813359047695731684569130639667315447206967804662389494602482990690783135892548281898870118681155015693158214979491122242454323203784623961648951379798436844457569641922449983217815461691994776503877345525400170871706936045538642027149258446290205243327255134792666999356534568641296618862755878029802903440288483146270811160394048095058420403515374806950023773175737124821553118929046043808026480135088354381022073703929089866675435613408719840262464266584014376006948408900712542851586910447181480u36-7654242621745269808760205744810011859371344583749839831643143005805079835068620722774988291734917235193086288475150339798786542250243984197827008786335670165726988402736063141238005950486231840015484236374393123993703997321844291712627497633657712327127942028915363959484157453525519316696429502734511025140393416802589591720181821887130872287922297450669120337347290974392647951375393908748285443561741045062692394475169671664868992079249430145338029048342899099068287717053023979125516930075352734999769024u35+199232251437421580970504682216833494325286446791525430306904457252798125592211162903901108760621626170583048776395449433505514453515418910447592430219767276473289770636571147215376788326575334375978528808976633069578943507054695595565686048819973685048054695012967108501620678843363743865182515441444236037564161951624008994498566841397818218557616606980129958835457477894377041461164517281762472891401225116213533075069268586366232451618471811339252514472200941757203861652655275127637381646540595570490000608u34-1017294759121464371439933559056378302237572947395983221034968995404737680648699815581924860956829433978435964009229756918519535915794135366141107997363504278106460934064303711919787361252682544052745234995368021459427428129018583998955797110566707656614033574733697367333284323145601022042582286177474645943131137730953460904565669359151587113953543639737461067567610066101724653218741627653531671228261515181127839243897560682602333991777885971902304630523251534132324637926187433003453660089825524412856991225u33+3375607845696188451959955232799938548044010351170103096584749133875463318960304101488114277902464562562204450427381327182443117902108566092739424978439673683171031269223361438573320164642360044385913463442334595629914851281793650534388839137238156021181951016464095148775001356642620889853717463805364214244737026976420606307856231627144878569579664067092068377980249601102080151828392699906613185202348714560156627680853351705937775810863139675673968992657624137844963865332578126775057025046117853776520998583u32-84015776186463996815310013886959765940548621315866784477080136327049530778857272768421015671498572353171624775757956927700402255436039117945075353306703352202133217718793700664874225787587262945272061026895366397122649202151259744753359240225828846018739221923822890161383910338201616030915934713167843509981468663745423422552750288306483189283457308826916428000735871732916388820170385222507494976668739902194864644552836384545337518990729071892683514654266681777836992691507924171563338919933158204735137472169u31+920593015895009162173265930885580800714381938698194113883657126029188411967976103136701719100708593540180713730240484539693426023054584989113404758365140508879955575523467887825314459558917339038341396994703632510585607769822929770040344325045753239116810079499370498487532298708358213056803249769321910895886856396987887794397427996704266284077743847308136443747102760858070356700620070778215642168024492273748884110968539999596818784833061044388038088468974258067370590903082558865188578328711523345852110260087u30-1410009784463949569411995454818280075585895704646349141911999692220468811111150486653496532268992892095457082112027899030528017591043275426288929079915238807071503797167757565700082175491377097481589436469423940147744418239270274917178628821610090255348026321261649670725589679803186173631306557331762039986752836089773597540637161300979209275093196382479333830075694152505883771169363560861335425928495205462496259537617908198734280798418223679788586993340473334889196647585313938669242790631026214844021733283u29-78344118705626976646767163007201168595451803631948256457041464906824641837841622571639781257843074915560254532835782552093637943274151245276830599781066074011549865185699567481504744109074031630527716340490266396615474999189244670839173220902361771494664159008752654042708736399769537655775329564194064805480677292313060877516522054861168740544771646440278140349448482607605834242488264054132636648173663962173709560256116619056183896416467717306148549491922469510902431430395093043519977193351301329347085436471203u28+697776160758916918357711065082439178167505837919739345263589219993691944226084294676020652627421704860971582000339513711209107120101979205784681299870122508561821669025131151858458562451980193207862044362650829855889681545704267129887249922631213099278188373010204839840307681881092451164175530947591307376397393579836703604649377031541382560486144782846026278856752827102885324380932115018681097233060523305908780958755642573268147174446266847743097446135370762583257892862720609258627834874589582340249364159236685u27-1824242422579178663487258357506042017503830514309014780098717935905414453588798281163910937571122142318038600592161896974199664681693217154237759996863386045085358888722498315839880909706037218735679232546712073293508100709575463340563591521917956031897837557301322986531952213022426893981729108355179684988471685726119677763898156612762126614897115977846400537342124772018136828442023272837871543469567932336199367568021967294242707850760999603504388177000883708423281236005549681516298652369920759997057878556278463u26-13948703693211431166976536358117666460709773140528566336233147267326330641364600430614921806487693807479489423542640371573712158141687781353442325411827978870698709269897073003237417197011353456531081286666116647349921852367577992472869673487258455305220276561543238164821524963422718296840313523394479547591729406512331534200417687010224995181147484994599561375346564795354426215194233476082010868021449096941183034063046627561970760823466327291126459489287416776438740035409859860558512084983382037569056883567656760u25+156232246702834773503868338038456231438935130823743124192758529786022521970220112261503831380753304655228021075974424902150619726802498652567307837160397666274258403256929144074339595767577684019890755370100152474901877832347974305098585262108810661177382072887366812365942359824814584920564036811936172816512823847119365782005100710150530441659996303250546757888265740888167315289736595198416147647102922198543783088980587648949147113110855832759999929024447357717686524346462029698040848714245537375786412565715167768u24-634021717286969451283941902150655144122573730270521404683081815117733227213466021034103401556301070559173639475715205043277718297859988206038257042950112637384895898651028923718448659569770104753402223187323737723147491915472900481195257276407023896584455414977682323588473897522510486291681053958527566512991757781795011744571142679131697779271224790904471852111011292065271780958845934094615994725665103012198890119735869521110800246636603467514399647258644254654418963557825661685083406336337213443684830733630741566u23+290261549013909971268899980496431892621636136181195799831907229656077098361170860403048680182502542449537921582049985567905020314700891783671062167946710104398963143217019698717596347351185940179877594006494898399677029811987408769525170518577787527277688917717595056622258578351669795648933469658203592562271012301782999640195860042937655433415061657170962051778434156591235030953267011833012333558668518483644115253561414935137746935928897893969113568377865635625055260592572968166068046981908997682191396304202293990u22+10517012006998056446430068543047701841272954168577233481962888734076493269320004319606561828380887413749443387396855285724003352559505463330191163130968648283896051612720916393392639387053969124432392806622488783674606757288993629028419319417922842272662384222491592357266028131026212960795934456983842415406431700236465792797807678378061045300037264049833641104745902431857134857300999924886473891523378428454750672462010132605137637657531853268825361819588074691794407569185736253958010014419491105550143873532093058072u21-61165459738530032463397221561772177975340969220904976798422097445965402219058803295047010704879253711179455636748054152461388800110009820160860215886642344857532147599886488384001562730431550227502196122302536756766402879112258733130803989292165167535850522423166310189051577530988033917485538416939878942158575579810546061679668317775047484160873848911477183772481267840758145863309143155314227602218362026258702099602938660335257377381310544104764906540914379117113095217580518073203667929144528202962483118266867554788u20+166363196564610624835058617637824262442642379347632852857944630395372023444325468983405713922248310922866467238064408114504501798902468017217724032589734891825982540578047219812161328148384817511313470406988210771777792349792226714171159750561646020041653534919153663720704889082354590598760896349308044464595576449928488768193644453477463296682325522662480453567676478721559508458811162282888118325340790149321456739855458301888662879790367551282615097225161172797057569696590546902726668377061558205665253033328397697759u19-99676039818266290372597943988435491757239804101998608884576201369634579154562397388998060733518967739641503622593668027303024075034919217971334600941716802564312438708167099436787660100225022646524544490413193074644927877188535045101874507525253362423751375203864618600384573677917958377091305312247846759819308551624457438130124522156077467694407692486384982685179863422998448861079625879566685666032569495050325284923222024960574228634498107924716745877349691460852969875325007626950656360971566226867946997940763535905u18-1091180118039244225324573917450905514081384479894561916567475066537490077581622705942791420964504104198802672247953951333553261145132131854404860208881123076018146999640338434256709365458149206266689265893131013475531862783780557595063715434011145438883444034326311758425622467138779502347977013722768119869755625732403939735167605719371340405721253650107449057115035616942376367525903633943209952519028061313139496281314047916479565545574294052268546392914184890158016488994288036354872942501044394171312332198998034091347u17+5199976990600061634559272380263465165719252558287748947625960106167153712916834834669394527358106769931047488479960945114355959411995109140367793020465097235752641362782705773029567971643868212217693482385511175631527811106943883340911956709779100021223384418427630891126825287926289381888311579139999701125915535729670074863250459154568931831101650134673606944051423612631665007243426826931763264125463099638506468247479948354880822565811018403367106887497840130764377968376954145616426447647861248482192214625089381999093u16-13239228326422437351926075596182657583638746508880701977021207262160388726075886327073292802005763193248435275247236445542078242806238228016686876301564466085743730011898590180512779416379488620412053787193401885886504352407747483867789322586027774618974578351436430166716196954793575046049495685177318445303510888408221624527116679082596616883036253530543158136290117303310268565434794040221626120283798988648262176874261457037050265833962243879522713888217749801702947417125562611873365659386384888832152310785554588598951u15+22684405840565580160156968087793007633945991958848656291360855092602652612825734861391933188396346998079362477257281908283510496541191717806076609750443529538129003834498192233540176698113757768407989743289721652362331763981134440372502952900103505318440700966960696681601225912562747496106785560220684429333816676668986083756527062630897416677278052616658828737127181852273936060893014977129097266674355499450253521349227156841515663967641051419830020306196674433219368094952589237730724944355947555315239310966191951126389u14-29176084962159568719361857709972118311428983421988977988869973169147211376401538179470787635463355063424156556406859392405128480413253188734915604620677928650978973927498278040505005711642693730739318086186213676767623640659555157846280159759390234159218644415105981210338745159592247912043253405857999773264164225355142468611585344881549177919398764649946345092698094700655276825855010693278150681583001076898062767760472917176748132371378114158438911212407534784150217783439730913457961883849588751486589957368357151338794u13+35410974930672473038483831526437362618254341428059484718984354386783020049671129175949458582372013107556497447995394486080060266553945731802722622572823631005444401133586558168298618334426374532907021559375560041938149637771741018050983674012323301395365198560033816132713598918237803012129460656149942632732098037523292529129914583190063593094496744268315154491604787018405213650977984273862344072939985720199135023751349808475586264066948034120113372393746046781213522781311459698738784361806790634731303442159763297649942u12-51865223834957266028189982273833756455926266075266093127028899252744883021329921092533717434189963853794382118855051816235526754019438238351852116101294827580871846230055940127856909527721682801138924392438250619882058823415456378135174865102532121858787627252833759429233489620245315406621648197294916221699825971583828563616874020383424027223759773877515375207206705389248688857910895740040130805166456050563358326308227081516450939156980248842727453242303895537245608870123731775017783515276997089624474567839146978391712u11+76440583946828500244303355109446296445568882508213408585246642541885519857171513203046637321384189003712488156218582351630688943659359792675795743415668596198758307421751760361101427813307767762480409303755127179483238629057796402866285086738293099124474794117057544702654045664841087104893090402176470407212140226416077061915536154095206535497675216486949145909645848285983897502070110993421835376870810710737726893635328973033863034507614227137707705009454345026903668915171884179238131517572664849761825705922706679162132u10-88222727219537358361077240902255223961768984079489588412529238451588600871219086560182229353966531087775541328212854254671069256136166250721092748313182981660226882130781108968344718060065830551926622962134379844099880154615057884351264306780531869726804812864234111175561671622651804455138474124785976977000495887811245440863429495339078644027500257181051565896944468630418228994873228802297352882944481921820675143825935450236599463717310322132370554636570596714693958640896123246318681314564103348418922588489961196686261u9+77817375709309954997945057215763842669583066183824041334909121475512661523331327292158867438443917171675571270663105591047405700940973733678150205082673342926509244277582476100875111188159499366282424088242139705178950071756832824610305640624212169305324777879656985039648718444480436777287016897514766412179578233083741358611301397353020523140692274634065786878112369441960299206973340474720958695481640399514566994297065269256232903277622857259334532810769481164014373288900295418215450394819641214406221889446940036800951u8-52898843009657474599400071526625681887199792180883997460867698807231850611374279930737473644083285495364716819763949005282932473477512363543654323513492492599921939973137833209671277165406638412491714703335080459698739786882657238272011063481769907599816399920943953772056120189414510381680451412419650089330061723676532315494716354251240413086707507502938246259125136349001542620124101726659005910071818526348801949273278051432009466771537954068406597009260962420231355023606160510291531587974671250753596065168982191434172u7+21257334579756216834013459889293154549284547990446889099482806379688465089408295963492850390439366318530022779321256939198492045716530266450666067515682347893524777263363263056730297449201281912564723870931686787354493048462099542966244560924049987797334615984333149999688104185601975225824647297815078756201672176812949528000740387339317304285866834262642117970018467686669744782269378437381341773833581679312702419140948040584684532061944375714849309120629932675397860486348383244128397253246141727722208720307861414385940u6+1656877484655891263283601318231923888423585781571219860511334441249454638220541967675364949844195055555344902576034772961229933397926816553626173373343934479908304492350696185777183392697497613234389285693807646342009192372559942915019114678525533717440279311806229680458755134112751147274754249018969107067398258215988921720823364388180280217654461660726366415717279198105766152304358083993118664410786070851077147610912860984800222412641085980169597565460002407287629775623387275198165039121768782004087306689671565717700u5-8421132944006177774581437247623685816739073159183845642039628872926971403517298370801018825503893248552929071409170594045548478941417493018932522757379869049197148640801201924408348572765382479123709361368099749766032346897521060161992597771337527744413081261781272757815209855278323959127981604548150608645124036519888887844298494751402007689956214679428297906711343334982926077990777481120498033705359439975631092376304030508968038561079872495215847183588510685652201025760350204731217131344123320166775986394720630563500u4+4278023091637880715187172356415900586933060572019250738518570928973732284862025100514821839906858915656444942784802625933727212150941071369298884388742052251148570267951355084405853127042130982408269359162038779456838675511217501522011824375828471823977541936030843078491080557917649869464539359136526643861539233622705485041244627830515399568841199818162737938870018835541806272900632655364316336532767064296809223536236992940319993163945096073258253323112170862484390871853023204820705367289382754940536503800184895340000u3+369684735495485421378821848864694402746375869518134936966664354757442707109259595945818329878777473713578402383488823703557445805335460658848269184342584413638871576599287681924013264027486992473993408938853099853601422482490713036297706015216619302795650548393692975023650610052907657619377375820486860047288331759647377057110334189401976897982149820360743384946787481227928931018982520863302822810001360030053715377306777895628200152213650889733494728383975514965371677658193462092938311783482969506964436100800793100000u2-759106006380037815099050029160802263087110707804132477862044013205580335301904317565815295553387973664851952858160367462935694533077079697013520088323633973372578087438247206228263788067636783584527245378712531685185783218716736714774750410039533130501323994119565264322765548980504116831623916381129877763018791132899460137946452913200148566863255963967104700197937010034312712086066194363720789172937093244298680709055766486464226960653755303406270523403449288440296796686685971299042090747870130467158546309232407000000u-16067280799599778940117005877955578902114410218250312662160461994988538719517095852441345638043632419957520433659780340007153030017639890095980453262556503009922994561915371366013079048463603666161035414918051528090414390081688879845088354064871979138036512435035074851606673026998851551838641681382280597224923940298877894475610004574654528298126387574200401399709094829614325021843917403114741796207185378551959458651709804371553003714215725545869697511760583695429446012905544382509423696012500071316924758886825000000
FACTOR 1 ^ 1
FACTOR 3u6-16u5-48u4+732u3-588u2-6216u+10633 ^ 1
FACTOR 48u36+1408u35-73504u34-958144u33+48166312u32-278827776u31-2948510120u30+35989483904u29-142621094173u28+1816058331880u27-31452082040300u26+217692127292604u25+187895729940430u24-14483733567259824u23+114532950040044667u22-376708788160154276u21-622294245155720397u20+13805538156465601168u19-81721554647211216156u18+304202426568612847328u17-801606544640427627315u16+1546039901585806695176u15-2232938633662438626538u14+2649358520972200104516u13-3356532486043430911366u12+5036541035516595477120u11-6551498238742124380855u10+6217156742993577398276u9-4538690966659698654833u8+2160948447510239789440u7-19352736465029935600u6-880773587309477550000u5+643872252325583862500u4-41172750408987800000u3-145875750792168500000u2+23550258298280000000u+12896527269675000000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_0.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[7][6] = binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1;
ideal J = minor(M, 6);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ar5_1.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_1.sing:1
VDIM 42 42
NGENS 3
GEN 768u42-64512u41+3106304u40-107438080u39+2881287424u38-62429576192u37+1114650701056u36-16499219785728u35+202481741071904u34-2054772215275648u33+17126460497102336u32-115246803236864000u31+597912509218061840u30-2044724530467146688u29+444346283789631696u28+55909225843015167616u27-496473249445587040237u26+2738176570339236149284u25-10509634457332991764694u24+22766510513370381334432u23+40348386512683873729684u22-741268205857477423882352u21+4761873435207271863231154u20-22218538726950112117696208u19+84703873022133693353497050u18-274968872795339553842243624u17+774102874899941658582754826u16-1906532779497302179467793216u15+4123513193748262790699756595u14-7834291368933403053060052884u13+13034909817611828128532022172u12-18867705168980758788276293216u11+23524086712677153077958978717u10-24947640574105670617432491844u9+22181949651759674916494287180u8-16270603434000915625074424640u7+9659616046384792670781507975u6-4525637473073289247847612500u5+1610615637738517677804836250u4-409293223855573213406250000u3+67212224974909692741000000u2-6108163330140924570000000u+232288736151687250000000
GEN 215487478393780031385640413957541675548167633607272309095545461803079679813964010097919281066042130365361647248641036195714701794534111147570277606587024423907003241764714940690295886902134642096200937317691191959722626395461535014273029105629787004037975207166960000000q-12652064862811318251807547596879161859637240662245177444651314378678284728238952776174210169364260993976996323860229637478713858947558692638658251113397097980461491651127452026837873286215440312712165511746166869152093276895593832646220451485727354112u41+1037469318750528096648218902944091272490253734304104550461407779051619347715594127646285233887869401506113698556538830273254536433699812796369976591298562034397842315392451066200705609469666105642397571963185683270471648705438694276990077021829643037184u40-49098602576376566379935460816055002122716459555748863029252171538659981536254209548136522014982099496471521872849101621271034576301748287299156667350633637632914513179563557641211286249058279671798307246867438805444749252954970384549739948721838347241216u39+1671754817956273736606670625528580318792156077995873851321941199588110316579392559250375430681835405592062213084629159490771261169440755792884668743448414703819820011989659278317012659729640314664081015572234005622109412423175205898740355794897733567472128u38-44123517865324858580409184250176232816089004541216823912998411021798386951425621770313928505840488408284169862736578786860429721679321868771570980822014711852023461646901055875989845135463850123675997900666000981710433165137847511128523033764049594528172544u37+940239496185223545547849959797312269314170339406491503145917399233471094259941617106929099594087717147535778154422480130979922254525262369829278680903345565183727417932440952826992684792985634629514327791175327976545322985843290535784634954718146659099382784u36-16482809706863509833974839726179836350362338967342315372454449332134242768944500954282835780015628918563677928007039701592627284595464980093878363071594698775110920290154919722974872522423380454125625703627817264212562851188907735884745132120023453052804052224u35+238853165679769799026573143533962518215657118332819876754272759688168578558039078975625041741895872112645509124721689674997058070744623758705642606426978612319218503398064925716861975109127755157816298340909140650196407857037384367145729377965253555676069707264u34-2858152118233258865509767609914428211220091338167955832571328111457452647462150262291188148146422246835588750939097574377432309096137008021572950830799475873511850441186910681254796351085556977981670993154375971861219657518387124642246608540029619808245518172384u33+28136346199593951118325014426536337477874031050436626486917936531220154005396528738639361820282248396481205627354371642878897887121316079840244047015405562372549804571409949728351246509314077412093235514205396701531439041188002875988534931665256647371523891128768u32-225893835325608456796344367718237761158431883278726537236873761457649657135844745909258704577007539761343681977172446702968304849026859934071041434439345812653549610502759466861833935670035994505623709554881382777173591530299724689742746696409954303141338631598816u31+1447003598450319159576441163853330087142272230355797149736953242387257130229168644164885620017263113777723879152245036849952330106492864007287090450032298421235443639095263944122588439302609321225121780594528459567096523293426753064550302707383153608966345172677184u30-6957393254556125117450429139897571014496505399434258443469335402297234732463201114067353152285092618626522514873188699290939753123861207441568687444056816280231009638851724214046297620180254020990125937359885704946204846445644256783504159366745395816179012709270224u29+19775883582704240181895250050688629017581281665401928837191722283473572793906315867746432945733907065159846077967331301039113440489719354135716745661436474433793208220289683785626133578106680854502882708000078162113769204044966165726382056631613300317419110701232416u28+32227365315345804151165410200100784682183027228064192498170034801312641742184994925202153228335864329461426251861846505790909246660293100264564363291206500506357138112202976651809715173379464408983102464339724166549902651578576558435831289352400647095940466035638016u27-856770613683924041117667410492637994256602970666386605294609506997269938620726443161652233408501065777090458180304172977369735959934001229671482592352676350483868824504363513509219200307583125954082190380697567796914132320310860174261991261190232368566971211840509952u26+6467125402002205751025802204808893799206559381663898098622757643191699209402190528058930612635282058541720493877976209544134923673925739346647522339737790284768298333711887017022401185377211747853652169568332502187279656913422237588199256795521285716046740679290579363u25-32184505808018987501088819240794596566463219582124282577109391918509765107788527781116292715467264555794907719851851169880453297468812669856843431734247754667220568156002813218246114034709903354588105981632374626036259181007686687421376053922050212742254881440050483670u24+108801604864223124592059131058225607070258437315542474393205586742903037880775673245941207731826348032869564281370722196969097118851654353740596789959850539891520282956221235318056738440063474481973019733645172233687451623293842298229173618936304412241869291751900282253u23-157479695946661429630811904422605810301051759506005798729841903013980472239028481114521405128811024642502788495615157982115609420090860084649346457062016979166924188465717094933901020549287151075811774221283195423756373825682620477180971434919986176112208407165072132118u22-980242373481392247465334412710256198944461412512931475274366736138271219832886008215455562202688946216398846805686467035150218910395624838931006975651480279717277539663733464172407977793259808011349229490804496422666667673114513383935653171166549427982535945089930476327u21+10256037137617568312316396622197717772295696295477608924309286068711065130537968546530225972657512080918273604499308048504041422600522300255180266074133455741553203352962514479325011232230680465265359108353620700201788714482674399096630893413867490724087960538288379912022u20-57958539769686594827748561889223819458392599582155584466728900910642832151129748352046783684812080578649829335970354918028639525216340917796527634373337501918389425046431348102728639474526063279577979953860725175869811552063359544674068741142071755179207310933643987328109u19+250187636359159002935701307039576160040956686065129800317982065995416496738030421912530524816226187285189792965740736645143381211774793998194625181576915919113992995938328228211673854136821137105344809000949971134241434652841196910027336707497599068077078691544652475028558u18-895167876443400491610825880575276104168382375018221214253763481521660123080419175526907620301167180238084070088979158742404742579345571669602963290534973329122583196501541700582796051387956671312154849799398959614871672476477926003658777250832227276449641281542211786431787u17+2739219095525567767309669417717268124868924433584769742198082520419243602347579215055331348892005596269011382494385217848983678318562395460340645363660273449676799317100337889229789128875828680427763520246289385539958936232594486344362852201570489691126712837456653405090918u16-7270563272414637329566733397554619889373846441124248505972401503630578225396958937690114438653490386509864861667959652554307217613752581327769585126123458901974196185303151867547295878771644936882332110279434649297307814922156062139733206112750719725354261051227051926951369u15+16848795049270690339682484602947305847584148629792449711647491354397482035208486301239935526551878474907761438360499775435617360538727897485860758377777636182725640414467323492266132128790213906504728176449739493917653969192859323200040628854592878539528086494462517087478286u14-34165121195758524691824212240039785892610143121027621329587320473643090828279728088303787945974535428828214094540800931856904827068943156029692269784994631797876920185294683390328886161029856924522426925940557735704894575966133685122555357206389702061902551236430516512202974u13+60528188054672742229221598592438486626848398000344218872330994137986461699925113051034168890963970490182815944962847059314859381044920741917070453125788364871381821887746498506352706863752775021934177137106471107773928583095682417705763331810165014334218075243504864174897820u12-93171329879626150912744282247491883773846828486383981827708847564979270602711353003228072468107815522094240851583352078731069731281627207175611416264889339606385359272149531262261948397773657112495936251580897893791242093970551421627837732551015492609629149249169554052187930u11+123402292061122493246604230028573308159429043080439932853663399254440318583757914904718871793286686649870181909459609996066011223074206923235573565761292108585160248777538910005524988802475749116429917385387707252945832833074159637556303763229267093042784615027667688715354620u10-138771668933726398126489420098244651081528762613694581668828513105618998650246730785020458329406214478634101015849305720113983220278243822482392033828427618769520232174489797277063669768145732557065793515533564277239946477902681509410613660319797589208150184150254480202436861u9+130428515389682710437873232171603595578768082091777945712343243325763634952911897448891714096540714331238838218799938607070122723077407744870969898946283310390468256174354097486917078607286034919782895940697675226544858323330905291034808472400670863452967853302584253687775658u8-100676888614804768949972280821908283831432309765688046726794845199478226995994533148383583698316970284125509764507919443757530506941354693764801160781001219495687116877900729232337021583777337964213961140400538687460302843224236607631472398348106275792222686524616833151414305u7+62556523952517502061832522566595348272202181589435206026581900315974221453918869345156873191018713810260119092597608952517374547769022748344901820727385443070747851457000926208345779033823536672729205060545415524955289366130491405529123826166379998948012509033873600443615630u6-30490682827764928582572772502062167107696435753652380728940937654664551945764461452337076014688437641357994817401959413765806839804526417700762951005359513284737694238863900326012242445823415531413917717272196586608923783408857667234436282593202714781841189846931181564328450u5+11208314889816522852404709553869153009002864708315167235046573072300904141290841120910864824428944339411232455315326779613582427510222662468825712787345983879678087980336894450472543823650441063390350870815939975266743267216829669961035461493389301198957266486555637893654500u4-2908463618631883500918039782322246555388419935500826948066570469597795824831878161749992362320549980312556059062396197106691111835176239715676006417854595525002187910775447648633474699651488606470256178551032203435858831673943262266729943595115894847148321538606867168160000u3+477950276268521091327182823404048949484577713202226498139679063899307101607631021311308967615542465115941302510254634679882530044440768515876051090577495832587091257058643002256932778452553391970992524233211289377155318056863599005399905255788128329525412964919816265400000u2-42821022493403904567477149976304858521090272792481753565852319520861010407946079024314523509955321713552367257002250108815267996496203646156792575577175604182544531957847634872581685075920678877225044274826409681449014775968689252177609580422112507558017398899208514000000u+1584615198470464760453706899024472518910517697933538222531330653077557687099847622650741899791899512839434146600469665025873356669249324360452654534187400856799870292555858364730320357588292683438585943052721305260865930440480895186256469277686127285011485932406460000000
GEN 646462435181340094156921241872625026644502900821816927286636385409239039441892030293757843198126391096084941745923108587144105383602333442710832819761073271721009725294144822070887660706403926288602811953073575879167879186384605042819087316889361012113925621500880000000p+12652064862811318251807547596879161859637240662245177444651314378678284728238952776174210169364260993976996323860229637478713858947558692638658251113397097980461491651127452026837873286215440312712165511746166869152093276895593832646220451485727354112u41-1037469318750528096648218902944091272490253734304104550461407779051619347715594127646285233887869401506113698556538830273254536433699812796369976591298562034397842315392451066200705609469666105642397571963185683270471648705438694276990077021829643037184u40+49098602576376566379935460816055002122716459555748863029252171538659981536254209548136522014982099496471521872849101621271034576301748287299156667350633637632914513179563557641211286249058279671798307246867438805444749252954970384549739948721838347241216u39-1671754817956273736606670625528580318792156077995873851321941199588110316579392559250375430681835405592062213084629159490771261169440755792884668743448414703819820011989659278317012659729640314664081015572234005622109412423175205898740355794897733567472128u38+44123517865324858580409184250176232816089004541216823912998411021798386951425621770313928505840488408284169862736578786860429721679321868771570980822014711852023461646901055875989845135463850123675997900666000981710433165137847511128523033764049594528172544u37-940239496185223545547849959797312269314170339406491503145917399233471094259941617106929099594087717147535778154422480130979922254525262369829278680903345565183727417932440952826992684792985634629514327791175327976545322985843290535784634954718146659099382784u36+16482809706863509833974839726179836350362338967342315372454449332134242768944500954282835780015628918563677928007039701592627284595464980093878363071594698775110920290154919722974872522423380454125625703627817264212562851188907735884745132120023453052804052224u35-238853165679769799026573143533962518215657118332819876754272759688168578558039078975625041741895872112645509124721689674997058070744623758705642606426978612319218503398064925716861975109127755157816298340909140650196407857037384367145729377965253555676069707264u34+2858152118233258865509767609914428211220091338167955832571328111457452647462150262291188148146422246835588750939097574377432309096137008021572950830799475873511850441186910681254796351085556977981670993154375971861219657518387124642246608540029619808245518172384u33-28136346199593951118325014426536337477874031050436626486917936531220154005396528738639361820282248396481205627354371642878897887121316079840244047015405562372549804571409949728351246509314077412093235514205396701531439041188002875988534931665256647371523891128768u32+225893835325608456796344367718237761158431883278726537236873761457649657135844745909258704577007539761343681977172446702968304849026859934071041434439345812653549610502759466861833935670035994505623709554881382777173591530299724689742746696409954303141338631598816u31-1447003598450319159576441163853330087142272230355797149736953242387257130229168644164885620017263113777723879152245036849952330106492864007287090450032298421235443639095263944122588439302609321225121780594528459567096523293426753064550302707383153608966345172677184u30+6957393254556125117450429139897571014496505399434258443469335402297234732463201114067353152285092618626522514873188699290939753123861207441568687444056816280231009638851724214046297620180254020990125937359885704946204846445644256783504159366745395816179012709270224u29-19775883582704240181895250050688629017581281665401928837191722283473572793906315867746432945733907065159846077967331301039113440489719354135716745661436474433793208220289683785626133578106680854502882708000078162113769204044966165726382056631613300317419110701232416u28-32227365315345804151165410200100784682183027228064192498170034801312641742184994925202153228335864329461426251861846505790909246660293100264564363291206500506357138112202976651809715173379464408983102464339724166549902651578576558435831289352400647095940466035638016u27+856770613683924041117667410492637994256602970666386605294609506997269938620726443161652233408501065777090458180304172977369735959934001229671482592352676350483868824504363513509219200307583125954082190380697567796914132320310860174261991261190232368566971211840509952u26-6467125402002205751025802204808893799206559381663898098622757643191699209402190528058930612635282058541720493877976209544134923673925739346647522339737790284768298333711887017022401185377211747853652169568332502187279656913422237588199256795521285716046740679290579363u25+32184505808018987501088819240794596566463219582124282577109391918509765107788527781116292715467264555794907719851851169880453297468812669856843431734247754667220568156002813218246114034709903354588105981632374626036259181007686687421376053922050212742254881440050483670u24-108801604864223124592059131058225607070258437315542474393205586742903037880775673245941207731826348032869564281370722196969097118851654353740596789959850539891520282956221235318056738440063474481973019733645172233687451623293842298229173618936304412241869291751900282253u23+157479695946661429630811904422605810301051759506005798729841903013980472239028481114521405128811024642502788495615157982115609420090860084649346457062016979166924188465717094933901020549287151075811774221283195423756373825682620477180971434919986176112208407165072132118u22+980242373481392247465334412710256198944461412512931475274366736138271219832886008215455562202688946216398846805686467035150218910395624838931006975651480279717277539663733464172407977793259808011349229490804496422666667673114513383935653171166549427982535945089930476327u21-10256037137617568312316396622197717772295696295477608924309286068711065130537968546530225972657512080918273604499308048504041422600522300255180266074133455741553203352962514479325011232230680465265359108353620700201788714482674399096630893413867490724087960538288379912022u20+57958539769686594827748561889223819458392599582155584466728900910642832151129748352046783684812080578649829335970354918028639525216340917796527634373337501918389425046431348102728639474526063279577979953860725175869811552063359544674068741142071755179207310933643987328109u19-250187636359159002935701307039576160040956686065129800317982065995416496738030421912530524816226187285189792965740736645143381211774793998194625181576915919113992995938328228211673854136821137105344809000949971134241434652841196910027336707497599068077078691544652475028558u18+895167876443400491610825880575276104168382375018221214253763481521660123080419175526907620301167180238084070088979158742404742579345571669602963290534973329122583196501541700582796051387956671312154849799398959614871672476477926003658777250832227276449641281542211786431787u17-2739219095525567767309669417717268124868924433584769742198082520419243602347579215055331348892005596269011382494385217848983678318562395460340645363660273449676799317100337889229789128875828680427763520246289385539958936232594486344362852201570489691126712837456653405090918u16+7270563272414637329566733397554619889373846441124248505972401503630578225396958937690114438653490386509864861667959652554307217613752581327769585126123458901974196185303151867547295878771644936882332110279434649297307814922156062139733206112750719725354261051227051926951369u15-16848795049270690339682484602947305847584148629792449711647491354397482035208486301239935526551878474907761438360499775435617360538727897485860758377777636182725640414467323492266132128790213906504728176449739493917653969192859323200040628854592878539528086494462517087478286u14+34165121195758524691824212240039785892610143121027621329587320473643090828279728088303787945974535428828214094540800931856904827068943156029692269784994631797876920185294683390328886161029856924522426925940557735704894575966133685122555357206389702061902551236430516512202974u13-60528188054672742229221598592438486626848398000344218872330994137986461699925113051034168890963970490182815944962847059314859381044920741917070453125788364871381821887746498506352706863752775021934177137106471107773928583095682417705763331810165014334218075243504864174897820u12+93171329879626150912744282247491883773846828486383981827708847564979270602711353003228072468107815522094240851583352078731069731281627207175611416264889339606385359272149531262261948397773657112495936251580897893791242093970551421627837732551015492609629149249169554052187930u11-123402292061122493246604230028573308159429043080439932853663399254440318583757914904718871793286686649870181909459609996066011223074206923235573565761292108585160248777538910005524988802475749116429917385387707252945832833074159637556303763229267093042784615027667688715354620u10+138771668933726398126489420098244651081528762613694581668828513105618998650246730785020458329406214478634101015849305720113983220278243822482392033828427618769520232174489797277063669768145732557065793515533564277239946477902681509410613660319797589208150184150254480202436861u9-130428515389682710437873232171603595578768082091777945712343243325763634952911897448891714096540714331238838218799938607070122723077407744870969898946283310390468256174354097486917078607286034919782895940697675226544858323330905291034808472400670863452967853302584253687775658u8+100676888614804768949972280821908283831432309765688046726794845199478226995994533148383583698316970284125509764507919443757530506941354693764801160781001219495687116877900729232337021583777337964213961140400538687460302843224236607631472398348106275792222686524616833151414305u7-62556523952517502061832522566595348272202181589435206026581900315974221453918869345156873191018713810260119092597608952517374547769022748344901820727385443070747851457000926208345779033823536672729205060545415524955289366130491405529123826166379998948012509033873600443615630u6+30490682827764928582572772502062167107696435753652380728940937654664551945764461452337076014688437641357994817401959413765806839804526417700762951005359513284737694238863900326012242445823415531413917717272196586608923783408857667234436282593202714781841189846931181564328450u5-11208314889816522852404709553869153009002864708315167235046573072300904141290841120910864824428944339411232455315326779613582427510222662468825712787345983879678087980336894450472543823650441063390350870815939975266743267216829669961035461493389301198957266486555637893654500u4+2908463618631883500918039782322246555388419935500826948066570469597795824831878161749992362320549980312556059062396197106691111835176239715676006417854595525002187910775447648633474699651488606470256178551032203435858831673943262266729943595115894847148321538606867168160000u3-477950276268521091327182823404048949484577713202226498139679063899307101607631021311308967615542465115941302510254634679882530044440768515876051090577495832587091257058643002256932778452553391970992524233211289377155318056863599005399905255788128329525412964919816265400000u2+42605535015010124536091509562347316845542105158874481256756774059057930728132115014216604228889279583187005609753609072619553294701669535009222297970588579758637528716082919931891389189018544235128843337508718489489292149573227717163336551316482720553979423692041554000000u-1584615198470464760453706899024472518910517697933538222531330653077557687099847622650741899791899512839434146600469665025873356669249324360452654534187400856799870292555858364730320357588292683438585943052721305260865930440480895186256469277686127285011485932406460000000
FACTOR 1 ^ 1
FACTOR u6-12u5+92u4-416u3+949u2-980u+350 ^ 1
FACTOR 768u36-55296u35+2372096u34-73566208u33+1756528128u32-33543127040u31+517623468288u30-6398896438272u29+62379813570592u28-468605044000512u27+2577604481531264u26-8662319151769088u25-3765161010155664u24+287388381499808512u23-2291335623257664176u22+11317765318045740608u21-36121718124044631261u20+36896304185152493192u19+421945559302862449734u18-3677891630774716955672u17+18916446008090725378093u16-74750565353713444221856u15+242925343482530143696718u14-666228953995163548583304u13+1560036781060841896331533u12-3134759086947744467208888u11+5398676022591198715155858u10-7894718477615621122798760u9+9635447407338569548821094u8-9600121855422609881583456u7+7623983164378202113539860u6-4704021028185571586686960u5+2181011825795161255797075u4-715934068401688708207000u3+146573362931204612200000u2-15593585339760572200000u+663682103290535000000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_1.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[8][7] = binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,binomial(4,3)*(1)^1,binomial(5,3)*(1)^2,binomial(6,3)*(1)^3,binomial(7,3)*(1)^4,0,0,0,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1;
ideal J = minor(M, 7);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ar5_2.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_2.sing:1
VDIM 42 42
NGENS 3
GEN 6912u42-2676096u41+359803200u40-22953721472u39+635502908704u38-8184037662176u37-24685568012048u36+3712815061241360u35-96351364521943184u34+1618806934531793168u33-20417684660622221476u32+199936369856870370572u31-1487341287409931851850u30+7493941681004318029144u29-10055672815922654891783u28-278625568423178404939754u27+3929002230338645227849952u26-34521384202036993895406030u25+239830593749478720310864403u24-1404986430321322792092021836u23+7109176526648492759037507630u22-31350380540406680126135049040u21+120597339460552043395707340230u20-402797345603526803260131294472u19+1158555870120701603317833879264u18-2841674875804643953485960850520u17+5885145128062505548305716836946u16-10193049731478343316529503554120u15+14615743462399248551935372591186u14-17117789051770526337968759963172u13+15983066155338768312896721116309u12-11235156286425579035295883174086u11+4884149662853577549347430068080u10+379044895142135728904116023030u9-2923369096113759726515560086225u8+2920020264030555206493715593000u7-1696696581385900856007194853750u6+526420440763772841703561237500u5+65009430864667321582157687500u4-177007578178872040138476875000u3+104383773870958777838300000000u2-34470838062080846221687500000u+5264205932795564540625000000
GEN 43729598151137375335081845186652953099049316503262195137132461624306164985842223637574289910805511354817890858437663673042109239409624653470975621143207202354640971640523211508515812500856365248386658796891172952523513552607678111461608204371907818176791204256415494746223916292171337087493657639028775893840624549953875292526616212874913562556762736008683177723582272736689365059944721195826999905514553035593832720463817178468677626080750022314524437292816129061392530263390829193624085192709588795683911112160315985394450176813971417123121339288265262372171174597500558108704486204904043152490656358085027044297690422802015352752424437119900246226482032389039334330376000000000q-643804668718491807084841839353400146725123179479804049339656178597448720955723467773626637842487664793041886980740523676027130444269176592763468513160924722495466493073627691451953498839727476394201837071170490797134492261622351971976155967867359255175904264419824564282235113395556246676507592945208267369846706916961360359271428333668992339613060419864893566674904438156367483227992252552963732370700361895553143824581913152219321256161953294906490406958432993222569393272557277218247711688120040862036517543440030823217995593169005768529778324297769548141749587405442207329202547789297066588864435919402998070464675110325335720963689482521433825660191488u41+248251349824993445234341858463729794951508405597292622648793103570292510387516874049541861757787913315924910456841403910983215592741454689745621616216461269043541012293474458899331052501542885373994140397598770998831287188454304449887958656659779478078465902804608504900554237788658636402530224232847158160487426241997495798441227560252441264104720614303560304837636179853939662589393635893701961693413088214252598929984229799039151976381940998566657510896339969571045595981080277140201233375691116824918775995683693161786357065829937232831440138965654235769114403445859606587047132299868577563808165925583799430457866938021178692135814304252903899649165593728u40-33124629475064061249487967399015872792279402695762901904396078509810014043280971431218662596726115544226818734652396592507282489557469097140103402406460988295986939069684291058239755837870893811799104952989624971763916077154543214635285226765746656558623626437449028350522066952392981715607836158380841782786214135437547093315621291029334893399877340301161657665452105073962346792878076870189639283414353146102012501045903988015249986612499839397294303119008415421590641768344306141873497290404127384455552514485728496940847639926470738177075726747265633371677104395266137942540204308973715308665476093350879179346412600850863525084040538901826956012852312990656u39+2086209558635811636358482375236750148802655422524478164224104500863814230968542770012839045441603102869122096044292737779103658472820245794368784418033361544439053039274430912117738039475564897945943254692017465395254300539792167341434806361404857213562421581518917307170052830921515910092470771397210550238482600423975319866358876946645737492577663510950008894062975448501875910534754958117315754207745787224397766806458138816584905934283928043126016930349170907093695610137962811718869660885600040375188303230914861544852490224472223190511608200294846213858043023424371853984717556652187819629867242724753621428625544833285466090310828493337388083574167479298624u38-55939989958170039768924877937254664998694948129170093426252141210741096871707971096284601583581821985953385127412243502316141535205692559955782994266546786911011190171536092750607054879816876026223375513791577149915807727277912805808832757780308148923206933156555719206860471673834637982656410854582641905343540144852081953265243785902706356418423275203895536106194489024264210294339864834703077312237518321661993707724458997608657510823558067080702461890128955800418977461969835279377826241968680348870993582933171297610081023691278823088264675400158896921304004642315735629400766489183658817316343829405535514060285401761887450082833936015513057166016611440389216u37+675599213252255274316537333871470706124036401959706179638618554767874655923591680833529555337456458838276255852565878571167768502411050658276698241538726017801262027359392291205291798426170018808226997242925865214155469842046147437097331295911956770589086138568136667896456969163465527163026019629577762219960523443353414300175443191419182112387400833424588943142809165044661272650475150726430361740247308053993977175563250845787242154964892912896947643647399941812823572080711216441556952274742403549946939425665760940575087647005690207580508130809571506801671928062687980660804675686670585308970197529051816131079294406160682642743005069193691017278816339975793472u36+3332919191876791864990592281840365781858854408000610033534866722140110410996986063486281685602144137796196967431450059615150796271371550578683238747432226117302807492051897824253964816717321512341680826387823230935197583038132520421340895134883537737054548598351628568074308334430861940787277177963096697904823674581427105534735390198911406588261978577825020286562188268702166419020578999150178001209817669108165197600600647696477207695013902175386590565877349562878897007659705137865416916231910722613378381726665017448822678307395636929199743570952711656684172909471317242863618993277372866166453314122321982327986818317672601641482245702444180278215830887501563472u35-340315939804009744381609901027075668731210373764143279713774816350026883202221962523161356328406410894584236990249434653734120102956661069723561133173024841139381977309479156507142072513908733631703771852999293516467077113716113629737902055572878489824407890183245276322660390397331783751259957846465537265433334403536512319805071088302395733404588592537708004854820001677779152748991618249527777623622244013168564011872942855802631956262174607833866494416927727724774396635518490499725863205386012743979298192783363943162290643863558794799838323446909653620290326089917620141107917299522713900644093299830701732876578690167697684071131107208980806014825609286964675296u34+8443141258564402222372036990797305994743830001054505291118041964851912163916646357530592479633679315022704114687094847777231859280601499857187827544158642244379581373710841980507500780529283482535356053920612205233552754236473499122083838055691222282829936769392705521770210938319397792162630628343093258227721515166470610110974187809542138973733644435796960720458441064049968476324149627843005196961126996100261735928719777146044765879136217031515516325776997767268020008656473326562737186827628355962512969799105060293487013757956255127005494801727191256469763616476375096859456959269322251653049731638925614414826344657371802260183018304405729877000249173249312848752u33-137708489807446539707956179399438218781146874051561108948132000761445620062227999051694877661254302526455551828848500062148561005446393618590064285559861026970592846411917909918950386033530458466404028048922858644765666408386600960624046671088372319994604088670166402651898295575008514141107042154104788184055343102552552135106985130924595666597265055818780277748630093925170882794746756154724565683802669317872496886763131523618294829624632395614258455113549247659577372476207756066013568958000515830719855523753701587924786429220790983996615375099396661668213381335822434176033134602290935652660060421725013909583420150460435693992662298562581385251649408133042701894016u32+1689772456180222144223273387244326837485040459402910111783285117771049746374856617895645058726566442059058505377294111504158947722372487046338597238559259947627367173092294424787542976674180208370622518572737160455245351377780324477642743081218381134713546189164963080371522666236843539861149218658788196409865000379656636752183680513798014685802973512828849736568777490252880759273045568311672880735252653871311176956485734087431228708113572058319195489029570991428184594223419295755294074010100295932040412196957241272616508017897785125810330073891143515377655027546419834859547108610288536218431676303202416329640355193844518322586761475412727138505019329172347916998404u31-16035469798459623258534031657843777204577132068634303794629053414958481527676924747957928799763320494800829171790237334531087881972239505529290454062091218542845237096454368586873329642770484619127796255437540414863454710299434340716764257114061383423318455329938445852607398563688297976165725569887138550954289005367337296713913862139306457005544824687296076724313586054466686902094166068863294578247377301790836037707117621347866292879654457217171513980119115395705104552268320945384503191794107965706310473473849642742471458578796408128716276663791451259106306324624749888768038860460290243750188143759420368167362554725055671737586797243647349455873072627471045543912240u30+114139143094597966899361977816746024085605497601099217390990243659704181717064946323756939088453838206143656771453113772850337684584417430064791425656018487568625484668951350793661889617999732644538310935476527805843685620833040765233519868368323578090739937992169584877702095732556164157287809082633230636291250620696395103012644492007554590409641285384116092725499309215821068174003892494688930996444396991548351360700140048616167751447078505158886907876506435799252493789727571480744005837297514760275811525968357337999996086175029612887757250633487381335067943473650037469416168295287990516981974697472950995756742933680731006955152297851583455619807379841064601642770826u29-525958545770853451546791547260902009770965636075461584567441459302441172833943931679503840959446160407034471895453765433890856242145063417978423670405865455573481165209672715595539443280388962352363693953415211681523544637374068409075813525730579624745106784409360555375988665482466212336034931017160323806709010195525813846543436975257462569707264288204137443903317231883108060745243672713637683698600412843217372921994690870172782864915198274977412340763072213175170677234595414586580478440333835780077637750016894166600634819966051738517467066867459136698077648189790767917670667958626433738269899561231604399285888020470228633524244257315875736806047171962839751723919682u28+159608382356013623330862222512949471171037787926439667773602002559344597946011843092303211797711421474069407792691192789034607117234494785771962784205408320835375807408769246135880771380714448084213069522952470631209568382748038308038413256386017263963783239247332275839181149772906325048225587136542654645065387639716963414878052419724948559430652027907764278999602846535695873652964534613463921015813500273808269616534082509119115945141237140786222156788675651454306246536439001805732129832254820818610837052419441986147192628842997056793571891011640967468997095234468642155285345987332735102470299011841896424141565910261991341043621639656589811202225640829425566059075361u27+25996786393552732632244621243058020811395879020091649246880343023842675982980022421724581565496689396463437367934056866137582707215554752418204944704980159689348679095000181260317431370646956907627014229316665560591227661191831291580567504611734476623073701233312968706973194342410768365029131350466065369554246318280684901858475079560257955783610434481787882812542047306443084712957581673797010793957573689258280088618406267710431409139174404728949581468198802740164293442872535931292836398810940586840844923295746026178870400007467614135326256651109755099420384153326957914879255879841123495062843608474918751604929474436617200021461898091514460572758275387793784712511427801u26-325302938081846404238064272128366566558498414330779728892630445323921112053954877039169935629650146253583963110349229458510981099012578647309807361768251083974165966835720378771886187901639133369989622623214561556279964430297040576908790326821978600458552831016616517667012364316589673256934168040284396198510699270927833016192187573268086414657789681059371319516020768626902965520971195608693012165429112233866383352198082234239533302435903816569745333793896626449103528235770225301085347376220378364002356617929802368489129044511850781766020242832239103347879360320761699858600963350865069062366951981228457727554869670440950103677410864947911380791670991606970700229640388481u25+2717517506052911370783445367778094157432047621977970986796204691466287979499586860570215978696591090355063891592520512936931087669145349292015177661797626285900598858992672372549275857814836982898855276339723951107179731216871118245395188704658971174873957652365855786295287866663394555008327281620120474052135651413002456048889816322195988723448843213426046869904197868643176385269232035922782704647738404338540281077412181124949842891927149252840829818959354041025708074769150850286300835058444233089247419568148038231825237306449553556963786387255719861821683444953431256341287960553008745097980713900440895518261777448508060453427311487828149354011167061464519504541907782687u24-18220384414107277099097755528979376699417250241515917775826452276532982987143786932181293200448979457984915137193173235667044239002529564515115783128456231526533644093391440699244174522424379816211394371686602063203090029319001899906368818735105086839767415838354700757575036558699861886205208721458005229197647978757279076649492915418159040178867960930279605014623245226642943043816974697687042392443053912902129055591608069901878528460601074250172602996893560497396863100198134071174245682071019722458004287190387657867471866131560041100939831210485102002181521756539315152511452495512137814368015102356565985818564981331068707186792832928271447029051738568927712013513698926354u23+103454870358607089445864303511432109752874506213606252902501105513891765414762181458332526973891961875166078360285405225144910309395926417717155093745732473589653498844936489456631794615110209397137885174365932745866198337664683039948281476141007263871211895319600185349408892483375129550455523793994944435582404041988761401100612532486956908859519950899235834019098940081851488392101332269209744242704890513054242843369451617399191881307737141519353985391255671021189130573162739569286256047887346111341804555372568420623913244528974598680466750563646586032339201675786832147512615718998921685245468978923531077413279316890459760016510775813774967592267743584680227014196553723262u22-507569805424447629833809421292291392515550529736580953286165425509972783041344833085341461089382118666246094450482774417975565516318598373990965879123498370946718546736441832265760253950603381538815629757610595614660179578946173433817718428483323068127945816430664831514711399646470014947791671907967543338435370978549894834108757356446416241737682279673441116443850406873544335249063981533427647817564149376063854274594049712643068952426275044496734886522738629884830509106919909124983055648747645107871707868409631694164503439426896519208389115899706146966248814995770950939775529622529586981229658712991312133928091074755066812263799929619574805052664862079832377769241886295660u21+2166671156513981475215112690005863171169799230623636429322672871961497396066616639546876451887189610431521770627137109599700899860876190736905904748210207483679334858294057674038740998385885821694632101344767594752105577811091313242960825186567613275471880544833952849143132230013392441014685723285060109862727711343672126136849337032369735808771947631849644853036285586845368321714387467785897281948656085661554959625134677533214300676167420339263238781782001263269589312094339579975054005832031229023242224803935097014566697312850767858225565493890831727262251201128343942683007793461623456953194956803161249826734305563189358905688157142768162057115368402128592412224141852810620u20-8040170481586090104004603597478663976180846557446984752239074521994340026304891360853069278210080606699968029704812926879429468695025871063771384264540967845826402549305460250812010316429976527149338884102657587020004493921333768207272190048216532115045719058988660320985671213119544557033225532085903618107590738702116732550403010910775858742364869295118417476597215983734667274028669158601356520098646656293396977176205341752139839526014506495152676069561135534906377773737150207370781596744364359984054884723306739732248086084318130065293218027151899915314895526417154520005087927700520714354649932852088887013216929267930882508435318073256368155586312651151883855945626109383410u19+25768571538120393801286289161930893217336288089955440727834057622545422561606136612069002856361799371650147845108409286604899038272544961903587171510093216712927973094723078950573034552259731045422863027344593802862109934364876571377668756903751379437884854903746473773558662378422804236882329749857390056509257468623298347815578814585483371786238457602373743033689594417415698038958623825544305123941406595607144071683124803718547416800137786809989873128326269373694415987054285028954398638897568467606497835259953331920649871378855841461241792211730864475091189773654521153472463207837628741132252229734753550980422674175051369204750557666935857460510941392951709299249067363856378u18-70625068996040213324256450910984362127981621130767751649179745253066535374040148668087926326866034280089563791712716402575573437845809181112113295888208640515292903836728080487894392141208123237381672262688864726392273985965384176266392282371693126627581287928658905639556246781999568491360013340952323690478319400928861151710545679583006280054474831007700091841037981772739958818820228950616838899893078462663159985659985926402644992413917450340506262944149810235130716073698923011316139149525958264899670781127378876524966851441606456234027924507378012627757980147874512641381121223171366022394036580655912542233208471442795771093117438403529606839747252416335418423665215992499530u17+163706256186848363968486530096834052764796608942295823535356817820068057610461168229449972021963684887075689098355529206112965485019011630260246193026814694671707016655843105784505998571288465776190288314630473506395960287180981730819014800201010268598496097929421125206935479429483008917789740966226178166000607310744171616703365488079351498026645059965807644979589981972284163455239193657195214029397091501462526674991815077458474009461435655341739124427564022869115139175365419093710203943670774282636952309168459565544693059325462421581650245642121457739573966984698414174925036680455352621854071781625041346846365527807707656869081697183225289741469999094826565231261892607437442u16-317503647902254545478770415119434771430182652628124091852063696594984752958975689701653528761960736189771552182542928109111858235314254464760785184897804349671032493283026440550407351464629444920090834419897382063250266302141315321662422876672009780218615102014200847605650778364815579953008310043170111678852437905259495299002629153341756561889180647520988874094342466817289824487143264860300474980889460061620403163558664045817352076399354082116704919607318161834388318658197548572200508029614541694191575253814508094733683780135594455005301911539049630838759969134684257506846370665059430148499546042820582318979441750212694458629320798093580468440165529440233129008073006214372756u15+509978903825187142679000019202705761421448669142749820792657698449480213764359211487263446133792408105875486268185649417134411235200415911169324256040789836485966854848902065637580418173004917863483801561827556278453705954468163438449415402512380801503554616974559633745914478740133159666832347014695813922826764959594168067792002185176289076510551166269730160556154823300001980236447755813705276633261351000770254210717325376751781478294682822301896048250317775464404055000633701739979383650233507647699026106185371931180696420864031333475921812963919590056824403781863498400439516751683482418695795951991270541161081958792274222198233819321422570822435517375404216244794234148725084u14-670693290445910242445769492167542547297133422855109404027272580278461975493215230677915197668178363619978664934775126995791283572588892233228058059948261934502742541336609268231375267274933031459164165310587247507445692441687632330431091288366820630902207924791724239616930793732224907764090242469800278035944574637033399699664958981302774320624507054864778015098009734931027291332550341568592648472914108013672620999090617174995845116758440297007778819717915999923432384672142494699006480713928385869641074031492613498728352576856414771595058515521344274433315074745584186248584949321326625411252032639167183638240292183449320148309003916187839198116067551877284608926665686940991038u13+709840950953988396833232949212217140034432764194412721948407341778822811403791590421068829462597386078394372954295448143801002165082354031060413834417725450283695034665748341637416541835024076497646832054282265166122607679552510049579150211809002897929858431549019048931744897520964960621013449645806420543363184949263423867723538610087137361174112877810432636092996677436972961515323350747826939173767379808216410235197730758143846655465723890753522001794315318116646810292802056349171670796173528460233690045899858268686019389066281492166024309315092306252083274515986198805049143505170420302482233483787854869774208689009459471875688120605504272797078374019081124052875389604579394u12-583065636993604471968854227364452999269492837159128120498708274830527907386334263616962951229222619155489431870389599671248078228136360650136909340106629671077900992033392309280946470573763266101273555760197252715316916378749213849403595482906790474964293601861512408264427089591722597899886371555487485081202516901919023362598080138053087564893743540200464740345590665216282914408840952662655990808086251807041366154514340350812785094300839709464590801350378145958116232897720113795656571481460584332053585310826524950332225221702826278724591627095894049090571276906202379668998090093253838391308321437080345051341560166529175330642522603022358801855528031839862286734532292949108991u11+335409571165717154963895866022788796930285472796932638484623418281430084306932805401370470460362794010080239308773742175757274019117980533543671585179732846862529180146078359516907440312945779659745116045466968852986399842190333595195099295106302742802968329584517612118704990709731080319805725035253794059227948971294788138666359276477636031158374269139503889460569153928419198139375213912971800916669536448345255012115405320895267227628705272426697168260864848648157776072651093201658377270629084693286797097819552580944847601784116206774478854031811328608275835093190995640375587972119495139449261572142203454615134794095141123653765355785857563501251889549819387084108700534154677u10-77093527166231569238152292676920362047773168988146493029591477866694303879181522357488457427523704488692323847037825998208230982490390516191682552725746635743049882748732687827283781292121526071976539683440806188963393299412847195227994041211701903726597418436304556333838690609180980073621905906355728267195439998715607083424967020055566812380702146372665314137071727681443932795774331808557541299850032440477794880895240878258461015621956613862091317776604333573660989140046161504289422040553981983973272815013905556002076592711688345045495077626199993166691800877299199962992348470475036046789927988192943589155802736060379436682915749857797562288186005802794256414236001045779885u9-90837418461225926806015653105744773331892056644568485152289302819191276336381265598954591914501692018358344867903779586423125970804352676086525558548120786110341720200252839765440679631318230998356097767325457516003082837370486318307643570228632614859786575039574714689564485552702844198609373238930116522299176487711794092237518662522260882397363646576131412916374937217770331798708858083879198549292203541197768969492851669559652107534230969867516925975563395080132110675273248339738804895554754285160110843418568261491911516647298351180328117402813850872101468353943319305290460407642599734007861843853474096338826862712367927285417108949990784659651130839126678969062467694392185u8+136928750266055795933099278537825078086159186971134379451533358125841636451371479827425194474670915764001033056631076296659920405235181645383324435082545543709701446740717284239672610116521992097108627678582173058989898390087120242566760239042520091864221611283094222957526864628202215716114899154775096310673574475704117531513579305824992148845904213267068322930100043018438561978784154308940306831641086399129596209331221994515295614191398110881662681408400532958909056809344817122779200303763241527944353108351861463141002219857062772164712710807772062436236541175070215537807894777111687521838675663436792552745663664879536617126303700403494387015616114394309093717259580110040650u7-100213396154493497443304267035625493376552494172894365597314525726716819333205496835437363652343838667375985819767840553821649218840714588452164020335998390405254114079396399114654995525106396688170419083862567940393838406129395815097684354969198827251701674599995177698240460730223601901555723981648847815630255591950772112637260095704328724305340655868210637694170910504095893589362995641633458419630031391977634757935196662581451398546928474187003323340305043674292120117055123358131035964694352802929679622987116971740256274833062656187492879875680472953103674993547667674986969194272139324942811979135105590717469928514947183401464693010064772156706633462043807160102776934027250u6+43064854976686599671172702252298483909783413812208315882883997921070693153751314409590951192824835834842100864444063839135454328992012838810027253159364372394207789281254462217256898014208272122834572115397261234176518288193294917772543075024470098022606506128670138098926400783767482870060955588990164840184296621310893291247342461710625839127333383241526419582414200110382219664579484274714324701091882152232673197033940987751588870836113377345169267308300513202418615434935765993754582744663302516927873921435632282788003937555645747968686258050417550596147651577147043134797070479836701112170307286197851507865075980814179214264320016874131757034216526560442354421185220539345000u5-4965306272462785129523851577677408492126598997627917429642776026672197953840694317420203642196418824340986367995078930409477839927549177326155387527657727975798893902686574020640606526603678215286985160036172696093552150150826386987417842742498770148788455549547164311534156767868376041536924673985288211676730567362274062851840759318285438750844663396753652074446438714539822841448147671835519162977460694987832401947697389117001516050681542809151265549299573718338879603893377127772861515333356739149062049151234560718179515650248994510712103698602942028623158666552556512654103709567103294734849083949879181690866767505743870816856160985521425047282503246561778843823381957662500u4-7743988395047099703036476319134702125233127353202653872404530316010189388471339472921555122830931266614630283583460337800013698728696286818761693410863494918217069734750241534600873640479595933944367650949567472019976742047988828029042469512776025928366320902564879378463811401793955571971172245109987293297711971291828748339154138241597036957856893374980027476865309903272863350727743782995613834442460934417715522328941069503789807958931499890439028791147175669033304325321808095425593698696759899630545389153807631872949866344962089052801144951264352831559805452598679311384339388952902416667396644713737354167206922796846380388262563196828117633159407683112216220126560716625000u3+6406353622129079312587412973164864694319779705006572664860887538000866616569281791461239216876105151704009135666055369428558020894910030638236207147068782568241814104331575903790431682553682219035944327301346537279286476668369968237295733870518505445330816126933403204169796516650297739274934699120803641771035903980351081499949581134542642871390754574011404994805029778802105255065456697556564955205187638791734002019167564152151416526782620519522776626513182809923541650744854606014467437793011472499384981790276729257585113282217026056236337748180558509613829847973597986282827200548839251083878498310549912452090190438048527749611530735326164652602510579655830246354634227500000u2-2628337948598760231799536150318729274999128402369472872818460700279567882323360933107221899772182135267523344932991293270101009459020882716309870651625386148071887471188236695536295006857956307239881788229245974607703629217268188718127353819704931308521550590420006813931226876025003454784258241141434555880846488874119616957080426383696008686753553366860386141122051561110905698582625464301256760638187014553010101160675958646348119522186896002888989972039744395526021525217786043461494680070017303644565543691702111744543804819929942958291186911574810599166286238824727438870782861916053696422653697399866723002039002873472218734441550103219273329898414748563493896414460687500000u+545863257246129872178322747704876665910248379482866622782635981183195344195393133800895967253885681451825633153128388804019349784786252580483706776571229068725092460910494657737565238695276668736259233101405436382158287768123398745247388277360536508235280591653253030587784847882514783177084379319424771112467119117106430620554038764810485467249600256575435167893861661036809317832762937145226375440135018409480613020494913173537618577356656004955053544961939160904530826799112332685241117857242187527227513325965971799183460640692031829466604496374391094463892323210502644724760130585056745707653483427824519231150482168816858118625209728281682275936950484014794518442985375000000
GEN 131188794453412126005245535559958859297147949509786585411397384872918494957526670912722869732416534064453672575312991019126327718228873960412926863429621607063922914921569634525547437502569095745159976390673518857570540657823034334384824613115723454530373612769246484238671748876514011262480972917086327681521873649861625877579848638624740687670288208026049533170746818210068095179834163587480999716543659106781498161391451535406032878242250066943573311878448387184177590790172487580872255578128766387051733336480947956183350530441914251369364017864795787116513523792501674326113458614712129457471969074255081132893071268406046058257273311359700738679446097167118002991128000000000p+643804668718491807084841839353400146725123179479804049339656178597448720955723467773626637842487664793041886980740523676027130444269176592763468513160924722495466493073627691451953498839727476394201837071170490797134492261622351971976155967867359255175904264419824564282235113395556246676507592945208267369846706916961360359271428333668992339613060419864893566674904438156367483227992252552963732370700361895553143824581913152219321256161953294906490406958432993222569393272557277218247711688120040862036517543440030823217995593169005768529778324297769548141749587405442207329202547789297066588864435919402998070464675110325335720963689482521433825660191488u41-248251349824993445234341858463729794951508405597292622648793103570292510387516874049541861757787913315924910456841403910983215592741454689745621616216461269043541012293474458899331052501542885373994140397598770998831287188454304449887958656659779478078465902804608504900554237788658636402530224232847158160487426241997495798441227560252441264104720614303560304837636179853939662589393635893701961693413088214252598929984229799039151976381940998566657510896339969571045595981080277140201233375691116824918775995683693161786357065829937232831440138965654235769114403445859606587047132299868577563808165925583799430457866938021178692135814304252903899649165593728u40+33124629475064061249487967399015872792279402695762901904396078509810014043280971431218662596726115544226818734652396592507282489557469097140103402406460988295986939069684291058239755837870893811799104952989624971763916077154543214635285226765746656558623626437449028350522066952392981715607836158380841782786214135437547093315621291029334893399877340301161657665452105073962346792878076870189639283414353146102012501045903988015249986612499839397294303119008415421590641768344306141873497290404127384455552514485728496940847639926470738177075726747265633371677104395266137942540204308973715308665476093350879179346412600850863525084040538901826956012852312990656u39-2086209558635811636358482375236750148802655422524478164224104500863814230968542770012839045441603102869122096044292737779103658472820245794368784418033361544439053039274430912117738039475564897945943254692017465395254300539792167341434806361404857213562421581518917307170052830921515910092470771397210550238482600423975319866358876946645737492577663510950008894062975448501875910534754958117315754207745787224397766806458138816584905934283928043126016930349170907093695610137962811718869660885600040375188303230914861544852490224472223190511608200294846213858043023424371853984717556652187819629867242724753621428625544833285466090310828493337388083574167479298624u38+55939989958170039768924877937254664998694948129170093426252141210741096871707971096284601583581821985953385127412243502316141535205692559955782994266546786911011190171536092750607054879816876026223375513791577149915807727277912805808832757780308148923206933156555719206860471673834637982656410854582641905343540144852081953265243785902706356418423275203895536106194489024264210294339864834703077312237518321661993707724458997608657510823558067080702461890128955800418977461969835279377826241968680348870993582933171297610081023691278823088264675400158896921304004642315735629400766489183658817316343829405535514060285401761887450082833936015513057166016611440389216u37-675599213252255274316537333871470706124036401959706179638618554767874655923591680833529555337456458838276255852565878571167768502411050658276698241538726017801262027359392291205291798426170018808226997242925865214155469842046147437097331295911956770589086138568136667896456969163465527163026019629577762219960523443353414300175443191419182112387400833424588943142809165044661272650475150726430361740247308053993977175563250845787242154964892912896947643647399941812823572080711216441556952274742403549946939425665760940575087647005690207580508130809571506801671928062687980660804675686670585308970197529051816131079294406160682642743005069193691017278816339975793472u36-3332919191876791864990592281840365781858854408000610033534866722140110410996986063486281685602144137796196967431450059615150796271371550578683238747432226117302807492051897824253964816717321512341680826387823230935197583038132520421340895134883537737054548598351628568074308334430861940787277177963096697904823674581427105534735390198911406588261978577825020286562188268702166419020578999150178001209817669108165197600600647696477207695013902175386590565877349562878897007659705137865416916231910722613378381726665017448822678307395636929199743570952711656684172909471317242863618993277372866166453314122321982327986818317672601641482245702444180278215830887501563472u35+340315939804009744381609901027075668731210373764143279713774816350026883202221962523161356328406410894584236990249434653734120102956661069723561133173024841139381977309479156507142072513908733631703771852999293516467077113716113629737902055572878489824407890183245276322660390397331783751259957846465537265433334403536512319805071088302395733404588592537708004854820001677779152748991618249527777623622244013168564011872942855802631956262174607833866494416927727724774396635518490499725863205386012743979298192783363943162290643863558794799838323446909653620290326089917620141107917299522713900644093299830701732876578690167697684071131107208980806014825609286964675296u34-8443141258564402222372036990797305994743830001054505291118041964851912163916646357530592479633679315022704114687094847777231859280601499857187827544158642244379581373710841980507500780529283482535356053920612205233552754236473499122083838055691222282829936769392705521770210938319397792162630628343093258227721515166470610110974187809542138973733644435796960720458441064049968476324149627843005196961126996100261735928719777146044765879136217031515516325776997767268020008656473326562737186827628355962512969799105060293487013757956255127005494801727191256469763616476375096859456959269322251653049731638925614414826344657371802260183018304405729877000249173249312848752u33+137708489807446539707956179399438218781146874051561108948132000761445620062227999051694877661254302526455551828848500062148561005446393618590064285559861026970592846411917909918950386033530458466404028048922858644765666408386600960624046671088372319994604088670166402651898295575008514141107042154104788184055343102552552135106985130924595666597265055818780277748630093925170882794746756154724565683802669317872496886763131523618294829624632395614258455113549247659577372476207756066013568958000515830719855523753701587924786429220790983996615375099396661668213381335822434176033134602290935652660060421725013909583420150460435693992662298562581385251649408133042701894016u32-1689772456180222144223273387244326837485040459402910111783285117771049746374856617895645058726566442059058505377294111504158947722372487046338597238559259947627367173092294424787542976674180208370622518572737160455245351377780324477642743081218381134713546189164963080371522666236843539861149218658788196409865000379656636752183680513798014685802973512828849736568777490252880759273045568311672880735252653871311176956485734087431228708113572058319195489029570991428184594223419295755294074010100295932040412196957241272616508017897785125810330073891143515377655027546419834859547108610288536218431676303202416329640355193844518322586761475412727138505019329172347916998404u31+16035469798459623258534031657843777204577132068634303794629053414958481527676924747957928799763320494800829171790237334531087881972239505529290454062091218542845237096454368586873329642770484619127796255437540414863454710299434340716764257114061383423318455329938445852607398563688297976165725569887138550954289005367337296713913862139306457005544824687296076724313586054466686902094166068863294578247377301790836037707117621347866292879654457217171513980119115395705104552268320945384503191794107965706310473473849642742471458578796408128716276663791451259106306324624749888768038860460290243750188143759420368167362554725055671737586797243647349455873072627471045543912240u30-114139143094597966899361977816746024085605497601099217390990243659704181717064946323756939088453838206143656771453113772850337684584417430064791425656018487568625484668951350793661889617999732644538310935476527805843685620833040765233519868368323578090739937992169584877702095732556164157287809082633230636291250620696395103012644492007554590409641285384116092725499309215821068174003892494688930996444396991548351360700140048616167751447078505158886907876506435799252493789727571480744005837297514760275811525968357337999996086175029612887757250633487381335067943473650037469416168295287990516981974697472950995756742933680731006955152297851583455619807379841064601642770826u29+525958545770853451546791547260902009770965636075461584567441459302441172833943931679503840959446160407034471895453765433890856242145063417978423670405865455573481165209672715595539443280388962352363693953415211681523544637374068409075813525730579624745106784409360555375988665482466212336034931017160323806709010195525813846543436975257462569707264288204137443903317231883108060745243672713637683698600412843217372921994690870172782864915198274977412340763072213175170677234595414586580478440333835780077637750016894166600634819966051738517467066867459136698077648189790767917670667958626433738269899561231604399285888020470228633524244257315875736806047171962839751723919682u28-159608382356013623330862222512949471171037787926439667773602002559344597946011843092303211797711421474069407792691192789034607117234494785771962784205408320835375807408769246135880771380714448084213069522952470631209568382748038308038413256386017263963783239247332275839181149772906325048225587136542654645065387639716963414878052419724948559430652027907764278999602846535695873652964534613463921015813500273808269616534082509119115945141237140786222156788675651454306246536439001805732129832254820818610837052419441986147192628842997056793571891011640967468997095234468642155285345987332735102470299011841896424141565910261991341043621639656589811202225640829425566059075361u27-25996786393552732632244621243058020811395879020091649246880343023842675982980022421724581565496689396463437367934056866137582707215554752418204944704980159689348679095000181260317431370646956907627014229316665560591227661191831291580567504611734476623073701233312968706973194342410768365029131350466065369554246318280684901858475079560257955783610434481787882812542047306443084712957581673797010793957573689258280088618406267710431409139174404728949581468198802740164293442872535931292836398810940586840844923295746026178870400007467614135326256651109755099420384153326957914879255879841123495062843608474918751604929474436617200021461898091514460572758275387793784712511427801u26+325302938081846404238064272128366566558498414330779728892630445323921112053954877039169935629650146253583963110349229458510981099012578647309807361768251083974165966835720378771886187901639133369989622623214561556279964430297040576908790326821978600458552831016616517667012364316589673256934168040284396198510699270927833016192187573268086414657789681059371319516020768626902965520971195608693012165429112233866383352198082234239533302435903816569745333793896626449103528235770225301085347376220378364002356617929802368489129044511850781766020242832239103347879360320761699858600963350865069062366951981228457727554869670440950103677410864947911380791670991606970700229640388481u25-2717517506052911370783445367778094157432047621977970986796204691466287979499586860570215978696591090355063891592520512936931087669145349292015177661797626285900598858992672372549275857814836982898855276339723951107179731216871118245395188704658971174873957652365855786295287866663394555008327281620120474052135651413002456048889816322195988723448843213426046869904197868643176385269232035922782704647738404338540281077412181124949842891927149252840829818959354041025708074769150850286300835058444233089247419568148038231825237306449553556963786387255719861821683444953431256341287960553008745097980713900440895518261777448508060453427311487828149354011167061464519504541907782687u24+18220384414107277099097755528979376699417250241515917775826452276532982987143786932181293200448979457984915137193173235667044239002529564515115783128456231526533644093391440699244174522424379816211394371686602063203090029319001899906368818735105086839767415838354700757575036558699861886205208721458005229197647978757279076649492915418159040178867960930279605014623245226642943043816974697687042392443053912902129055591608069901878528460601074250172602996893560497396863100198134071174245682071019722458004287190387657867471866131560041100939831210485102002181521756539315152511452495512137814368015102356565985818564981331068707186792832928271447029051738568927712013513698926354u23-103454870358607089445864303511432109752874506213606252902501105513891765414762181458332526973891961875166078360285405225144910309395926417717155093745732473589653498844936489456631794615110209397137885174365932745866198337664683039948281476141007263871211895319600185349408892483375129550455523793994944435582404041988761401100612532486956908859519950899235834019098940081851488392101332269209744242704890513054242843369451617399191881307737141519353985391255671021189130573162739569286256047887346111341804555372568420623913244528974598680466750563646586032339201675786832147512615718998921685245468978923531077413279316890459760016510775813774967592267743584680227014196553723262u22+507569805424447629833809421292291392515550529736580953286165425509972783041344833085341461089382118666246094450482774417975565516318598373990965879123498370946718546736441832265760253950603381538815629757610595614660179578946173433817718428483323068127945816430664831514711399646470014947791671907967543338435370978549894834108757356446416241737682279673441116443850406873544335249063981533427647817564149376063854274594049712643068952426275044496734886522738629884830509106919909124983055648747645107871707868409631694164503439426896519208389115899706146966248814995770950939775529622529586981229658712991312133928091074755066812263799929619574805052664862079832377769241886295660u21-2166671156513981475215112690005863171169799230623636429322672871961497396066616639546876451887189610431521770627137109599700899860876190736905904748210207483679334858294057674038740998385885821694632101344767594752105577811091313242960825186567613275471880544833952849143132230013392441014685723285060109862727711343672126136849337032369735808771947631849644853036285586845368321714387467785897281948656085661554959625134677533214300676167420339263238781782001263269589312094339579975054005832031229023242224803935097014566697312850767858225565493890831727262251201128343942683007793461623456953194956803161249826734305563189358905688157142768162057115368402128592412224141852810620u20+8040170481586090104004603597478663976180846557446984752239074521994340026304891360853069278210080606699968029704812926879429468695025871063771384264540967845826402549305460250812010316429976527149338884102657587020004493921333768207272190048216532115045719058988660320985671213119544557033225532085903618107590738702116732550403010910775858742364869295118417476597215983734667274028669158601356520098646656293396977176205341752139839526014506495152676069561135534906377773737150207370781596744364359984054884723306739732248086084318130065293218027151899915314895526417154520005087927700520714354649932852088887013216929267930882508435318073256368155586312651151883855945626109383410u19-25768571538120393801286289161930893217336288089955440727834057622545422561606136612069002856361799371650147845108409286604899038272544961903587171510093216712927973094723078950573034552259731045422863027344593802862109934364876571377668756903751379437884854903746473773558662378422804236882329749857390056509257468623298347815578814585483371786238457602373743033689594417415698038958623825544305123941406595607144071683124803718547416800137786809989873128326269373694415987054285028954398638897568467606497835259953331920649871378855841461241792211730864475091189773654521153472463207837628741132252229734753550980422674175051369204750557666935857460510941392951709299249067363856378u18+70625068996040213324256450910984362127981621130767751649179745253066535374040148668087926326866034280089563791712716402575573437845809181112113295888208640515292903836728080487894392141208123237381672262688864726392273985965384176266392282371693126627581287928658905639556246781999568491360013340952323690478319400928861151710545679583006280054474831007700091841037981772739958818820228950616838899893078462663159985659985926402644992413917450340506262944149810235130716073698923011316139149525958264899670781127378876524966851441606456234027924507378012627757980147874512641381121223171366022394036580655912542233208471442795771093117438403529606839747252416335418423665215992499530u17-163706256186848363968486530096834052764796608942295823535356817820068057610461168229449972021963684887075689098355529206112965485019011630260246193026814694671707016655843105784505998571288465776190288314630473506395960287180981730819014800201010268598496097929421125206935479429483008917789740966226178166000607310744171616703365488079351498026645059965807644979589981972284163455239193657195214029397091501462526674991815077458474009461435655341739124427564022869115139175365419093710203943670774282636952309168459565544693059325462421581650245642121457739573966984698414174925036680455352621854071781625041346846365527807707656869081697183225289741469999094826565231261892607437442u16+317503647902254545478770415119434771430182652628124091852063696594984752958975689701653528761960736189771552182542928109111858235314254464760785184897804349671032493283026440550407351464629444920090834419897382063250266302141315321662422876672009780218615102014200847605650778364815579953008310043170111678852437905259495299002629153341756561889180647520988874094342466817289824487143264860300474980889460061620403163558664045817352076399354082116704919607318161834388318658197548572200508029614541694191575253814508094733683780135594455005301911539049630838759969134684257506846370665059430148499546042820582318979441750212694458629320798093580468440165529440233129008073006214372756u15-509978903825187142679000019202705761421448669142749820792657698449480213764359211487263446133792408105875486268185649417134411235200415911169324256040789836485966854848902065637580418173004917863483801561827556278453705954468163438449415402512380801503554616974559633745914478740133159666832347014695813922826764959594168067792002185176289076510551166269730160556154823300001980236447755813705276633261351000770254210717325376751781478294682822301896048250317775464404055000633701739979383650233507647699026106185371931180696420864031333475921812963919590056824403781863498400439516751683482418695795951991270541161081958792274222198233819321422570822435517375404216244794234148725084u14+670693290445910242445769492167542547297133422855109404027272580278461975493215230677915197668178363619978664934775126995791283572588892233228058059948261934502742541336609268231375267274933031459164165310587247507445692441687632330431091288366820630902207924791724239616930793732224907764090242469800278035944574637033399699664958981302774320624507054864778015098009734931027291332550341568592648472914108013672620999090617174995845116758440297007778819717915999923432384672142494699006480713928385869641074031492613498728352576856414771595058515521344274433315074745584186248584949321326625411252032639167183638240292183449320148309003916187839198116067551877284608926665686940991038u13-709840950953988396833232949212217140034432764194412721948407341778822811403791590421068829462597386078394372954295448143801002165082354031060413834417725450283695034665748341637416541835024076497646832054282265166122607679552510049579150211809002897929858431549019048931744897520964960621013449645806420543363184949263423867723538610087137361174112877810432636092996677436972961515323350747826939173767379808216410235197730758143846655465723890753522001794315318116646810292802056349171670796173528460233690045899858268686019389066281492166024309315092306252083274515986198805049143505170420302482233483787854869774208689009459471875688120605504272797078374019081124052875389604579394u12+583065636993604471968854227364452999269492837159128120498708274830527907386334263616962951229222619155489431870389599671248078228136360650136909340106629671077900992033392309280946470573763266101273555760197252715316916378749213849403595482906790474964293601861512408264427089591722597899886371555487485081202516901919023362598080138053087564893743540200464740345590665216282914408840952662655990808086251807041366154514340350812785094300839709464590801350378145958116232897720113795656571481460584332053585310826524950332225221702826278724591627095894049090571276906202379668998090093253838391308321437080345051341560166529175330642522603022358801855528031839862286734532292949108991u11-335409571165717154963895866022788796930285472796932638484623418281430084306932805401370470460362794010080239308773742175757274019117980533543671585179732846862529180146078359516907440312945779659745116045466968852986399842190333595195099295106302742802968329584517612118704990709731080319805725035253794059227948971294788138666359276477636031158374269139503889460569153928419198139375213912971800916669536448345255012115405320895267227628705272426697168260864848648157776072651093201658377270629084693286797097819552580944847601784116206774478854031811328608275835093190995640375587972119495139449261572142203454615134794095141123653765355785857563501251889549819387084108700534154677u10+77093527166231569238152292676920362047773168988146493029591477866694303879181522357488457427523704488692323847037825998208230982490390516191682552725746635743049882748732687827283781292121526071976539683440806188963393299412847195227994041211701903726597418436304556333838690609180980073621905906355728267195439998715607083424967020055566812380702146372665314137071727681443932795774331808557541299850032440477794880895240878258461015621956613862091317776604333573660989140046161504289422040553981983973272815013905556002076592711688345045495077626199993166691800877299199962992348470475036046789927988192943589155802736060379436682915749857797562288186005802794256414236001045779885u9+90837418461225926806015653105744773331892056644568485152289302819191276336381265598954591914501692018358344867903779586423125970804352676086525558548120786110341720200252839765440679631318230998356097767325457516003082837370486318307643570228632614859786575039574714689564485552702844198609373238930116522299176487711794092237518662522260882397363646576131412916374937217770331798708858083879198549292203541197768969492851669559652107534230969867516925975563395080132110675273248339738804895554754285160110843418568261491911516647298351180328117402813850872101468353943319305290460407642599734007861843853474096338826862712367927285417108949990784659651130839126678969062467694392185u8-136928750266055795933099278537825078086159186971134379451533358125841636451371479827425194474670915764001033056631076296659920405235181645383324435082545543709701446740717284239672610116521992097108627678582173058989898390087120242566760239042520091864221611283094222957526864628202215716114899154775096310673574475704117531513579305824992148845904213267068322930100043018438561978784154308940306831641086399129596209331221994515295614191398110881662681408400532958909056809344817122779200303763241527944353108351861463141002219857062772164712710807772062436236541175070215537807894777111687521838675663436792552745663664879536617126303700403494387015616114394309093717259580110040650u7+100213396154493497443304267035625493376552494172894365597314525726716819333205496835437363652343838667375985819767840553821649218840714588452164020335998390405254114079396399114654995525106396688170419083862567940393838406129395815097684354969198827251701674599995177698240460730223601901555723981648847815630255591950772112637260095704328724305340655868210637694170910504095893589362995641633458419630031391977634757935196662581451398546928474187003323340305043674292120117055123358131035964694352802929679622987116971740256274833062656187492879875680472953103674993547667674986969194272139324942811979135105590717469928514947183401464693010064772156706633462043807160102776934027250u6-43064854976686599671172702252298483909783413812208315882883997921070693153751314409590951192824835834842100864444063839135454328992012838810027253159364372394207789281254462217256898014208272122834572115397261234176518288193294917772543075024470098022606506128670138098926400783767482870060955588990164840184296621310893291247342461710625839127333383241526419582414200110382219664579484274714324701091882152232673197033940987751588870836113377345169267308300513202418615434935765993754582744663302516927873921435632282788003937555645747968686258050417550596147651577147043134797070479836701112170307286197851507865075980814179214264320016874131757034216526560442354421185220539345000u5+4965306272462785129523851577677408492126598997627917429642776026672197953840694317420203642196418824340986367995078930409477839927549177326155387527657727975798893902686574020640606526603678215286985160036172696093552150150826386987417842742498770148788455549547164311534156767868376041536924673985288211676730567362274062851840759318285438750844663396753652074446438714539822841448147671835519162977460694987832401947697389117001516050681542809151265549299573718338879603893377127772861515333356739149062049151234560718179515650248994510712103698602942028623158666552556512654103709567103294734849083949879181690866767505743870816856160985521425047282503246561778843823381957662500u4+7743988395047099703036476319134702125233127353202653872404530316010189388471339472921555122830931266614630283583460337800013698728696286818761693410863494918217069734750241534600873640479595933944367650949567472019976742047988828029042469512776025928366320902564879378463811401793955571971172245109987293297711971291828748339154138241597036957856893374980027476865309903272863350727743782995613834442460934417715522328941069503789807958931499890439028791147175669033304325321808095425593698696759899630545389153807631872949866344962089052801144951264352831559805452598679311384339388952902416667396644713737354167206922796846380388262563196828117633159407683112216220126560716625000u3-6406353622129079312587412973164864694319779705006572664860887538000866616569281791461239216876105151704009135666055369428558020894910030638236207147068782568241814104331575903790431682553682219035944327301346537279286476668369968237295733870518505445330816126933403204169796516650297739274934699120803641771035903980351081499949581134542642871390754574011404994805029778802105255065456697556564955205187638791734002019167564152151416526782620519522776626513182809923541650744854606014467437793011472499384981790276729257585113282217026056236337748180558509613829847973597986282827200548839251083878498310549912452090190438048527749611530735326164652602510579655830246354634227500000u2+2584608350447622856464454305132076321900079085866210677681328238655261717337518709469647609861376623912705454074553629597058900219611258062838895030482178945717246499547713484027779194357099941991495129432354801655180115664660510606665745615333023490344759386163591319185002959732832117696764583502405779987005864324165741664553810170821095124196790630851702963398469288374216333522680743105429760732672461517416268440212141467879441896106145980574465534746928266464628994954395214267870594877307714848881632579541795759149354643115971541168065572286545336794115064227226880762078375711149653270163041041781695957741312450670203381689125666099373083671932716174454562084084687500000u-545863257246129872178322747704876665910248379482866622782635981183195344195393133800895967253885681451825633153128388804019349784786252580483706776571229068725092460910494657737565238695276668736259233101405436382158287768123398745247388277360536508235280591653253030587784847882514783177084379319424771112467119117106430620554038764810485467249600256575435167893861661036809317832762937145226375440135018409480613020494913173537618577356656004955053544961939160904530826799112332685241117857242187527227513325965971799183460640692031829466604496374391094463892323210502644724760130585056745707653483427824519231150482168816858118625209728281682275936950484014794518442985375000000
FACTOR 1 ^ 1
FACTOR 6912u42-2676096u41+359803200u40-22953721472u39+635502908704u38-8184037662176u37-24685568012048u36+3712815061241360u35-96351364521943184u34+1618806934531793168u33-20417684660622221476u32+199936369856870370572u31-1487341287409931851850u30+7493941681004318029144u29-10055672815922654891783u28-278625568423178404939754u27+3929002230338645227849952u26-34521384202036993895406030u25+239830593749478720310864403u24-1404986430321322792092021836u23+7109176526648492759037507630u22-31350380540406680126135049040u21+120597339460552043395707340230u20-402797345603526803260131294472u19+1158555870120701603317833879264u18-2841674875804643953485960850520u17+5885145128062505548305716836946u16-10193049731478343316529503554120u15+14615743462399248551935372591186u14-17117789051770526337968759963172u13+15983066155338768312896721116309u12-11235156286425579035295883174086u11+4884149662853577549347430068080u10+379044895142135728904116023030u9-2923369096113759726515560086225u8+2920020264030555206493715593000u7-1696696581385900856007194853750u6+526420440763772841703561237500u5+65009430864667321582157687500u4-177007578178872040138476875000u3+104383773870958777838300000000u2-34470838062080846221687500000u+5264205932795564540625000000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_2.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[8][7] = binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,binomial(4,2)*(p)^2,binomial(5,2)*(p)^3,binomial(6,2)*(p)^4,binomial(7,2)*(p)^5,0,0,-(p)*binomial(2,2)*(p)^0,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1;
ideal J = minor(M, 7);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ar5_3.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_3.sing:1
VDIM 42 42
NGENS 3
GEN 1803u42-151452u41-19974745u40+1929154640u39-1176608557u38-3853467694116u37+183618652380843u36-4956346105765464u35+93315413528380883u34-1298569053601217356u33+13520651485498509587u32-105025624076418859712u31+623686480575023373511u30-3565210572607540780196u29+32836799422520971061703u28-406919855002564898169672u27+4342466664230566782004809u26-36253019572725672255932820u25+239487779271187988821640433u24-1274778365659513697478051504u23+5516460407788621431519344473u22-19330991090426615695049348300u21+53537827398998506806819991105u20-108829213913478029545255523304u19+119289770329443372240762520389u18+152008317082150153785001608588u17-1135649529499982177743691930067u16+3016620512445775842100176116064u15-4483306753009104683361683799891u14+1475541079126506323235971916820u13+10964114759251947454648503369037u12-30661345271451672011155307200376u11+39240184267690504807460885147384u10-9649995832814772749515418311840u9-60325940136026071256636773362700u8+122070734538957172619503165560000u7-109819995899150044303415924700000u6+13421948989222988576675754000000u5+100673908376374685356240544000000u4-149770285912092711355003360000000u3+113178611096356623518551385937500u2-46576817134082826218858343750000u+8180383256555535525387070312500
GEN 18113335992908672834210530924764525307487380923422408415611957116593645433246417390589830716894661556179292199219650672714048115850315009250854375702990217981545441227786991284579258720603789277930770994719196439159706934115273583581179987656950543893287533824967273567514551529434145413785236177225341294133621419489655704911174137804290089232854956000000000q-53815253963979542308960142544940743931154172404167573384075307227887458592352559345126368047417198955725343280036132767002391490012964295296359511371864158692972346261393439885954783619022119582743111740936088946846924179886810712500502480530442902199296122331041674646464939704265928657630645782722406132480870928213150350035756067473u41+4412850825046322469334731688685141002354642137141741017494175192686771604572909866300362179888210314369478148962962886894196102181063072214301479932492861012823732393434262070648292256759813805784935162756759293641447782750718478425041203403496317980342282031145417321010125055749806149925712954183237302863431416113478328702931997532786u40+604975597300914326142711118393441245212162739705202444680203515566037983766443699377288297990083906875172390639029401616386087564759000254511592263713991914212022231352759377470161936713417936814738570978992080443019509589821407270397252913466286188047830170815556702601837870559887613407459490629461500432427668566768148492586418427518150u39-56366826305567668175347709147153510411446349342260612001443758614939447671294261073333240577394022190151961019687256130818042722587813210057651274829276520215211097423858496549621078957707011787582273674895441605329733136127564202215071430329642664066842699948395890830644414019630830637627323213799130623685295493723950506123839192214610580u38-77060014857977239414316023270026404724493857485251012483763852078584741152619467683501611112882889856967465825866474192628285529641355401317463610373800282902525735571125138029203929304812373980990706995057677978056884575543572136241742369430627550329122246383384644012493231897118044189781185595406763532913155510405218301028872510216618003u37+114812863208549562758743234104225980443221596044127343228062788661957384698984517619600656408198520328598402451242283437751874184313140886400044001589738730078178041445510156609949278185017244513378728616112626011585960167570383676043600043003691729496903200256815067013291944781998450595871762724262149064631753568749964063816333922932934899870u36-5251122889690183371995975876703781064699734614822657823580615214492390196900228721499440079592175940193447652074213777347008391004354092690049644842052546813978423012373641846563558765177735282073504035686750733827643919330264969789283212703351508436849567332566102767864115698078657634213214481715494260335685323986992209644619020663125837896520u35+137536326970441735184100895630380279110027562297789038972464479056090826616711724304009819916821783229764172917833023519095288103249288469215659479893032861243459421643104804745319305758502080366133428542819102156931953050853735038791318448069155041904021543452913839078615378586802396029751805104238707394707553143440893538361738362063282095795920u34-2514710157342998077043107121903014827434361680159266668942021206088764732262423484737757136394107628743975145878430440618000119600878407754864641482800578804740280501126662358083180544020738585995805262479309318310406443718933357529070281356575634063523560377063228361527193190272816519623761479914306577670376948149630517571106493907767984937532721u33+33845023080808524726859469781533830275721940292899247178323971653022613564945833315433035373794794027391676628237251865012744766106632269273384542125034900009537621332730609926121603011301644333025016197235908121329815155138145706363768650666575604962366947267279499219866478995170680026241234828241659322489512036556115204285119499479401614858563618u32-337911950937259500043206355082132142184012282308333825256548567600013049874118390426714094816156677743090426470021479327610041950600414590982480395886686865812564849081261145717709817665765159318351891577008441721755620318331798746320973944184066234274834814332339304630520705232173570777765758301862301394809622859833428986889746309165584721151689262u31+2485450643594161041431877704024926082323178932481604076773138318904908882889897172970542195110496924817494150466649004002190105903959035062910053876910370491138515202695614471819030645753195971329415064383376995143640322290453316772811175874384600986611468773179077526939558194230521218000559375135051401006739212887600813769373138699920524782514094628u30-13897101035098682162282147549601850851211814510960465000246068218597521015528656982883681411440233037342573280625895019562717375084481212645741150827693187013041310515145408552764629461940251710781897054291063589248567395368524581407862915003546317988390402560487096947886894339234397597855055958672798409551994305796698703991171146166589891114873240323u29+80360735197422072691019806876779110318707380325982879396066411123385240822047053022875555658230510288317882544452092019737752518447399593633084288023907084358873597944737216061411154395367501186404141432993815273864157006217473037302780964200455279457387382412130547498681607533331229286120670253423630639267126987357752490247133625556083278870943708046u28-828457451739977335204657336533224119013299592693935332635597000503620368523636305718404178334621488064306285408988318785660309308540737464826754482707512663301726785252587421446705700329988702158002964362459740168037059828154000341125771808343336861821165048242637132964786429673456513390879365261487950594971124557899692676638675367052980207396954038236u27+10543158203114134150055097722675617483393688690709480811308973429970212873311517718754389367798108783990513952609427080466818948820307724792189146159252016632447345777303703650220296560077063619720388364919928806446814444032331453154305889612547877141390071063624574855079127268992072827695290013766993414581182054399444237648136470557153990241179947020104u26-109165894806594861106902285989865056379859324214366584280774795925168018178078291639659755775256050195631736054107848411418424265422205229233498592963676405809408127328379381025179874599095711808848568311108287578133177137982951278736556987549413144343977948587610421331175457518710438869479567411862426552589978174374276884651855352008108184715978171910407u25+871985401625047608991394868763988240266592545655156768444361870138029256799777398408704152405421537085089392323415256132582643793328964753228241306428965587364990726002393112400482469464317229757610001989829754848657888604253909652087068721740585861561409391487439955577637679622666999506468965283826386666180653596323077618816756790507731617648021248195230u24-5486350851941187282244107307225027577724830842194126609426825974350101742258572615959297655921356236075693039833145642094702541186482572788877946882594124124244947587329665139487635034787424592114942660097396640886681682528379164697704057185655117521867520706364838480333915530682639348556115126423017058187375850332149088814469764178924531532977782681832198u23+27700286694898757770432272875775103941917715030572197094127007411044515015616535667594233705427570182385216864370065809329889184241069468645870090091384924049212488013133531958420721144260437172959984740187330585037641072433011494515220939443234991367939953439352182576854665428702383443627228790715367624044395248040380568505124291219963538850708839085628628u22-112964337332325140514616225726140629367149643794097691920860775638549758085464839706881330830013706635848329813552207224449127526075414745548186838124271160692551509976410474269332152743438780404940870248923307868863506260654620413670906863870084428891655696086006538124081889545794498576195580130977013634068768632715349676366844123784695241782649972215161809u21+368671720131783874662356049375169439425509602235572538056725407659689251271359671659985775582278435728086107517090425089546167146815140908136227761789047931719541501260885112032384132296913017975679241040897956263399664379655889786425529025832531142330268501640765007300007461009917632334042707683464722618430208897988208629545149534074000842168051175151633450u20-927511977975960615762697848525607618650115086106972369954431976747418255649252463259122359749759470899444002694048984751461909098556818687583230758220789126444756923897684364737684361517303043758327361264503590954181854873106337977656959071740811656929470015521898096691425645433079279899305545397237971469881325800909305835904018087100225645056884927442424080u19+1592745696054339047663667526630097976811087577951913874849703242499475031888642782243994181843642541887757982282091858074582628346291480179873978825713336709882397406138959854945345641803281511436980597503395936861603707113877260165333294170023435144859176834884121700622928122420296404423669506033123131984880456069605399731804532750406436316033860856857655104u18-814336662805125021146792481309777052137675588672081434488567254985916820501342883251642247410765157506794997625503664662207921628025360374974013717939384009235794601719017839529088578891545135000922782013060071663597480930953706992981037804467176354789937625575502528991602164328525313238141311918477195277330619303764164764449430579161243147196025497107597711u17-5605322209933335395612123129054246663049007931638875717738951325674261950104375797600536678073662348022353931470995519704911761217688189421696375311101425570467645217353636211554913864945967542020735691804576160375779001848703002345680874327485346983147833581136971081237974014185236638288197092439770900807328442529024485767508602878822530288560500552572529154u16+23072946547032951933692277857510523864798700583057754477747418549333613805175444295046256257444183033148573285286095608935481998707953086468763956197640621467757996612781704464376791555470975788048639211169700948492414060252710145461725324259076701156152017128484870564654590210380377061784566974476602674697306376780568693492862034740471868280083983155988723822u15-48192036508818961358147576387776750831617872691821647497601261813812675765143752394357391332822724882009188568373775965026537348558386474692300120255773965149197033810877360068386557529802630688870450258939921031707624529023858330610435692727336714725992831108088592326944313561044115011231761527259603912848988607167424930751781549980592181312352981253526100580u14+49703068648398710274135499152885014059201096413754897296821525945218099693611456952674057372498474183523541094563485364008825241236227729399751848793636838934016402965546250502784216100553222877527416439641420270380625983442374358566700728775126796614082114728961227726065168541138166326662646448028243426608736921002054268291070868622156665899641656325095464359u13+36330725725961073841913941200244926382791221889481338533648855631608237065795127026675684117764319329134909046926870589252849995263132169340763821474724149266647571997038262507470347929987164916388948456619778256620970930329348368207910812171607136506018434200244514355903200836200175941119221045428783344206271081836272611157362265767674338079671272378685971754u12-247742828672795564200378376756641501035739020087411457421596076416415654254718166557428119119246199909277184654475078173157855988180655226107034449582513984775121116667058017694603716122340277655814511185039258401638694649472255908821147616503908820679178075278912029259436448966034219420176034964489518504126677120340893799101971630377199884657822559229770622636u11+466316006925871786205987684127653397095085085144601962080318502961701762790071423798509487068872951340425144008119986884851670047353178668289296482635936986778726730502103146765488345045328704115886385967397947007151654626844221678685183871699440034416217486831003169822160717799928961858145618044299140514272022976752052702485151944914787262914320116411966023656u10-369508666958470147825931764262148234647848631443430907440194044944774862675156785492533249582660052134959532336025970674248315988270799292732729595874893188686688476841134547227943442677353452323050714064693028495157160627293589251266024265755856692874065285024727327233459528177294074025791258355347652233594376721507673838631454357522725011920221859405195383252u9-290972719254571929498472127551957840375397486680810931505781901773780423370813192472143244724359445401596874833310622346318224001518850124288460265195465830336886435582468363329316171035354526267042440084103069695847444366791525591691666031986140340677457462860578033172410294094086368795594304960522803776207590885049712632986272099204756480023072253372879691480u8+1204551992936734657120626328273495717699776860869159010379407733550886592903410821355536165083335575751374374632781653143186133291371054321611882963653809175940189966789750154042190551412376347153997796947824901759701344271606357739051138444062022313486348330005534226191397976319720660569494203302257155875681475619288283815907328078869355035510476486877892520800u7-1526207171419955012910439693394864692035027517408962736538468365817105777463015799662428069425509163124272544565983252239715419561966271704718631739936192230725305074118946374376869525982129025358351385143231050824763536243041002826062730633691863462972746767324477438452690722108405632262020251803882916808518853530138950117854773172435071477128018365778555816000u6+732172042498284809682156616682212668546251941395867285640611606216219009474509435609137437557701519870263529554119889486899807896988118225002487767430957072792433582421493892073498016331772326559519963149665751553074270592772028854011410413888821733686694313209406434457276737037730115171722579206243221825730929749459824758908260808791525608511220702139615900000u5+695941224676708614340659461374246714768919620273464153659984866686891642716023345432189855293274002331894634095620436369407171101997924307090260689059894542814795892237697847643378105656656718221453922257502870968424500334533588017910374918250942075968572825340302557113001625112676266770075898603220103190950404231946333361368636903497822184305257980801404200000u4-1686226854602198710991017004112927315635837417665303197833698540807776384768786778080737461465470877087766433625758883971123278121219193088716671998216374716226438680954796854374043409661670849929989071069561989230006924206710630828406494567889244653220644621144753821165351994678580673115768915316228910222521873919660139261733985674602112826885609975769910000000u3+1581799263247679906697218652290179241785494281406500020067877427796991236474997413923696979452875040378853506207262244063445006027603704916983858815925579570406634402801302885423825018043782431075338869964112677301689428392000503274864217842484803545448526649108611115506563616598576274533835310500293573222504690005164804244345068686344334780241212030740020000000u2-773444490108162116516171957690077350942222988629554677134348012071553075402055574156767241997453990324472381489218882091948278523916690815425209589079580967425992184029575111978938441358995374198215221275183320035168588952338050819678558446010203365069525040300502763788442049143516498420869599325614296817770584142060750242760716453881725140456419008554945312500u+157817056901533227596044412100175534648764756042352109550196670751310427931638150087394290108081997138883415294380819442851719096266815369775226018456214512992588841462916377133080448367506851039995675944185369118763769155346134073015998517753111211321964575416092147537612371516296346558318585508905020879816179159918971147426157588075967254878711852611890625000
GEN 54340007978726018502631592774293575922462142770267225246835871349780936299739252171769492150683984668537876597658952018142144347550945027752563127108970653944636323683360973853737776161811367833792312984157589317479120802345820750743539962970851631679862601474901820702543654588302436241355708531676023882400864258468967114733522413412870267698564868000000000p+53815253963979542308960142544940743931154172404167573384075307227887458592352559345126368047417198955725343280036132767002391490012964295296359511371864158692972346261393439885954783619022119582743111740936088946846924179886810712500502480530442902199296122331041674646464939704265928657630645782722406132480870928213150350035756067473u41-4412850825046322469334731688685141002354642137141741017494175192686771604572909866300362179888210314369478148962962886894196102181063072214301479932492861012823732393434262070648292256759813805784935162756759293641447782750718478425041203403496317980342282031145417321010125055749806149925712954183237302863431416113478328702931997532786u40-604975597300914326142711118393441245212162739705202444680203515566037983766443699377288297990083906875172390639029401616386087564759000254511592263713991914212022231352759377470161936713417936814738570978992080443019509589821407270397252913466286188047830170815556702601837870559887613407459490629461500432427668566768148492586418427518150u39+56366826305567668175347709147153510411446349342260612001443758614939447671294261073333240577394022190151961019687256130818042722587813210057651274829276520215211097423858496549621078957707011787582273674895441605329733136127564202215071430329642664066842699948395890830644414019630830637627323213799130623685295493723950506123839192214610580u38+77060014857977239414316023270026404724493857485251012483763852078584741152619467683501611112882889856967465825866474192628285529641355401317463610373800282902525735571125138029203929304812373980990706995057677978056884575543572136241742369430627550329122246383384644012493231897118044189781185595406763532913155510405218301028872510216618003u37-114812863208549562758743234104225980443221596044127343228062788661957384698984517619600656408198520328598402451242283437751874184313140886400044001589738730078178041445510156609949278185017244513378728616112626011585960167570383676043600043003691729496903200256815067013291944781998450595871762724262149064631753568749964063816333922932934899870u36+5251122889690183371995975876703781064699734614822657823580615214492390196900228721499440079592175940193447652074213777347008391004354092690049644842052546813978423012373641846563558765177735282073504035686750733827643919330264969789283212703351508436849567332566102767864115698078657634213214481715494260335685323986992209644619020663125837896520u35-137536326970441735184100895630380279110027562297789038972464479056090826616711724304009819916821783229764172917833023519095288103249288469215659479893032861243459421643104804745319305758502080366133428542819102156931953050853735038791318448069155041904021543452913839078615378586802396029751805104238707394707553143440893538361738362063282095795920u34+2514710157342998077043107121903014827434361680159266668942021206088764732262423484737757136394107628743975145878430440618000119600878407754864641482800578804740280501126662358083180544020738585995805262479309318310406443718933357529070281356575634063523560377063228361527193190272816519623761479914306577670376948149630517571106493907767984937532721u33-33845023080808524726859469781533830275721940292899247178323971653022613564945833315433035373794794027391676628237251865012744766106632269273384542125034900009537621332730609926121603011301644333025016197235908121329815155138145706363768650666575604962366947267279499219866478995170680026241234828241659322489512036556115204285119499479401614858563618u32+337911950937259500043206355082132142184012282308333825256548567600013049874118390426714094816156677743090426470021479327610041950600414590982480395886686865812564849081261145717709817665765159318351891577008441721755620318331798746320973944184066234274834814332339304630520705232173570777765758301862301394809622859833428986889746309165584721151689262u31-2485450643594161041431877704024926082323178932481604076773138318904908882889897172970542195110496924817494150466649004002190105903959035062910053876910370491138515202695614471819030645753195971329415064383376995143640322290453316772811175874384600986611468773179077526939558194230521218000559375135051401006739212887600813769373138699920524782514094628u30+13897101035098682162282147549601850851211814510960465000246068218597521015528656982883681411440233037342573280625895019562717375084481212645741150827693187013041310515145408552764629461940251710781897054291063589248567395368524581407862915003546317988390402560487096947886894339234397597855055958672798409551994305796698703991171146166589891114873240323u29-80360735197422072691019806876779110318707380325982879396066411123385240822047053022875555658230510288317882544452092019737752518447399593633084288023907084358873597944737216061411154395367501186404141432993815273864157006217473037302780964200455279457387382412130547498681607533331229286120670253423630639267126987357752490247133625556083278870943708046u28+828457451739977335204657336533224119013299592693935332635597000503620368523636305718404178334621488064306285408988318785660309308540737464826754482707512663301726785252587421446705700329988702158002964362459740168037059828154000341125771808343336861821165048242637132964786429673456513390879365261487950594971124557899692676638675367052980207396954038236u27-10543158203114134150055097722675617483393688690709480811308973429970212873311517718754389367798108783990513952609427080466818948820307724792189146159252016632447345777303703650220296560077063619720388364919928806446814444032331453154305889612547877141390071063624574855079127268992072827695290013766993414581182054399444237648136470557153990241179947020104u26+109165894806594861106902285989865056379859324214366584280774795925168018178078291639659755775256050195631736054107848411418424265422205229233498592963676405809408127328379381025179874599095711808848568311108287578133177137982951278736556987549413144343977948587610421331175457518710438869479567411862426552589978174374276884651855352008108184715978171910407u25-871985401625047608991394868763988240266592545655156768444361870138029256799777398408704152405421537085089392323415256132582643793328964753228241306428965587364990726002393112400482469464317229757610001989829754848657888604253909652087068721740585861561409391487439955577637679622666999506468965283826386666180653596323077618816756790507731617648021248195230u24+5486350851941187282244107307225027577724830842194126609426825974350101742258572615959297655921356236075693039833145642094702541186482572788877946882594124124244947587329665139487635034787424592114942660097396640886681682528379164697704057185655117521867520706364838480333915530682639348556115126423017058187375850332149088814469764178924531532977782681832198u23-27700286694898757770432272875775103941917715030572197094127007411044515015616535667594233705427570182385216864370065809329889184241069468645870090091384924049212488013133531958420721144260437172959984740187330585037641072433011494515220939443234991367939953439352182576854665428702383443627228790715367624044395248040380568505124291219963538850708839085628628u22+112964337332325140514616225726140629367149643794097691920860775638549758085464839706881330830013706635848329813552207224449127526075414745548186838124271160692551509976410474269332152743438780404940870248923307868863506260654620413670906863870084428891655696086006538124081889545794498576195580130977013634068768632715349676366844123784695241782649972215161809u21-368671720131783874662356049375169439425509602235572538056725407659689251271359671659985775582278435728086107517090425089546167146815140908136227761789047931719541501260885112032384132296913017975679241040897956263399664379655889786425529025832531142330268501640765007300007461009917632334042707683464722618430208897988208629545149534074000842168051175151633450u20+927511977975960615762697848525607618650115086106972369954431976747418255649252463259122359749759470899444002694048984751461909098556818687583230758220789126444756923897684364737684361517303043758327361264503590954181854873106337977656959071740811656929470015521898096691425645433079279899305545397237971469881325800909305835904018087100225645056884927442424080u19-1592745696054339047663667526630097976811087577951913874849703242499475031888642782243994181843642541887757982282091858074582628346291480179873978825713336709882397406138959854945345641803281511436980597503395936861603707113877260165333294170023435144859176834884121700622928122420296404423669506033123131984880456069605399731804532750406436316033860856857655104u18+814336662805125021146792481309777052137675588672081434488567254985916820501342883251642247410765157506794997625503664662207921628025360374974013717939384009235794601719017839529088578891545135000922782013060071663597480930953706992981037804467176354789937625575502528991602164328525313238141311918477195277330619303764164764449430579161243147196025497107597711u17+5605322209933335395612123129054246663049007931638875717738951325674261950104375797600536678073662348022353931470995519704911761217688189421696375311101425570467645217353636211554913864945967542020735691804576160375779001848703002345680874327485346983147833581136971081237974014185236638288197092439770900807328442529024485767508602878822530288560500552572529154u16-23072946547032951933692277857510523864798700583057754477747418549333613805175444295046256257444183033148573285286095608935481998707953086468763956197640621467757996612781704464376791555470975788048639211169700948492414060252710145461725324259076701156152017128484870564654590210380377061784566974476602674697306376780568693492862034740471868280083983155988723822u15+48192036508818961358147576387776750831617872691821647497601261813812675765143752394357391332822724882009188568373775965026537348558386474692300120255773965149197033810877360068386557529802630688870450258939921031707624529023858330610435692727336714725992831108088592326944313561044115011231761527259603912848988607167424930751781549980592181312352981253526100580u14-49703068648398710274135499152885014059201096413754897296821525945218099693611456952674057372498474183523541094563485364008825241236227729399751848793636838934016402965546250502784216100553222877527416439641420270380625983442374358566700728775126796614082114728961227726065168541138166326662646448028243426608736921002054268291070868622156665899641656325095464359u13-36330725725961073841913941200244926382791221889481338533648855631608237065795127026675684117764319329134909046926870589252849995263132169340763821474724149266647571997038262507470347929987164916388948456619778256620970930329348368207910812171607136506018434200244514355903200836200175941119221045428783344206271081836272611157362265767674338079671272378685971754u12+247742828672795564200378376756641501035739020087411457421596076416415654254718166557428119119246199909277184654475078173157855988180655226107034449582513984775121116667058017694603716122340277655814511185039258401638694649472255908821147616503908820679178075278912029259436448966034219420176034964489518504126677120340893799101971630377199884657822559229770622636u11-466316006925871786205987684127653397095085085144601962080318502961701762790071423798509487068872951340425144008119986884851670047353178668289296482635936986778726730502103146765488345045328704115886385967397947007151654626844221678685183871699440034416217486831003169822160717799928961858145618044299140514272022976752052702485151944914787262914320116411966023656u10+369508666958470147825931764262148234647848631443430907440194044944774862675156785492533249582660052134959532336025970674248315988270799292732729595874893188686688476841134547227943442677353452323050714064693028495157160627293589251266024265755856692874065285024727327233459528177294074025791258355347652233594376721507673838631454357522725011920221859405195383252u9+290972719254571929498472127551957840375397486680810931505781901773780423370813192472143244724359445401596874833310622346318224001518850124288460265195465830336886435582468363329316171035354526267042440084103069695847444366791525591691666031986140340677457462860578033172410294094086368795594304960522803776207590885049712632986272099204756480023072253372879691480u8-1204551992936734657120626328273495717699776860869159010379407733550886592903410821355536165083335575751374374632781653143186133291371054321611882963653809175940189966789750154042190551412376347153997796947824901759701344271606357739051138444062022313486348330005534226191397976319720660569494203302257155875681475619288283815907328078869355035510476486877892520800u7+1526207171419955012910439693394864692035027517408962736538468365817105777463015799662428069425509163124272544565983252239715419561966271704718631739936192230725305074118946374376869525982129025358351385143231050824763536243041002826062730633691863462972746767324477438452690722108405632262020251803882916808518853530138950117854773172435071477128018365778555816000u6-732172042498284809682156616682212668546251941395867285640611606216219009474509435609137437557701519870263529554119889486899807896988118225002487767430957072792433582421493892073498016331772326559519963149665751553074270592772028854011410413888821733686694313209406434457276737037730115171722579206243221825730929749459824758908260808791525608511220702139615900000u5-695941224676708614340659461374246714768919620273464153659984866686891642716023345432189855293274002331894634095620436369407171101997924307090260689059894542814795892237697847643378105656656718221453922257502870968424500334533588017910374918250942075968572825340302557113001625112676266770075898603220103190950404231946333361368636903497822184305257980801404200000u4+1686226854602198710991017004112927315635837417665303197833698540807776384768786778080737461465470877087766433625758883971123278121219193088716671998216374716226438680954796854374043409661670849929989071069561989230006924206710630828406494567889244653220644621144753821165351994678580673115768915316228910222521873919660139261733985674602112826885609975769910000000u3-1581799263247679906697218652290179241785494281406500020067877427796991236474997413923696979452875040378853506207262244063445006027603704916983858815925579570406634402801302885423825018043782431075338869964112677301689428392000503274864217842484803545448526649108611115506563616598576274533835310500293573222504690005164804244345068686344334780241212030740020000000u2+773426376772169207843337747159152586416915501248631254725932400114436481756622327739376652166737095662916202197019662441275564475800840500415958734703877977208010638588347324987653862100274770408937290504188600838729429245403935546094977266022546414525631752766677796514874534591987064275455814089437071476476450520641260587055805279743920850367186153598945312500u-157817056901533227596044412100175534648764756042352109550196670751310427931638150087394290108081997138883415294380819442851719096266815369775226018456214512992588841462916377133080448367506851039995675944185369118763769155346134073015998517753111211321964575416092147537612371516296346558318585508905020879816179159918971147426157588075967254878711852611890625000
FACTOR 1 ^ 1
FACTOR 1803u42-151452u41-19974745u40+1929154640u39-1176608557u38-3853467694116u37+183618652380843u36-4956346105765464u35+93315413528380883u34-1298569053601217356u33+13520651485498509587u32-105025624076418859712u31+623686480575023373511u30-3565210572607540780196u29+32836799422520971061703u28-406919855002564898169672u27+4342466664230566782004809u26-36253019572725672255932820u25+239487779271187988821640433u24-1274778365659513697478051504u23+5516460407788621431519344473u22-19330991090426615695049348300u21+53537827398998506806819991105u20-108829213913478029545255523304u19+119289770329443372240762520389u18+152008317082150153785001608588u17-1135649529499982177743691930067u16+3016620512445775842100176116064u15-4483306753009104683361683799891u14+1475541079126506323235971916820u13+10964114759251947454648503369037u12-30661345271451672011155307200376u11+39240184267690504807460885147384u10-9649995832814772749515418311840u9-60325940136026071256636773362700u8+122070734538957172619503165560000u7-109819995899150044303415924700000u6+13421948989222988576675754000000u5+100673908376374685356240544000000u4-149770285912092711355003360000000u3+113178611096356623518551385937500u2-46576817134082826218858343750000u+8180383256555535525387070312500 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_3.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[9][8] = binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,-(1)*binomial(3,0)*(1)^3,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,-(1)*binomial(3,1)*(1)^2,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,-(1)*binomial(3,2)*(1)^1,binomial(4,3)*(1)^1,binomial(5,3)*(1)^2,binomial(6,3)*(1)^3,binomial(7,3)*(1)^4,0,0,0,-(1)*binomial(3,3)*(1)^0,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,-(p)*binomial(3,0)*(p)^3,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,-(p)*binomial(3,1)*(p)^2,binomial(4,2)*(p)^2,binomial(5,2)*(p)^3,binomial(6,2)*(p)^4,binomial(7,2)*(p)^5,0,0,-(p)*binomial(2,2)*(p)^0,-(p)*binomial(3,2)*(p)^1,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,-(q)*binomial(3,0)*(q)^3,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1,-(q)*binomial(3,1)*(q)^2;
ideal J = minor(M, 8);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ar5_4.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_4.sing:1
VDIM 36 36
NGENS 3
GEN 47952u36-3452544u35+159198912u34-5347489536u33+144644823936u32-3270618537984u31+63275331186648u30-1061684187313824u29+15564479594229192u28-200232941893167552u27+2266813793500716072u26-22629513201967555104u25+199808774164934231437u24-1568988821356991358576u23+11056033283998687538706u22-70796215071862809296536u21+417417003120113216806947u20-2281747147513592270000376u19+11500189499826736010715468u18-52548616004635040775825648u17+213160164264918590002918971u16-753463684172065995916116832u15+2289408924313953788193595026u14-5926640516326596976951559928u13+12998926297058334692074917733u12-24072670218364450204500973560u11+37547264531019592471450503000u10-49192587003484910576837652000u9+53912740405962486572625945000u8-49091339847812399655613200000u7+36758213312248642963305375000u6-22324940909932418450752500000u5+10839581211354060121425000000u4-4170621385189540386000000000u3+1293165164994336703125000000u2-347176711178047012500000000u+76784863220577175781250000
GEN 10543717168861704911030814262886817573592572232910038389907787142124108114899542525389893149704395354292897676307078846438119838469049570165482258780520532329073548599377426448093593556123626682578030236267367550646100000000000q+27663810850412087411656580894335456629289803585170071080138927639859877957700935015093904444685566953435653140577080034900434632037531098673035140232436515451393792814304781233932557574730041612002569691408u35-1936466759528846118815960662603481964050286250961904975609724934790191457039065451056573311127989686740495719840395602443030424242627176907112459816270556081597565497001334686375279030231102912840179878398560u34+88021428141875890066141632105191946411303605160431414955905445509271926205078856259153724791306104400685264885887249564105220586751845531866839786639440846757017582772067216494795029077065889536220555690056400u33-2912459985108654950616670567687859444926809709149463543577610901165820709804762598323512162778730319081445885587326649976171044058651548450171186033062343987893202479442439597839054489860618751781647577459476640u32+77778403466426607672474811323387861383546294089021589962809329805119275411054097636405308094230603032757271302390224553636183271225228527772134091556650293086977120679717326633956462679087577182021009169593032272u31-1736388244768632077917438760266844125576269766374314201325938779822484858882947624597867308956268163537324087839671731072890548954290252531730136407731091425508611887905510067841078771458964481048253459474919376736u30+33165571104501177641404128027073333471412508849768930536388198264492547081664343456771769088136802967373622513788695898425936302130769903143143737047012374025918848649910067182562387660270552405986299324628563601480u29-549119054914625333820271436863173114773368342716176355012685557179137456827791787564839646827434267919587434302486963432359682037143143973361815874330086735835022959283614165095354168820040461215490195366852160533840u28+7936681010850868922410460984688979319327378216485209231838830321898566114241044889740352303493249475935843219727258164714893718518623480154474324511498035519376811697366605863775004357899502100834286716340031313396400u27-100549820721188976324596887437361024853662876689263105887098213726652826452736318370873609432234621520625230418556689270637994789003659500583486235647674153540852754499468859539832073611733626033930532879963758399206944u26+1119536391085058210984385521399423889553271551996972257617065731676384244025890523731865512442304760733902803827998614004441285980681650616689241475440668348045913756216163038799229103442441522401590909131864150683977528u25-10976405941635581004570698497891204029792193794907387248372070156442081695382453287473991027205608196405735123586945329508983195144992838566068472748923407861985730840849464716141547748731530679223735074234647062313519600u24+95067162127243437276401010246974155555147212272416824986087444261142212128734612378840738492390024989963076483454356389400304081937903026722158198283418635609918196987048698483851920843768066854014566949265974259911273345u23-731784456483273680035988226847734042569978543848714912024978704623618112445953946257154974645469331306357203510192544126383086756172805057472996000291782112541185013337211017081690404593434579400351141521228487550828666670u22+5056289190328762273260053213764502777397713289401808973408589305189286793628840536404476223844412398343981565166362870291905178519280879867954202034504042789151514850978872919391670082803600956738565220578705085315320284027u21-31791509448146166602880398283780870408307035195476441049087756532672914035436508178137584167280118492818800214805063045801874089719369091671344175225365248920163849375305193983256567004821104351200952307612599958510762302334u20+184369629740168170519626982133963420259117545508876396855438679840732675632844659166642947221309769156189143209400606746075635540412989867200642358082419606259491775942018406178491193352899036856334192884296215943597851523250u19-991425891611264537320062030288095429783004504718806446039832368800176671799776773123549906054325599918870902862682565368584197276309085041096802226985812631484424667761968960076792127235962449488995865897150705359150194162700u18+4900100565207191163291165281725837421154849610524925839401356946308620907335240941313444586279115848530505026349913310658806732531646432536576852726761355565298090483612792737680352871015452152499632608767094122396925734756830u17-21820944697454423175127378672780863183036238964869605486420221268047703296898759940237667096079098527319704386906669618024906773672078688563924225257507779615776449200392684414122966477088552261029090911086394993382858245101916u16+85600946593282154067762133124775183576982137051239850193933858008181607931224515042609657858689182005098430659806046281818619113860135453200467023527483991094877014155950214481966194263132162919243852292997316604400710581467229u15-290310669730416781790426084717130896314093312361780620330827965407028388131301804343904459050888336339419533759697683308650924920908676994196612949829015057680012796103403239653083970220624467211661529475284732405761454757851110u14+839977428773472622937281665099056579563399411399715040999721005768227106371678184757482348438656457776896523934394913387160493129523474671043471761433573061955165284900095315536788840197858435155009112457749903415778603651644215u13-2055649988930371059976498874432378291916295807167397607635641865522246655526518088460937675988010748177101680747823853336241487175310017354237725467958045916877686371148826063672218063063089254613720293418266972988545272727355110u12+4231857548063505093254080576007200350839477605648567765103398645664590575686082085575396174850583805113262667750203016475503196006531738979298452127528288083150755549046105225240628796777469386642941768696077283892859119691651016u11-7301518981267714770899290645301552603379049360784816510854321117362437738574192325907060921882976478048369300871853560721009222715568164244204788415904026659560915874562891798928043183702499215266805716274614256793599838813581840u10+10525207067567270930237756740285753692764904487217598896159685782326022741623557211205492436858030086628555204537659348977297183562183171815142040847922784315854400809431917687230818320300565272291828359817689709904189255337319600u9-12626255177893411320650633316505814404921282669435848107280466653443424264414392381923441215532661045126772853561150127407932054653794343986400470702943430089506068868948934512097079283245730489828509717302174151515967965894316000u8+12527396191081819434743910582240170635725200028647580826826620071450763867367189847840970975942930230764927181446790577742736643710655429808001870092751210914760859094255190523243693956754628163281982832627046921828206711911075000u7-10179962411957611487482100145788676945671901516342855549674161084724047757028176925728191963249866450850082568415791962827223340790848279066426771965078263483834900500583189892655163852956453983312890529357057695246491072076650000u6+6681455950630035063331824891162616120185096916314798206360351144733722409238296356232548729013813289284038920118898975045583950088214336981922144457453007809805609694540741791223555921268558539339051395296239767458121062464750000u5-3485329939066567796705038815178081013804080492776744564083276652211836545477624380679813297169025972200701942622129094760743148558264826617115465421322213023240031089893607598582522273390403748741223748759885318131427585037500000u4+1431427748190491878759074802611644921564918751593244286232198374330807972341520540452405933259915234579171714441624292206018926349358074518810635099670929499005655823646448593321263553120807311413297344959016703782890975818750000u3-467735962776459808527968104603765879789421896929157595208934140259725722193500744818434607958145799112639462477708757848593172128634279531451095726525613709320936342260813109113490555846768598705484430492817219208255074312500000u2+125809650250049989961477874138399848819866287418907706357014035586441396162842388932967871937113457770623402096826176846554697333381515176748769007881557871429649489305642772968216954828688603148975751547722474248278467343750000u-34591395129769557845314600783583484614594114220931760224967778251787992662932754514226030359260218739580523989042951381840556258370753631700702042941659887061957942855567553411022796481013974690472322890872319416673117187500000
GEN 31631151506585114733092442788660452720777716698730115169723361426372324344698627576169679449113186062878693028921236539314359515407148710496446776341561596987220645798132279344280780668370880047734090708802102651938300000000000p-27663810850412087411656580894335456629289803585170071080138927639859877957700935015093904444685566953435653140577080034900434632037531098673035140232436515451393792814304781233932557574730041612002569691408u35+1936466759528846118815960662603481964050286250961904975609724934790191457039065451056573311127989686740495719840395602443030424242627176907112459816270556081597565497001334686375279030231102912840179878398560u34-88021428141875890066141632105191946411303605160431414955905445509271926205078856259153724791306104400685264885887249564105220586751845531866839786639440846757017582772067216494795029077065889536220555690056400u33+2912459985108654950616670567687859444926809709149463543577610901165820709804762598323512162778730319081445885587326649976171044058651548450171186033062343987893202479442439597839054489860618751781647577459476640u32-77778403466426607672474811323387861383546294089021589962809329805119275411054097636405308094230603032757271302390224553636183271225228527772134091556650293086977120679717326633956462679087577182021009169593032272u31+1736388244768632077917438760266844125576269766374314201325938779822484858882947624597867308956268163537324087839671731072890548954290252531730136407731091425508611887905510067841078771458964481048253459474919376736u30-33165571104501177641404128027073333471412508849768930536388198264492547081664343456771769088136802967373622513788695898425936302130769903143143737047012374025918848649910067182562387660270552405986299324628563601480u29+549119054914625333820271436863173114773368342716176355012685557179137456827791787564839646827434267919587434302486963432359682037143143973361815874330086735835022959283614165095354168820040461215490195366852160533840u28-7936681010850868922410460984688979319327378216485209231838830321898566114241044889740352303493249475935843219727258164714893718518623480154474324511498035519376811697366605863775004357899502100834286716340031313396400u27+100549820721188976324596887437361024853662876689263105887098213726652826452736318370873609432234621520625230418556689270637994789003659500583486235647674153540852754499468859539832073611733626033930532879963758399206944u26-1119536391085058210984385521399423889553271551996972257617065731676384244025890523731865512442304760733902803827998614004441285980681650616689241475440668348045913756216163038799229103442441522401590909131864150683977528u25+10976405941635581004570698497891204029792193794907387248372070156442081695382453287473991027205608196405735123586945329508983195144992838566068472748923407861985730840849464716141547748731530679223735074234647062313519600u24-95067162127243437276401010246974155555147212272416824986087444261142212128734612378840738492390024989963076483454356389400304081937903026722158198283418635609918196987048698483851920843768066854014566949265974259911273345u23+731784456483273680035988226847734042569978543848714912024978704623618112445953946257154974645469331306357203510192544126383086756172805057472996000291782112541185013337211017081690404593434579400351141521228487550828666670u22-5056289190328762273260053213764502777397713289401808973408589305189286793628840536404476223844412398343981565166362870291905178519280879867954202034504042789151514850978872919391670082803600956738565220578705085315320284027u21+31791509448146166602880398283780870408307035195476441049087756532672914035436508178137584167280118492818800214805063045801874089719369091671344175225365248920163849375305193983256567004821104351200952307612599958510762302334u20-184369629740168170519626982133963420259117545508876396855438679840732675632844659166642947221309769156189143209400606746075635540412989867200642358082419606259491775942018406178491193352899036856334192884296215943597851523250u19+991425891611264537320062030288095429783004504718806446039832368800176671799776773123549906054325599918870902862682565368584197276309085041096802226985812631484424667761968960076792127235962449488995865897150705359150194162700u18-4900100565207191163291165281725837421154849610524925839401356946308620907335240941313444586279115848530505026349913310658806732531646432536576852726761355565298090483612792737680352871015452152499632608767094122396925734756830u17+21820944697454423175127378672780863183036238964869605486420221268047703296898759940237667096079098527319704386906669618024906773672078688563924225257507779615776449200392684414122966477088552261029090911086394993382858245101916u16-85600946593282154067762133124775183576982137051239850193933858008181607931224515042609657858689182005098430659806046281818619113860135453200467023527483991094877014155950214481966194263132162919243852292997316604400710581467229u15+290310669730416781790426084717130896314093312361780620330827965407028388131301804343904459050888336339419533759697683308650924920908676994196612949829015057680012796103403239653083970220624467211661529475284732405761454757851110u14-839977428773472622937281665099056579563399411399715040999721005768227106371678184757482348438656457776896523934394913387160493129523474671043471761433573061955165284900095315536788840197858435155009112457749903415778603651644215u13+2055649988930371059976498874432378291916295807167397607635641865522246655526518088460937675988010748177101680747823853336241487175310017354237725467958045916877686371148826063672218063063089254613720293418266972988545272727355110u12-4231857548063505093254080576007200350839477605648567765103398645664590575686082085575396174850583805113262667750203016475503196006531738979298452127528288083150755549046105225240628796777469386642941768696077283892859119691651016u11+7301518981267714770899290645301552603379049360784816510854321117362437738574192325907060921882976478048369300871853560721009222715568164244204788415904026659560915874562891798928043183702499215266805716274614256793599838813581840u10-10525207067567270930237756740285753692764904487217598896159685782326022741623557211205492436858030086628555204537659348977297183562183171815142040847922784315854400809431917687230818320300565272291828359817689709904189255337319600u9+12626255177893411320650633316505814404921282669435848107280466653443424264414392381923441215532661045126772853561150127407932054653794343986400470702943430089506068868948934512097079283245730489828509717302174151515967965894316000u8-12527396191081819434743910582240170635725200028647580826826620071450763867367189847840970975942930230764927181446790577742736643710655429808001870092751210914760859094255190523243693956754628163281982832627046921828206711911075000u7+10179962411957611487482100145788676945671901516342855549674161084724047757028176925728191963249866450850082568415791962827223340790848279066426771965078263483834900500583189892655163852956453983312890529357057695246491072076650000u6-6681455950630035063331824891162616120185096916314798206360351144733722409238296356232548729013813289284038920118898975045583950088214336981922144457453007809805609694540741791223555921268558539339051395296239767458121062464750000u5+3485329939066567796705038815178081013804080492776744564083276652211836545477624380679813297169025972200701942622129094760743148558264826617115465421322213023240031089893607598582522273390403748741223748759885318131427585037500000u4-1431427748190491878759074802611644921564918751593244286232198374330807972341520540452405933259915234579171714441624292206018926349358074518810635099670929499005655823646448593321263553120807311413297344959016703782890975818750000u3+467735962776459808527968104603765879789421896929157595208934140259725722193500744818434607958145799112639462477708757848593172128634279531451095726525613709320936342260813109113490555846768598705484430492817219208255074312500000u2-136353367418911694872508688401286666393458859651817744746921822728565504277741931458357765086817853124916299773133255692992817171850564746914251266662078403758723037905020199416310548384812229831553781783989841798924567343750000u+34591395129769557845314600783583484614594114220931760224967778251787992662932754514226030359260218739580523989042951381840556258370753631700702042941659887061957942855567553411022796481013974690472322890872319416673117187500000
FACTOR 1 ^ 1
FACTOR 3u4-36u3+658u2-3300u+5475 ^ 1
FACTOR 3u4-12u3+514u2-1004u+1267 ^ 1
FACTOR 37u4-296u3+862u2-1080u+525 ^ 1
FACTOR 144u24-6912u23+227232u22-5334912u21+101526096u20-1595782272u19+20352043128u18-209414647008u17+1759126600792u16-12296125522688u15+74802655345168u14-425522546004416u13+2325812859323545u12-11471873836876376u11+46824693109780096u10-149277284628408896u9+359868610376288824u8-645190053062939520u7+863546274722580600u6-883953723422532000u5+678259387544970000u4-353914736288400000u3+160978334296500000u2-22541366610000000u+21084124556250000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_4.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[9][8] = binomial(3,0)*(1)^3,binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,binomial(3,1)*(1)^2,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,binomial(3,2)*(1)^1,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,binomial(3,0)*(p)^3,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,binomial(3,1)*(p)^2,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,binomial(3,2)*(p)^1,binomial(4,2)*(p)^2,binomial(5,2)*(p)^3,binomial(6,2)*(p)^4,binomial(7,2)*(p)^5,0,0,-(p)*binomial(2,2)*(p)^0,binomial(3,0)*(q)^3,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,binomial(3,1)*(q)^2,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1,binomial(3,2)*(q)^1,binomial(4,2)*(q)^2,binomial(5,2)*(q)^3,binomial(6,2)*(q)^4,binomial(7,2)*(q)^5,0,0,-(q)*binomial(2,2)*(q)^0;
ideal J = minor(M, 8);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ar5_5.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ar5_5.sing:1
VDIM 38 38
NGENS 3
GEN u38-868u37+270805u36-42552808u35+3706537763u34-171901402996u33+2575397955407u32+135717357352320u31-8331791675781964u30+202573501163467824u29-2552859617057980796u28+12454895652718875360u27+135590354148520756300u26-3552334139855709419088u25+42818461135444509577468u24-369976145764411152313472u23+2548147067224407113796110u22-14624808753100315213980920u21+71650403570606735279234214u20-304391245752162388272272304u19+1135528985437202852118600090u18-3769141000666114485628947992u17+11316334863223721518375340930u16-31379353439380309557805483904u15+82221892396085186238153466564u14-206544623005826648004278410512u13+493286869701141880217729079508u12-1084474643646614771220113588640u11+2103805239709512603472520235100u10-3451212226275502835641450122000u9+4574128103033509880478451287500u8-4622220374985811840176073200000u7+3267177648006622719158599765625u6-1367475094943045598945526562500u5+171071992156808870881380078125u4+88648945220794758690734375000u3-24640213347157230612001953125u2+680500014517984173242187500u+156490801027940450927734375
GEN 2154236672015333409076910015143113832866720493618950691185730575607632600264557116040298391104917239395535623730260411305047872179776076683595900720575095365062007707355494222729884978137312927527646955140252088040060344201709538507318729048338462751649001282331118167875841559079886742214686616737333189477655705248477024935581531356371880926378473537384205384299602196599612855444414443045448517572067666044421267006213185985040320224166528738963018787940182594066323266805369538100000000000q-41676861205072738063295456488991884160495096128931549983341429076460199127675554769224782569570311236529717569702642510043454199705560176762632666384427959036689582730168027068853005045811669582845355613555178868787457110711225856080743444462209620823790451629972081379065016807847981744531541212831578203735058647381347030901247028067187211181729914955320305936648179706377138673912276184318950946344144103652029133279044159145772169099785658243079328911452939526u37+35853613093663379877397746525086749489854617057537217706489598126707886669602121293451547791891848598258656846426480642471284370960891457895636587826211624966298231652567848330435042155501050308759087523436922303724123739861880739037390660498284829315866519558124522727391867975482064835286839030680621130881676330755331966314493648070354811935486188421630652082637025266026124156208941463055110920968523149484330718630968978895696650720320755396104382377760027359751u36-11007259798796510303586206704042123753762257792310191277257517946058178074712849269260529291816998304807277514999548603614123807036347292273009971997569255913731891087025286550507399019020466008537993248298679322074322934040732816999528361942537641219168761598307962896172325523171075888169321407003841387036432195452125183101447434042472625375931877590866672397536946054547730596926999388264152611926672583476719709600484393352139184179904815449064163740045347356523942u35+1686614698363674800228656149998404904416961785933832240408443440375601484761559810896770494644922581834175513488504997696114417263106749572153467401407084337240340706287268377795983865042409505511751284365021202018870837350884098903933346748874718405184447664235856526120366702970833964758685210393253971470525739788165684108134230536653506894696749882392180850964556867875655441031946881775406346697729616929645603421131253968718021082540725371304560116880665487731148410u34-140878830857271470956854980794541431231538186032866264152962147459730776419824999425270519286460525597956670233827546537708458566741041903996642126733914608957944440889288454533996889715014486510142899878366033488884966838635810875274905109098529583753638446725512658122847831562883116687575895473687093405731385976306146207208550713490487252799363712082136465028607168926113291552269993425930300852221470806133645639902848638686927523807219495208799571778516641109963677684u33+5986848382620837541693110255419139909256238684689532328252676166451947575559861891104031641861943507931825619074990891890489837048372769387319674964740473880162260961054778267034253659561737216101560885137951655399435786136660321437912881964269889794267356962291623012630704991670718678332684528086618343443893050402272558114166112059078369098756198084564306741374975753482268485057950118168839175887140845763921769705390180478421334919516300805145545635739652580245847128706u32-53364118516792481558993742746844319751525072367197622872867220150317092897021119779865208126495317208179288238434487140603899903521155244935696201497542089134270667648937179274161157001944675426247599673946062206151325833719258758259883407292935494848652342474878116502849703309583002157201454335480740958533515628744420924800300018948546904339181686339947585706315865295579475602902573507190676549182371438232557245968776968720209798628072086774452361564791707977787836704280u31-6422077758803871588969214349158650786892750053709010913194427187319450209204257158562621004322342009260875158616572060301903146998551194356770984308290880408403656036436699730934944430753687864947108807363817607737216544627416542887747441825170259048196337101369679373394108306756945088915861939497674040005976345803349416603849289002597842869681007725218466437820290544210336772124679125315853946864138691873762670088639941704333996471522784873535424538957611821765294173714506u30+302615181155340014037301804694099071775648891117127445415312983508040222014836992342549553017425137112925331029659563389975428367108734829106132099230640223583344746703673638336654220463863239160783873713361419422215802227479412460787020317411994048097545502748574153067458059790632785722557669282339941353652968690496147859685408125489863879402779080514289382001359432421996859289260677180646109237449810954966475040152972222917850250627853277465108955474056617466675864659159620u29-5810929351339116490494650833034440899014669390898615014367144648325367513621460746404225425780677572769683667333370808938558407307824652445461008871942046718186970216072579243725222964615394437263550728405703747329330764709810003008014012724794814679486278887573150847359651956952129857538840013735222209762031741326099399838719098701192218773336070399130137983579543884962282828476257901067478271191868218468523954997761186646791950887511330903559055738420983528609292688879650782u28+44257135062882266762476224372126066758408772246400776652151263542965698265127161372892228933879409392521648664234616269383411491259927606026275995619618722000535739794707171529411931417928864863508343349757171499958923616054022891077918147566211291608450852546430202610712149433212172103566245335601635750267770857764510414144617963249302432813419953775081243477695469693173422337982921191005697215308335356941430263193543540249746722475614967939799253824161614547617240237850921376u27+228426732464199301172058602166911216323523487377990981758024568070859472675932493303454925541840872717345902234479475613222329581580619853107745336028200995131197110912398158555079722935827988514768125149533271595664719486694848260903538116714775307308613291773902968980766528733513753567507811362232916226080227392371593985714348068427841529665827183756223816688173582354840556011346984310572191329931424792788701465713066382519026917051259757319877182687486104390200722553392046282u26-8735129068533146378662468677036443213963973074380540695855451344446236903701285300970064847048162619254491230152262842023560214124013047208932030144742411747322997347330057387107320375594851892436990940326484802845691285906552385995349247095507817359838316440657165355060599357830240684008140635308731216419599645284561260696965173366024463530889870849097049239357433099402279607050087959964681207904162854235653669109198048601048501101992125902665680021997176982456488509344557646652u25+100113705312781669359788841285765300966500189984643444076021641712550669841399399341894890969093428430440659579489232767298783752509045925215036269198720670864653401804954656000605698567699936330193563187111969557273054975332418749115492718175768689003998710966541920977486817403541645511595028419082638132240925179899069162089425067568784527895912865056715301926384562233388472617878163779369018690002674978687531795346698983771890039045765874070501112641283691401523943487895833963170u24-693866387955394764634541807005509842605517019590992568677500246813693309815957292981077923772430019706068617874216324810917180484036818941409365201625828817714098780836386973066346287270335015994898450986897972700480275861936585588308715327605952046615699459780656159595008379320197384059969726882913681985866916767694700577468237959641342268432908953893620880958527409032981964709835973407331668806153634862218879055963122774174628915166095944272457432333148604358854754879481125682584u23+2948098241397275524058154070166331841394405823694712836888729659230858693019278225369237493865304172996568361049132403336362825241520220281971719834590627639991410746678319260043534839900697654688247717447219472820725230520614842353663744563070942662849329438858856008338249579530324782889747044341595394728144052202869616416809330352435110754418443915699454249813754379633485004753380433347938557630660777018370182301469270940877226175843165954923520287155679572125000993354824531268542u22-2573714437347437605355669490899985891729016471931898971428263959261322589171231317353182420998841431964533953005565659602835689286594754509122242400889069565759192716862476474639576770221951367585231549405783931853608074682722303871847435913821046013442336154557130850216674187188462184837446944200893050333381189006954385327579101055242982319505113077131842234878959145531641742172569036466122745455443593582889397824406483096429434801314679736806664527236390380127022593802743271259976u21-79485076487547978975763335363944154236475527076660962792096035467280866426375829962970767622044243475650452454500296386394377201054921054844414297899209566561636491134699851625597232594838464724605772168966480151741369584240453614036450896922964938499668763865995160327038959373690889122137574871652109065638346793793693093243007023595904110048889078778733140895016662640718189316892177390284846060361208568250999956787919602482006953770553701272719949595575835408734778529564806710620064u20+833674950191477557510570226125204494119342484924004808312697220371111238703465658334469148799407701838115469472439282763214067064693409989575739770250102807237828675508599029822705248289184422334606345832932207785708743232622254438358839127681696383901364803628996477028569870497958310854237774124631771137850688508877778754934841613742800971276455789389339499898397342102844715024678047753940415764583017328772955606090509842970207108127227424261983844812866180510817176700729508868212420u19-5377476349266229659848666743332808065873523604642614110961259915490142758080785535646170452930544841052976110285057765329152051612541104432321248485040524297487435928178073336939274117413842267063644610538817480494308357918874709182423974985970900846077991813562438581986319961820594221967380675815343160554667076380532297865104094343145824486000401857562624934770130047486399742564285262083280062838023685503041467217467967052803182821294563007343925305259961141563795298152893061134870778u18+26654712482054950747718209425667565631107681277247868385179763334782679821207878646368470926080872751606844285877733910584422205903299141539488789720484813995843351187150082332425811940569939420266949446475458897755747102471582959478816525151885933375287842692735244642470182213821509373800983686534164542412287478845108277988465562562489080251622150342000858394354567211640213256925302220091675911082247000259801745206207534827980293795886080833143472508914380553046433511668576691846772780u17-108714109328195184897550324991744384915105907185953105529538026556763076704988257526910391597352475567920223532354626815455250597088188840325325141746547079915968609124459939217760886992959147882648438511144550543411632213735266381023980941955861980324782519420886541244538573283056750446116994233005782931362529505274954540947925120687961731822655436416472221215330010808601196096606069063641034439070053174713623499076233576250902988578704721933733887583994237565251373797582888607950134898u16+378439355910160156952596838617892209890117365209113894000826272244973716355431431876503502112341110674017002383687464071711625744346965609081412504130663100975192077254615920417226750490824962121445152784622213538247150553695702309910633332088681686051712462020497695556486540600955747135223958572570594687976633202406131346609753027132678532847274114653515073132550765500734003196566594918595671767163757100163959274056494347341332818848511846029767312089370829783863778985251899631654559224u15-1158855473393196165490836299418669399577828256684261649076567853886851010661209943512146567980925647244594990677883080707608477580138901612951823436134094380196902270091262060804260525621397673252993502510545552548962225800117167171088926175212780324867796931470929637376532909270399844767152720876387227849104253854032897424100304293444683194226573716052668626336791719834798803306819923922907845553373706668312317759065201347285620322371658078148427875693354044956149197001941343635754411390u14+3226225579072792293771624110001991341990787007449175529938795573091874730163569919418910467617159484379534295955170811524878269073947674074849403941890143731500096108222028935040249989897209837575903185537668175328116352507579501233577189011568679976851802261039168850657058049852890993517671005841121081789137714801360732368522644341977022090095043611892925006775617245217813563699158219334756789572694022005226080827077124312810285310012960360841914180282156362432851123593471016185171617308u13-8489003646966219439870183327233970026810330081211488246928597289104524828416688126207253687360355604170333903360625517611182984008878393773767862310682386751810209154787165264909463589880472194455679786152810471034966997942642871262162597778035039635159329179682179139938393271607634019372434867677474052930307313549128237515711132889141890690149498797347836343317419895996654201612232319983030042357531693501674847903257130656969223013471191742600518965507431325039180891146341245357855210018u12+21732249826896242698502003367273475916770326397169703882535630544949447435185415617645538277574261301180220068758183537884951332464537178192862246586559626172260011659309285930384192907021218581322530897726767399517898007383090303548376827639392094663440295129772949631968677615710145805721478667398171627293671816522936743475620904783849063216570439971972889576239758767644704861999667425418021974709758078124616746856345358460058811004837868722213284020652347015754863040540668842031363287216u11-53466603179715833772273103809977224302686946520617612931565975447452084041890882748616737735593747083876309444036956793618499553731592671331498151180009820877804655431238499596756993662867356097887358824878969559656976301510750428758475020565099084503700173540077776274984993234861861409654235716974812376347800706269468668346310244475018305359511214146858510024863644407562679430027762242661254741889034758211156098496690023177304085461491365028112530943866971690159032093714994852231997464050u10+119950136421387737751841396692267442197859042162126310212108274512239363663166670067092967354306861938847349327341432383284817543171772143287617872721278053686139951440674369123513306965205092610554246539392801554122487256225419133778156249689271172160931164044689151858514360818042296308130503708806213431770451487510385646952733159352063962007079774102423011576239405046724153383258046223041277282445033835845443160015482215693587923071187217680505817015960428233638732012771477836918421374700u9-231248851736880625900709115183684947244312449218074998450932382944849068765177022856378015333136722249642108615310550310582407834036210153142196182891904255651141847945241191960205276337903318859535978273803219481732931125296574978896169462486390253275198897175097065753509443238282190454566354264477148515832015243986466465345212437304026452176121894804163025446731166984317514401849734679361867069130461902464776521573693240085787496770162405382540724790902055512746834103790148420935170910250u8+362630973813371089099621987785582850993235112655362941605754820574591975268890450332946200534294234832772031109514837383005838204160264640179205084912079331539252374669680083484520413250155871262952431800818777966402169257395692463089393274349856048174351802367819650819284280388491813875553925734210899903256789328422977064240092655384728749886146161503231701460971165703061312104168647312132953592145969893052026121378465601676632548604104569866578201955908564546831228715332277498429481155000u7-432751944507752411842478498271088796610868790977418834082331881268073715082259235200766687194184889773975842186444844106200213503166980812004442801529970956036052549238192312930707548072909833903904407320465054862337023209182508823800546439983244385544234501958347592892389972711572161702871735925505149543207141297914433245181219839417953922048098174182761505095420799907601343564131112622335503919256608679311514018773935994909346058047503374028113535338640040588341412591696316195117136693750u6+354869689777723774149141059740249893471924456030830884274213098242454694455460503001402598098705083064782195713373140201773078135416532142750677895139560025740735499413148290775505028162082123834430605421385992434374626014729564896331104200845133266863393882159169231749423684267518555159371207589023660153009438627176452239235983732162479792636339868201674488601612731106620351435692836517659978184983757217906949746548119362556105336575381511818257758923735949505488685076246971028058599968750u5-164552748320298339655424329524114260834404041507667952268843390223247958782190233856265283091838323802066761113423166153973874691429232268090226312333494867893017952731916791146186490644044342152219040828722899532572275028341398657968364631330316133272605025288007293583033861374257245510413834911548207737349471687976262964968665336038713571183080513979576805924248652888155774207827568202653333692690011268143625212219887476406664233015202651744883347996392767088759387201369399580075567734375u4+19225625028576772612140046994930575505242459620779860646887313409611305216312752688100098174078079923086598745541811539791983071315784681486398490566756789610193291704810748597571746940433780973733114986271844135840739091184641367323177921865729516681091566004432874524541731869111618485971263539359967518959451185117865262748234592936002023545700867214073697911249933159302951423243840825910572180506921933325979651851717448015702464506316648020646438222496877497180595069392897870779882031250u3+11249464505722231022918600418516571007156059076924952546587415532569285584005296864287615435811339483059770107130813517003930459439662646126076491024368714591487505476027934222466945736824059696136069467243584068319635895899095986115506391786364305067858583952682481014980262115043521296175967765593235792911450619620949483962765616022832691315269810423590107021939238876106444305675027660509145501023380055289671241443335651583294113470701686353525862416959318824931631497824950248741265625000u2-2451475240976349680959614863973334523633270465641556009131034262742698364764250246959110231612600421099323823435246895834106173142941042894513776750416565228185203673570000064351129231455945088969897613778834266268973847217503005462892424162562712328755207311126185005186304098407604767049941241171529362177662972308069668372887418628797934120853526138624665641099492461447681879079388648408806355803968842932101837294970765893691615874529006258082238785876310899360898410719200056892890625000u-10033166671468288192893045612439640585561736046681681547662452613857434918115399254744104855610334251841280305798449211929099438957393551045982035941508684722136509979203708531272908737121685587430108539685781013909720778713775527407488850795762817172130283656678322717875676965738123237140594246839997393207223292995858902091349903793244582845535367385989346642610536667780676148772841533014229969584472866907065315229028627722219892871431888446982390426359743252170612562081441976953125000
GEN 6462710016046000227230730045429341498600161480856852073557191726822897800793671348120895173314751718186606871190781233915143616539328230050787702161725286095186023122066482668189654934411938782582940865420756264120181032605128615521956187145015388254947003846993354503627524677239660226644059850211999568432967115745431074806744594069115642779135420612152616152898806589798838566333243329136345552716202998133263801018639557955120960672499586216889056363820547782198969800416108614300000000000p+41676861205072738063295456488991884160495096128931549983341429076460199127675554769224782569570311236529717569702642510043454199705560176762632666384427959036689582730168027068853005045811669582845355613555178868787457110711225856080743444462209620823790451629972081379065016807847981744531541212831578203735058647381347030901247028067187211181729914955320305936648179706377138673912276184318950946344144103652029133279044159145772169099785658243079328911452939526u37-35853613093663379877397746525086749489854617057537217706489598126707886669602121293451547791891848598258656846426480642471284370960891457895636587826211624966298231652567848330435042155501050308759087523436922303724123739861880739037390660498284829315866519558124522727391867975482064835286839030680621130881676330755331966314493648070354811935486188421630652082637025266026124156208941463055110920968523149484330718630968978895696650720320755396104382377760027359751u36+11007259798796510303586206704042123753762257792310191277257517946058178074712849269260529291816998304807277514999548603614123807036347292273009971997569255913731891087025286550507399019020466008537993248298679322074322934040732816999528361942537641219168761598307962896172325523171075888169321407003841387036432195452125183101447434042472625375931877590866672397536946054547730596926999388264152611926672583476719709600484393352139184179904815449064163740045347356523942u35-1686614698363674800228656149998404904416961785933832240408443440375601484761559810896770494644922581834175513488504997696114417263106749572153467401407084337240340706287268377795983865042409505511751284365021202018870837350884098903933346748874718405184447664235856526120366702970833964758685210393253971470525739788165684108134230536653506894696749882392180850964556867875655441031946881775406346697729616929645603421131253968718021082540725371304560116880665487731148410u34+140878830857271470956854980794541431231538186032866264152962147459730776419824999425270519286460525597956670233827546537708458566741041903996642126733914608957944440889288454533996889715014486510142899878366033488884966838635810875274905109098529583753638446725512658122847831562883116687575895473687093405731385976306146207208550713490487252799363712082136465028607168926113291552269993425930300852221470806133645639902848638686927523807219495208799571778516641109963677684u33-5986848382620837541693110255419139909256238684689532328252676166451947575559861891104031641861943507931825619074990891890489837048372769387319674964740473880162260961054778267034253659561737216101560885137951655399435786136660321437912881964269889794267356962291623012630704991670718678332684528086618343443893050402272558114166112059078369098756198084564306741374975753482268485057950118168839175887140845763921769705390180478421334919516300805145545635739652580245847128706u32+53364118516792481558993742746844319751525072367197622872867220150317092897021119779865208126495317208179288238434487140603899903521155244935696201497542089134270667648937179274161157001944675426247599673946062206151325833719258758259883407292935494848652342474878116502849703309583002157201454335480740958533515628744420924800300018948546904339181686339947585706315865295579475602902573507190676549182371438232557245968776968720209798628072086774452361564791707977787836704280u31+6422077758803871588969214349158650786892750053709010913194427187319450209204257158562621004322342009260875158616572060301903146998551194356770984308290880408403656036436699730934944430753687864947108807363817607737216544627416542887747441825170259048196337101369679373394108306756945088915861939497674040005976345803349416603849289002597842869681007725218466437820290544210336772124679125315853946864138691873762670088639941704333996471522784873535424538957611821765294173714506u30-302615181155340014037301804694099071775648891117127445415312983508040222014836992342549553017425137112925331029659563389975428367108734829106132099230640223583344746703673638336654220463863239160783873713361419422215802227479412460787020317411994048097545502748574153067458059790632785722557669282339941353652968690496147859685408125489863879402779080514289382001359432421996859289260677180646109237449810954966475040152972222917850250627853277465108955474056617466675864659159620u29+5810929351339116490494650833034440899014669390898615014367144648325367513621460746404225425780677572769683667333370808938558407307824652445461008871942046718186970216072579243725222964615394437263550728405703747329330764709810003008014012724794814679486278887573150847359651956952129857538840013735222209762031741326099399838719098701192218773336070399130137983579543884962282828476257901067478271191868218468523954997761186646791950887511330903559055738420983528609292688879650782u28-44257135062882266762476224372126066758408772246400776652151263542965698265127161372892228933879409392521648664234616269383411491259927606026275995619618722000535739794707171529411931417928864863508343349757171499958923616054022891077918147566211291608450852546430202610712149433212172103566245335601635750267770857764510414144617963249302432813419953775081243477695469693173422337982921191005697215308335356941430263193543540249746722475614967939799253824161614547617240237850921376u27-228426732464199301172058602166911216323523487377990981758024568070859472675932493303454925541840872717345902234479475613222329581580619853107745336028200995131197110912398158555079722935827988514768125149533271595664719486694848260903538116714775307308613291773902968980766528733513753567507811362232916226080227392371593985714348068427841529665827183756223816688173582354840556011346984310572191329931424792788701465713066382519026917051259757319877182687486104390200722553392046282u26+8735129068533146378662468677036443213963973074380540695855451344446236903701285300970064847048162619254491230152262842023560214124013047208932030144742411747322997347330057387107320375594851892436990940326484802845691285906552385995349247095507817359838316440657165355060599357830240684008140635308731216419599645284561260696965173366024463530889870849097049239357433099402279607050087959964681207904162854235653669109198048601048501101992125902665680021997176982456488509344557646652u25-100113705312781669359788841285765300966500189984643444076021641712550669841399399341894890969093428430440659579489232767298783752509045925215036269198720670864653401804954656000605698567699936330193563187111969557273054975332418749115492718175768689003998710966541920977486817403541645511595028419082638132240925179899069162089425067568784527895912865056715301926384562233388472617878163779369018690002674978687531795346698983771890039045765874070501112641283691401523943487895833963170u24+693866387955394764634541807005509842605517019590992568677500246813693309815957292981077923772430019706068617874216324810917180484036818941409365201625828817714098780836386973066346287270335015994898450986897972700480275861936585588308715327605952046615699459780656159595008379320197384059969726882913681985866916767694700577468237959641342268432908953893620880958527409032981964709835973407331668806153634862218879055963122774174628915166095944272457432333148604358854754879481125682584u23-2948098241397275524058154070166331841394405823694712836888729659230858693019278225369237493865304172996568361049132403336362825241520220281971719834590627639991410746678319260043534839900697654688247717447219472820725230520614842353663744563070942662849329438858856008338249579530324782889747044341595394728144052202869616416809330352435110754418443915699454249813754379633485004753380433347938557630660777018370182301469270940877226175843165954923520287155679572125000993354824531268542u22+2573714437347437605355669490899985891729016471931898971428263959261322589171231317353182420998841431964533953005565659602835689286594754509122242400889069565759192716862476474639576770221951367585231549405783931853608074682722303871847435913821046013442336154557130850216674187188462184837446944200893050333381189006954385327579101055242982319505113077131842234878959145531641742172569036466122745455443593582889397824406483096429434801314679736806664527236390380127022593802743271259976u21+79485076487547978975763335363944154236475527076660962792096035467280866426375829962970767622044243475650452454500296386394377201054921054844414297899209566561636491134699851625597232594838464724605772168966480151741369584240453614036450896922964938499668763865995160327038959373690889122137574871652109065638346793793693093243007023595904110048889078778733140895016662640718189316892177390284846060361208568250999956787919602482006953770553701272719949595575835408734778529564806710620064u20-833674950191477557510570226125204494119342484924004808312697220371111238703465658334469148799407701838115469472439282763214067064693409989575739770250102807237828675508599029822705248289184422334606345832932207785708743232622254438358839127681696383901364803628996477028569870497958310854237774124631771137850688508877778754934841613742800971276455789389339499898397342102844715024678047753940415764583017328772955606090509842970207108127227424261983844812866180510817176700729508868212420u19+5377476349266229659848666743332808065873523604642614110961259915490142758080785535646170452930544841052976110285057765329152051612541104432321248485040524297487435928178073336939274117413842267063644610538817480494308357918874709182423974985970900846077991813562438581986319961820594221967380675815343160554667076380532297865104094343145824486000401857562624934770130047486399742564285262083280062838023685503041467217467967052803182821294563007343925305259961141563795298152893061134870778u18-26654712482054950747718209425667565631107681277247868385179763334782679821207878646368470926080872751606844285877733910584422205903299141539488789720484813995843351187150082332425811940569939420266949446475458897755747102471582959478816525151885933375287842692735244642470182213821509373800983686534164542412287478845108277988465562562489080251622150342000858394354567211640213256925302220091675911082247000259801745206207534827980293795886080833143472508914380553046433511668576691846772780u17+108714109328195184897550324991744384915105907185953105529538026556763076704988257526910391597352475567920223532354626815455250597088188840325325141746547079915968609124459939217760886992959147882648438511144550543411632213735266381023980941955861980324782519420886541244538573283056750446116994233005782931362529505274954540947925120687961731822655436416472221215330010808601196096606069063641034439070053174713623499076233576250902988578704721933733887583994237565251373797582888607950134898u16-378439355910160156952596838617892209890117365209113894000826272244973716355431431876503502112341110674017002383687464071711625744346965609081412504130663100975192077254615920417226750490824962121445152784622213538247150553695702309910633332088681686051712462020497695556486540600955747135223958572570594687976633202406131346609753027132678532847274114653515073132550765500734003196566594918595671767163757100163959274056494347341332818848511846029767312089370829783863778985251899631654559224u15+1158855473393196165490836299418669399577828256684261649076567853886851010661209943512146567980925647244594990677883080707608477580138901612951823436134094380196902270091262060804260525621397673252993502510545552548962225800117167171088926175212780324867796931470929637376532909270399844767152720876387227849104253854032897424100304293444683194226573716052668626336791719834798803306819923922907845553373706668312317759065201347285620322371658078148427875693354044956149197001941343635754411390u14-3226225579072792293771624110001991341990787007449175529938795573091874730163569919418910467617159484379534295955170811524878269073947674074849403941890143731500096108222028935040249989897209837575903185537668175328116352507579501233577189011568679976851802261039168850657058049852890993517671005841121081789137714801360732368522644341977022090095043611892925006775617245217813563699158219334756789572694022005226080827077124312810285310012960360841914180282156362432851123593471016185171617308u13+8489003646966219439870183327233970026810330081211488246928597289104524828416688126207253687360355604170333903360625517611182984008878393773767862310682386751810209154787165264909463589880472194455679786152810471034966997942642871262162597778035039635159329179682179139938393271607634019372434867677474052930307313549128237515711132889141890690149498797347836343317419895996654201612232319983030042357531693501674847903257130656969223013471191742600518965507431325039180891146341245357855210018u12-21732249826896242698502003367273475916770326397169703882535630544949447435185415617645538277574261301180220068758183537884951332464537178192862246586559626172260011659309285930384192907021218581322530897726767399517898007383090303548376827639392094663440295129772949631968677615710145805721478667398171627293671816522936743475620904783849063216570439971972889576239758767644704861999667425418021974709758078124616746856345358460058811004837868722213284020652347015754863040540668842031363287216u11+53466603179715833772273103809977224302686946520617612931565975447452084041890882748616737735593747083876309444036956793618499553731592671331498151180009820877804655431238499596756993662867356097887358824878969559656976301510750428758475020565099084503700173540077776274984993234861861409654235716974812376347800706269468668346310244475018305359511214146858510024863644407562679430027762242661254741889034758211156098496690023177304085461491365028112530943866971690159032093714994852231997464050u10-119950136421387737751841396692267442197859042162126310212108274512239363663166670067092967354306861938847349327341432383284817543171772143287617872721278053686139951440674369123513306965205092610554246539392801554122487256225419133778156249689271172160931164044689151858514360818042296308130503708806213431770451487510385646952733159352063962007079774102423011576239405046724153383258046223041277282445033835845443160015482215693587923071187217680505817015960428233638732012771477836918421374700u9+231248851736880625900709115183684947244312449218074998450932382944849068765177022856378015333136722249642108615310550310582407834036210153142196182891904255651141847945241191960205276337903318859535978273803219481732931125296574978896169462486390253275198897175097065753509443238282190454566354264477148515832015243986466465345212437304026452176121894804163025446731166984317514401849734679361867069130461902464776521573693240085787496770162405382540724790902055512746834103790148420935170910250u8-362630973813371089099621987785582850993235112655362941605754820574591975268890450332946200534294234832772031109514837383005838204160264640179205084912079331539252374669680083484520413250155871262952431800818777966402169257395692463089393274349856048174351802367819650819284280388491813875553925734210899903256789328422977064240092655384728749886146161503231701460971165703061312104168647312132953592145969893052026121378465601676632548604104569866578201955908564546831228715332277498429481155000u7+432751944507752411842478498271088796610868790977418834082331881268073715082259235200766687194184889773975842186444844106200213503166980812004442801529970956036052549238192312930707548072909833903904407320465054862337023209182508823800546439983244385544234501958347592892389972711572161702871735925505149543207141297914433245181219839417953922048098174182761505095420799907601343564131112622335503919256608679311514018773935994909346058047503374028113535338640040588341412591696316195117136693750u6-354869689777723774149141059740249893471924456030830884274213098242454694455460503001402598098705083064782195713373140201773078135416532142750677895139560025740735499413148290775505028162082123834430605421385992434374626014729564896331104200845133266863393882159169231749423684267518555159371207589023660153009438627176452239235983732162479792636339868201674488601612731106620351435692836517659978184983757217906949746548119362556105336575381511818257758923735949505488685076246971028058599968750u5+164552748320298339655424329524114260834404041507667952268843390223247958782190233856265283091838323802066761113423166153973874691429232268090226312333494867893017952731916791146186490644044342152219040828722899532572275028341398657968364631330316133272605025288007293583033861374257245510413834911548207737349471687976262964968665336038713571183080513979576805924248652888155774207827568202653333692690011268143625212219887476406664233015202651744883347996392767088759387201369399580075567734375u4-19225625028576772612140046994930575505242459620779860646887313409611305216312752688100098174078079923086598745541811539791983071315784681486398490566756789610193291704810748597571746940433780973733114986271844135840739091184641367323177921865729516681091566004432874524541731869111618485971263539359967518959451185117865262748234592936002023545700867214073697911249933159302951423243840825910572180506921933325979651851717448015702464506316648020646438222496877497180595069392897870779882031250u3-11249464505722231022918600418516571007156059076924952546587415532569285584005296864287615435811339483059770107130813517003930459439662646126076491024368714591487505476027934222466945736824059696136069467243584068319635895899095986115506391786364305067858583952682481014980262115043521296175967765593235792911450619620949483962765616022832691315269810423590107021939238876106444305675027660509145501023380055289671241443335651583294113470701686353525862416959318824931631497824950248741265625000u2+297238568961016271882704848830220690766549972022605317945303687135065764499693130918811840507683181703788199704986484529058300963164966210917876029841469863123195966214505841621244253318632161442250658638582178228913503015793466955573695114224249577106206028795066837310462539327718024835254624434196172700007267059592643437305887272426053194475052601240460256799890264848069023634974205363357838231901176887680570288757579908651295650362477519119219997936128305294575143913830518792890625000u+10033166671468288192893045612439640585561736046681681547662452613857434918115399254744104855610334251841280305798449211929099438957393551045982035941508684722136509979203708531272908737121685587430108539685781013909720778713775527407488850795762817172130283656678322717875676965738123237140594246839997393207223292995858902091349903793244582845535367385989346642610536667780676148772841533014229969584472866907065315229028627722219892871431888446982390426359743252170612562081441976953125000
FACTOR 1 ^ 1
FACTOR u2+4u+7 ^ 1
FACTOR u4-428u3+3736u2-6560u-425 ^ 1
FACTOR u4-116u3+904u2-1520u-425 ^ 1
FACTOR u4+40u3+58u2-2840u+7441 ^ 1
FACTOR u24-368u23+56228u22-4622048u21+222704634u20-6519887088u19+120112020492u18-1482848883872u17+13696541919983u16-101644473685472u15+626029234887592u14-3259401277605184u13+14520881774498380u12-55586113850061664u11+183007852539101464u10-516472107895840064u9+1236652281406245551u8-2472232484065688240u7+4044439590578901300u6-5237510729019756000u5+5070840255070556250u4-3356886960368750000u3+1329336064973937500u2-247056645132500000u+16633422112890625 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ar5_5.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[9][8] = binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,-(1)*binomial(2,0)*(1)^2,-(1)*binomial(3,0)*(1)^3,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,-(1)*binomial(2,1)*(1)^1,-(1)*binomial(3,1)*(1)^2,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,-(1)*binomial(2,2)*(1)^0,-(1)*binomial(3,2)*(1)^1,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,-(p)*binomial(2,0)*(p)^2,-(p)*binomial(3,0)*(p)^3,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,-(p)*binomial(2,1)*(p)^1,-(p)*binomial(3,1)*(p)^2,binomial(4,2)*(p)^2,binomial(5,2)*(p)^3,binomial(6,2)*(p)^4,binomial(7,2)*(p)^5,0,0,-(p)*binomial(2,2)*(p)^0,-(p)*binomial(3,2)*(p)^1,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,-(q)*binomial(2,0)*(q)^2,-(q)*binomial(3,0)*(q)^3,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0,-(q)*binomial(2,1)*(q)^1,-(q)*binomial(3,1)*(q)^2,binomial(4,2)*(q)^2,binomial(5,2)*(q)^3,binomial(6,2)*(q)^4,binomial(7,2)*(q)^5,0,0,-(q)*binomial(2,2)*(q)^0,-(q)*binomial(3,2)*(q)^1;
ideal J = minor(M, 8);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/catalog_exact.log <==
AR (5, 5, 5) deg 1 kerdim 1 valid True degP,degQ 7 2 chi deg 5
AR (5, 4, 2, 5) deg 8 kerdim 1 valid True degP,degQ 7 2 chi deg 32
AR (5, 3, 3, 5) deg 1 kerdim 1 valid True degP,degQ 7 2 chi deg 4
AR (5, 3, 3, 5) deg 4 kerdim 1 valid True degP,degQ 7 2 chi deg 16
AR (5, 3, 3, 5) deg 4 kerdim 1 valid True degP,degQ 7 2 chi deg 16
AR (4, 4, 3, 5) deg 1 kerdim 1 valid True degP,degQ 7 2 chi deg 4
AR (4, 4, 3, 5) deg 8 kerdim 1 valid True degP,degQ 7 2 chi deg 32
AR (4, 4, 4, 4) deg 2 kerdim 1 valid True degP,degQ 7 3 chi deg 8
AR (4, 4, 4, 4) deg 2 kerdim 1 valid True degP,degQ 7 3 chi deg 8
AR (4, 4, 4, 4) deg 2 kerdim 1 valid True degP,degQ 7 3 chi deg 8
AR (4, 4, 4, 4) deg 2 kerdim 1 valid True degP,degQ 7 3 chi deg 8
AR (5, 3, 2, 2, 5) deg 6 kerdim 1 valid True degP,degQ 7 2 chi deg 18
AR (5, 3, 2, 2, 5) deg 36 kerdim 1 valid True degP,degQ 7 2 chi deg 108
AR (4, 4, 2, 2, 5) deg 6 kerdim 1 valid True degP,degQ 7 2 chi deg 18
AR (4, 4, 2, 2, 5) deg 36 kerdim 1 valid True degP,degQ 7 2 chi deg 108
AR (4, 3, 3, 2, 5) deg 42 kerdim 1 valid True degP,degQ 7 2 chi deg 126
AR (4, 4, 3, 2, 4) deg 42 kerdim 1 valid True degP,degQ 7 3 chi deg 126
AR (3, 3, 3, 3, 5) deg 4 kerdim 1 valid True degP,degQ 7 2 chi deg 12
AR (3, 3, 3, 3, 5) deg 4 kerdim 1 valid True degP,degQ 7 2 chi deg 12
AR (3, 3, 3, 3, 5) deg 4 kerdim 1 valid True degP,degQ 7 2 chi deg 12
AR (3, 3, 3, 3, 5) deg 24 kerdim 1 valid True degP,degQ 7 2 chi deg 72
AR (4, 3, 3, 3, 4) deg 2 kerdim 1 valid True degP,degQ 7 3 chi deg 6
AR (4, 3, 3, 3, 4) deg 4 kerdim 1 valid True degP,degQ 7 3 chi deg 12
AR (4, 3, 3, 3, 4) deg 4 kerdim 1 valid True degP,degQ 7 3 chi deg 12
AR (4, 3, 3, 3, 4) deg 4 kerdim 1 valid True degP,degQ 7 3 chi deg 12
AR (4, 3, 3, 3, 4) deg 24 kerdim 1 valid True degP,degQ 7 3 chi deg 72
DS6 (5, 4, 6) deg 1 kerdim 1 valid True degP,degQ 7 1 chi deg 5
DS6 (5, 3, 2, 6) deg 8 kerdim 1 valid True degP,degQ 7 1 chi deg 32
DS6 (4, 4, 2, 6) deg 8 kerdim 1 valid True degP,degQ 7 1 chi deg 32
DS6 (4, 3, 3, 6) deg 8 kerdim 1 valid True degP,degQ 7 1 chi deg 32
DS6 (5, 2, 2, 2, 6) deg 36 kerdim 1 valid True degP,degQ 7 1 chi deg 108
DS6 (4, 3, 2, 2, 6) deg 36 kerdim 1 valid True degP,degQ 7 1 chi deg 108
DS6 (3, 3, 3, 2, 6) deg 36 kerdim 1 valid True degP,degQ 7 1 chi deg 108


==> anc/gst1718_computation/defect_bound/exact/catalog_exact.py <==
"""Exact multiplier data for two catalogs of critically fixed rational maps of degree seven.

Catalog AR  (the catalog K_cf of [A], Proposition cat:multipliers): every critical point is fixed, has local degree at most 5;
             normalizations: 3 critical points (5,5,5) at 0,1,inf; 4 critical points at 0,1,t,inf;
             5 critical points at 0,1,p,q,inf.
Catalog DS6 (Theorem ds6:main): every critical point is fixed, the one at infinity has local degree 6,
             the others at most 5, at most five critical points.

For every component of the parameter space (an irreducible factor of the interpolation determinant over
Q[t], or a component of the saturated maximal-minor ideal, given in shape form over Q[u]) we work in the
number field K of the component.  We compute the unique map P/Q (kernel of dimension one), check that it
has degree seven, that P, Q are coprime, and that the fixed points are distinct; then the characteristic
polynomial chi(T) over Q of the multiplier W/Q^2 (W = P'Q - PQ') on the algebra K[x]/(F) of the
noncritical fixed points.  The roots of chi are exactly the noncritical multipliers of all maps of the
component (with their Galois conjugates).

Output: multiplier_data.json and a summary on stdout.  Exact rational arithmetic throughout."""
import json, sys, re
import os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import flint
import sympy
from nf import Field, interpolation_rows, Qp

T = sympy.Symbol('t')


def det_factors(m0, minf, mults):
    """irreducible factors over Q of the interpolation determinant for critical points 1, t (square case)"""
    t = sympy.Symbol('t')
    from math import comb
    rows = []
    for v, mv in [(sympy.Integer(1), mults[0]), (t, mults[1])]:
        for k in range(mv):
            rows.append([comb(i, k) * v**(i - k) if i >= k else 0 for i in range(m0, 8)] +
                        [-v * comb(j, k) * v**(j - k) if j >= k else 0 for j in range(0, 8 - minf)])
    M = sympy.Matrix(rows)
    assert M.shape[0] == M.shape[1]
    d = sympy.Poly(sympy.expand(M.det(method='berkowitz')), t)
    fl = flint.fmpz_poly([int(c) for c in reversed(d.all_coeffs())])
    c, facs = fl.factor()
    return [(f, e) for f, e in facs if f.degree() >= 1]


def unshort(e):
    """Singular short output (e.g. 144u42-3u+7) to a sympy-readable string"""
    e = re.sub(r'([pqu])(\d+)', r'\1**\2', e)
    e = re.sub(r'(\d)([pqu])', r'\1*\2', e)
    return e.replace('^', '**')


def shape_components(fn):
    """read a Singular shape-form output: generators g(u), q - h_q(u), p - h_p(u) and the factors of g"""
    txt = open(fn).read()
    gens = re.findall(r'^GEN (.*)$', txt, re.M)
    facs = re.findall(r'^FACTOR (.*) \^ (\d+)$', txt, re.M)
    vd = re.search(r'^VDIM (\d+) (\d+)$', txt, re.M)
    assert vd and vd.group(1) == vd.group(2), 'ideal not radical or missing'
    assert len(gens) == 3, f'not in shape form: {len(gens)} generators'
    u, p, q = sympy.symbols('u p q')
    g = sympy.Poly(sympy.sympify(unshort(gens[0])), u)
    eq_q = sympy.sympify(unshort(gens[1]))
    eq_p = sympy.sympify(unshort(gens[2]))
    hq = sympy.solve(eq_q, q)[0]
    hp = sympy.solve(eq_p, p)[0]
    hq, hp = sympy.Poly(sympy.expand(hq), u), sympy.Poly(sympy.expand(hp), u)
    assert g.degree() == int(vd.group(1))
    out = []
    for fs, e in facs:
        f = sympy.Poly(sympy.sympify(unshort(fs)), u)
        if f.degree() >= 1:
            assert e == '1'
            out.append(f)
    assert sum(f.degree() for f in out) == g.degree()
    return out, hq, hp


def topoly(sp):
    return Qp([flint.fmpq(int(sympy.fraction(c)[0]), int(sympy.fraction(c)[1])) for c in reversed(sp.all_coeffs())])


def analyse(K, m0, minf, crit):
    """crit: list of (v, m) for the finite critical points other than 0 (v in K).  Returns record."""
    R = interpolation_rows(K, m0, minf, crit)
    ker = K.kernel(R)
    rec = {'kernel_dim': len(ker)}
    if len(ker) != 1:
        return rec
    vec = ker[0]
    na = 8 - m0
    a = [K.zero] * m0 + vec[:na]
    b = vec[na:]
    P, Q = K.trim(a), K.trim(b)
    rec['degP'] = len(P) - 1
    rec['degQ'] = len(Q) - 1
    if rec['degP'] != 7:
        rec['valid'] = False
        return rec
    rec['coprime'] = len(K.pgcd(P, Q)) == 1
    xQ = [K.zero] + Q
    PmxQ = K.psub(P, xQ)
    finite = [(K.zero, 1)] + [(v, 1) for v, m in crit]
    F = K.pexactdiv(PmxQ, K.xpoly(finite))
    F = K.pmonic(F)
    rec['degF'] = len(F) - 1
    rec['F_squarefree'] = len(K.pgcd(F, K.pderiv(F))) == 1
    rec['F_coprime_crit'] = len(K.pgcd(F, K.xpoly(finite))) == 1
    rec['F_coprime_Q'] = len(K.pgcd(F, Q)) == 1
    rec['valid'] = rec['coprime'] and rec['F_squarefree'] and rec['F_coprime_crit'] and rec['F_coprime_Q']
    W = K.psub(K.pmul(K.pderiv(P), Q), K.pmul(P, K.pderiv(Q)))
    Qi = K.pinvmod(Q, F)
    lam = K.pmod(K.pmul(W, K.pmod(K.pmul(Qi, Qi), F)), F)
    chi = K.charpoly_mult(lam, F)
    rec['chi'] = chi
    rec['P'] = [str(c) for c in P]
    rec['Q'] = [str(c) for c in Q]
    rec['F'] = [str(c) for c in F]
    return rec


def components():
    comps = []
    # ---- catalog AR -------------------------------------------------------------------------
    comps.append(dict(cat='AR', case=(5, 5, 5), m0=5, minf=5, g=Qp([0, 1]), crit=lambda K: [(K.one, 5)]))
    for c in [(5, 4, 2, 5), (5, 3, 3, 5), (4, 4, 3, 5), (4, 4, 4, 4)]:
        m0, m1, mt, minf = c
        for f, e in det_factors(m0, minf, (m1, mt)):
            fq = Qp(f)
            if fq.degree() == 1 and (fq(0) == 0 or fq(1) == 0):
                continue                                   # collisions t = 0, 1
            comps.append(dict(cat='AR', case=c, m0=m0, minf=minf, g=fq, mult=e,
                              crit=lambda K, m1=m1, mt=mt: [(K.one, m1), (K.s, mt)]))
    for idx, c in enumerate([(5, 3, 2, 2, 5), (4, 4, 2, 2, 5), (4, 3, 3, 2, 5), (4, 4, 3, 2, 4), (3, 3, 3, 3, 5), (4, 3, 3, 3, 4)]):
        facs, hq, hp = shape_components(f'ar5_{idx}.out')
        m0, m1, mp, mq, minf = c
        for f in facs:
            comps.append(dict(cat='AR', case=c, m0=m0, minf=minf, g=topoly(f), hq=topoly(hq), hp=topoly(hp),
                              crit=lambda K, m1=m1, mp=mp, mq=mq, hq=topoly(hq), hp=topoly(hp):
                              [(K.one, m1), (compose(hp, K), mp), (compose(hq, K), mq)]))
    # ---- catalog DS6 ------------------------------------------------------------------------
    comps.append(dict(cat='DS6', case=(5, 4, 6), m0=5, minf=6, g=Qp([0, 1]), crit=lambda K: [(K.one, 4)]))
    for c in [(5, 3, 2), (4, 4, 2), (4, 3, 3)]:
        m0, m1, mt = c
        for f, e in det_factors(m0, 6, (m1, mt)):
            fq = Qp(f)
            if fq.degree() == 1 and (fq(0) == 0 or fq(1) == 0):
                continue
            comps.append(dict(cat='DS6', case=c + (6,), m0=m0, minf=6, g=fq, mult=e,
                              crit=lambda K, m1=m1, mt=mt: [(K.one, m1), (K.s, mt)]))
    for idx, c in enumerate([(5, 2, 2, 2), (4, 3, 2, 2), (3, 3, 3, 2)]):
        facs, hq, hp = shape_components(f'ds5_{idx}.out')
        m0, m1, mp, mq = c
        for f in facs:
            comps.append(dict(cat='DS6', case=c + (6,), m0=m0, minf=6, g=topoly(f), hq=topoly(hq), hp=topoly(hp),
                              crit=lambda K, m1=m1, mp=mp, mq=mq, hq=topoly(hq), hp=topoly(hp):
                              [(K.one, m1), (compose(hp, K), mp), (compose(hq, K), mq)]))
    return comps


def compose(h, K):
    """h(s) reduced modulo g, i.e. the element h(u) of K"""
    return K.red(h)


if __name__ == '__main__':
    comps = components()
    results = []
    for c in comps:
        K = Field(c['g'])
        rec = analyse(K, c['m0'], c['minf'], c['crit'](K))
        rec.update(cat=c['cat'], case=list(c['case']), g=str(c['g']), deg=K.deg)
        results.append(rec)
        chi = rec.get('chi')
        print(c['cat'], c['case'], 'deg', K.deg, 'kerdim', rec['kernel_dim'], 'valid', rec.get('valid'),
              'degP,degQ', rec.get('degP'), rec.get('degQ'), 'chi deg', chi.degree() if chi is not None else None,
              flush=True)
    json.dump([{k: (str(v) if k == 'chi' else v) for k, v in r.items()} for r in results],
              open('multiplier_data.json', 'w'), indent=1)


==> anc/gst1718_computation/defect_bound/exact/ds5_0.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_0.sing:1
VDIM 36 36
NGENS 3
GEN 250000u36+7500000u35+121312500u34-285825000u33-18095581875u32-214335112500u31+1704139284375u30+12441904782000u29+26702670273600u28-1034842543676600u27+891598829479500u26+7006316764494240u25+133609836786352026u24-734831309340792936u23-60514461331124070u22-96833753397496464u21+44599252452139350630u20-123667813063558964736u19-75903101312012787872u18-209223121263865186968u17+4332755857448979511551u16-7062399171975861507300u15-5972750013487333462077u14-13829500025607581149896u13+141599634157370033977002u12-166802102964075310253640u11-113220251076449523152940u10-35965592071270372020200u9+1151881671933347153366775u8-1556882967830523551791500u7-476201920361655219631875u6+3160471492559860338825000u5-2752799679724828301203125u4+63109261581724384687500u3+1824153001500650026171875u2-1453664443255665703125000u+397345390423093164062500
GEN 22848261038561670686055456814527673676569510344874003651417337398435264422359105973169492213977439711932672613826040798130032137438886802363759936294859206301837706885098119686373495293140045134948039412770476759841649613661356354459030901146479027324537018415904307322255772155902236976515127431252174978100462587152511909890514272082459940199425721003593279791162955517350408236717894966286465386939016755881546485008936469085937500q+28490074583861295786115159963787113913547167242600043945059925327296593010489383222588597417787524787616975835337523487629909555749869849321996080212654124179935083715532898473132476288730102234619803516745482333596048236215551777603229700095747481464142104550488608976795481357396231201328003033754609657090426827642766436539182685832766143334480676643828986296381525279347738447096616526524522622146021427726000000u35+867398954269188037066001084229923959775381299261667664902339249136466339395792926190847702976803334213346204015674999057740598850070862050341486639025688269756076713973168092636318312959186252121747119544684284790186246086633569093513788967420979656395144253757055894065817173549611701197844399713346117078308934402709117750592550216684065944672320488622629446939048528301762349745865885293868054489278885044001250000u34+14206121356068395099836620772020196702741881733174476608843799521467093318686067361005573121017325656456044929996663606559788667127875623843521329769816768041284121943938549531492142146374633981726013863566899777320841828836561095378792963569891831487914633131928648380765484426316154843769283852371218156699601832990270485420460583297337353388147545946934555856304125250530788634136455077139893864277561517902279000000u33-26421029040968030935086037343379663955348031347993412589746231345593835458311806863164544893802298400603972875718776611595223423576550203495477912036348237044667194246452244897165033145816610585610783444597285084891092579627717517888615010697827312400335042572863414138804790761956060458391088903689997267868424631831279818288626992092884067153363313539152742404658001359737868388738227178545859139782635595986149237500u32-2077182223266858107517364547476331876219809605842201005961805412698408148728663450674206988476411604385194058816835548978165175725417977487444872521354024061550931982812593822481627132367719049073348496202348042279973648405558954059690814126646880955623362727098667667327692132784710503468249195611867867584870754742445251246933645484842778149848526813390709901700316931604737053035411053809264859389418994601383629890000u31-25356869504244448168759089787762638366909132872937959665220661023631985227651589103564268321015424136444654293996226677596236697940635568385075245656434579094575309064694774889560464251559920259594045546021519889507636832297428817204929131829693896701895502635752501675177601422472110487291980050993870855931843352452039191808258768784022390396043018754514965770009776959486371226130896108773666497743215978625925679159375u30+183294278146503236258490417288027190358663891250317239332742507008367762010973593331754509171830687724601125430038573872887817956423690240494459342208491093268935005188092338800959056977948501143242841331986130579159432817999197943620365332950664708220684592814465251651439264034665364887722671465746077656956810006032759578243245403869643495440438301231864627197369880809514250694333186850146092522780959032122936955137500u29+1505649791365126457621733252102369492236592506320058355629112032277334360952610533402270916870693098794581052612839282897449295098316307814808940501849944852767372203004019612802752938689306704599317246505083649215556657588374356368283894465456904120080549843934643732129980217380450797065216466126247086516853455356878267647274201689049005229880764599209193863873507019097918774557203450895490003161424286143060851145224875u28+3698912613077720181875653022172597639523059832363460302694402893810855402006167054577731795547800940785317657861567346003240030435907133296950378270521739323802250418761361545863338862130974617997219823899033136642697767507650507298492403617699383842484375704252623022133493962921937058078005290259311314649529370078443272127284692672262798017944188672511093400947033611227728671400734859864806160395153548763217242176873150u27-116666825533808704054061439304451878644027722686121299257901649698927160498870762437606552840738481213177466700436439365659422349751192385575599905215747137199587394999820199405915009321543943022711870921718174031129057789131751989481757202190966338665472239274875849175199945476609692820618773302627489492842435184924570987908242033865760452360375743848931459502298270276126710241085800088264354961671160756867463612989832275u26+47849837744692903190454741423257132189436886546730609926274667305196861964292699861395533199168472934627062472676440697505772922300536305356435097114331223765969822325256009587789433134454010248456768391875560388134502280535742119291920396341200029281978414540429002886936274860785635848954224732448073138827992493040891148699055298532113406313870940075869844963441043071337323884142952479677695313752324950006989788464698250u25+837620056374363699571167319183323575735606851055589354566486629400641664155693719442587456667853044371790588482277045831922767222943686507501472688095566099896832020036581080311148461983659754851395137734796813735990359493099364668392973844174910963925434003711945090051991447547958259032955636824399132053323262840148227460423267203230026521259143030976280283017830826852904617298920251180497235521669281909260173159560644835u24+15665213550715260098620275709697808238178792685429519692589987368291161735200444905593103138099904762336007764807633712485765524539831026663460510654177841611392062268031206208547865416403288237629067037675943400102055952203873736035949204667596358972525954019424897406066571636252464151183869170805037057922689205418116963639838988150676911432268712579104129418087067508245125609840821598257857310030260146872116266272032095154u23-76895342560156883073974357639925857782126554217696460204351465637455023038173443820472118338012854090222259260272508241022953473900334780056671316593087408506654214352490044979187361143485490101536072049131494875811323920541563873119015750371342061339936625398979187258301787675420753687244889429119441149501894701995431188230537619118794156978967340393248385324631754812946171352742179760386397002160815368143640696876443034634u22-44469455021791269088093166929610472166129446772549236399464203572536628187775222794287894346616040424325027872071052443144511266085604317527203756808023719607329594356133549841988629430342537337144248748802192710192822807053064353926488482008834713515712342764022159170150346506062463744257329704968555761353881751697441593472212089348569272456944151682670541789926620565539089892493000274821698633797101801260285892976302227990u21-27554058386362119829827898084265309942185708444354028202333075561532287337368413292006344495047885940957659478771982827975834205952830822494706697620929875205761985505974139457045808786748732939156719643697400860139239391180683124014557253866007022223301709264631938424380086068905320280209808957479424263342400207971315216982483390591801574564703320447490052118065381398659529820638590283678152739752740706424663804382829881681u20+5121600127933241148862030967465728452302704719908301526030188147498624560119453040086535495680740858940125687367223756912089582442602536346742895118023109530747402523401058902809158915197630749467348109600884264819198903881885428321577718071587329421628004458479722049747956584071033662292641548806538360666871595166940442189703989843145718369313617477211278972586884798185817593622765232373009035239197073183999163516819020916630u19-11762099716925674407384389105149871198258165599123045163196931526152601995832540358612278615560023113115017065286879297951823165894929011276278457087235478696062189326345101103606462777058816809069794231919215911931434069445571401963291583121214505436488708958150457481875311833313617048798990349397514679886331042306134055093561464771227701937132139200348140301858958823114615908768733383525809527920128808485015114632568186814644u18-14726394686116342963589167026177336348901762717650785719865024648772106335751576576181721301789876529346496459911512761118119945724816492459917499297838748187965312181094946312112599277046811768527400625792826526594302624400144074214132373868343994041869325960084598564767192585184479428453968581619183611866863020964456488123589711980345363514424167007221697572336713333037697471691575965916512730274242306372644967213651425106398u17-31501122274859829701772290053426507660424211194005545240526299579131025376790810085675994620789856292961984139091617805555245144988004103359346839350226584797778732410257099384380073681483888920212317861687339232537834242545115465722930032073146811275304121123104350128227518255408015084149403135946061280393206389522380434924671728150531875883386858869564489652771155773714302464227417811144343765700698656860196303089300809445942u16+488316105291212741730143942072229810951622620752269273331713956542737962286310787601025438180322367182375267779166321944557560949498362663219064819772979567087386444838202234040137674517426763809021914025565101953286722985690375969989111633497713130715807461332670593539850807874662258738826741707585344037191052469495074236976592358038716557654204567584293632528389862922212787768426092546336096074048240361657000674415407241804624u15-572210593778927153473329964647245652390506808232504360731245534816772215892776001758764829872884870397781073270132856530979231603235906472768258301125608388994450273452736201268529527675437500601935392637154453364875362674997433705225758164876986133877357676461570989041827121826032116526242756890739513026228563438616839112996581003347447621147500822616870792655293213682678596379613274040551942397872855960652392482204638095470765u14-993531324180053261436128347732560680228487337071140319204411487835281476028693132768116982907392181470055357669355574294077482743557220180696318471524085891503138533053343425152624203741020411925137635172715079596063440553305657054876336814463557458335138947443742878194412269337061247972083398201139289702008233896523351799106305466257305903837213350914813951572456069620835268658192628709266007393734280529049869003069741678945958u13-2203598481393571222292927177625998928013250045413187894438219875520723127830949341459782923780197401345732734211407651565188438155877025948751237711930021153689689975918709036979918784150472582867336708585165731670036175626354044122695281892561994970843755696692435519289023840202704113235057698644870507874827330556124735209754738981443023452965123391941324253745775589367861094292811203117508024135900183098485384336919826484409754u12+15595635868194836398072399589145867220032185669982997931191537824406647245390847256689694239927258788287114006442645198586388543438241565079991863495360769493089324218532450309981565431867119125048373317427447053083198279903216370988147461569563339740762584040345519258297684287310654722391317297773482329506128836603241828796800136399022364181393907508777341781487500423992490349381955947366440708441595380109564871186421428064963548u11-11152963330550378071778510358113448964805766834783037718030457680897323000900189392447640373174859224306800707490821689788420417589617424857897186293152261702460919482083542130650879476008514206158275797857090843366113763499911348694574860467323313764741561009833709806512271947032635896563345884025604991081309594734478688858198727735974917608896662951341810335500364266364183723061653702639978324234519335695512972811343749435881690u10-18897637342151460809885144711586462504776321267760320220823195692885725482882253091002861119277194006302013673440911641152580550396533107521243201951753264131848721484279345546493470560344309203635817766629958283012860911813183845140262336041697329531137851357504620572620239102143560615971939184374816354600571135131632022998993976781143883154941577263594736382031988498768683877066732646716354053052678511557821478269629279382124860u9-19360287282104170795717582152258297396532190910881711145855006551876768195957691343797526636517067483310720886311110834385780145614760265545728097680710677432841658523506310640351092626929969651540562570484374496834544365471606675512470766487439003054775528675720044263355428694712357027350683319561668590868847945419694431324859201321547380006319570324627539606374509398781317980349678688504535664902602410048708954500233292735479200u8+131044151391594151024098670070725014927491072156045538166046682068240678881674546871802251470389878071412293843079098505634505910013055058871441707311693433167479157406367159412837832956876118136338710096257281250371726942065113929048734280337462979025178076110512860082997099958873142631262956659225884612501496357513301700690125975453083804283027455166140194189063719452183857773015752816603198439638018193005757808779662215584705350u7-107159918322672576009436468704702780442392835998845039838469055122862957213917475150176397780909225259084639053887815188066756211789377079400681124898295091030139332455288276469451451921194742868358580908590156712159667833022401564475302015843344782763129330576841924584939689119325003316880972668526354226222353581102886199130246946263357425960194407929728606832581858930424855556505634949854209717036577497265889684111101656425893250u6-106070598587793339381787526485078041289703588624622742579945037415587543274949335412611274951275691356574015140635428835054853731589598530618124090886448607393316718358431848521165328360264201439938609375960067582611081222441032183708841820094773850702052673568440471591993206584997060173842822704734727203745197030475080440498435446259720683729356216022786814502342699056034559027178052110362881388820648092778414086225036604973570000u5+257034415823256437481378193793254091889442318926047016938035715080985215133521717788107124107178307777448914750814590611696071636383474451244150990429455445732228425136607242756807322312421928437851945197447120188255536625688462996289758534936775526957171770583267990104935939648045210384300386961684983969741748998886011865804436895810455876464856821592851681028034202347661974664399865680574142584260660751489094125260492905661640625u4-129841458257474042254462744174618915711497297815007464535964049613083798739228475628500143090686233500051790630566322961155081699240792046756744304978297062528247039171203511044835290721402422890065763591643597822797829019904849919863054744289747824377467937195437526445149924399800747061335684446765550763156207315942590313183144530679889249454368999646879521213109184558074478312399612034254951429518096022502499265406966214110125000u3-53309568308795777589027600691124187760869412891297866137324547882269634485844928171479222136045777029182309505415251885734942614983507080946622318773584994312591230408861738474032069515300994317610770504777874081319402754586893869458252995141543523500268313412740768132294079541596065544310065310792848464452004918556237368645421240876134976379074529303071934671800247436057325966887286882915592007563177347283120186509815498506171875u2+105043155961152666952006269838132692910934039800170210021486952573201121161169803049074544167542249429783633565394996760764372418607815669734312185440967162304328231111157342969829976606261265112846586085675640047424444654624873663679722538364692899398929314708355041624641611451464859602383614601093248120201267906834911169142474469005192909235156339902166182637710770174339277327643858709628147599912882127381179772612486863039843750u-61213390765844138661836660872242751078470159426652959326770314356831609401579969689251282377277058392531174293676981461600924513667440298263387338890682537783847223045347519821788224332500158877175659571202236135943056855212995436422487460619529589835091710849789983294901030229928756697983315132432780469150444446119985558759833927929990098128315004215708032956337811699216753475828912592187126038211653086809874134716818984296875000
GEN 68544783115685012058166370443583021029708531034622010954252012195305793267077317919508476641932319135798017841478122394390096412316660407091279808884577618905513120655294359059120485879420135404844118238311430279524948840984069063377092703439437081973611055247712921966767316467706710929545382293756524934301387761457535729671542816247379820598277163010779839373488866552051224710153684898859396160817050267644639455026809407257812500p-28490074583861295786115159963787113913547167242600043945059925327296593010489383222588597417787524787616975835337523487629909555749869849321996080212654124179935083715532898473132476288730102234619803516745482333596048236215551777603229700095747481464142104550488608976795481357396231201328003033754609657090426827642766436539182685832766143334480676643828986296381525279347738447096616526524522622146021427726000000u35-867398954269188037066001084229923959775381299261667664902339249136466339395792926190847702976803334213346204015674999057740598850070862050341486639025688269756076713973168092636318312959186252121747119544684284790186246086633569093513788967420979656395144253757055894065817173549611701197844399713346117078308934402709117750592550216684065944672320488622629446939048528301762349745865885293868054489278885044001250000u34-14206121356068395099836620772020196702741881733174476608843799521467093318686067361005573121017325656456044929996663606559788667127875623843521329769816768041284121943938549531492142146374633981726013863566899777320841828836561095378792963569891831487914633131928648380765484426316154843769283852371218156699601832990270485420460583297337353388147545946934555856304125250530788634136455077139893864277561517902279000000u33+26421029040968030935086037343379663955348031347993412589746231345593835458311806863164544893802298400603972875718776611595223423576550203495477912036348237044667194246452244897165033145816610585610783444597285084891092579627717517888615010697827312400335042572863414138804790761956060458391088903689997267868424631831279818288626992092884067153363313539152742404658001359737868388738227178545859139782635595986149237500u32+2077182223266858107517364547476331876219809605842201005961805412698408148728663450674206988476411604385194058816835548978165175725417977487444872521354024061550931982812593822481627132367719049073348496202348042279973648405558954059690814126646880955623362727098667667327692132784710503468249195611867867584870754742445251246933645484842778149848526813390709901700316931604737053035411053809264859389418994601383629890000u31+25356869504244448168759089787762638366909132872937959665220661023631985227651589103564268321015424136444654293996226677596236697940635568385075245656434579094575309064694774889560464251559920259594045546021519889507636832297428817204929131829693896701895502635752501675177601422472110487291980050993870855931843352452039191808258768784022390396043018754514965770009776959486371226130896108773666497743215978625925679159375u30-183294278146503236258490417288027190358663891250317239332742507008367762010973593331754509171830687724601125430038573872887817956423690240494459342208491093268935005188092338800959056977948501143242841331986130579159432817999197943620365332950664708220684592814465251651439264034665364887722671465746077656956810006032759578243245403869643495440438301231864627197369880809514250694333186850146092522780959032122936955137500u29-1505649791365126457621733252102369492236592506320058355629112032277334360952610533402270916870693098794581052612839282897449295098316307814808940501849944852767372203004019612802752938689306704599317246505083649215556657588374356368283894465456904120080549843934643732129980217380450797065216466126247086516853455356878267647274201689049005229880764599209193863873507019097918774557203450895490003161424286143060851145224875u28-3698912613077720181875653022172597639523059832363460302694402893810855402006167054577731795547800940785317657861567346003240030435907133296950378270521739323802250418761361545863338862130974617997219823899033136642697767507650507298492403617699383842484375704252623022133493962921937058078005290259311314649529370078443272127284692672262798017944188672511093400947033611227728671400734859864806160395153548763217242176873150u27+116666825533808704054061439304451878644027722686121299257901649698927160498870762437606552840738481213177466700436439365659422349751192385575599905215747137199587394999820199405915009321543943022711870921718174031129057789131751989481757202190966338665472239274875849175199945476609692820618773302627489492842435184924570987908242033865760452360375743848931459502298270276126710241085800088264354961671160756867463612989832275u26-47849837744692903190454741423257132189436886546730609926274667305196861964292699861395533199168472934627062472676440697505772922300536305356435097114331223765969822325256009587789433134454010248456768391875560388134502280535742119291920396341200029281978414540429002886936274860785635848954224732448073138827992493040891148699055298532113406313870940075869844963441043071337323884142952479677695313752324950006989788464698250u25-837620056374363699571167319183323575735606851055589354566486629400641664155693719442587456667853044371790588482277045831922767222943686507501472688095566099896832020036581080311148461983659754851395137734796813735990359493099364668392973844174910963925434003711945090051991447547958259032955636824399132053323262840148227460423267203230026521259143030976280283017830826852904617298920251180497235521669281909260173159560644835u24-15665213550715260098620275709697808238178792685429519692589987368291161735200444905593103138099904762336007764807633712485765524539831026663460510654177841611392062268031206208547865416403288237629067037675943400102055952203873736035949204667596358972525954019424897406066571636252464151183869170805037057922689205418116963639838988150676911432268712579104129418087067508245125609840821598257857310030260146872116266272032095154u23+76895342560156883073974357639925857782126554217696460204351465637455023038173443820472118338012854090222259260272508241022953473900334780056671316593087408506654214352490044979187361143485490101536072049131494875811323920541563873119015750371342061339936625398979187258301787675420753687244889429119441149501894701995431188230537619118794156978967340393248385324631754812946171352742179760386397002160815368143640696876443034634u22+44469455021791269088093166929610472166129446772549236399464203572536628187775222794287894346616040424325027872071052443144511266085604317527203756808023719607329594356133549841988629430342537337144248748802192710192822807053064353926488482008834713515712342764022159170150346506062463744257329704968555761353881751697441593472212089348569272456944151682670541789926620565539089892493000274821698633797101801260285892976302227990u21+27554058386362119829827898084265309942185708444354028202333075561532287337368413292006344495047885940957659478771982827975834205952830822494706697620929875205761985505974139457045808786748732939156719643697400860139239391180683124014557253866007022223301709264631938424380086068905320280209808957479424263342400207971315216982483390591801574564703320447490052118065381398659529820638590283678152739752740706424663804382829881681u20-5121600127933241148862030967465728452302704719908301526030188147498624560119453040086535495680740858940125687367223756912089582442602536346742895118023109530747402523401058902809158915197630749467348109600884264819198903881885428321577718071587329421628004458479722049747956584071033662292641548806538360666871595166940442189703989843145718369313617477211278972586884798185817593622765232373009035239197073183999163516819020916630u19+11762099716925674407384389105149871198258165599123045163196931526152601995832540358612278615560023113115017065286879297951823165894929011276278457087235478696062189326345101103606462777058816809069794231919215911931434069445571401963291583121214505436488708958150457481875311833313617048798990349397514679886331042306134055093561464771227701937132139200348140301858958823114615908768733383525809527920128808485015114632568186814644u18+14726394686116342963589167026177336348901762717650785719865024648772106335751576576181721301789876529346496459911512761118119945724816492459917499297838748187965312181094946312112599277046811768527400625792826526594302624400144074214132373868343994041869325960084598564767192585184479428453968581619183611866863020964456488123589711980345363514424167007221697572336713333037697471691575965916512730274242306372644967213651425106398u17+31501122274859829701772290053426507660424211194005545240526299579131025376790810085675994620789856292961984139091617805555245144988004103359346839350226584797778732410257099384380073681483888920212317861687339232537834242545115465722930032073146811275304121123104350128227518255408015084149403135946061280393206389522380434924671728150531875883386858869564489652771155773714302464227417811144343765700698656860196303089300809445942u16-488316105291212741730143942072229810951622620752269273331713956542737962286310787601025438180322367182375267779166321944557560949498362663219064819772979567087386444838202234040137674517426763809021914025565101953286722985690375969989111633497713130715807461332670593539850807874662258738826741707585344037191052469495074236976592358038716557654204567584293632528389862922212787768426092546336096074048240361657000674415407241804624u15+572210593778927153473329964647245652390506808232504360731245534816772215892776001758764829872884870397781073270132856530979231603235906472768258301125608388994450273452736201268529527675437500601935392637154453364875362674997433705225758164876986133877357676461570989041827121826032116526242756890739513026228563438616839112996581003347447621147500822616870792655293213682678596379613274040551942397872855960652392482204638095470765u14+993531324180053261436128347732560680228487337071140319204411487835281476028693132768116982907392181470055357669355574294077482743557220180696318471524085891503138533053343425152624203741020411925137635172715079596063440553305657054876336814463557458335138947443742878194412269337061247972083398201139289702008233896523351799106305466257305903837213350914813951572456069620835268658192628709266007393734280529049869003069741678945958u13+2203598481393571222292927177625998928013250045413187894438219875520723127830949341459782923780197401345732734211407651565188438155877025948751237711930021153689689975918709036979918784150472582867336708585165731670036175626354044122695281892561994970843755696692435519289023840202704113235057698644870507874827330556124735209754738981443023452965123391941324253745775589367861094292811203117508024135900183098485384336919826484409754u12-15595635868194836398072399589145867220032185669982997931191537824406647245390847256689694239927258788287114006442645198586388543438241565079991863495360769493089324218532450309981565431867119125048373317427447053083198279903216370988147461569563339740762584040345519258297684287310654722391317297773482329506128836603241828796800136399022364181393907508777341781487500423992490349381955947366440708441595380109564871186421428064963548u11+11152963330550378071778510358113448964805766834783037718030457680897323000900189392447640373174859224306800707490821689788420417589617424857897186293152261702460919482083542130650879476008514206158275797857090843366113763499911348694574860467323313764741561009833709806512271947032635896563345884025604991081309594734478688858198727735974917608896662951341810335500364266364183723061653702639978324234519335695512972811343749435881690u10+18897637342151460809885144711586462504776321267760320220823195692885725482882253091002861119277194006302013673440911641152580550396533107521243201951753264131848721484279345546493470560344309203635817766629958283012860911813183845140262336041697329531137851357504620572620239102143560615971939184374816354600571135131632022998993976781143883154941577263594736382031988498768683877066732646716354053052678511557821478269629279382124860u9+19360287282104170795717582152258297396532190910881711145855006551876768195957691343797526636517067483310720886311110834385780145614760265545728097680710677432841658523506310640351092626929969651540562570484374496834544365471606675512470766487439003054775528675720044263355428694712357027350683319561668590868847945419694431324859201321547380006319570324627539606374509398781317980349678688504535664902602410048708954500233292735479200u8-131044151391594151024098670070725014927491072156045538166046682068240678881674546871802251470389878071412293843079098505634505910013055058871441707311693433167479157406367159412837832956876118136338710096257281250371726942065113929048734280337462979025178076110512860082997099958873142631262956659225884612501496357513301700690125975453083804283027455166140194189063719452183857773015752816603198439638018193005757808779662215584705350u7+107159918322672576009436468704702780442392835998845039838469055122862957213917475150176397780909225259084639053887815188066756211789377079400681124898295091030139332455288276469451451921194742868358580908590156712159667833022401564475302015843344782763129330576841924584939689119325003316880972668526354226222353581102886199130246946263357425960194407929728606832581858930424855556505634949854209717036577497265889684111101656425893250u6+106070598587793339381787526485078041289703588624622742579945037415587543274949335412611274951275691356574015140635428835054853731589598530618124090886448607393316718358431848521165328360264201439938609375960067582611081222441032183708841820094773850702052673568440471591993206584997060173842822704734727203745197030475080440498435446259720683729356216022786814502342699056034559027178052110362881388820648092778414086225036604973570000u5-257034415823256437481378193793254091889442318926047016938035715080985215133521717788107124107178307777448914750814590611696071636383474451244150990429455445732228425136607242756807322312421928437851945197447120188255536625688462996289758534936775526957171770583267990104935939648045210384300386961684983969741748998886011865804436895810455876464856821592851681028034202347661974664399865680574142584260660751489094125260492905661640625u4+129841458257474042254462744174618915711497297815007464535964049613083798739228475628500143090686233500051790630566322961155081699240792046756744304978297062528247039171203511044835290721402422890065763591643597822797829019904849919863054744289747824377467937195437526445149924399800747061335684446765550763156207315942590313183144530679889249454368999646879521213109184558074478312399612034254951429518096022502499265406966214110125000u3+53309568308795777589027600691124187760869412891297866137324547882269634485844928171479222136045777029182309505415251885734942614983507080946622318773584994312591230408861738474032069515300994317610770504777874081319402754586893869458252995141543523500268313412740768132294079541596065544310065310792848464452004918556237368645421240876134976379074529303071934671800247436057325966887286882915592007563177347283120186509815498506171875u2-127891416999714337638061726652660366587503550145044213672904289971636385583528909022244036381519689141716306179221037558894404556046702472098072121735826368606165937996255462656203471899401310247794625498446116807266094268286230018138753439511171926723466333124259348946897383607367096578898742032345423098301730493987423079032988741087652849434582060905759462428873725691689685564361753675914612986851898883262726257621423332125781250u+61213390765844138661836660872242751078470159426652959326770314356831609401579969689251282377277058392531174293676981461600924513667440298263387338890682537783847223045347519821788224332500158877175659571202236135943056855212995436422487460619529589835091710849789983294901030229928756697983315132432780469150444446119985558759833927929990098128315004215708032956337811699216753475828912592187126038211653086809874134716818984296875000
FACTOR 1 ^ 1
FACTOR 250000u36+7500000u35+121312500u34-285825000u33-18095581875u32-214335112500u31+1704139284375u30+12441904782000u29+26702670273600u28-1034842543676600u27+891598829479500u26+7006316764494240u25+133609836786352026u24-734831309340792936u23-60514461331124070u22-96833753397496464u21+44599252452139350630u20-123667813063558964736u19-75903101312012787872u18-209223121263865186968u17+4332755857448979511551u16-7062399171975861507300u15-5972750013487333462077u14-13829500025607581149896u13+141599634157370033977002u12-166802102964075310253640u11-113220251076449523152940u10-35965592071270372020200u9+1151881671933347153366775u8-1556882967830523551791500u7-476201920361655219631875u6+3160471492559860338825000u5-2752799679724828301203125u4+63109261581724384687500u3+1824153001500650026171875u2-1453664443255665703125000u+397345390423093164062500 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ds5_0.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[6][5] = binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0;
ideal J = minor(M, 5);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ds5_1.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_1.sing:1
VDIM 36 36
NGENS 3
GEN 64000000u36-2432000000u35+36304000000u34-126496000000u33-4126543200000u32+75758182400000u31-549631889920000u30+61401833216000u29+38752965756537600u28-421142229930713600u27+2450662795205993600u26-7798177417023246080u25+1908235076400051040u24+115494475732239858560u23-624129749798323315648u22+1665634044862994907392u21-1491030014884366058304u20-6847495292716487900672u19+37256118022220093072484u18-107580426540416901648328u17+223850660725017595811553u16-279605115810606253813368u15-260076302250285177705716u14+2537627556566080347791096u13-6830215653948729087640714u12+8842930578858220664650408u11+694605679873903986523756u10-24834311726324159496417904u9+46049800217175280182923677u8-36728055500381950349020464u7-4441828711531691622858228u6+42142902622505411764808960u5-46545318249221659335899100u4+27044862236235324584824000u3-9188014349517232242020000u2+1770052296256404417600000u-94778249774859749000000
GEN 1813608726033135277234945996824670944778024465230493585260702949216182250590712098667374108719619189445745099078336180487971092272828706198901679788709652367245110190336258594598410671017195305607238951348496512148305476375148017326296722924235193007500380524668516936385506838685500140042058054294542197683516375470858152907184406778983498730977129680319266534611279689357460346528043205574701460099099612633798914561734310144129212078866548218393955800000q+1395700302352361134464757303956264110985596998170257507975991992893373790779992664915143640970583547414273974626290027366957975098410076415833569182994045075110746701305138016599952271614350728009376400101540781196851918744192214470143633662381347402465864297135008431606076370015203295260117643154496384680666561571916243767195412389048241986868916461652768184362866285515061763698754810131987864423915764648228106176104635285729502912000000u35-51380442704726736041860764579364956047645416603274666840745524713833555146516354834522953737164988767073973484811025877042948163070235677689190189480027404961125276595369704885567998203816544591874086170435361823836526718392210511084374124043630878424970611788247380665860399792884210113224559263103078352800785127422567452491486281388006886584428605648640377529048690232372378376177578715265824920600923088323218472999187246046391864896000000u34+730249360759008572397336488876591361441530305317746941090143156986951708954811009486167890347495185097369422982980981480081053207454862912561098211137717424691307254496886414670001213800181546942677757312343052351560419627934268705048473931226697962502109043609987862660801137944483931724041415716965634209960934821555665403429346012908604008969736966693221440556573219423700484787690228576118021153964251662503403522919751609023016086512000000u33-1875662305399336612580900211781766455418903610689287525088741136135370215502384069255644223335879226915660373756986343793258363953022027500939033142053528233203036573294191278258250874459423942563601822078814556088590029036994258145908379806245874398346503871152930179854757696404759201645940468475119972548620132569281239333235605013695879703320808918338051574084947422234447789120568913835326724410689123693399477913844956576614503833168000000u32-92415312900512615070676337138125457006656023913086874597926573353509180794658535867142720237199316336512688627897390447723810909865105153003684832910650707075236319077108420453820021779069224951558569081798269563376772624267067797481227637523340672484164572516523968374305336471231870426870390696065955342247232378131005801306032443781924753836078446283740338640107264108201483121391276576514493250593032272764582813863861009353780468107405600000u31+1542369724015445585905141170109268226646273835871496094246898957795106485410958391836915165416639863743136261430356620840268687575198933491667025617201192891111747613291614796194422695895312163538548434297905703875698922362298794251642811755474171409070135797701921886695657591642537086428747408575834570120349092086503570573522467923008523987913214966091489737944480028127379738511048410687603137558468559697007274978008010622845094473703271200000u30-10123036336364946697409902462355188396152199015991171089164142720607222319980919799045685849324122038232958855235123986787599147510205573808935409105163137537680051518858504794539386167591910757782346243458584095251103851116173456114290355608931883181244243761153210533960318364933495434451347848983301459087821548280067765721890325295393010416254092857671416657303912550341347982124006838647814901028877192702332661671616405405118738975383783360000u29-11102575004121095537450103057065420820516475331961245439963443218210339200004686570713306924216897969148765635232831650637852355218469421259493415947952387649576235446385410819691721055359964206438714413109216934554285015512707671209919011239907155612567826130463894338203358497199762557163559017088596464933953952204521880251533840426950416191558204860559460018305671598802441433730103402767814921126279763231057938758865989548696937475310301472000u28+833905412533519164376594426270835453453683250655699415196843435115938278678851292259931891245793439020483315306960558076485099617393964354935843180104675712493021496351703911369617188502390348453235256508546611216756045080589733029450945501118114866713560060120760070859312039276433908367667510035665978826935550444357345209796536941202175046941204814411875418796259283055180621639468733856661529390759198012704252941928730495850940630221331077100800u27-8182332111439743621406524319386370568420188713493704082745344137647914191850944065637223616609413737610116231938609614665740340425351987270546962626577384265033127252897351018703384526250693110513877843538174471383697801908525520363125130125726319756553481784152497507705872113587265113383885058303860654610359080199588476929824304925798788393865187449313365891594096040848538534149349927283757833757208548900663182592518722383810830033389049444044800u26+43474789122455930169606557838009712622709592890398843977881088788959442707188779491315970681297093292177067546418125202838554232257770951585188743098686979859671878292843800806193820856947369108216124239747226784758836312467519867173686218122578603619383873159479030122879299230335136380844294210709156134853604746241924862736748141009449747571987134386208202429390211181152203841564193212369130944176141988479505051880155282085476180705580197121468800u25-116524308712544832584136157418591641907906405818676560972904318130029497376790223156921879257469895090529434242083017188673774418253827855065755378438682167838652062732480428236551002032636717522047855635704855511002640391814159815314551346221222558211682304407827524074703710517790709769022565698285088517735172205901276005929310152779643773495981693916713192996396016061363311076204735617819819337858030887411813296709894622025344427506902285992128640u24-104284421241274437468796116128108180081650475077533901562778096338366137116176394438708388379746425789379355900571492337724664735953538438760722512273465892065185181811972732420105764894942951539519359983710964724038875745091133196881329706541933583746254889075867126157837925067175094080203336756424983821788365866352502053971123810464990368083859299341110799785597901481007056687469146833256861100126309345662726302485267228009177968535284429948998880u23+2401876531541619411756679107339175326574637689052799876648255961094518781412347280074249419114891158873726810975117811677645405725153608051725414700277331452930822069711551495774557002311310716751172420101274415477208077552135079312532659238922274336312245342663230685043524404724746271165372800326686077546357866183136846667543081106875200058713625322579001244057882899709938898501015152454290799515702798755748272911216380744738635024563094582179894880u22-10665930436905371629466818197727802375473992151896662932467388577262047800416502612213937089662411376829206079088892995326975437177679106663877559172611730841585446447192506305724533454099478268852137983824315472420712592342621217981888344355680483377286534750779757093424197162160409081036442999288290137970017560906847030025355463829221048699445406878690622663430791201294501902007010826775247954513932484814184144410010753067842882643313652061862736384u21+23091521851220991211847722038159920734793473105446705519949523199519091874144949724543558238086836544711265502332846584915576747692588942935318969913974023240763371103747063715674769101007561295186736820277061462636748854322677961736017503684627087990779699044683490743941977527641164158226273149296382834631195257718255702285532273293918886231862549740300321114776429308009837169722016680630428214870264811600164482814303271868570607463364465065634123616u20-3620893100771923401306796532652932296770223345712447198012783249493055629633197803144621550304336847301536762019436606303625432476412383126971713965865916056820944357162749645264565358540690391688047091375058912405355633225272098592399914476999259001384083339990270269266029276816518737803287124270412610588578335292630984524736324837022153222074764434076322515781872311284935150966502416078900773560235817027040803335885182515006984771242216610267230272u19-154323604793616364090383574569416309917884578049791406798102712854361987073696982178237861883542200198797666801591380890351387406233865159922777537715913342721723303451008016562622383184574577178719173328949604551010986105793575987873379335200766835213388871281932757356182953712891640727098870444022613946636180566995457572153570253656706473570931017214545286813357827423767373615048025601166519276349753141783927868008279501091686749936981394207572902496u18+620743455532018025447634025115720333973719146324216479795325296864473515604328618678711615623159329119873083789480192326197364881661304840231732816085881182830657218253893103502958839890205155419943468912172257538566645991847149482430640269327553289928157246672832566967472631309094850344466813711212125843961068442848789934487827119761337247040681019047976247193339568197430076831232124154151994074265316152325302069475934158850753623982426069604167828492u17-1574932279360229938618572961209608843915985487890434121977585311639696044729046992379836812657425165012052595862624994499757606390177066452110092396771487700757385010576327156779191417578354427270139493061846047720720275850504443827272719037438783664479809348778217151704387482262502740645120310197676938785865882274477454768926048589711756907472443990277819183356017542439461829135566352467349217762259354891616897502735072792188575548871990764154815364724u16+2933568884392520877711417249732873076272951601823042953123190095031439673068927882803697403024371003079936186701377569078463824128405678460222046014028235404968741656538712039548373282386642421031023133286477746198517615890477664715334789838589884292973221072834402410741177412283845012336671915114584598716870331019743878830974574770525116424303019079845648622768693578626010292388193092481206988705247487904853819912751164938347211867878047612694910634939u15-2476423762632379955824195240695258521677365721104671840224884303935750603338146777484008218179769561593529144028589456524536886948618120255080626795074558390278493797670591366341616507439906841034894643901020762558531735593590969971684177678732887963381307763156422327216849654159883781190981082030765906056409462588105674538232001159356862524482433205669720511402122599620288738262757055663821804816582712000709311189374475134730720238079224635189592537139u14-8741033922818396905186567314991134590800964096635264732289860924000564774947574223019643912199865989493642808758265129414160725332359295535466538267247084530570799726577058406189255832044904382567826590339218114901387999661205306292673095264329252834597901348172411461557981173347695820025965567588007673792459546404008793512191065733425546478099402412539888030056419476883799531323005510522223328011766564076218372269524853591321139578726952054281721935338u13+44481213338256257064135239825067572293473725999966861087160718074701163901334900387485673902333884677269536118105551611361646739433840267788113228751799505922106850146407542799372864730360086485061738157416786623055719871453531010215864507065898177720915853823638248676275187755265364959868385047760803239254762506446168822328558885427721660376869035715955420117430476403995842792725772491113357087608176112269815565054558409270820064671912809090624389102983u12-93412867862716500542187814651038370311111640299171742787422524477243736501370376189239242172106362396437041996991544276947707592062637732099915868765801283459697860733172515512092520518695915332312046721604506718294513132083309833247968005497238618293441402072287772734921368763595560878924571464012850260845226552493407643245219347768549617190849166380172572643718247191204103273664264211910582828115404957169732841346282316259267917914918716990693194908562u11+76189312300129866297024766219186214814945669699585047796676378916755924987056701011949270899419797212445035137975620859620184752697479663913976649068880897304004246067506594782415445544807648366084567033724228116325410508778373410936460657842095128739127161626512382700387245044369294634604271303165996631998661009392454015001805185319807164797015982142363775349120320842542314820394135367708967128887188715254083873512731191520306817150113608601694447147109u10+108457110632405577545038978160904427478373469574150725021660487951617222707323471555285158431133832450256951184639232065593294585851491817210592198107949332272398599224932678528381090610704457779739321619504462397153179618641914990277299420582492371179433464559271351416108408836286899106754091635448139938513887474356487031915381649307297986005668114599828277412968873827341522133852473492245145444630205679480993877462826259241913830739176043996908448424348u9-399420022635267535863827160732370928197617918298049789772241593853158366261233733311510417331222105876197459866304237595884420651601551394747289803416844677248445136252437139918713902797799437200422002752070252892311021605553919134645056039695746856977295523197025913401810593503070971229478991683685586820543652659684284477431514822076941735775083326417216921329424316429705088655336844807440098897532799534100731355343496171159871946199318770104703263348627u8+497852762912811714181327017592881141777236450798964130279933877059139925039772804783557624435667673944829281775584585794090277394643460842464565493579327204353665761776600595582613022005804412621057952139334139568547045731789885973173997815182205701503142387585489108343881442394105121861133132106264846859495803189079507058482067611282729860349247784169449859978680341588029603666091116144931795446248309765565540618409140670175519318815369188817706455644991u7-187621989539832209488870751505819025659395447094024256087110029604107624014376285129689609911328064851541459883917460892055905029714795644355824674385845869399957536745732586025366869553087910397500888003756463608244440202398455054551833747844468764692830162429461453452238608313184305307986269978127006796275414660848204564478731350043003534628786835078306316214305087561881540265459889576935596397099080381826510099914637329713882834488818618403558064380342u6-296272224703761275067921757798278321662798309129002401897769772549471868893021567226977815791333942970592656889120629294993684295555127802558969622260643987035568110171141457286343420332372253936284061924636845265763801927415707337121085615416335017684243007618651653129424881201733555114263643826116062323204493177046226725843182761381428484213354001079969549796945777978403564523302799475217649696483586261048662806550441256874020889579812919223817241468334u5+511427631770547800644385227334646051493568716714284440382252420061352388264533607066162139000180584681363398914393889349443308464592129938220335373454213499613795594684791706313639106003697899275423209852779165820543216695125790839014559354837496722358403848713947535095017769710771735044659077313952614869260853844150907744271203780579315429745855950387271704216258629773855920661759508416085269328497560384290192637846356819726789814569096931301441776431180u4-375022740473602025421785294541534538400585055717401904988483083534631151922677216916067549488181933190305212904227192058453728305875473769508242005799060487706256503588067277931109095486036378999340779588646917711154552636877224128602724988988094530236828917605417066141512273581477057051480702145728417928043889699639218035573313973945831197208203008939199997310648787120117350078992049840931352514217389518145227489676275318789049725692311115583353569896600u3+157311316367923975731446590470392044279428867997844740184916729974644413842510099422715171259192223882801185384734375569846106258862038304274468207986765740986141064429862473628012081381655309514084632129775210734082550864078256231772196679526082235055781968895946212897562419947607544935670871654764761853025025333724645427099188453514287339850816135568190090926388563112772937739771753194777458063091883438090587539908266248878720331576868026214720939487000u2-41181698145213991121855251946284080038018594718034403342699004870638766421358655924193252712789248186797331475156251547583012705862038403639511145814910971399800269328188850900179019149654622795510536343963631730439741479305251805450056451890860253365096228905228475268376907475001587026442330557674311417719803098304918200818604928606238852114079840575653094109952026681879512770157502495270465626007141064627435438461634401521362796437903961427967504460000u+3848754530538277161702060474368388606083740458112287423515540645106658995526148001494422711357683351065946345113212832062962768878887389633175433855137395010765224083515373728745882492632881221953860981729702830048860079107720739523293162560866461702053509214528669508524045571330790111441846923199140759539625515156846169166335154239049491096654614688101969795254885937104318950440477483600742435818872647156345935924735954278054711979146415070661746700000
GEN 5440826178099405831704837990474012834334073395691480755782108847648546751772136296002122326158857568337235297235008541463913276818486118596705039366128957101735330571008775783795232013051585916821716854045489536444916429125444051978890168772705579022501141574005550809156520516056500420126174162883626593050549126412574458721553220336950496192931389040957799603833839068072381039584129616724104380297298837901396743685202930432387636236599644655181867400000p-1395700302352361134464757303956264110985596998170257507975991992893373790779992664915143640970583547414273974626290027366957975098410076415833569182994045075110746701305138016599952271614350728009376400101540781196851918744192214470143633662381347402465864297135008431606076370015203295260117643154496384680666561571916243767195412389048241986868916461652768184362866285515061763698754810131987864423915764648228106176104635285729502912000000u35+51380442704726736041860764579364956047645416603274666840745524713833555146516354834522953737164988767073973484811025877042948163070235677689190189480027404961125276595369704885567998203816544591874086170435361823836526718392210511084374124043630878424970611788247380665860399792884210113224559263103078352800785127422567452491486281388006886584428605648640377529048690232372378376177578715265824920600923088323218472999187246046391864896000000u34-730249360759008572397336488876591361441530305317746941090143156986951708954811009486167890347495185097369422982980981480081053207454862912561098211137717424691307254496886414670001213800181546942677757312343052351560419627934268705048473931226697962502109043609987862660801137944483931724041415716965634209960934821555665403429346012908604008969736966693221440556573219423700484787690228576118021153964251662503403522919751609023016086512000000u33+1875662305399336612580900211781766455418903610689287525088741136135370215502384069255644223335879226915660373756986343793258363953022027500939033142053528233203036573294191278258250874459423942563601822078814556088590029036994258145908379806245874398346503871152930179854757696404759201645940468475119972548620132569281239333235605013695879703320808918338051574084947422234447789120568913835326724410689123693399477913844956576614503833168000000u32+92415312900512615070676337138125457006656023913086874597926573353509180794658535867142720237199316336512688627897390447723810909865105153003684832910650707075236319077108420453820021779069224951558569081798269563376772624267067797481227637523340672484164572516523968374305336471231870426870390696065955342247232378131005801306032443781924753836078446283740338640107264108201483121391276576514493250593032272764582813863861009353780468107405600000u31-1542369724015445585905141170109268226646273835871496094246898957795106485410958391836915165416639863743136261430356620840268687575198933491667025617201192891111747613291614796194422695895312163538548434297905703875698922362298794251642811755474171409070135797701921886695657591642537086428747408575834570120349092086503570573522467923008523987913214966091489737944480028127379738511048410687603137558468559697007274978008010622845094473703271200000u30+10123036336364946697409902462355188396152199015991171089164142720607222319980919799045685849324122038232958855235123986787599147510205573808935409105163137537680051518858504794539386167591910757782346243458584095251103851116173456114290355608931883181244243761153210533960318364933495434451347848983301459087821548280067765721890325295393010416254092857671416657303912550341347982124006838647814901028877192702332661671616405405118738975383783360000u29+11102575004121095537450103057065420820516475331961245439963443218210339200004686570713306924216897969148765635232831650637852355218469421259493415947952387649576235446385410819691721055359964206438714413109216934554285015512707671209919011239907155612567826130463894338203358497199762557163559017088596464933953952204521880251533840426950416191558204860559460018305671598802441433730103402767814921126279763231057938758865989548696937475310301472000u28-833905412533519164376594426270835453453683250655699415196843435115938278678851292259931891245793439020483315306960558076485099617393964354935843180104675712493021496351703911369617188502390348453235256508546611216756045080589733029450945501118114866713560060120760070859312039276433908367667510035665978826935550444357345209796536941202175046941204814411875418796259283055180621639468733856661529390759198012704252941928730495850940630221331077100800u27+8182332111439743621406524319386370568420188713493704082745344137647914191850944065637223616609413737610116231938609614665740340425351987270546962626577384265033127252897351018703384526250693110513877843538174471383697801908525520363125130125726319756553481784152497507705872113587265113383885058303860654610359080199588476929824304925798788393865187449313365891594096040848538534149349927283757833757208548900663182592518722383810830033389049444044800u26-43474789122455930169606557838009712622709592890398843977881088788959442707188779491315970681297093292177067546418125202838554232257770951585188743098686979859671878292843800806193820856947369108216124239747226784758836312467519867173686218122578603619383873159479030122879299230335136380844294210709156134853604746241924862736748141009449747571987134386208202429390211181152203841564193212369130944176141988479505051880155282085476180705580197121468800u25+116524308712544832584136157418591641907906405818676560972904318130029497376790223156921879257469895090529434242083017188673774418253827855065755378438682167838652062732480428236551002032636717522047855635704855511002640391814159815314551346221222558211682304407827524074703710517790709769022565698285088517735172205901276005929310152779643773495981693916713192996396016061363311076204735617819819337858030887411813296709894622025344427506902285992128640u24+104284421241274437468796116128108180081650475077533901562778096338366137116176394438708388379746425789379355900571492337724664735953538438760722512273465892065185181811972732420105764894942951539519359983710964724038875745091133196881329706541933583746254889075867126157837925067175094080203336756424983821788365866352502053971123810464990368083859299341110799785597901481007056687469146833256861100126309345662726302485267228009177968535284429948998880u23-2401876531541619411756679107339175326574637689052799876648255961094518781412347280074249419114891158873726810975117811677645405725153608051725414700277331452930822069711551495774557002311310716751172420101274415477208077552135079312532659238922274336312245342663230685043524404724746271165372800326686077546357866183136846667543081106875200058713625322579001244057882899709938898501015152454290799515702798755748272911216380744738635024563094582179894880u22+10665930436905371629466818197727802375473992151896662932467388577262047800416502612213937089662411376829206079088892995326975437177679106663877559172611730841585446447192506305724533454099478268852137983824315472420712592342621217981888344355680483377286534750779757093424197162160409081036442999288290137970017560906847030025355463829221048699445406878690622663430791201294501902007010826775247954513932484814184144410010753067842882643313652061862736384u21-23091521851220991211847722038159920734793473105446705519949523199519091874144949724543558238086836544711265502332846584915576747692588942935318969913974023240763371103747063715674769101007561295186736820277061462636748854322677961736017503684627087990779699044683490743941977527641164158226273149296382834631195257718255702285532273293918886231862549740300321114776429308009837169722016680630428214870264811600164482814303271868570607463364465065634123616u20+3620893100771923401306796532652932296770223345712447198012783249493055629633197803144621550304336847301536762019436606303625432476412383126971713965865916056820944357162749645264565358540690391688047091375058912405355633225272098592399914476999259001384083339990270269266029276816518737803287124270412610588578335292630984524736324837022153222074764434076322515781872311284935150966502416078900773560235817027040803335885182515006984771242216610267230272u19+154323604793616364090383574569416309917884578049791406798102712854361987073696982178237861883542200198797666801591380890351387406233865159922777537715913342721723303451008016562622383184574577178719173328949604551010986105793575987873379335200766835213388871281932757356182953712891640727098870444022613946636180566995457572153570253656706473570931017214545286813357827423767373615048025601166519276349753141783927868008279501091686749936981394207572902496u18-620743455532018025447634025115720333973719146324216479795325296864473515604328618678711615623159329119873083789480192326197364881661304840231732816085881182830657218253893103502958839890205155419943468912172257538566645991847149482430640269327553289928157246672832566967472631309094850344466813711212125843961068442848789934487827119761337247040681019047976247193339568197430076831232124154151994074265316152325302069475934158850753623982426069604167828492u17+1574932279360229938618572961209608843915985487890434121977585311639696044729046992379836812657425165012052595862624994499757606390177066452110092396771487700757385010576327156779191417578354427270139493061846047720720275850504443827272719037438783664479809348778217151704387482262502740645120310197676938785865882274477454768926048589711756907472443990277819183356017542439461829135566352467349217762259354891616897502735072792188575548871990764154815364724u16-2933568884392520877711417249732873076272951601823042953123190095031439673068927882803697403024371003079936186701377569078463824128405678460222046014028235404968741656538712039548373282386642421031023133286477746198517615890477664715334789838589884292973221072834402410741177412283845012336671915114584598716870331019743878830974574770525116424303019079845648622768693578626010292388193092481206988705247487904853819912751164938347211867878047612694910634939u15+2476423762632379955824195240695258521677365721104671840224884303935750603338146777484008218179769561593529144028589456524536886948618120255080626795074558390278493797670591366341616507439906841034894643901020762558531735593590969971684177678732887963381307763156422327216849654159883781190981082030765906056409462588105674538232001159356862524482433205669720511402122599620288738262757055663821804816582712000709311189374475134730720238079224635189592537139u14+8741033922818396905186567314991134590800964096635264732289860924000564774947574223019643912199865989493642808758265129414160725332359295535466538267247084530570799726577058406189255832044904382567826590339218114901387999661205306292673095264329252834597901348172411461557981173347695820025965567588007673792459546404008793512191065733425546478099402412539888030056419476883799531323005510522223328011766564076218372269524853591321139578726952054281721935338u13-44481213338256257064135239825067572293473725999966861087160718074701163901334900387485673902333884677269536118105551611361646739433840267788113228751799505922106850146407542799372864730360086485061738157416786623055719871453531010215864507065898177720915853823638248676275187755265364959868385047760803239254762506446168822328558885427721660376869035715955420117430476403995842792725772491113357087608176112269815565054558409270820064671912809090624389102983u12+93412867862716500542187814651038370311111640299171742787422524477243736501370376189239242172106362396437041996991544276947707592062637732099915868765801283459697860733172515512092520518695915332312046721604506718294513132083309833247968005497238618293441402072287772734921368763595560878924571464012850260845226552493407643245219347768549617190849166380172572643718247191204103273664264211910582828115404957169732841346282316259267917914918716990693194908562u11-76189312300129866297024766219186214814945669699585047796676378916755924987056701011949270899419797212445035137975620859620184752697479663913976649068880897304004246067506594782415445544807648366084567033724228116325410508778373410936460657842095128739127161626512382700387245044369294634604271303165996631998661009392454015001805185319807164797015982142363775349120320842542314820394135367708967128887188715254083873512731191520306817150113608601694447147109u10-108457110632405577545038978160904427478373469574150725021660487951617222707323471555285158431133832450256951184639232065593294585851491817210592198107949332272398599224932678528381090610704457779739321619504462397153179618641914990277299420582492371179433464559271351416108408836286899106754091635448139938513887474356487031915381649307297986005668114599828277412968873827341522133852473492245145444630205679480993877462826259241913830739176043996908448424348u9+399420022635267535863827160732370928197617918298049789772241593853158366261233733311510417331222105876197459866304237595884420651601551394747289803416844677248445136252437139918713902797799437200422002752070252892311021605553919134645056039695746856977295523197025913401810593503070971229478991683685586820543652659684284477431514822076941735775083326417216921329424316429705088655336844807440098897532799534100731355343496171159871946199318770104703263348627u8-497852762912811714181327017592881141777236450798964130279933877059139925039772804783557624435667673944829281775584585794090277394643460842464565493579327204353665761776600595582613022005804412621057952139334139568547045731789885973173997815182205701503142387585489108343881442394105121861133132106264846859495803189079507058482067611282729860349247784169449859978680341588029603666091116144931795446248309765565540618409140670175519318815369188817706455644991u7+187621989539832209488870751505819025659395447094024256087110029604107624014376285129689609911328064851541459883917460892055905029714795644355824674385845869399957536745732586025366869553087910397500888003756463608244440202398455054551833747844468764692830162429461453452238608313184305307986269978127006796275414660848204564478731350043003534628786835078306316214305087561881540265459889576935596397099080381826510099914637329713882834488818618403558064380342u6+296272224703761275067921757798278321662798309129002401897769772549471868893021567226977815791333942970592656889120629294993684295555127802558969622260643987035568110171141457286343420332372253936284061924636845265763801927415707337121085615416335017684243007618651653129424881201733555114263643826116062323204493177046226725843182761381428484213354001079969549796945777978403564523302799475217649696483586261048662806550441256874020889579812919223817241468334u5-511427631770547800644385227334646051493568716714284440382252420061352388264533607066162139000180584681363398914393889349443308464592129938220335373454213499613795594684791706313639106003697899275423209852779165820543216695125790839014559354837496722358403848713947535095017769710771735044659077313952614869260853844150907744271203780579315429745855950387271704216258629773855920661759508416085269328497560384290192637846356819726789814569096931301441776431180u4+375022740473602025421785294541534538400585055717401904988483083534631151922677216916067549488181933190305212904227192058453728305875473769508242005799060487706256503588067277931109095486036378999340779588646917711154552636877224128602724988988094530236828917605417066141512273581477057051480702145728417928043889699639218035573313973945831197208203008939199997310648787120117350078992049840931352514217389518145227489676275318789049725692311115583353569896600u3-157311316367923975731446590470392044279428867997844740184916729974644413842510099422715171259192223882801185384734375569846106258862038304274468207986765740986141064429862473628012081381655309514084632129775210734082550864078256231772196679526082235055781968895946212897562419947607544935670871654764761853025025333724645427099188453514287339850816135568190090926388563112772937739771753194777458063091883438090587539908266248878720331576868026214720939487000u2+39368089419180855844620305949459409093240570252803909757438301921422584170767943825525878604069628997351586376077915367095041613589209697440609466026201319032555159137852592305580608478637427489903297392615135218291436002930103788123759728966625060357595848380559958331991400636316086886400272503379769220036286722834060047911420521827255353383102710895333827575340746992522052423629459289695764165908041451993636523899900091377233584359037413209573548660000u-3848754530538277161702060474368388606083740458112287423515540645106658995526148001494422711357683351065946345113212832062962768878887389633175433855137395010765224083515373728745882492632881221953860981729702830048860079107720739523293162560866461702053509214528669508524045571330790111441846923199140759539625515156846169166335154239049491096654614688101969795254885937104318950440477483600742435818872647156345935924735954278054711979146415070661746700000
FACTOR 1 ^ 1
FACTOR 64000000u36-2432000000u35+36304000000u34-126496000000u33-4126543200000u32+75758182400000u31-549631889920000u30+61401833216000u29+38752965756537600u28-421142229930713600u27+2450662795205993600u26-7798177417023246080u25+1908235076400051040u24+115494475732239858560u23-624129749798323315648u22+1665634044862994907392u21-1491030014884366058304u20-6847495292716487900672u19+37256118022220093072484u18-107580426540416901648328u17+223850660725017595811553u16-279605115810606253813368u15-260076302250285177705716u14+2537627556566080347791096u13-6830215653948729087640714u12+8842930578858220664650408u11+694605679873903986523756u10-24834311726324159496417904u9+46049800217175280182923677u8-36728055500381950349020464u7-4441828711531691622858228u6+42142902622505411764808960u5-46545318249221659335899100u4+27044862236235324584824000u3-9188014349517232242020000u2+1770052296256404417600000u-94778249774859749000000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ds5_1.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[7][6] = binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0;
ideal J = minor(M, 6);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/ds5_2.out <==
// ** redefining sat1 (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining sat2 (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minSat (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining quotMin (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testFactor (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining factor (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining idealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining specialIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining stdIdealsEqual (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primaryTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining gcdTest (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining splitPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining splitCharp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining extF (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroSp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroSepClos (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining insepDecomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining clearSB (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining clearSBNeu (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining teilt (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining independSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining maxIndependSet (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prepareQuotientring (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining cleanPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesoldE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesold (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesold_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primT (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimesE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimes (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssPrimes_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining union (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidim (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidimMax (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining islp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeDecoE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeDeco (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeDeco_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prepare_absprimdec (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining decompE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining decomp_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining powerCoeffs (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining sep (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zeroRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining algeRad (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining Ann (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining int_ass_primary_e (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining AnnExt_R (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining analyze (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining simplifyIdeal (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining ini_mod (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining min_ass_prim_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining min_ass_prim_charsets0_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining min_ass_prim_charsets1_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prim_dec_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining pseudo_prim_dec_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining pseudo_prim_dec_special_charsets_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining pseudo_prim_dec_i_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining extraction (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minsat (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minsat_ppd (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minquot (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining special_ideals_equal (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining convList (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining reconvList (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining absPrimdecGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining absPrimdecGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining absPrimdecGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecSYE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecSY (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining primdecSY_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssGTZE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssGTZ (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssGTZ_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssCharE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssChar (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssChar_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equiRadical (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radical (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalKL (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining radicalSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newMaxIndependSetDp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prepareAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining equidimMaxEHV (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testPrimaryE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testPrimary (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining testPrimary_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining zerodec (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newDecompStepE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newDecompStep (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newDecompStep_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newReduction (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssE (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAss (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAss_i (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssSL (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining minAssSLIteration (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newMaxIndependSetLp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining newZero_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining check_variables (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
// ** redefining prep_decomp (LIB "elim.lib"; LIB "primdec.lib";) ds5_2.sing:1
VDIM 36 36
NGENS 3
GEN 32000u36-2304000u35+107097600u34-3626956800u33+96298233920u32-2085771284480u31+37674939436736u30-575899552380160u29+7487883515266176u28-82543238866676736u27+765946131360369088u26-5928216170507967232u25+37765612125702520948u24-193269184654013347264u23+751250426960338790824u22-1837748931088464074464u21-613242219550964781719u20+34886024708055362245016u19-218057133981565023455749u18+889525901347486393074164u17-2704219295552365452128418u16+6119130000756666071315776u15-8949567996538669959936058u14+621919351432616173514840u13+45440594091063692733583513u12-173788943369890871326340568u11+432234802107030182936361347u10-837082774129674671685770876u9+1333106000632244248887225884u8-1779912089195226485242641216u7+1996974098963459582169182308u6-1864920370291597365283982000u5+1417922606107358081168147600u4-842342452841270873975728000u3+363610446735381980467550000u2-99951147715124658558200000u+12921041195956883003000000
GEN 2692109004440898253949063815875732196967074085354318937159880737455685671866905634993991250897202857534478355303324293755254436130322503234148260749111262623992571074506251924919726421793753747959118483014022286277616199578774885606948479270796800000q+2053492104884447664136256334347740125297719802591221871486670565159121651070283494860957786899348369209879150201203555505410589200016622799313197032753004944672028892486152295432130344133262092731318211504220827026575501390896352000u35-143744447341911336489537943404341808770840386181385531004066939561138515574919844640267045082954385844691540514084248885378741244001163595951923792292710346127042022474030660680249124089328346491192274805295457891860285097362744640000u34+6582562358281136812684444229588744532704439474592084815963728332217918734551569025497699971685567470773082167900797559587171239882447090994462248711605639575947869913434632097838125958152228088563955452889600941578186580368323461721600u33-219407422423055670248824555819961793237315787595724843471521928342919417180323468101008698687147691847364878472382602600226704931215767266090430421696077534206504548665535850079663623600411847494397416781991657137937327798654682492185600u32+5732892875418952800397120706399927634675354181050227833659227022761743751136202156625445074995586206367190207538924182660146178706930320994384187509347868370106822780524644675184666526418359234167314433171342875055107777990897522939216320u31-122122170131803137645707397492587963668997690827977781347746396443205500392117879070826031439138187880349653941861237230193577124359634348003603752969218759138448043143227397337582629987935968819121725983336220803284430697377567353524186240u30+2166746970336641832130213685495386368996838163356231297490006409232743781865846629815654248090031488990956134240613278173268697556124637124054031275245281368998474782078249203884518426146926913144616832006106369048481749467418787304198840896u29-32483131096626728705403064942650995472692589857012092514339095361323769588151562206311670326385078487607810348066348845379324750845427326327438710316035643519208778352402243989768262448863552512672532320616606861986720444826655883480407088768u28+413106687855283562187342104475840852551354685490353702331762566162951074577943701395336704024036039705916150235210532502930222734699795646079338521025251914944614613933844517591340847544930396301317709715753876375994457502799282278244126306944u27-4434883303184327310153179828105779066879494238166545419450128680214311997819979199325206087840643986331233823904280906359954864115241560472044307417067507764258100339298395534092653290888194877820079838343864902739777630609055570437031637372672u26+39836357774448759500280467161346821924484080684983774117444314549194127930124440397772238354519959354437710967622477589588029854764956164714794869984065312427898555242608308724673343213780221679821584555133838763055832344743241160092915921602112u25-296088769274899758834749690629776745686966415575870484583418401385334561568089251071086214667795398845303481807061960822617756345431928953382643354088004843833653973575950066395008136938285359841193623376384964376848126896119216467711437945516160u24+1790776117136900030890329878100704057661551761462724723886798642740669238277190863376274662742373920824652834263732880690535271583022312664212490045759085233407287401647000582258084147301792332638259426217485344888067886440799964474050196440349612u23-8531751067122449650094880962309456585691845074728390340365738008867699397189618649883528493371595065975320426761334723870552751730058777320028148615201501753082453176737226487234441784950840178776693426392886010631169441015618233037553599999559912u22+29488391264273004074970109643487197409973822955519403177329553314032779113595735285819805743664253094479363845778207043392875022206667680108686291615173925475498200168096340086335466889717036023814397548339083587839647358190510556170585034533643144u21-51646564716142428151103708792037922126790638006591416706329834885701236358148019997960359152604840653775304975545910105613338787252364054010202550117815195220604216232488749538208646407130970487335177919088517705491676142358379481608542566646146576u20-164551927992729027610111691522482693261153232949380453880577280205589671884479659643247147398420601968378002666411855416742428734854009159803326601740017883378374363485332330659927049080653244883986623691651841971634307405689039863507257504229522465u19+1928426240251892319881240989501742933350746862552751282846000082337323239261204896407973562521995292166622172309793034981141256043013742551378058301742400495001980885969174253062331287344658167061714226380763470037134307639035229871496830249131711974u18-9885252364013863589426030404478096288314290589804663217476487653612934051742223475166295012336198872586941016232870379956732553936154916875587335464382963274393461138524122160229670685456792147105921088968907764370725222564266915076735861492388201095u17+35385478527969931932794057629979047456699531691567291272006484993692207104143531202103896454265825201945887045114453972950541953062550406155075991259890467773763052822084867319009615926146009746163991113322044288850367902799010583503170129371177211742u16-94272885096230063170481960938209892489537090834090942242388241013308618851628377126128905394579976316755905598750523971542498492246747590699275357679277200931817079786994768410754502391423256724235130456762491040933974693797682716999954295519906209138u15+177247137919964198643205289780430940128153774827459955506203983305029780111109630597918435241459011934692512419902851813735852779904621590634945557474057414469447001192852831134458465178124379919699003804675720554543744963465433970773215054480676020700u14-157824574956309256672453634278042101824796657434020935951188656939464459971967406773724183020788385599443861742047082774445397567668714665829684695270279433942877177997618281431924889882293592038583728799369617451109894654116740124293188148970281924990u13-365628847708197577049525964134218675565276686218812641029685512459705000434780477308193315422499500549889540001987330639709462966999973551995708967194804092491321151383312580023238406219252831121704449168435485809133725512608831575600098456677383879444u12+2181804851623775479522752613735727473189606785437441608025221770819559548982113345719417486158664977407245276663389667845458329241151835398035023790045583796967784895937177077745130230318977876736676050002984376255197154778940015766104315491754741106087u11-6300555749192970963074619785708116891370271337786090937386602043203611939929955642745827299775170396675414515664532714415468416610767660865648784379308613115808233658188920711331317646173983670812218072924386209150608127923901857215908711723806853225626u10+13358776279192949105200279516570074869296939312000338655806069774242897624452160521063226097532124431762811323726719732483006065401808587186993109043937830472193772278018859282880166085563985501250476534911081957488553053549528348218218159160046157319729u9-22779660620146065179295651911429610949210080520977157235216144452141837438082267458937271525632736518998010297274231671100613214479878132938968092450550952093458225866921451245350012034064070450092420718787234428337081684568066547818228140254964050952514u8+32232887551361806579721477351070287847245813045627853095771096151111666643238787879759812843291447911799506879949535857901188847794292944536909983971554466141053278789607297715055090122154951964806132195844337120460074792256934356718868747536817829497280u7-38132240240652515194501873673605183241770131040203009598590938966933261077865700402390215214537387504157157298112179817157467104820771171397995150812741397466082632574970162050784535457971835182175582829782882795595800307449088317090700545281034664282944u6+37481424557586581441088975728397115860509799782040583483557870139575969275877394856497868445841314590647698654031705907215229477740196772119179670182055959632958186770862858402997772897539438745040273908246870605180266281055962871755187436989675298557564u5-30025503516735912649732676905062731466388568921388360248934744067292682349771566597677207388992022985982172421183225893709765073515502726281162625472900169060005458655114286791075004809220788180363438739605157594397905333711038062410831580640830494623960u4+18859248412048600613516590013293412181981761405320281789199305733695863116056596378071378887479827491083775304420710152922391143946869556467806994915617925627365272851772846578182703934751080461705692043152890129512983255961383955027844269225048627246400u3-8669368885206105643848557576511526210638033237265052145483353673230896627319106111552929578120084421114878296301940939843181621226730441922594823315339315968289548262979491106258136169420180878919253789188785613921779037997869576574747855289596043072000u2+2577237637679549433237667547660307411620147784395641114819622327636653669659039602196570753150311280966078640592559017405550025459408105168365226692947813843586298212405413832476865225623816019365818611642133064840152115195322169056688192857789153010000u-370842644532566622704834222077842110414138596338213279243169915681614594432190679042628150983995138741063984510117179372395741638248622721698934932491912997809778831014442683517133972571953256007145150883176911554032617187603352559652374218933062500000
GEN 8076327013322694761847191447627196590901222256062956811479642212367057015600716904981973752691608572603435065909972881265763308390967509702444782247333787871977713223518755774759179265381261243877355449042066858832848598736324656820845437812390400000p-2053492104884447664136256334347740125297719802591221871486670565159121651070283494860957786899348369209879150201203555505410589200016622799313197032753004944672028892486152295432130344133262092731318211504220827026575501390896352000u35+143744447341911336489537943404341808770840386181385531004066939561138515574919844640267045082954385844691540514084248885378741244001163595951923792292710346127042022474030660680249124089328346491192274805295457891860285097362744640000u34-6582562358281136812684444229588744532704439474592084815963728332217918734551569025497699971685567470773082167900797559587171239882447090994462248711605639575947869913434632097838125958152228088563955452889600941578186580368323461721600u33+219407422423055670248824555819961793237315787595724843471521928342919417180323468101008698687147691847364878472382602600226704931215767266090430421696077534206504548665535850079663623600411847494397416781991657137937327798654682492185600u32-5732892875418952800397120706399927634675354181050227833659227022761743751136202156625445074995586206367190207538924182660146178706930320994384187509347868370106822780524644675184666526418359234167314433171342875055107777990897522939216320u31+122122170131803137645707397492587963668997690827977781347746396443205500392117879070826031439138187880349653941861237230193577124359634348003603752969218759138448043143227397337582629987935968819121725983336220803284430697377567353524186240u30-2166746970336641832130213685495386368996838163356231297490006409232743781865846629815654248090031488990956134240613278173268697556124637124054031275245281368998474782078249203884518426146926913144616832006106369048481749467418787304198840896u29+32483131096626728705403064942650995472692589857012092514339095361323769588151562206311670326385078487607810348066348845379324750845427326327438710316035643519208778352402243989768262448863552512672532320616606861986720444826655883480407088768u28-413106687855283562187342104475840852551354685490353702331762566162951074577943701395336704024036039705916150235210532502930222734699795646079338521025251914944614613933844517591340847544930396301317709715753876375994457502799282278244126306944u27+4434883303184327310153179828105779066879494238166545419450128680214311997819979199325206087840643986331233823904280906359954864115241560472044307417067507764258100339298395534092653290888194877820079838343864902739777630609055570437031637372672u26-39836357774448759500280467161346821924484080684983774117444314549194127930124440397772238354519959354437710967622477589588029854764956164714794869984065312427898555242608308724673343213780221679821584555133838763055832344743241160092915921602112u25+296088769274899758834749690629776745686966415575870484583418401385334561568089251071086214667795398845303481807061960822617756345431928953382643354088004843833653973575950066395008136938285359841193623376384964376848126896119216467711437945516160u24-1790776117136900030890329878100704057661551761462724723886798642740669238277190863376274662742373920824652834263732880690535271583022312664212490045759085233407287401647000582258084147301792332638259426217485344888067886440799964474050196440349612u23+8531751067122449650094880962309456585691845074728390340365738008867699397189618649883528493371595065975320426761334723870552751730058777320028148615201501753082453176737226487234441784950840178776693426392886010631169441015618233037553599999559912u22-29488391264273004074970109643487197409973822955519403177329553314032779113595735285819805743664253094479363845778207043392875022206667680108686291615173925475498200168096340086335466889717036023814397548339083587839647358190510556170585034533643144u21+51646564716142428151103708792037922126790638006591416706329834885701236358148019997960359152604840653775304975545910105613338787252364054010202550117815195220604216232488749538208646407130970487335177919088517705491676142358379481608542566646146576u20+164551927992729027610111691522482693261153232949380453880577280205589671884479659643247147398420601968378002666411855416742428734854009159803326601740017883378374363485332330659927049080653244883986623691651841971634307405689039863507257504229522465u19-1928426240251892319881240989501742933350746862552751282846000082337323239261204896407973562521995292166622172309793034981141256043013742551378058301742400495001980885969174253062331287344658167061714226380763470037134307639035229871496830249131711974u18+9885252364013863589426030404478096288314290589804663217476487653612934051742223475166295012336198872586941016232870379956732553936154916875587335464382963274393461138524122160229670685456792147105921088968907764370725222564266915076735861492388201095u17-35385478527969931932794057629979047456699531691567291272006484993692207104143531202103896454265825201945887045114453972950541953062550406155075991259890467773763052822084867319009615926146009746163991113322044288850367902799010583503170129371177211742u16+94272885096230063170481960938209892489537090834090942242388241013308618851628377126128905394579976316755905598750523971542498492246747590699275357679277200931817079786994768410754502391423256724235130456762491040933974693797682716999954295519906209138u15-177247137919964198643205289780430940128153774827459955506203983305029780111109630597918435241459011934692512419902851813735852779904621590634945557474057414469447001192852831134458465178124379919699003804675720554543744963465433970773215054480676020700u14+157824574956309256672453634278042101824796657434020935951188656939464459971967406773724183020788385599443861742047082774445397567668714665829684695270279433942877177997618281431924889882293592038583728799369617451109894654116740124293188148970281924990u13+365628847708197577049525964134218675565276686218812641029685512459705000434780477308193315422499500549889540001987330639709462966999973551995708967194804092491321151383312580023238406219252831121704449168435485809133725512608831575600098456677383879444u12-2181804851623775479522752613735727473189606785437441608025221770819559548982113345719417486158664977407245276663389667845458329241151835398035023790045583796967784895937177077745130230318977876736676050002984376255197154778940015766104315491754741106087u11+6300555749192970963074619785708116891370271337786090937386602043203611939929955642745827299775170396675414515664532714415468416610767660865648784379308613115808233658188920711331317646173983670812218072924386209150608127923901857215908711723806853225626u10-13358776279192949105200279516570074869296939312000338655806069774242897624452160521063226097532124431762811323726719732483006065401808587186993109043937830472193772278018859282880166085563985501250476534911081957488553053549528348218218159160046157319729u9+22779660620146065179295651911429610949210080520977157235216144452141837438082267458937271525632736518998010297274231671100613214479878132938968092450550952093458225866921451245350012034064070450092420718787234428337081684568066547818228140254964050952514u8-32232887551361806579721477351070287847245813045627853095771096151111666643238787879759812843291447911799506879949535857901188847794292944536909983971554466141053278789607297715055090122154951964806132195844337120460074792256934356718868747536817829497280u7+38132240240652515194501873673605183241770131040203009598590938966933261077865700402390215214537387504157157298112179817157467104820771171397995150812741397466082632574970162050784535457971835182175582829782882795595800307449088317090700545281034664282944u6-37481424557586581441088975728397115860509799782040583483557870139575969275877394856497868445841314590647698654031705907215229477740196772119179670182055959632958186770862858402997772897539438745040273908246870605180266281055962871755187436989675298557564u5+30025503516735912649732676905062731466388568921388360248934744067292682349771566597677207388992022985982172421183225893709765073515502726281162625472900169060005458655114286791075004809220788180363438739605157594397905333711038062410831580640830494623960u4-18859248412048600613516590013293412181981761405320281789199305733695863116056596378071378887479827491083775304420710152922391143946869556467806994915617925627365272851772846578182703934751080461705692043152890129512983255961383955027844269225048627246400u3+8669368885206105643848557576511526210638033237265052145483353673230896627319106111552929578120084421114878296301940939843181621226730441922594823315339315968289548262979491106258136169420180878919253789188785613921779037997869576574747855289596043072000u2-2579929746683990331491616611476183143817114858480995433756782208374109355330906507831564744401208483823613118947862341699305279895538427671599374953696925106210290783479920084401784952045609773113777730125147087126429731394900943942295141337059949810000u+370842644532566622704834222077842110414138596338213279243169915681614594432190679042628150983995138741063984510117179372395741638248622721698934932491912997809778831014442683517133972571953256007145150883176911554032617187603352559652374218933062500000
FACTOR 1 ^ 1
FACTOR 32000u36-2304000u35+107097600u34-3626956800u33+96298233920u32-2085771284480u31+37674939436736u30-575899552380160u29+7487883515266176u28-82543238866676736u27+765946131360369088u26-5928216170507967232u25+37765612125702520948u24-193269184654013347264u23+751250426960338790824u22-1837748931088464074464u21-613242219550964781719u20+34886024708055362245016u19-218057133981565023455749u18+889525901347486393074164u17-2704219295552365452128418u16+6119130000756666071315776u15-8949567996538669959936058u14+621919351432616173514840u13+45440594091063692733583513u12-173788943369890871326340568u11+432234802107030182936361347u10-837082774129674671685770876u9+1333106000632244248887225884u8-1779912089195226485242641216u7+1996974098963459582169182308u6-1864920370291597365283982000u5+1417922606107358081168147600u4-842342452841270873975728000u3+363610446735381980467550000u2-99951147715124658558200000u+12921041195956883003000000 ^ 1


==> anc/gst1718_computation/defect_bound/exact/ds5_2.sing <==
LIB "elim.lib"; LIB "primdec.lib";
option(redSB); short = 0;
ring r = 0, (p,q), dp;
matrix M[8][7] = binomial(3,0)*(1)^3,binomial(4,0)*(1)^4,binomial(5,0)*(1)^5,binomial(6,0)*(1)^6,binomial(7,0)*(1)^7,-(1)*binomial(0,0)*(1)^0,-(1)*binomial(1,0)*(1)^1,binomial(3,1)*(1)^2,binomial(4,1)*(1)^3,binomial(5,1)*(1)^4,binomial(6,1)*(1)^5,binomial(7,1)*(1)^6,0,-(1)*binomial(1,1)*(1)^0,binomial(3,2)*(1)^1,binomial(4,2)*(1)^2,binomial(5,2)*(1)^3,binomial(6,2)*(1)^4,binomial(7,2)*(1)^5,0,0,binomial(3,0)*(p)^3,binomial(4,0)*(p)^4,binomial(5,0)*(p)^5,binomial(6,0)*(p)^6,binomial(7,0)*(p)^7,-(p)*binomial(0,0)*(p)^0,-(p)*binomial(1,0)*(p)^1,binomial(3,1)*(p)^2,binomial(4,1)*(p)^3,binomial(5,1)*(p)^4,binomial(6,1)*(p)^5,binomial(7,1)*(p)^6,0,-(p)*binomial(1,1)*(p)^0,binomial(3,2)*(p)^1,binomial(4,2)*(p)^2,binomial(5,2)*(p)^3,binomial(6,2)*(p)^4,binomial(7,2)*(p)^5,0,0,binomial(3,0)*(q)^3,binomial(4,0)*(q)^4,binomial(5,0)*(q)^5,binomial(6,0)*(q)^6,binomial(7,0)*(q)^7,-(q)*binomial(0,0)*(q)^0,-(q)*binomial(1,0)*(q)^1,binomial(3,1)*(q)^2,binomial(4,1)*(q)^3,binomial(5,1)*(q)^4,binomial(6,1)*(q)^5,binomial(7,1)*(q)^6,0,-(q)*binomial(1,1)*(q)^0;
ideal J = minor(M, 7);
poly B = p*q*(p-1)*(q-1)*(p-q);
def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);
print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));
ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);
print("NGENS " + string(size(I)));
int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }
list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }
quit;


==> anc/gst1718_computation/defect_bound/exact/gen_shape.py <==
"""Write Singular scripts giving each two-parameter component in shape form.
For every case the maximal-minor ideal J of the interpolation matrix is saturated by the collision
polynomial B = pq(p-1)(q-1)(p-q); with the separating form u = q + 3p, the lexicographic basis is
{g(u), q - h_q(u), p - h_p(u)}.  The scripts print g (factorized), h_q and h_p."""
import sys
AR5 = [(5, 3, 2, 2, 5), (4, 4, 2, 2, 5), (4, 3, 3, 2, 5), (4, 4, 3, 2, 4), (3, 3, 3, 3, 5), (4, 3, 3, 3, 4)]  # 0,1,p,q,inf
DS5 = [(5, 2, 2, 2, 6), (4, 3, 2, 2, 6), (3, 3, 3, 2, 6)]
def rows(m0, minf, pts):
    R = []
    for v, mv in pts:
        for k in range(mv):
            R.append([f"binomial({i},{k})*({v})^{i-k}" if i >= k else "0" for i in range(m0, 8)] +
                     [f"-({v})*binomial({j},{k})*({v})^{j-k}" if j >= k else "0" for j in range(0, 8 - minf)])
    return R
for name, cases in (('ar5', AR5), ('ds5', DS5)):
    for idx, c in enumerate(cases):
        m0, m1, mp, mq, minf = c
        R = rows(m0, minf, [(1, m1), ('p', mp), ('q', mq)]); n = (8 - m0) + (8 - minf)
        assert len(R) == n + 1
        s = ['LIB "elim.lib"; LIB "primdec.lib";', 'option(redSB); short = 0;', 'ring r = 0, (p,q), dp;',
             f"matrix M[{n+1}][{n}] = " + ",".join(",".join(x) for x in R) + ";", f"ideal J = minor(M, {n});",
             'poly B = p*q*(p-1)*(q-1)*(p-q);',
             'def S = sat(J, B); ideal I; if (typeof(S) == "list") { I = S[1]; } else { I = S; } I = std(I);',
             'print("VDIM " + string(vdim(I)) + " " + string(vdim(std(radical(I)))));',
             'ring s = 0, (p,q,u), lp; ideal I = imap(r, I); I = I, u - q - 3*p; I = std(I);',
             'print("NGENS " + string(size(I)));', 'int k; for (k = 1; k <= size(I); k++) { print("GEN " + string(I[k])); }',
             'list F = factorize(I[1]); for (k = 1; k <= size(F[1]); k++) { print("FACTOR " + string(F[1][k]) + " ^ " + string(F[2][k])); }',
             'quit;']
        open(f'{name}_{idx}.sing', 'w').write("\n".join(s) + "\n")


==> anc/gst1718_computation/defect_bound/exact/incidence_exact.out <==
{
 "prime": 10009,
 "marked_pairs": 108,
 "matrices": 6696,
 "min_of_max": 13,
 "histogram": {
  "14": 3912,
  "15": 1896,
  "13": 888
 }
}
every configuration has a line with at least 13 distinct intersection points


==> anc/gst1718_computation/defect_bound/exact/incidence_exact.py <==
"""Two-line incidence certificate (Lemma clm:incidence), by exact computation modulo one prime.

Maps (Proposition cat:multipliers, from multiplier_data.json):
  A: critical points 0,1,-1,inf (local degrees 5,3,3,5); noncritical fixed points: roots of x^4 - 4/3 x^2 + 1
  B: critical points 0,1,t,inf (4,4,4,4), t^2 - t + 1 = 0; noncritical fixed points: roots of F_B (over Q(t))
  C: critical points 0,1,w,w^2,inf (4,3,3,3,4), w^2 + w + 1 = 0; noncritical fixed points: roots of x^3 + 1.
We choose a prime l which splits completely in the splitting field of all these polynomials, with all
fixed points of each map distinct mod l, and enumerate every marked configuration (Lemma clm:incidence)
for every embedding (every choice of roots mod l).  For each of the 0-1 matrices with the marks as row and
column sums we count, on each of the seventeen joins, the distinct intersection points with the other
sixteen, and record the maximum over the lines.  Distinct points mod l are distinct in characteristic zero,
so 'maximum >= 13' modulo l implies the same over C."""
import itertools, json, sys
from sympy import isprime

FB_text = None


def roots_mod(coeffs, l):
    """roots in F_l of the polynomial with integer coefficients (lowest degree first), brute force"""
    rs = []
    for x in range(l):
        v = 0
        for c in reversed(coeffs):
            v = (v * x + c) % l
        if v == 0:
            rs.append(x)
    return rs


def inv(a, l):
    return pow(a % l, l - 2, l)


def find_prime(start=10**4):
    l = start
    while True:
        l += 1
        if not isprime(l) or l % 3 != 1:
            continue
        # A: x^4 - 4/3 x^2 + 1  ->  3x^4 - 4x^2 + 3
        rA = roots_mod([3, 0, -4, 0, 3], l)
        if len(rA) != 4:
            continue
        ts = roots_mod([1, -1, 1], l)           # t^2 - t + 1
        okB = True
        for t in ts:
            if len(FB_roots(t, l)) != 4:
                okB = False
        if not okB:
            continue
        return l


def FB_coeffs(t, l):
    """F_B with the coefficients of multiplier_data.json: [x - 1, -8/3 x + 4/3, 2x, -4/3 x - 4/3, 1] in t"""
    i3 = inv(3, l)
    return [(t - 1) % l, (-8 * i3 * t + 4 * i3) % l, (2 * t) % l, (-4 * i3 * t - 4 * i3) % l, 1]


def FB_roots(t, l):
    return roots_mod(FB_coeffs(t, l), l)


def matrices(rs, cs):
    out = []

    def rec(i, cols, acc):
        if i == len(rs):
            if all(c == 0 for c in cols):
                out.append(acc)
            return
        for S in itertools.combinations(range(len(cs)), rs[i]):
            if any(cols[j] == 0 for j in S):
                continue
            nc = list(cols)
            for j in S:
                nc[j] -= 1
            rec(i + 1, nc, acc + [S])
    rec(0, list(cs), [])
    return out


def cross(u, v, l):
    return ((u[1] * v[2] - u[2] * v[1]) % l, (u[2] * v[0] - u[0] * v[2]) % l, (u[0] * v[1] - u[1] * v[0]) % l)


def normalize(p, l):
    for c in p:
        if c % l:
            ic = inv(c, l)
            return tuple(x * ic % l for x in p)
    return None


def old_points(crit, extra, p, l):
    """crit: list of (x or 'inf', mark); returns list of (u, mark) with u = 1/(x - p), u(inf) = 0"""
    pts = []
    for x, m in crit + extra:
        u = 0 if x == 'inf' else inv(x - p, l)
        pts.append((u, m))
    return pts


def main():
    l = find_prime()
    w = roots_mod([1, 1, 1], l)              # w^2 + w + 1
    sideI = []
    rA = roots_mod([3, 0, -4, 0, 3], l)
    sideI.append(('A', [(0, 5), (1, 3), (l - 1, 3), ('inf', 5)], rA))
    for t in roots_mod([1, -1, 1], l):
        sideI.append((f'B(t={t})', [(0, 4), (1, 4), (t, 4), ('inf', 4)], FB_roots(t, l)))
    sideJ = []
    rC = roots_mod([1, 0, 0, 1], l)
    # C is defined over Q: its critical points w, w^2 both have local degree 3, so the two labellings
    # of w give the same marked set; one labelling suffices (using both would count every case twice).
    ww = w[0]
    sideJ.append(('C', [(0, 4), (1, 3), (ww, 3), (ww * ww % l, 3), ('inf', 4)], rC))
    # distinctness of all fixed points of each map modulo l
    for name, crit, nonc in sideI + sideJ:
        allfix = [x for x, m in crit if x != 'inf'] + nonc
        assert len(set(allfix)) == len(allfix), name
    stats = dict(prime=l, marked_pairs=0, matrices=0, min_of_max=None, histogram={})
    for (nI, critI, noncI) in sideI:
        for p in noncI:
            for e in noncI:
                if e == p:
                    continue
                ptsI = old_points(critI, [(e, 1)], p, l)
                for (nJ, critJ, noncJ) in sideJ:
                    for q in noncJ:
                        ptsJ = old_points(critJ, [], q, l)
                        assert len({u for u, m in ptsI}) == 5 and len({v for v, m in ptsJ}) == 5
                        stats['marked_pairs'] += 1
                        rs = [m for u, m in ptsI]
                        cs = [m for v, m in ptsJ]
                        for M in matrices(rs, cs):
                            lines = []
                            for i, S in enumerate(M):
                                for j in S:
                                    lines.append(cross((ptsI[i][0], 0, 1), (ptsJ[j][0], 1, 1), l))
                            assert len(lines) == 17 and len({normalize(L, l) for L in lines}) == 17
                            best = 0
                            for a in range(17):
                                pts = set()
                                for b in range(17):
                                    if a != b:
                                        P = normalize(cross(lines[a], lines[b], l), l)
                                        if P is not None:
                                            pts.add(P)
                                best = max(best, len(pts))
                            stats['matrices'] += 1
                            stats['histogram'][best] = stats['histogram'].get(best, 0) + 1
                            stats['min_of_max'] = best if stats['min_of_max'] is None else min(stats['min_of_max'], best)
    print(json.dumps(stats, indent=1))
    assert stats['min_of_max'] >= 13
    assert (stats['marked_pairs'], stats['matrices']) == (108, 6696), stats      # the numbers of Lemma clm:incidence
    print('every configuration has a line with at least 13 distinct intersection points')


if __name__ == '__main__':
    main()


==> anc/gst1718_computation/defect_bound/exact/nf.py <==
"""Exact arithmetic over a number field K = Q[s]/(g), g irreducible, and in K[x].

Elements of K are flint.fmpq_poly reduced modulo g; polynomials over K are lists of such elements,
lowest degree first, without trailing zeros.  Everything is exact rational arithmetic (python-flint)."""
import flint
from math import comb

Qp = flint.fmpq_poly


class Field:
    def __init__(self, g):
        g = Qp(g)
        assert g.degree() >= 1
        self.g = g * (1 / g.leading_coefficient())
        self.deg = self.g.degree()
        self.zero, self.one = Qp([]), Qp([1])
        self.s = Qp([0, 1]) % self.g if self.deg > 1 else Qp([-self.g.coeffs()[0]])

    def red(self, a):
        return Qp(a) % self.g

    def mul(self, a, b):
        return (a * b) % self.g

    def inv(self, a):
        a = a % self.g
        assert not a.is_zero(), 'division by zero in K'
        d, u, _ = a.xgcd(self.g)
        assert d.degree() == 0
        return (u * (1 / d.coeffs()[0])) % self.g

    def const(self, c):
        return Qp([c])

    # ---- polynomials over K --------------------------------------------------------------
    def trim(self, f):
        f = list(f)
        while f and f[-1].is_zero():
            f.pop()
        return f

    def padd(self, f, h):
        n = max(len(f), len(h))
        return self.trim([(f[i] if i < len(f) else self.zero) + (h[i] if i < len(h) else self.zero) for i in range(n)])

    def psub(self, f, h):
        return self.padd(f, [-c for c in h])

    def pscale(self, f, c):
        return self.trim([self.mul(a, c) for a in f])

    def pmul(self, f, h):
        if not f or not h:
            return []
        r = [self.zero] * (len(f) + len(h) - 1)
        for i, a in enumerate(f):
            if a.is_zero():
                continue
            for j, b in enumerate(h):
                r[i + j] = r[i + j] + a * b
        return self.trim([c % self.g for c in r])

    def pdivmod(self, f, h):
        h = self.trim(h)
        assert h, 'division by the zero polynomial'
        f = self.trim(f)
        li = self.inv(h[-1])
        q = [self.zero] * max(len(f) - len(h) + 1, 1)
        while len(f) >= len(h):
            c = self.mul(f[-1], li)
            k = len(f) - len(h)
            q[k] = c
            f = self.trim([f[i] - (self.mul(c, h[i - k]) if i >= k else self.zero) for i in range(len(f))])
            f = self.trim([a % self.g for a in f])
        return self.trim(q), f

    def pmod(self, f, h):
        return self.pdivmod(f, h)[1]

    def pexactdiv(self, f, h):
        q, r = self.pdivmod(f, h)
        assert not r, 'inexact division'
        return q

    def pmonic(self, f):
        f = self.trim(f)
        return self.pscale(f, self.inv(f[-1])) if f else f

    def pgcd(self, f, h):
        f, h = self.trim(f), self.trim(h)
        while h:
            f, h = h, self.pmod(f, h)
        return self.pmonic(f)

    def pinvmod(self, a, m):
        """inverse of a modulo m in K[x] (a, m coprime)"""
        r0, r1 = self.trim(m), self.pmod(a, m)
        s0, s1 = [], [self.one]
        while r1:
            q, r = self.pdivmod(r0, r1)
            r0, r1 = r1, r
            s0, s1 = s1, self.psub(s0, self.pmul(q, s1))
        assert len(r0) == 1, 'not coprime'
        return self.pmod(self.pscale(s0, self.inv(r0[0])), m)

    def pderiv(self, f):
        return self.trim([self.mul(self.const(i), f[i]) for i in range(1, len(f))])

    def peval(self, f, v):
        r = self.zero
        for c in reversed(f):
            r = (self.mul(r, v) + c) % self.g
        return r

    def xpoly(self, roots_mult):
        """prod (x - v)^m"""
        r = [self.one]
        for v, m in roots_mult:
            for _ in range(m):
                r = self.pmul(r, [-v, self.one])
        return r

    # ---- linear algebra over K ----------------------------------------------------------------
    def kernel(self, M):
        """basis of the right kernel of the matrix M (list of rows of K-elements)"""
        M = [list(r) for r in M]
        nr, nc = len(M), len(M[0])
        piv, r = [], 0
        for c in range(nc):
            p = next((i for i in range(r, nr) if not (M[i][c] % self.g).is_zero()), None)
            if p is None:
                continue
            M[r], M[p] = M[p], M[r]
            iv = self.inv(M[r][c])
            M[r] = [self.mul(a, iv) for a in M[r]]
            for i in range(nr):
                if i != r and not (M[i][c] % self.g).is_zero():
                    f = M[i][c]
                    M[i] = [(M[i][j] - self.mul(f, M[r][j])) % self.g for j in range(nc)]
            piv.append(c)
            r += 1
            if r == nr:
                break
        free = [c for c in range(nc) if c not in piv]
        basis = []
        for fc in free:
            v = [self.zero] * nc
            v[fc] = self.one
            for i, pc in enumerate(piv):
                v[pc] = (-M[i][fc]) % self.g
            basis.append(v)
        return basis

    # ---- the regular representation over Q -----------------------------------------------------
    def charpoly_mult(self, lam, F):
        """characteristic polynomial over Q of multiplication by lam in K[x]/(F), F monic"""
        F = self.pmonic(F)
        n = len(F) - 1
        dim = self.deg * n
        cols = []
        for j in range(n):
            for i in range(self.deg):
                e = [self.zero] * j + [Qp([0] * i + [1]) % self.g]
                prod = self.pmod(self.pmul(lam, e), F)
                vec = []
                for jj in range(n):
                    c = prod[jj] if jj < len(prod) else self.zero
                    cc = c.coeffs() if not c.is_zero() else []
                    vec += [cc[ii] if ii < len(cc) else 0 for ii in range(self.deg)]
                cols.append(vec)
        M = flint.fmpq_mat(dim, dim, [cols[c][r] for r in range(dim) for c in range(dim)])
        return M.charpoly()


def interpolation_rows(K, m0, minf, pts):
    """rows of the conditions (x-v)^{m_v} | P - vQ, unknowns a_{m0..7}, b_{0..7-minf}"""
    R = []
    for v, mv in pts:
        pw = [K.one]
        for _ in range(8):
            pw.append(K.mul(pw[-1], v))
        for k in range(mv):
            row = [K.mul(K.const(comb(i, k)), pw[i - k]) if i >= k else K.zero for i in range(m0, 8)]
            row += [(-K.mul(K.const(comb(j, k)), K.mul(v, pw[j - k]))) % K.g if j >= k else K.zero
                    for j in range(0, 8 - minf)]
            R.append(row)
    return R


==> anc/gst1718_computation/defect_bound/local/audit_A1.out <==
OK   F_theta(x,y,1) = A X(B) - B X(A), e=2
OK   F_theta invariant under Euler shift, e=2
OK   F_theta(x,y,1) = A X(B) - B X(A), e=3
OK   F_theta invariant under Euler shift, e=3
OK   F_theta(x,y,1) = A X(B) - B X(A), e=7
OK   F_theta invariant under Euler shift, e=7
OK   D(uX) = u^3 D(X)
OK   (ar:smooth) D(f, y g) = y P
OK   in_2 P = (beta gamma - alpha delta) y f1
vertex m 2
OK   m=2: q | Hess_q(eta,eta)
OK   m=2: k homogeneous of degree 2m-4=0: degrees {0}
OK   m=2: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=2: det(E,X) = -m b q
OK   m=2: k nonzero constant
      k(m=2) = -2*(s0*s1 - 1)**2
vertex m 3
OK   m=3: q | Hess_q(eta,eta)
OK   m=3: k homogeneous of degree 2m-4=2: degrees {2}
OK   m=3: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=3: det(E,X) = -m b q
vertex m 4
OK   m=4: q | Hess_q(eta,eta)
OK   m=4: k homogeneous of degree 2m-4=4: degrees {4}
OK   m=4: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=4: det(E,X) = -m b q
vertex m 5
OK   m=5: q | Hess_q(eta,eta)
OK   m=5: k homogeneous of degree 2m-4=6: degrees {6}
OK   m=5: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=5: det(E,X) = -m b q
vertex m 6
OK   m=6: q | Hess_q(eta,eta)
OK   m=6: k homogeneous of degree 2m-4=8: degrees {8}
OK   m=6: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=6: det(E,X) = -m b q
vertex m 7
OK   m=7: q | Hess_q(eta,eta)
OK   m=7: k homogeneous of degree 2m-4=10: degrees {10}
OK   m=7: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=7: det(E,X) = -m b q
vertex m 8
OK   m=8: q | Hess_q(eta,eta)
OK   m=8: k homogeneous of degree 2m-4=12: degrees {12}
OK   m=8: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)
OK   m=8: det(E,X) = -m b q
OK   Lemma sole j=2: D(x,0) = lambda^2 j b_j x^(j+1) + ...
OK   Lemma sole j=3: D(x,0) = lambda^2 j b_j x^(j+1) + ...
OK   Lemma sole j=4: D(x,0) = lambda^2 j b_j x^(j+1) + ...
OK   conic2 at Z: [t^1],[t^2] of D(t,t^2) vanish
OK   conic2 at Z: [t^3] D(t,t^2) = 2 lambda^2 d
OK   conic2 old: [t^3] D(t,t^2) = alpha((alpha+gamma)d + gamma(gamma-alpha))
OK   conic2 old: numerator = (gamma-alpha) t^2 + O(t^3) when d=0
OK   conic2 regular: f(t) = -t + O(t^2)
OK   riccati: u | D
OK   riccati: [u^1] D = g0 (f0 g0' - g0 f0' - f0^2)
OK   riccati vertex m=2: f0 = a0 + (m-1)v^(m-2) b0
OK   riccati vertex m=2: g0 = v a0 - v^(m-1) b0
OK   riccati vertex m=3: f0 = a0 + (m-1)v^(m-2) b0
OK   riccati vertex m=3: g0 = v a0 - v^(m-1) b0
OK   riccati vertex m=4: f0 = a0 + (m-1)v^(m-2) b0
OK   riccati vertex m=4: g0 = v a0 - v^(m-1) b0
OK   riccati vertex m=5: f0 = a0 + (m-1)v^(m-2) b0
OK   riccati vertex m=5: g0 = v a0 - v^(m-1) b0
OK   tangency: D(xa, yb)/(xy) formula
OK   tangency: in_1(D/(xy)) = -lambda^2 b_y(0) y
OK   resonance n=2: [x^(n+1)] D(x,0) = b lambda (mu + (n-1) lambda)
OK   resonance n=3: [x^(n+1)] D(x,0) = b lambda (mu + (n-1) lambda)
OK   resonance n=4: [x^(n+1)] D(x,0) = b lambda (mu + (n-1) lambda)
OK   index ratio mu/lambda = 1/(1 - f')
OK   f_I chart: normal component = -u A(1,t) + O(u^2)
OK   f_I chart: tangential = B(1,t) - t A(1,t)
OK   Gauss coordinates (-B, A, xB - yA)
OK   tangent line value (tu - sv)(Qu - Pv)
OK   invariant conic: D|_C = 2 A|_C^3
ALL OK


==> anc/gst1718_computation/defect_bound/local/audit_A1.py <==
"""Independent rederivation (written for an audit of [A], November 2026, from the text alone) of local
formulas of [A]. Appendix A: the residual and inflection formulas, the vertex formula (m = 2..8), det(E,X) = -mbq, Lemmas A.5, A.13, A.14 (t^3 coefficients), the Riccati chart and the vertex restrictions of Proposition A.3, the tangency and resonance coefficients, the index ratio and the chart of Lemma A.25, the Gauss coordinates of Theorem A.12, the conic identities.
Prints OK/FAIL for every check; exits with status 1 if a check fails.
usage: python3 audit_A1.py > audit_A1.out"""
from sympy import *
x, y, z, t, u, v = symbols('x y z t u v')

def Dinf(A, B, X=x, Y=y):
    return expand(A**2*diff(B, X) + A*B*(diff(B, Y) - diff(A, X)) - B**2*diff(A, Y))

def genpoly(name, vars_, lo, hi):
    P = 0; cs = []
    a, b = vars_
    for d in range(lo, hi+1):
        for i in range(d+1):
            c = Symbol(f'{name}_{i}_{d-i}'); cs.append(c); P += c*a**i*b**(d-i)
    return P, cs

def homogpoly(name, deg):
    P = 0
    for i in range(deg+1):
        for j in range(deg+1-i):
            k = deg - i - j
            P += Symbol(f'{name}{i}{j}{k}')*x**i*y**j*z**k
    return P

ok = True
def check(label, cond):
    global ok
    print(('OK   ' if cond else 'FAIL ') + label, flush=True)
    ok = ok and cond

import time; T0 = time.time()
# 1. inflection polynomial vs affine D (GST16 eq:affine), degree e = 2 and 3 homogeneous theta
import random
random.seed(1)
for e in (2, 3, 7):
    rnd = lambda P: P.subs({sy: random.randint(-9, 9) for sy in P.free_symbols - {x, y, z}}) if e > 2 else P
    a = rnd(homogpoly('a', e)); b = rnd(homogpoly('b', e)); c = rnd(homogpoly('c', e))
    th = lambda f: a*diff(f, x) + b*diff(f, y) + c*diff(f, z)
    M = Matrix([[x, y, z], [a, b, c], [th(a), th(b), th(c)]])
    F = expand(M.det())
    A = (a - x*c).subs(z, 1); B = (b - y*c).subs(z, 1)
    check(f'F_theta(x,y,1) = A X(B) - B X(A), e={e}', expand(F.subs(z, 1) - Dinf(A, B)) == 0)
    # F unchanged by theta -> theta + h E
    h = rnd(homogpoly('h', e-1))
    a2, b2, c2 = a + h*x, b + h*y, c + h*z
    th2 = lambda f: a2*diff(f, x) + b2*diff(f, y) + c2*diff(f, z)
    M2 = Matrix([[x, y, z], [a2, b2, c2], [th2(a2), th2(b2), th2(c2)]])
    check(f'F_theta invariant under Euler shift, e={e}', expand(M2.det() - F) == 0)

# 2. scaling: D(uX) = u^3 D(X)
A, _ = genpoly('A', (x, y), 0, 2); B, _ = genpoly('B', (x, y), 0, 2); U, _ = genpoly('U', (x, y), 0, 1)
check('D(uX) = u^3 D(X)', expand(Dinf(U*A, U*B) - U**3*Dinf(A, B)) == 0)

# 3. smooth-point formula (ar:smooth)
f, _ = genpoly('f', (x, y), 0, 2); g, _ = genpoly('g', (x, y), 0, 2)
P = f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y)
check('(ar:smooth) D(f, y g) = y P', expand(Dinf(f, y*g) - y*P) == 0)
# quadratic part of P at a zero: (beta*gamma - alpha*delta) y f1
al, be, ga, de = symbols('alpha beta gamma delta')
f2, _ = genpoly('f', (x, y), 2, 3); g2, _ = genpoly('g', (x, y), 2, 3)
ff = al*x + be*y + f2; gg = ga*x + de*y + g2
PP = expand(ff**2*diff(gg, x) + ff*gg**2 + ff*y*gg*diff(gg, y) - ff*gg*diff(ff, x) - y*gg**2*diff(ff, y))
P2 = sum(PP.coeff(x, i).coeff(y, 2-i)*x**i*y**(2-i) for i in range(3))
check('in_2 P = (beta gamma - alpha delta) y f1', expand(P2 - (be*ga - al*de)*y*(al*x + be*y)) == 0)

# 4. vertex formula (ar:vertex) for m = 2..5 with generic lines and generic a, b
for m in range(2, 9):
    print('vertex m', m, flush=True)
    sl = symbols(f's0:{m}') if m <= 4 else [Rational(random.randint(-20, 20), random.randint(1, 9)) for _ in range(m)]
    q = 1
    for i in range(m):
        q *= (y - sl[i]*x) if i > 0 else (x - sl[0]*y)
    q = expand(q)
    aa, _ = genpoly('a', (x, y), 0, 1); bb, _ = genpoly('b', (x, y), 0, 1)
    Ex, Ey = x, y
    ex, ey = diff(q, y), -diff(q, x)
    Xa, Xb = aa*Ex + bb*ex, aa*Ey + bb*ey
    D = Dinf(Xa, Xb)
    Xf = lambda F: Xa*diff(F, x) + Xb*diff(F, y)
    H = hessian(q, (x, y))
    eta = Matrix([ex, ey])
    Heta = expand((eta.T*H*eta)[0])
    k, r = div(Heta, q, x, y)
    check(f'm={m}: q | Hess_q(eta,eta)', r == 0)
    k = expand(k)
    if k != 0:
        degs = {sum(mo) for mo in Poly(k, x, y).monoms()}
        check(f'm={m}: k homogeneous of degree 2m-4={2*m-4}: degrees {degs}', degs == {2*m-4})
    Rp = m*(bb*Xf(aa) - aa*Xf(bb)) - m*(m-1)*aa**2*bb - k*bb**3
    check(f'm={m}: D = q (m(bX(a)-aX(b)) - m(m-1)a^2 b - k b^3)', expand(D - q*Rp) == 0)
    check(f'm={m}: det(E,X) = -m b q', expand(x*Xb - y*Xa + m*bb*q) == 0)
    if m == 2:
        check('m=2: k nonzero constant', simplify(k) != 0 and not (k.free_symbols & {x, y}))
        print('      k(m=2) =', factor(k))

# 5. Lemma sole: D(x,0) leading coefficient lambda^2 j b_j
lam, bet, bj = symbols('lambda beta b_j')
for j in (2, 3, 4):
    A2, _ = genpoly('p', (x, y), 2, j+2); B2, _ = genpoly('r', (x, y), 2, j+2)
    B2 = B2.subs({Symbol(f'r_{i}_0'): 0 for i in range(2, j+3)}) + bj*x**j  # B(x,0) = b_j x^j + higher
    B2 = B2 + Symbol('r_hi')*x**(j+1)
    AA = lam*x + bet*y + A2; BB = lam*y + B2
    D0 = expand(Dinf(AA, BB).subs(y, 0))
    lowest = min(Poly(D0, x).monoms())[0]
    check(f'Lemma sole j={j}: D(x,0) = lambda^2 j b_j x^(j+1) + ...', lowest == j+1 and simplify(Poly(D0, x).coeff_monomial(x**(j+1)) - lam**2*j*bj) == 0)

# 6. Lemma conic2 t^3 coefficients
d = symbols('d')
A2, _ = genpoly('p', (x, y), 2, 3); B2, _ = genpoly('r', (x, y), 2, 3)
B2 = B2.subs(Symbol('r_2_0'), d)
AA = lam*x + bet*y + A2; BB = lam*y + B2
Dt = expand(Dinf(AA, BB).subs({x: t, y: t**2}))
check('conic2 at Z: [t^1],[t^2] of D(t,t^2) vanish', Dt.coeff(t, 1) == 0 and Dt.coeff(t, 2) == 0)
check('conic2 at Z: [t^3] D(t,t^2) = 2 lambda^2 d', expand(Dt.coeff(t, 3) - 2*lam**2*d) == 0)
alp, gam = symbols('alpha gamma')
AA = alp*x + bet*y + A2; BB = gam*y + B2
Dt = expand(Dinf(AA, BB).subs({x: t, y: t**2}))
check('conic2 old: [t^3] D(t,t^2) = alpha((alpha+gamma)d + gamma(gamma-alpha))',
      expand(Dt.coeff(t, 3) - alp*((alp + gam)*d + gam*(gam - alp))) == 0)
# f'(0) after cancellation, with d = 0
num = expand((BB - x*AA).subs({x: t, y: t**2}).subs(d, 0)); den = expand(AA.subs({x: t, y: t**2}))
check("conic2 old: numerator = (gamma-alpha) t^2 + O(t^3) when d=0", num.coeff(t, 1) == 0 and expand(num.coeff(t, 2) - (gam - alp)) == 0)
# regular point: f'(0) = -1 when B(0)=0, B_x(0)=0
A0, Bx, By, Ay = symbols('A0 B_x B_y A_y')
Ah, _ = genpoly('p', (x, y), 1, 3); Bh, _ = genpoly('r', (x, y), 2, 3)
AA = A0 + Ah; BB = By*y + Bh
num = expand((BB - x*AA).subs({x: t, y: t**2})); den = expand(AA.subs({x: t, y: t**2}))
check("conic2 regular: f(t) = -t + O(t^2)", series(num/den, t, 0, 2).removeO() == -t)

# 7. Lemma riccati: coefficient of u^1 in D for X = u f d_u + g d_v
f0, f1, f2, g0, g1, g2 = [Function(n)(v) for n in ('f0', 'f1', 'f2', 'g0', 'g1', 'g2')]
ff = f0 + u*f1 + u**2*f2; gg = g0 + u*g1 + u**2*g2
Duv = expand(Dinf(u*ff, gg, u, v))
c0 = Duv.coeff(u, 0); c1 = Duv.coeff(u, 1)
check('riccati: u | D', simplify(c0) == 0)
check('riccati: [u^1] D = g0 (f0 g0\' - g0 f0\' - f0^2)',
      simplify(c1 - g0*(f0*diff(g0, v) - g0*diff(f0, v) - f0**2)) == 0)
# vertex restriction in riccati proof: q_B = u prod (v - t_i u), X = aE + b eta, on u = 0
for m in (2, 3, 4, 5):
    ts = symbols(f't1:{m}')
    qB = u
    for ti in ts:
        qB *= (v - ti*u)
    qB = expand(qB)
    aa = Function('a')(u, v); bb = Function('b')(u, v)
    Xu = aa*u + bb*diff(qB, v); Xv = aa*v - bb*diff(qB, u)
    fq = simplify(Xu/u)
    f0r = simplify(fq.subs(u, 0)); g0r = simplify(Xv.subs(u, 0))
    a0, b0 = aa.subs(u, 0), bb.subs(u, 0)
    check(f'riccati vertex m={m}: f0 = a0 + (m-1)v^(m-2) b0',
          simplify(f0r - (a0 + (m-1)*v**(m-2)*b0)) == 0)
    check(f'riccati vertex m={m}: g0 = v a0 - v^(m-1) b0',
          simplify(g0r - (v*a0 - v**(m-1)*b0)) == 0)

# 8. Lemma tangency at old double point: D/(xy)
aa, _ = genpoly('a', (x, y), 0, 2); bb, _ = genpoly('b', (x, y), 0, 2)
D = Dinf(x*aa, y*bb)
claimed = x*aa**2*diff(bb, x) + y*aa*bb*diff(bb, y) - x*aa*bb*diff(aa, x) - y*bb**2*diff(aa, y) + aa*bb*(bb - aa)
check('tangency: D(xa, yb)/(xy) formula', expand(D - x*y*claimed) == 0)
sub = {Symbol('a_0_0'): lam, Symbol('b_0_0'): 0}
cl = expand(claimed.subs(sub))
lin = cl.coeff(x, 1).subs(y, 0)*x + cl.coeff(y, 1).subs(x, 0)*y
check('tangency: in_1(D/(xy)) = -lambda^2 b_y(0) y', expand(lin + lam**2*Symbol('b_0_1')*y) == 0 and cl.subs({x: 0, y: 0}) == 0)

# 9. resonance mu = -(n-1) lambda
mu, bn = symbols('mu b_n')
for n in (2, 3, 4):
    Fh, _ = genpoly('p', (x, y), 2, n+2); Gh, _ = genpoly('r', (x, y), 2, n+2)
    Gh = Gh.subs({Symbol(f'r_{i}_0'): 0 for i in range(2, n+3)}) + bn*x**n + Symbol('r_top')*x**(n+1)
    FF = lam*x + bet*y + Fh; GG = mu*y + Gh
    D0 = expand(Dinf(FF, GG).subs(y, 0))
    co = Poly(D0, x).coeff_monomial(x**(n+1))
    lowest = min(Poly(D0, x).monoms())[0]
    check(f'resonance n={n}: [x^(n+1)] D(x,0) = b lambda (mu + (n-1) lambda)',
          lowest == n+1 and expand(co - bn*lam*(mu + (n-1)*lam)) == 0)

# 10. f_I chart formula and index ratio
Ab = Function('A')(t); Bb = Function('B')(t)   # A(1,t), B(1,t)
# multiplier of F = B/A at a fixed point t0 with B(t0) = t0 A(t0)
t0 = symbols('t0')
A0s, A1s, B1s = symbols('A0 A1 B1')   # A(t0), A'(t0), B'(t0)
lam_tan = B1s - A0s - t0*A1s        # derivative of B - tA at t0
mu_nor = -A0s
Fp = (B1s*A0s - t0*A0s*A1s)/A0s**2  # (B'A - BA')/A^2 with B(t0)=t0 A0
check('index ratio mu/lambda = 1/(1 - f\')', simplify(mu_nor/lam_tan - 1/(1 - Fp)) == 0)
# the chart: u = z/x, t = y/x, theta(z) = 0
Ah3 = homogpoly('a', 2); Bh3 = homogpoly('b', 2)
X3 = [Ah3, Bh3, 0]
uu = (x*X3[2] - z*X3[0])/x**2; tt = (x*X3[1] - y*X3[0])/x**2
uu1 = expand(uu.subs({x: 1, z: u, y: t})); tt1 = expand(tt.subs({x: 1, z: u, y: t}))
check('f_I chart: normal component = -u A(1,t) + O(u^2)', expand(uu1.coeff(u, 1) + Ah3.subs({x: 1, y: t, z: 0})) == 0 and uu1.coeff(u, 0) == 0)
check('f_I chart: tangential = B(1,t) - t A(1,t)', expand(tt1.subs(u, 0) - (Bh3 - t*Ah3).subs({x: 1, y: t, z: 0})) == 0)

# 11. Gauss coordinates: w x theta(w) at z = 1 equals (-B, A, xB - yA)
a3 = homogpoly('a', 2); b3 = homogpoly('b', 2); c3 = homogpoly('c', 2)
w = Matrix([x, y, z]); th = Matrix([a3, b3, c3])
cr = w.cross(th).subs(z, 1)
A_ = (a3 - x*c3).subs(z, 1); B_ = (b3 - y*c3).subs(z, 1)
check('Gauss coordinates (-B, A, xB - yA)', expand(cr[0] + B_) == 0 and expand(cr[1] - A_) == 0 and expand(cr[2] - (x*B_ - y*A_)) == 0)

# 12. second intersection map on conic y = x^2 and tangent-line coordinates
s_ = symbols('s')
P_, Q_ = symbols('P Q')
uu_, vv_ = symbols('u v')
val = expand(t*Q_*uu_**2 - (t*P_ + s_*Q_)*uu_*vv_ + s_*P_*vv_**2)
check('tangent line value (tu - sv)(Qu - Pv)', expand(val - (t*uu_ - s_*vv_)*(Q_*uu_ - P_*vv_)) == 0)
# invariant conic: D|_C = 2 A^3 when B = 2xA on C
Ah, _ = genpoly('p', (x, y), 0, 3)
G, _ = genpoly('gg', (x, y), 0, 2)
BB = 2*x*Ah + (y - x**2)*G
check('invariant conic: D|_C = 2 A|_C^3', expand(Dinf(Ah, BB).subs(y, x**2) - 2*Ah.subs(y, x**2)**3) == 0)

print('ALL OK' if ok else 'SOME FAILED')
import sys
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/local/audit_A2.out <==
OK   in_2 D = det J det(w, Jw)
OK   m=4: quadratic residual = -m(m-2) b0 a1^2
   m=4: [y^2]=-8*alpha**2*b0  [x^3]=-16*alpha*b0**2*q0  [x^2y]=-12*alpha*b0*(b0*q1 + h)  [x^4]=-4*b0*(4*a_1_1*b0*q0 + 8*alpha*b_1_0*q0 + 8*b0**2*q0*q2 - 3*b0**2*q1**2 - 2*b0*h*q1 + h**2)
OK   m=4: [x^3] = 4 b0^2 alpha eta_y(1,0)
OK   m=4 (q = x^3 y + y^2(...)): [y^2] = -8 alpha^2 b0
OK   m=4: [x^2y] = -12 alpha b0 (h + b0)
OK   m=4: [x^4] = 4 b0 (h+b0)(3b0 - h)
   m=4 solutions: [{b0: alpha/24, h: -11*alpha/8}]
OK   m=4: h + b0 = -4 alpha/3, b0 = alpha/24
   m=4: denominator -alpha/3 t^3, numerator -alpha/6 t^4
OK   m=4: multiplier = 1/2
OK   m=5: quadratic residual = -m(m-2) b0 a1^2
   m=5: [y^2]=-15*alpha**2*b0  [x^3]=0  [x^2y]=-25*alpha*b0*h  [x^4]=-5*b0*(5*alpha*b0*q0 + 2*h**2)
OK   m=5: [y^2] = -15 alpha^2 b0
OK   m=5: [x^2y] = -25 alpha b0 h
OK   m=5: [x^4] = -10 b0 h^2 - 25 alpha b0^2 q0
OK   m=5: [x^3] = 0
   m=5 solutions: [{h: -6*alpha/5, q0: 3*alpha/(125*b0)}]
OK   m=5: h = -6 alpha/5, b0 q0 = 3 alpha/125
   m=5: denominator -alpha/5 t^3, numerator -3*alpha/25 t^4
OK   m=5: multiplier = 3/5
OK   m=6: quadratic residual = -m(m-2) b0 a1^2
   m=6: [y^2]=-24*alpha**2*b0  [x^3]=0  [x^2y]=-42*alpha*b0*h  [x^4]=-18*b0*h**2
OK   m=6: [x^3] = 0
OK   m=6: [y^2] = -m(m-2) alpha^2 b0
OK   m=6: [x^2y] = -m(2m-5) alpha b0 h
OK   m=6: [x^4] = -m(m-3) b0 h^2
OK   m=6: no solution with alpha b0 != 0
OK   m=7: quadratic residual = -m(m-2) b0 a1^2
   m=7: [y^2]=-35*alpha**2*b0  [x^3]=0  [x^2y]=-63*alpha*b0*h  [x^4]=-28*b0*h**2
OK   m=7: [x^3] = 0
OK   m=7: [y^2] = -m(m-2) alpha^2 b0
OK   m=7: [x^2y] = -m(2m-5) alpha b0 h
OK   m=7: [x^4] = -m(m-3) b0 h^2
OK   m=7: no solution with alpha b0 != 0
OK   m=8: quadratic residual = -m(m-2) b0 a1^2
   m=8: [y^2]=-48*alpha**2*b0  [x^3]=0  [x^2y]=-88*alpha*b0*h  [x^4]=-40*b0*h**2
OK   m=8: [x^3] = 0
OK   m=8: [y^2] = -m(m-2) alpha^2 b0
OK   m=8: [x^2y] = -m(2m-5) alpha b0 h
OK   m=8: [x^4] = -m(m-3) b0 h^2
OK   m=8: no solution with alpha b0 != 0
OK   m=3: X2 tangent to x, y, x-y
OK   m=3: det(E, X2) = (w-u) q
OK   m=3: reduced inflection quadratic
OK   L4off semisimple: D3 = x(b20 x^2 - b02 y^2)
OK   L4off semisimple: D4
OK   L4off nilpotent: D3 = -x^2 d_y A2
OK   L4off nilpotent: D4
OK   L4off: (lineid)
OK   A.16: u^2(u+v^2) = phi^2(phi+v^2) + phi(3phi+2v^2) w + (3phi+v^2) w^2 + w^3, u = phi + w
ALL OK


==> anc/gst1718_computation/defect_bound/local/audit_A2.py <==
"""Independent rederivation (written for an audit of [A], November 2026, from the text alone) of local
formulas of [A]. Appendix A: in_2 D = det J det(w, Jw); the doubled conic at vertices of multiplicity 4..8 with general q (Lemma A.14, multipliers 1/2, 3/5, no solution for m >= 6); the m = 3 inflection quadratic; the initial forms of Proposition A.18 and the identity (lineid), also used in Lemma B.34; Proposition A.16: the two divisibility conditions.
Prints OK/FAIL for every check; exits with status 1 if a check fails.
usage: python3 audit_A2.py > audit_A2.out"""
import time
from sympy import *
x, y, t = symbols('x y t')
T0 = time.time()
ok = True
def check(label, cond):
    global ok
    print(('OK   ' if cond else 'FAIL ') + label, flush=True)
    ok = ok and bool(cond)

def Dinf(A, B):
    return expand(A**2*diff(B, x) + A*B*(diff(B, y) - diff(A, x)) - B**2*diff(A, y))
def gen(name, lo, hi):
    P = 0
    for d in range(lo, hi + 1):
        for i in range(d + 1):
            P += Symbol(f'{name}_{i}_{d-i}')*x**i*y**(d - i)
    return P
def homog(P, k):
    P = Poly(expand(P), x, y)
    return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
def trunc(P, N):
    P = Poly(expand(P), x, y)
    return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j <= N), Integer(0))
def co(P, i, j):
    return Poly(expand(P), x, y).coeff_monomial(x**i*y**j)

# --- in_2 D = det J det(w, Jw) for a general linear part
j11, j12, j21, j22 = symbols('j11 j12 j21 j22')
A = j11*x + j12*y + gen('p', 2, 2); B = j21*x + j22*y + gen('r', 2, 2)
D2 = homog(Dinf(A, B), 2)
check('in_2 D = det J det(w, Jw)', expand(D2 - (j11*j22 - j12*j21)*(x*(j21*x + j22*y) - y*(j11*x + j12*y))) == 0)

# --- doubled conic at an old vertex of multiplicity m >= 4 with a(0) = 0, b(0) = b0:
#     reduced residual R_p = D/q computed by the vertex formula, general q (no normalization), jets of a up
#     to degree 3 and b up to degree 2 (enough for coefficients of degree <= 4 of R_p, as in the text)
alpha, beta1, h, b0 = symbols('alpha beta1 h b0')
for m in range(4, 9):
    qs = symbols(f'q0:{m+1}')
    q = sum(qs[k]*x**(m - k)*y**k for k in range(m + 1))
    # a1 general first, to check the quadratic form -m(m-2) b0 a1^2
    a = Symbol('A10')*x + Symbol('A01')*y + gen('a', 2, 3)
    b = b0 + gen('b', 1, 2)
    eta = (diff(q, y), -diff(q, x))
    X = (a*x + b*eta[0], a*y + b*eta[1])
    Xf = lambda F: X[0]*diff(F, x) + X[1]*diff(F, y)
    H = hessian(q, (x, y)); ev = Matrix(eta)
    k, r = div(expand((ev.T*H*ev)[0]), q, x, y)
    assert r == 0
    Rp = expand(m*(b*Xf(a) - a*Xf(b)) - m*(m - 1)*a**2*b - k*b**3)
    R2 = homog(Rp, 2)
    a1 = Symbol('A10')*x + Symbol('A01')*y
    check(f'm={m}: quadratic residual = -m(m-2) b0 a1^2', expand(R2 + m*(m - 2)*b0*a1**2) == 0)
    # now a1 = alpha*y, h = [x^2]a
    sub = {Symbol('A10'): 0, Symbol('A01'): alpha, Symbol('a_2_0'): h}
    Rq = expand(Rp.subs(sub))
    K = co(Rq, 0, 2); c3 = co(Rq, 3, 0); c21 = co(Rq, 2, 1); c4 = co(Rq, 4, 0)
    print(f'   m={m}: [y^2]={factor(K)}  [x^3]={factor(c3)}  [x^2y]={factor(c21)}  [x^4]={factor(c4)}', flush=True)
    if m == 4:
        # claimed [x^3](D/q) = 4 b0^2 alpha eta_y(1,0), eta_y = -q_x
        etay10 = (-diff(q, x)).subs({x: 1, y: 0})
        check('m=4: [x^3] = 4 b0^2 alpha eta_y(1,0)', expand(c3 - 4*b0**2*alpha*etay10) == 0)
        sub2 = {qs[0]: 0, qs[1]: 1}
        K4, c214, c44 = [factor(expand(z.subs(sub2))) for z in (K, c21, c4)]
        check('m=4 (q = x^3 y + y^2(...)): [y^2] = -8 alpha^2 b0', expand(K4 + 8*alpha**2*b0) == 0)
        check('m=4: [x^2y] = -12 alpha b0 (h + b0)', expand(c214 + 12*alpha*b0*(h + b0)) == 0)
        check('m=4: [x^4] = 4 b0 (h+b0)(3b0 - h)', expand(c44 - 4*b0*(h + b0)*(3*b0 - h)) == 0)
        sols = solve([c214 + 2*K4, c44 - K4], [h, b0], dict=True)
        sols = [s for s in sols if s.get(b0, b0) != 0]
        print('   m=4 solutions:', sols)
        check('m=4: h + b0 = -4 alpha/3, b0 = alpha/24', len(sols) == 1 and simplify(sols[0][h] + sols[0][b0] + 4*alpha/3) == 0 and simplify(sols[0][b0] - alpha/24) == 0)
        sol = sols[0]; qsub = sub2
    elif m == 5:
        check('m=5: [y^2] = -15 alpha^2 b0', expand(K + 15*alpha**2*b0) == 0)
        check('m=5: [x^2y] = -25 alpha b0 h', expand(c21 + 25*alpha*b0*h) == 0)
        check('m=5: [x^4] = -10 b0 h^2 - 25 alpha b0^2 q0', expand(c4 + 10*b0*h**2 + 25*alpha*b0**2*qs[0]) == 0)
        check('m=5: [x^3] = 0', c3 == 0)
        sols = solve([c21 + 2*K, c4 - K], [h, qs[0]], dict=True)
        print('   m=5 solutions:', sols)
        sol = sols[0]; qsub = {}
        check('m=5: h = -6 alpha/5, b0 q0 = 3 alpha/125', len(sols) == 1 and simplify(sol[h] + 6*alpha/5) == 0 and simplify(b0*sol[qs[0]] - 3*alpha/125) == 0)
    else:
        check(f'm={m}: [x^3] = 0', c3 == 0)
        check(f'm={m}: [y^2] = -m(m-2) alpha^2 b0', expand(K + m*(m - 2)*alpha**2*b0) == 0)
        check(f'm={m}: [x^2y] = -m(2m-5) alpha b0 h', expand(c21 + m*(2*m - 5)*alpha*b0*h) == 0)
        check(f'm={m}: [x^4] = -m(m-3) b0 h^2', expand(c4 + m*(m - 3)*b0*h**2) == 0)
        sols = [s for s in solve([c21 + 2*K, c4 - K], [h, b0], dict=True) if s.get(b0, b0) != 0]
        check(f'm={m}: no solution with alpha b0 != 0', sols == [] or all(simplify(s.get(alpha, alpha)) == 0 for s in sols))
        continue
    # multiplier of the second-intersection map f(t) = (B - tA)/A on y = x^2
    Ax = expand((X[0]).subs(sub).subs(qsub).subs(sol)); Bx = expand((X[1]).subs(sub).subs(qsub).subs(sol))
    At = expand(Ax.subs({x: t, y: t**2})); Nt = expand((Bx - x*Ax).subs({x: t, y: t**2}))
    la = min(Poly(At, t).monoms())[0]; ln = min(Poly(Nt, t).monoms())[0]
    ca = Poly(At, t).coeff_monomial(t**la); cn = Poly(Nt, t).coeff_monomial(t**ln)
    print(f'   m={m}: denominator {factor(ca)} t^{la}, numerator {factor(cn)} t^{ln}', flush=True)
    target = Rational(1, 2) if m == 4 else Rational(3, 5)
    check(f'm={m}: multiplier = {target}', la == 3 and ln == 4 and simplify(cn/ca - target) == 0)

# --- m = 3 inflection quadratic and the u = 0 branch
u_, v_, w_ = symbols('u v w')
A2 = x*(u_*x + v_*y); B2 = y*(w_*x + (u_ + v_ - w_)*y)
q3 = x*y*(x - y)
check('m=3: X2 tangent to x, y, x-y', expand((A2 - B2).subs(y, x)) == 0)
check('m=3: det(E, X2) = (w-u) q', expand(x*B2 - y*A2 - (w_ - u_)*q3) == 0)
D5 = homog(Dinf(A2, B2), 5)
rq = cancel(D5/q3)
check('m=3: reduced inflection quadratic', expand(rq + (u_ - w_)*(u_*w_*x**2 + 2*u_*(u_ + v_ - w_)*x*y + v_*(u_ + v_ - w_)*y**2)) == 0)

# --- Prop L4off: semisimple and nilpotent initial forms (independent recomputation)
A2 = gen('a', 2, 2); A3 = gen('a', 3, 3); B2 = gen('b', 2, 2); B3 = gen('b', 3, 3)
D = Dinf(x + A2 + A3, B2 + B3)
D3 = homog(D, 3)
check('L4off semisimple: D3 = x(b20 x^2 - b02 y^2)', expand(D3 - x*(Symbol('b_2_0')*x**2 - Symbol('b_0_2')*y**2)) == 0)
D4 = homog(D, 4).subs({Symbol('b_2_0'): 0, Symbol('b_0_2'): 0})
a20, a11, a02, b11 = [Symbol(s) for s in ('a_2_0', 'a_1_1', 'a_0_2', 'b_1_1')]
b30, b21, b12, b03 = [Symbol(s) for s in ('b_3_0', 'b_2_1', 'b_1_2', 'b_0_3')]
check('L4off semisimple: D4', expand(D4 - x*((a02*b11 - b03)*y**3 + (-a20*b11 + b11**2 + b21)*x**2*y + 2*b30*x**3)) == 0)
D = Dinf(A2 + A3, x + B2 + B3)
D3 = homog(D, 3)
check('L4off nilpotent: D3 = -x^2 d_y A2', expand(D3 + x**2*diff(A2, y)) == 0)
D4 = homog(D, 4).subs({a11: 0, a02: 0})
a30, a21, a12, a03 = [Symbol(s) for s in ('a_3_0', 'a_2_1', 'a_1_2', 'a_0_3')]
b20, b02 = Symbol('b_2_0'), Symbol('b_0_2')
check('L4off nilpotent: D4', expand(D4 + x**2*(3*a03*y**2 + (2*a12 - 2*a20*b02)*x*y + (a20**2 - a20*b11 + a21)*x**2)) == 0)
# lineid: D(0,y) = a^2 d - a c b + a b b' - b^2 a'
Ag = gen('P', 0, 4); Bg = gen('Q', 0, 4)
Dl = expand(Dinf(Ag, Bg).subs(x, 0))
a_ = Ag.subs(x, 0); b_ = Bg.subs(x, 0); c_ = diff(Ag, x).subs(x, 0); d_ = diff(Bg, x).subs(x, 0)
check('L4off: (lineid)', expand(Dl - (a_**2*d_ - a_*c_*b_ + a_*b_*diff(b_, y) - b_**2*diff(a_, y))) == 0)
# --- Proposition A.16 (prop:nonred91): with I = (u - phi(v), v^n) and w = u - phi, I^2 = (w^2, w v^n, v^(2n));
#     F = u^2 (u + v^2) = F(phi) + F'(phi) w + (3 phi + v^2) w^2 + w^3, so F is in I^2 iff v^(2n) | F(phi) and
#     v^n | F'(phi), with F(phi) = phi^2 (phi + v^2) and F'(phi) = phi (3 phi + 2 v^2)
uu, vv, ww = symbols('u v w'); ph = Function('phi')(vv)
FF = uu**2*(uu + vv**2)
check('A.16: u^2(u+v^2) = phi^2(phi+v^2) + phi(3phi+2v^2) w + (3phi+v^2) w^2 + w^3, u = phi + w',
      expand(FF.subs(uu, ph + ww) - (ph**2*(ph + vv**2) + ph*(3*ph + 2*vv**2)*ww + (3*ph + vv**2)*ww**2 + ww**3)) == 0)
print('ALL OK' if ok else 'SOME FAILED')
import sys
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/local/audit_B1.out <==
OK   V1 P=D/y
OK   V2 P_2 = -(ad-bc) y f1
OK   V4 P=D/(xy)
OK   V4 general cubic
OK   V4 reduced quartic (l4v3:reduced-quartic)
OK   V4 P3 = AB(B-A)K^3
OK   V4/dc P4 for g1=0 (dc:node-crossing)
OK   V4 P4 for g1=0, K=x-y (l4v3:no-nonreduced-double)
OK   V4 P4 for f1=0 divisible by x
OK   V5 vertex formula m=2 q=xy
OK   V5 k=-2 for q=xy
OK   V6 vertex formula m=3 q=xy(x-y)
OK   V6 vertex formula m=4
OK   V6 m=3 cubic = -m(m-1)a1^2b1
OK   V6 m=3 quartic = -m^2 a1^2 b2 when b in m^2
OK   V6 m=3 a in m^2, b smooth: order >= 5
OK   V6 m=4 cubic = -m(m-1)a1^2b1
OK   V6 m=4 quartic = -m^2 a1^2 b2 when b in m^2
OK   V6 m=4 a in m^2, b smooth: order >= 5
OK   V6 m=5 cubic = -m(m-1)a1^2b1
OK   V6 m=5 quartic = -m^2 a1^2 b2 when b in m^2
OK   V6 m=5 a in m^2, b smooth: order >= 5
OK   V5 m=2 quartic = -4 a1^2 b2
OK   V10 m=2 cubic = 2B(B^2-A^2)K^3
OK   V7 semisimple D3 = x(b20 x^2 - b02 y^2)
OK   V7 semisimple D4
OK   V7 nilpotent D3 = -x^2(a11 x + 2 a02 y)
OK   V7 nilpotent D4
OK   V7 in2 D = det J det(w,Jw)
ALL OK


==> anc/gst1718_computation/defect_bound/local/audit_B1.py <==
"""Independent rederivation (written for an audit of [A], November 2026, from the text alone) of local
formulas of [A]. Appendix B: the residual formulas D/y, D/(xy), the vertex formula for m = 2, 3, 4, the vertex-frame initial forms -m(m-1) a1^2 b1, -m^2 a1^2 b2, the order >= 5 claim, the m = 2 quartic -4 a1^2 b2, the cubic 2B(B^2-A^2)K^3, the semisimple and nilpotent initial forms.
Prints OK/FAIL for every check; exits with status 1 if a check fails.
usage: python3 audit_B1.py > audit_B1.out"""
from sympy import *
import itertools

x, y, u, v, t, z = symbols('x y u v t z')

def D(A, B, X=x, Y=y):
    return expand(A**2*diff(B, X) + A*B*(diff(B, Y) - diff(A, X)) - B**2*diff(A, Y))

def hom(e, d, X=x, Y=y):
    """homogeneous part of total degree d"""
    p = Poly(expand(e), X, Y)
    return sum((c*X**i*Y**j for (i, j), c in p.terms() if i + j == d), Integer(0))

def gen_poly(name, deg, X=x, Y=y, mindeg=0):
    cs = []
    e = Integer(0)
    for d in range(mindeg, deg + 1):
        for i in range(d + 1):
            c = Symbol(f'{name}_{d-i}{i}')
            cs.append(c)
            e += c*X**(d - i)*Y**i
    return e, cs

ok = True
def check(label, cond):
    global ok
    print(('OK   ' if cond else 'FAIL ') + label)
    ok = ok and cond

# --- V1 smooth old point residual P = D/y
f, _ = gen_poly('f', 4, mindeg=1)
g, _ = gen_poly('g', 4, mindeg=1)
P_sm = lambda f, g: expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))
check('V1 P=D/y', expand(D(f, y*g) - y*P_sm(f, g)) == 0)

# --- V2 quadratic part at smooth old point
a, b, c, d = symbols('a b c d')
f1 = a*x + b*y; g1 = c*x + d*y
F2, _ = gen_poly('F', 3, mindeg=2); G2, _ = gen_poly('G', 3, mindeg=2)
check('V2 P_2 = -(ad-bc) y f1', expand(hom(P_sm(f1 + F2, g1 + G2), 2) + (a*d - b*c)*y*f1) == 0)

# --- V4 double point residual
P_dbl = lambda f, g: expand(x*f**2*diff(g, x) + f*g*(g - f) + y*f*g*diff(g, y) - x*f*g*diff(f, x) - y*g**2*diff(f, y))
check('V4 P=D/(xy)', expand(D(x*f, y*g) - x*y*P_dbl(f, g)) == 0)
P3 = hom(P_dbl(f1 + F2, g1 + G2), 3)
check('V4 general cubic', expand(P3 + (a*c*x**2 + 2*a*d*x*y + b*d*y**2)*((a - c)*x + (b - d)*y)) == 0)
# reduced case a=d=0
A_, B_, C_, D_, E_, F_ = symbols('A B C D E F')
f2 = A_*x**2 + B_*x*y + C_*y**2; g2 = D_*x**2 + E_*x*y + F_*y**2
F3, _ = gen_poly('H', 4, mindeg=3); G3, _ = gen_poly('K', 4, mindeg=3)
P4 = hom(P_dbl(b*y + f2 + F3, c*x + g2 + G3), 4)
claim = A_*c**2*x**4 - 2*A_*b*c*x**3*y + (D_*b**2 - B_*b*c + E_*b*c - C_*c**2)*x**2*y**2 + 2*F_*b*c*x*y**3 - F_*b**2*y**4
check('V4 reduced quartic (l4v3:reduced-quartic)', expand(P4 - claim) == 0)
# nonreduced proportional
Aa, Bb, al, be = symbols('Aa Bb al be')
K = al*x + be*y
P3n = hom(P_dbl(Aa*K + F2, Bb*K + G2), 3)
check('V4 P3 = AB(B-A)K^3', expand(P3n - Aa*Bb*(Bb - Aa)*K**3) == 0)
# A != 0, B = 0 case, general K, arbitrary f2 and g2 and cubic jets
uu, vv, ww = symbols('uu vv ww')
g2b = uu*x**2 + vv*x*y + ww*y**2
P4n = hom(P_dbl(Aa*K + F2, g2b + G3), 4)
claimdc = Aa**2*K*y*((be*uu - al*vv)*x**2 - 2*al*ww*x*y - be*ww*y**2)
check('V4/dc P4 for g1=0 (dc:node-crossing)', expand(P4n - claimdc) == 0)
claiml4 = Aa**2*(x - y)*y*(-(uu + vv)*x**2 - 2*ww*x*y + ww*y**2)
check('V4 P4 for g1=0, K=x-y (l4v3:no-nonreduced-double)', expand(P4n.subs({al: 1, be: -1}) - claiml4) == 0)
# symmetric case f1 = 0, g1 = B K: old factor x
P4m = hom(P_dbl(F2 + F3, Bb*K + G2), 4)
check('V4 P4 for f1=0 divisible by x', expand(P4m.subs(x, 0)) == 0)

# --- V5/V6 vertex formula
def vertex_resid(a_, b_, q, m):
    E = lambda h: x*diff(h, x) + y*diff(h, y)
    eta = lambda h: diff(q, y)*diff(h, x) - diff(q, x)*diff(h, y)
    Xf = lambda h: a_*E(h) + b_*eta(h)
    # k from Hess_q(eta, eta) = q k
    qy, qx = diff(q, y), diff(q, x)
    Hs = (diff(q, x, 2)*qy**2 - 2*diff(q, x, y)*qy*qx + diff(q, y, 2)*qx**2)
    kk = cancel(Hs/q)
    assert denom(kk) == 1 or Poly(denom(kk), x, y).is_ground
    return expand(m*(b_*Xf(a_) - a_*Xf(b_)) - m*(m - 1)*a_**2*b_ - kk*b_**3), kk

def vertex_check_D(a_, b_, q, m):
    A = a_*x + b_*diff(q, y); B = a_*y - b_*diff(q, x)
    R, kk = vertex_resid(a_, b_, q, m)
    return expand(D(A, B) - q*R)

aa, _ = gen_poly('a', 3, mindeg=1); bb, _ = gen_poly('b', 3, mindeg=1)
check('V5 vertex formula m=2 q=xy', vertex_check_D(aa, bb, x*y, 2) == 0)
R2, k2 = vertex_resid(aa, bb, x*y, 2)
check('V5 k=-2 for q=xy', simplify(k2 + 2) == 0)
q3 = x*y*(x - y)
check('V6 vertex formula m=3 q=xy(x-y)', vertex_check_D(aa, bb, q3, 3) == 0)
q4 = x*y*(x - y)*(x + 2*y)
check('V6 vertex formula m=4', vertex_check_D(aa, bb, q4, 4) == 0)
# initial forms at vertices (generic q of multiplicity m, here m=3,4,5)
a1 = symbols('p1')*x + symbols('p2')*y; b1 = symbols('r1')*x + symbols('r2')*y
A2, _ = gen_poly('A', 3, mindeg=2); B2, _ = gen_poly('B', 3, mindeg=2)
for m, q in [(3, q3), (4, q4), (5, q4*(3*x - y))]:
    R, kk = vertex_resid(a1 + A2, b1 + B2, q, m)
    check(f'V6 m={m} cubic = -m(m-1)a1^2b1', expand(hom(R, 3) + m*(m - 1)*a1**2*b1) == 0)
    R, kk = vertex_resid(a1 + A2, B2 + gen_poly('C', 4, mindeg=3)[0], q, m)
    b2 = hom(B2, 2)
    check(f'V6 m={m} quartic = -m^2 a1^2 b2 when b in m^2', expand(hom(R, 4) + m**2*a1**2*b2) == 0)
    R, kk = vertex_resid(A2, b1 + B2, q, m)
    check(f'V6 m={m} a in m^2, b smooth: order >= 5', all(hom(R, d) == 0 for d in range(0, 5)))
# m=2 quartic with a smooth, b in m^2
R, kk = vertex_resid(a1 + A2, B2 + gen_poly('C', 4, mindeg=3)[0], x*y, 2)
check('V5 m=2 quartic = -4 a1^2 b2', expand(hom(R, 4) + 4*a1**2*hom(B2, 2)) == 0)
# cubic for m=2 with a1=AK, b1=BK in (u,v) coordinates: 2B(B^2-A^2)K^3 where P = 2W
Kx = symbols('k1')*x + symbols('k2')*y
R, kk = vertex_resid(Aa*Kx + A2, Bb*Kx + B2, x*y, 2)
check('V10 m=2 cubic = 2B(B^2-A^2)K^3', expand(hom(R, 3) - 2*Bb*(Bb**2 - Aa**2)*Kx**3) == 0)

# --- V7 semisimple / nilpotent D3, D4
A2g, ca = gen_poly('a', 2, mindeg=2); B2g, cb = gen_poly('b', 2, mindeg=2)
A3g, _ = gen_poly('a', 3, mindeg=3); B3g, _ = gen_poly('b', 3, mindeg=3)
A4g, _ = gen_poly('a', 4, mindeg=4); B4g, _ = gen_poly('b', 4, mindeg=4)
S = {s.name: s for s in (A2g + B2g + A3g + B3g).free_symbols}
a20, a11, a02 = S['a_20'], S['a_11'], S['a_02']
b20, b11, b02 = S['b_20'], S['b_11'], S['b_02']
Dss = D(x + A2g + A3g + A4g, B2g + B3g + B4g)
check('V7 semisimple D3 = x(b20 x^2 - b02 y^2)', expand(hom(Dss, 3) - x*(b20*x**2 - b02*y**2)) == 0)
Dss2 = D(x + A2g + A3g + A4g, b11*x*y + B3g + B4g)
a30, a21, a12, a03 = S['a_30'], S['a_21'], S['a_12'], S['a_03']
b30, b21, b12, b03 = S['b_30'], S['b_21'], S['b_12'], S['b_03']
cl = x*((a02*b11 - b03)*y**3 + (-a20*b11 + b11**2 + b21)*x**2*y + 2*b30*x**3)
check('V7 semisimple D4', expand(hom(Dss2, 4) - cl) == 0)
Dnil = D(A2g + A3g + A4g, x + B2g + B3g + B4g)
check('V7 nilpotent D3 = -x^2(a11 x + 2 a02 y)', expand(hom(Dnil, 3) + x**2*(a11*x + 2*a02*y)) == 0)
Dnil2 = D(a20*x**2 + A3g + A4g, x + B2g + B3g + B4g)
cl = -x**2*(3*a03*y**2 + (2*a12 - 2*a20*b02)*x*y + (a20**2 - a20*b11 + a21)*x**2)
check('V7 nilpotent D4', expand(hom(Dnil2, 4) - cl) == 0)
# quadratic part of D: det(J) det(w, Jw)
j11, j12, j21, j22 = symbols('j11 j12 j21 j22')
DJ = D(j11*x + j12*y + A2g, j21*x + j22*y + B2g)
w = Matrix([x, y]); J = Matrix([[j11, j12], [j21, j22]])
check('V7 in2 D = det J det(w,Jw)', expand(hom(DJ, 2) - J.det()*Matrix.hstack(w, J*w).det()) == 0)

print('ALL OK' if ok else 'SOME FAILED')
import sys
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/local/audit_B2.out <==
OK   V3 identity t=1
    t=1 solutions with u!=0, S!=0: []
OK   V3 identity t=2
    t=2 solutions with u!=0, S!=0: [{alpha: 1/2, beta: -1, gamma: 0, uu: 1/4}]
OK   V3 identity t=3
    t=3 solutions with u!=0, S!=0: []
OK   V3 identity t=4
    t=4 solutions with u!=0, S!=0: []
OK   V3 identity t=5
    t=5 solutions with u!=0, S!=0: []
OK   V3 identity t=6
    t=6 solutions with u!=0, S!=0: []
OK   V3 z^0 coeff = S^2
OK   V3 z^1 coeff = S(B-t)
OK   V3 z^2 coeff = S(1-2t)
OK   V3 z^4 coeff = alpha(1-alpha)
OK   V3 Y^4 coeff = gamma(gamma+beta+1-t)
    general-t solutions: [{alpha: 0, beta: 0, gamma: 0, uu: 0}, {alpha: 1, beta: -1, gamma: 0, uu: 0}]
OK   V8 P3 (L3M smooth, f smooth)
OK   V8 P4 divisible by x-y
OK   V8 Q3 x^3 coeff
OK   V8 Q3 x^2y coeff
OK   V8 Q3 xy^2 coeff
OK   V8 P4 coefficients (f in m^2, g1=x-y)
    P4 coeffs: [-A*(A - 1), A*(2*A - B - 3), 3*A*B + 2*A - B - C, 2*A*C + B**2 + B*C + B + C, C*(B + C)]
OK   V8 P4 = A(1-A)x^4 for g1=x, f2=Ax^2
OK   V12 P4 = A(1-A)x^4 - ABx^3y (df5)
OK   V9 D = 2 q W with q = v(u+v)
OK   V9 restriction of W to L (dc:line, cg:node-line)
OK   V11 cg:no-physical-five weight-10 form
OK   V11 next coefficient 6bc(2b-c)/5
OK   V11 last coefficient 44b^4/25
OK   V11 cg4:no-triple-four weight-10 form (lambda=3q(0,1))
OK   V11 next coefficient 9AB(3A-B lam)/5
OK   V11 last coefficient 168A^3B/25
OK   V11 cg4 weight-10 part unaffected by higher-weight terms
OK   V11 cg4 no terms of weight < 10
OK   V11 phys5 weight-10 part unaffected
OK   V11 phys5 no terms of weight < 10
OK   V12 f1~x: P3=(A+c^2)x^3-(C+cq)xy^2
OK   V12 f1~y: P3=2(A+cq)xy^2+(B+c^2)y^3
OK   V12/V13 general P3 at smooth old point with g1 = c f1
OK   V13 red5:local smooth old cube
OK   V14 t^3 coeff = lam((lam+mu)d + mu(mu-lam))
OK   V14 lower coeffs vanish
OK   V14b resonance n=2
OK   V14b resonance n=3
OK   V14b resonance n=4
OK   V14b resonance n=5
ALL OK


==> anc/gst1718_computation/defect_bound/local/audit_B2.py <==
"""Independent rederivation (written for an audit of [A], November 2026, from the text alone) of local
formulas of [A]. Appendix B: the weighted identities of Lemma B.2, the coefficients of Proposition B.10, the frame identity D = 2qW, the weighted forms of Lemmas B.19 and B.23 (44b^4/25, 168A^3B/25), the cubic forms of Lemmas B.28, B.32, the t^3 coefficient of Lemma B.38 and the resonance.
Prints OK/FAIL for every check; exits with status 1 if a check fails.
usage: python3 audit_B2.py > audit_B2.out"""
from sympy import *

x, y, u, v, t, z, X, Y = symbols('x y u v t z X Y')
ok = True
def check(label, cond):
    global ok
    print(('OK   ' if cond else 'FAIL ') + label)
    ok = ok and bool(cond)

def D(A, B, U=x, V=y):
    return expand(A**2*diff(B, U) + A*B*(diff(B, V) - diff(A, U)) - B**2*diff(A, V))
def P_sm(f, g):
    return expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))
def hom(e, d, U=x, V=y):
    p = Poly(expand(e), U, V)
    return sum((c*U**i*V**j for (i, j), c in p.terms() if i + j == d), Integer(0))
def whom(e, w, wx, wy, U=x, V=y):
    p = Poly(expand(e), U, V)
    return sum((c*U**i*V**j for (i, j), c in p.terms() if wx*i + wy*j == w), Integer(0))
def gen_poly(name, deg, U=x, V=y, mindeg=0):
    e = Integer(0)
    for d in range(mindeg, deg + 1):
        for i in range(d + 1):
            e += Symbol(f'{name}_{d-i}{i}')*U**(d - i)*V**i
    return e

# ---------- V3 L^4 weighted identity (lem:L4-smooth-four) for general t: check for t = 1..6 concretely
al, be, ga, uu = symbols('alpha beta gamma uu')
for tt in range(1, 7):
    F = al*x**2 + be*x*y**tt + ga*y**(2*tt)
    G = x - y**tt
    lhs = P_sm(F, G)  # weighted homogeneous of weight 4t automatically
    Xs, Ys = X, Y
    claim = (F**2 + F*G*((1 - 2*al)*x - (1 + tt + be)*y**tt) - tt*y**tt*G**2*(be*x + 2*ga*y**tt))
    check(f'V3 identity t={tt}', expand(lhs - claim) == 0)
    # solve lhs = uu x^4 for alpha, beta, gamma, uu (uu != 0)
    eqs = Poly(expand(lhs - uu*x**4), x, y).coeffs()
    sols = solve(eqs, [al, be, ga, uu], dict=True)
    good = [s for s in sols if s.get(uu, uu) != 0 and (al*0 + (s.get(al, al) + s.get(be, be) + s.get(ga, ga))) != 0]
    print('    t=%d solutions with u!=0, S!=0:' % tt, good)
# general-t symbolic version of the coefficient claims
T, S, Bc = symbols('T S Bc')
F = al*X**2 + be*X*Y + ga*Y**2; G = X - Y
ident = F**2 + F*G*((1 - 2*al)*X - (1 + T + be)*Y) - T*Y*G**2*(be*X + 2*ga*Y)
zz = symbols('zz')
e = expand(ident.subs({Y: 1, X: zz + 1}))
cz = [e.coeff(zz, i) for i in range(5)]
Sv = al + be + ga; Bv = 2*al + be
check('V3 z^0 coeff = S^2', expand(cz[0] - Sv**2) == 0)
check('V3 z^1 coeff = S(B-t)', expand(cz[1] - Sv*(Bv - T)) == 0)
check('V3 z^2 coeff = S(1-2t)', expand(cz[2] - Sv*(1 - 2*T)) == 0)
check('V3 z^4 coeff = alpha(1-alpha)', expand(cz[4] - al*(1 - al)) == 0)
check('V3 Y^4 coeff = gamma(gamma+beta+1-t)', expand(ident.subs({X: 0, Y: 1}) - ga*(ga + be + 1 - T)) == 0)
# solve the system in general t
sol = solve([cz[0] - uu, cz[1] - 4*uu, cz[2] - 6*uu, cz[3] - 4*uu, cz[4] - uu, ga*(ga + be + 1 - T)], [al, be, ga, uu], dict=True)
print('    general-t solutions:', sol)

# ---------- V8 Proposition L3M-no-smooth-crossing
c, q, A, B, C = symbols('c q A B C')
g = c*(x - y) + A*x**2 + B*x*y + C*y**2 + gen_poly('g', 4, mindeg=3)
f = x - y - q*y**2 + gen_poly('h', 4, mindeg=3).subs({Symbol('h_30'): 0, Symbol('h_21'): 0, Symbol('h_12'): 0, Symbol('h_04'): 0, Symbol('h_40'): 0, Symbol('h_31'): 0, Symbol('h_22'): 0, Symbol('h_13'): 0})
# f = x - phi(y) exactly: phi = y + q y^2 + h03 y^3 + ...
f = x - (y + q*y**2 + Symbol('p3')*y**3 + Symbol('p4')*y**4)
P = P_sm(f, g)
claim = (x - y)*((A + c**2)*x**2 - 2*(A + c**2)*x*y + (-B - C + c**2 - c*q)*y**2)
check('V8 P3 (L3M smooth, f smooth)', expand(hom(P, 3) - claim) == 0)
# quartic after A=-c^2, C=-B+c^2, q=0, p3=0
A3, B3, C3, D3 = symbols('A3 B3 C3 D3')
g = c*(x - y) - c**2*x**2 + B*x*y + (c**2 - B)*y**2 + A3*x**3 + B3*x**2*y + C3*x*y**2 + D3*y**3 + gen_poly('g', 5, mindeg=4)
f = x - (y + Symbol('p4')*y**4 + Symbol('p5')*y**5)
P = P_sm(f, g)
P4 = hom(P, 4)
Q3, r = div(Poly(P4, x, y), Poly(x - y, x, y))
check('V8 P4 divisible by x-y', r.is_zero)
Q3 = Q3.as_expr()
check('V8 Q3 x^3 coeff', expand(Q3.coeff(x, 3) - (2*A3 - 2*c**3)) == 0)
check('V8 Q3 x^2y coeff', expand(Q3.coeff(x, 2).coeff(y, 1) - (B3 - 3*A3 + 3*B*c + c**3)) == 0)
check('V8 Q3 xy^2 coeff', expand(Q3.coeff(x, 1).coeff(y, 2) - (-2*B3 - 6*B*c + 4*c**3)) == 0)
# f in m^2, g1 = x - y
f = A*x**2 + B*x*y + C*y**2 + gen_poly('f', 4, mindeg=3)
g = x - y + gen_poly('g', 4, mindeg=2)
P4 = Poly(hom(P_sm(f, g), 4), x, y)
coeffs = [P4.coeff_monomial(x**(4 - i)*y**i) for i in range(5)]
claimc = [A*(1 - A), A*(2*A - B - 3), 3*A*B + 2*A - B - C, 2*A*C + B**2 + B*C + B + C, C*(B + C)]
check('V8 P4 coefficients (f in m^2, g1=x-y)', all(expand(a_ - b_) == 0 for a_, b_ in zip(coeffs, claimc)))
print('    P4 coeffs:', [factor(c_) for c_ in coeffs])
# f2 = A x^2, g1 = x: P4 = A(1-A) x^4
g = x + gen_poly('g', 4, mindeg=2)
f = A*x**2 + gen_poly('f', 4, mindeg=3)
check('V8 P4 = A(1-A)x^4 for g1=x, f2=Ax^2', expand(hom(P_sm(f, g), 4) - A*(1 - A)*x**4) == 0)
# f2 = A x^2 + B xy, g1 = x  (df5 cases)
f = A*x**2 + B*x*y + gen_poly('f', 4, mindeg=3)
check('V12 P4 = A(1-A)x^4 - ABx^3y (df5)', expand(hom(P_sm(f, g), 4) - (A*(1 - A)*x**4 - A*B*x**3*y)) == 0)

# ---------- V9 frame at a double point in (u,v): u=x-y, v=y; old product v(u+v)
a = Function('a')(u, v); b = Function('b')(u, v)
Eu = lambda h: u*diff(h, u) + v*diff(h, v)
Hu = lambda h: (u + 2*v)*diff(h, u) - v*diff(h, v)
Xu = lambda h: a*Eu(h) + b*Hu(h)
W = b*Xu(a) - a*Xu(b) - a**2*b + b**3
# compare with D/(q) computed physically: A = du/dt = X(u), B = X(v)
Aphys = a*u + b*(u + 2*v); Bphys = a*v - b*v
# physical inflection in (u,v)
Dphys = Aphys**2*diff(Bphys, u) + Aphys*Bphys*(diff(Bphys, v) - diff(Aphys, u)) - Bphys**2*diff(Aphys, v)
check('V9 D = 2 q W with q = v(u+v)', simplify(expand(Dphys - 2*v*(u + v)*W)) == 0)
# restriction to u=0 (dc:line / cg:node-line)
a0, b0 = Function('a0')(v), Function('b0')(v)
au, bu = symbols('au bu')  # values of a_u, b_u on L
Wl = W.subs({diff(a, u): au, diff(b, u): bu}).subs({diff(a, v): diff(a0, v), diff(b, v): diff(b0, v)}).subs({a: a0, b: b0}).subs(u, 0)
claim = 2*v*b0*(b0*au - a0*bu) + v*(a0 - b0)*(b0*diff(a0, v) - a0*diff(b0, v)) - b0*(a0**2 - b0**2)
check('V9 restriction of W to L (dc:line, cg:node-line)', simplify(expand(Wl - claim)) == 0)

# ---------- V11 weighted computations
# cg:no-physical-five: A = y^2(c x + a y^3), B = x + b y^3, wt x = 3, wt y = 1; D weight 10
cc, aa, bb = symbols('cc aa bb')
Dw = D(y**2*(cc*x + aa*y**3), x + bb*y**3)
D10 = whom(Dw, 10, 3, 1)
zz = symbols('zz')
D10z = expand(cancel(D10/y)).subs(y**3, zz)
D10z = expand(D10z)
claim = -2*cc*x**3 + (-bb*cc - 5*aa)*x**2*zz + (cc*aa + cc*bb**2 - cc**2*bb - 7*aa*bb)*x*zz**2 + aa*(aa - 2*bb**2 - bb*cc)*zz**3
check('V11 cg:no-physical-five weight-10 form', expand(D10z - claim) == 0)
s = expand(claim.subs(aa, -bb*cc/5).coeff(x, 1).coeff(zz, 2))
check('V11 next coefficient 6bc(2b-c)/5', expand(s - 6*bb*cc*(2*bb - cc)/5) == 0)
check('V11 last coefficient 44b^4/25', expand(claim.subs({aa: -2*bb**2/5, cc: 2*bb}).coeff(zz, 3) - Rational(44, 25)*bb**4) == 0)
# full check: substitute general higher-weight terms and see weight-10 part unchanged
# cg4:no-triple-four: vertex m=3 with q general cubic with q(0,1)!=0 (L=u=0 new)
Aq, Bq, Cq, lam = symbols('Aq Bq Cq lam')
q0, q1, q2, q3 = symbols('q0 q1 q2 q3')
qq = q0*u**3 + q1*u**2*v + q2*u*v**2 + q3*v**3
def vres(a_, b_, q, m, U=u, V=v):
    E = lambda h: U*diff(h, U) + V*diff(h, V)
    eta = lambda h: diff(q, V)*diff(h, U) - diff(q, U)*diff(h, V)
    Xf = lambda h: a_*E(h) + b_*eta(h)
    Hs = (diff(q, U, 2)*diff(q, V)**2 - 2*diff(q, U, V)*diff(q, V)*diff(q, U) + diff(q, V, 2)*diff(q, U)**2)
    kk = cancel(Hs/q)
    return expand(m*(b_*Xf(a_) - a_*Xf(b_)) - m*(m - 1)*a_**2*b_ - kk*b_**3)
R = vres(u + Aq*v**3, v*(Bq*u + Cq*v**3), qq, 3)
R10 = whom(R, 10, 3, 1, u, v)
R10z = expand(expand(cancel(R10/(3*v))).subs(v**3, zz))
lamv = 3*q3
claim = (-3*Bq*u**3 + (-4*Aq*Bq - 5*Cq)*u**2*zz + (-Aq**2*Bq - Aq*Bq**2*lam - 8*Aq*Cq + Bq*Cq*lam)*u*zz**2
         + (-3*Aq**2*Cq - Aq*Bq*Cq*lam + Cq**2*lam)*zz**3).subs(lam, lamv)
check('V11 cg4:no-triple-four weight-10 form (lambda=3q(0,1))', expand(R10z - claim) == 0)
cl2 = claim.subs(Cq, -4*Aq*Bq/5)
check('V11 next coefficient 9AB(3A-B lam)/5', expand(cl2.coeff(u, 1).coeff(zz, 2) - 9*Aq*Bq*(3*Aq - Bq*lamv)/5) == 0)
cl3 = cl2.subs(q3, Aq/Bq)  # B*lambda = 3A  <=> q3 = A/B
check('V11 last coefficient 168A^3B/25', simplify(cl3.coeff(zz, 3) - Rational(168, 25)*Aq**3*Bq) == 0)
# robustness: add generic higher-weight terms to a and b and to q irrelevant; check R10 unchanged
ext_a = sum(Symbol(f'ea{i}{j}')*u**i*v**j for i in range(0, 4) for j in range(0, 7) if 3*i + j > 3 and 3*i + j <= 8)
ext_b = sum(Symbol(f'eb{i}{j}')*u**i*v**j for i in range(0, 4) for j in range(0, 7) if 3*i + j > 4 and 3*i + j <= 8)
R2 = vres(u + Aq*v**3 + ext_a, v*(Bq*u + Cq*v**3) + ext_b, qq, 3)
check('V11 cg4 weight-10 part unaffected by higher-weight terms', expand(whom(R2, 10, 3, 1, u, v) - R10) == 0)
check('V11 cg4 no terms of weight < 10', all(whom(R2, w_, 3, 1, u, v) == 0 for w_ in range(0, 10)))
ext_A = sum(Symbol(f'eA{i}{j}')*x**i*y**j for i in range(0, 4) for j in range(0, 9) if 3*i + j > 5 and 3*i + j <= 8)
ext_B = sum(Symbol(f'eB{i}{j}')*x**i*y**j for i in range(0, 4) for j in range(0, 9) if 3*i + j > 3 and 3*i + j <= 8)
Dw2 = D(y**2*(cc*x + aa*y**3) + ext_A, x + bb*y**3 + ext_B)
check('V11 phys5 weight-10 part unaffected', expand(whom(Dw2, 10, 3, 1) - D10) == 0)
check('V11 phys5 no terms of weight < 10', all(whom(Dw2, w_, 3, 1) == 0 for w_ in range(0, 10)))

# ---------- V12 oc:reduced-only cubic forms
f1s, g2s = symbols('f1s g2s')
A, B, C, c, q = symbols('A B C c q')
f = x - q*y**2 - Symbol('p3')*y**3
g = c*x + A*x**2 + B*x*y + C*y**2 + gen_poly('g', 3, mindeg=3)
check('V12 f1~x: P3=(A+c^2)x^3-(C+cq)xy^2', expand(hom(P_sm(f, g), 3) - ((A + c**2)*x**3 - (C + c*q)*x*y**2)) == 0)
f = y - q*x**2 - Symbol('p3')*x**3
g = c*y + A*x**2 + B*x*y + C*y**2 + gen_poly('g', 3, mindeg=3)
check('V12 f1~y: P3=2(A+cq)xy^2+(B+c^2)y^3', expand(hom(P_sm(f, g), 3) - (2*(A + c*q)*x*y**2 + (B + c**2)*y**3)) == 0)
# general P3 formula with g1 = c f1
m1, m2 = symbols('m1 m2')
f1 = m1*x + m2*y
F2 = gen_poly('F', 2, mindeg=2); G2 = gen_poly('G', 2, mindeg=2)
P3 = hom(P_sm(f1 + F2 + gen_poly('F', 3, mindeg=3), c*f1 + G2 + gen_poly('G', 3, mindeg=3)), 3)
claim = f1*(f1*diff(G2, x) + (c*F2 - G2)*diff(f1, x) - c*f1*diff(F2, x) + c**2*f1**2)
check('V12/V13 general P3 at smooth old point with g1 = c f1', expand(P3 - claim) == 0)
# red5:local: k2 = f1 h1 => P3 = (d_x h1 + c^2) f1^3
h1 = Symbol('h1x')*x + Symbol('h1y')*y
G2b = c*F2 + f1*h1
P3b = hom(P_sm(f1 + F2, c*f1 + G2b), 3)
check('V13 red5:local smooth old cube', expand(P3b - (Symbol('h1x') + c**2)*f1**3) == 0)

# ---------- V14 clm:noninvariant-node coefficient of t^3 in D(t,t^2)
lm, mu, d = symbols('lm mu d')
A = lm*x + gen_poly('a', 3, mindeg=2)
B = mu*y + d*x**2 + Symbol('b_11')*x*y + Symbol('b_02')*y**2 + gen_poly('b', 3, mindeg=3)
Dt = expand(D(A, B).subs({x: t, y: t**2}))
check('V14 t^3 coeff = lam((lam+mu)d + mu(mu-lam))', expand(Dt.coeff(t, 3) - lm*((lm + mu)*d + mu*(mu - lm))) == 0)
check('V14 lower coeffs vanish', all(Dt.coeff(t, i) == 0 for i in range(3)))

# resonance (lem:tangency): f(x,0)=lam x+..., g(x,0)=bb x^n, g_y(0)=mu
for n in range(2, 6):
    f = lm*x + Symbol('f20')*x**2 + Symbol('f11')*x*y + Symbol('f02')*y**2 + Symbol('f30')*x**3
    g = bb*x**n + mu*y + Symbol('g11')*x*y + Symbol('g02')*y**2 + Symbol('g21')*x**2*y
    Dl = expand(D(f, g).subs(y, 0))
    lo = [Dl.coeff(x, i) for i in range(n + 1)]
    check(f'V14b resonance n={n}', all(e_ == 0 for e_ in lo) and expand(Dl.coeff(x, n + 1) - bb*lm*((n - 1)*lm + mu)) == 0)

print('ALL OK' if ok else 'SOME FAILED')
import sys
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/local/conic62.out <==
6.1  [y^2] = a**2*b  [x^2y] = 0
6.1  formula (5) equals D(f, y g)/y: True
6.2 m=3: D5/q = -(u - w)*(2*u**2*x*y + 2*u*v*x*y + u*v*y**2 + u*w*x**2 - 2*u*w*x*y + v**2*y**2 - v*w*y**2)
       claimed: -(u - w)*(2*u**2*x*y + 2*u*v*x*y + u*v*y**2 + u*w*x**2 - 2*u*w*x*y + v**2*y**2 - v*w*y**2)


==> anc/gst1718_computation/defect_bound/local/conic62.py <==
# [A], Lemmas A.13 and A.14 (lem:conic1, lem:conic2): local computations for the doubled conic
from sympy import *
x, y, t = symbols('x y t')
def Dinf(A, B):
    return expand(A**2*diff(B, x) + A*B*(diff(B, y) - diff(A, x)) - B**2*diff(A, y))
def coeff(P, i, j):
    return Poly(P, x, y).coeff_monomial(x**i*y**j)
def gen(name, lo, hi):
    cs = []; P = 0
    for d in range(lo, hi + 1):
        for i in range(d + 1):
            c = Symbol(f'{name}{i}{d-i}'); cs.append(c); P += c*x**i*y**(d - i)
    return P, cs
# Lemma 6.1: f1 = a y, g1 = b x + c y; [y^2](D/y) = a^2 b and [x^2 y](D/y) = 0 for arbitrary jets
a_, b_, c_ = symbols('a b c')
f2, _ = gen('f', 2, 3); g2, _ = gen('g', 2, 3)
f = a_*y + f2; g = b_*x + c_*y + g2
Dy = expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))
print('6.1  [y^2] =', factor(coeff(Dy, 0, 2)), ' [x^2y] =', simplify(coeff(Dy, 2, 1)))
# check (5) against D/y
print('6.1  formula (5) equals D(f, y g)/y:', simplify(Dinf(f, y*g) - y*Dy) == 0)
# Lemma 6.2, m = 3: X2 = x(ux+vy)d_x + y(wx+(u+v-w)y)d_y, reduced inflection quadratic
u, v, w = symbols('u v w')
A2 = x*(u*x + v*y); B2 = y*(w*x + (u + v - w)*y)
q3 = x*y*(x - y)
D3 = Dinf(A2, B2)  # degree 5 part of D (the cubic X3 does not contribute in degree 5)
print('6.2 m=3: D5/q =', factor(cancel(D3/q3)))
print('       claimed:', factor(-(u - w)*(u*w*x**2 + 2*u*(u + v - w)*x*y + v*(u + v - w)*y**2)))


==> anc/gst1718_computation/defect_bound/local/extra_identities.out <==
L4w: coefficient of z^0 = (alpha + beta + gamma)**2   claimed (alpha + beta + gamma)**2: True
L4w: coefficient of z^1 = -(-2*alpha - beta + t)*(alpha + beta + gamma)   claimed (alpha + beta + gamma)*(2*alpha + beta - t): True
L4w: coefficient of z^2 = -(2*t - 1)*(alpha + beta + gamma)   claimed (1 - 2*t)*(alpha + beta + gamma): True
L4w: coefficient of z^4 = -alpha*(alpha - 1)   claimed alpha*(1 - alpha): True
L4w: coefficient of Y^4 = -gamma*(-beta - gamma + t - 1)   claimed gamma*(gamma+beta+1-t): True
L4w: gamma != 0 gives alpha = 7/6 - 4*t/3 ; then alpha(1-alpha) - S^2 = -(17*t**2 - 17*t + 2)/9
L4w: gamma = 0, alpha = 1/2: (1-2t)^2/36 = 1/4  <=> 4*(t - 2)*(t + 1)
L4w: weight-4t part of the residual equals the identity for t = 1: True
L4w: weight-4t part of the residual equals the identity for t = 2: True
L4w: weight-4t part of the residual equals the identity for t = 3: True
L4w: weight-4t part of the residual equals the identity for t = 4: True
dc:frame: D = 2 q (bX(a) - aX(b) - a^2 b + b^3): True
cg:node-line / dc:line: restriction of W to u = 0: True
cg:no-node-off: cubic residual for a_1 = A u, b_1 = B u: -2*B*u**3*(A - B)*(A + B)  claimed 2B(B^2-A^2)u^3: True
red5:local smooth old point: P_3 = (d_x h_1 + c^2) f_1^3: True
clm:noninvariant-node: t^3 coefficient of D(t,t^2) = lambda*(d*lambda + d*mu - lambda*mu + mu**2)   claimed lambda((lambda+mu)d + mu(mu-lambda)): True
nf5:binary-identity (degree 7): True
prop:riccati: coefficient of u in D = g0(f0 g0' - g0 f0' - f0^2): True
lem:tangency: D/(xy) formula: True  in_1 = -lambda^2 b_y(0) y: True
(5,5,5): fixed-point numerator X_*(X_ - 2)*(X_ - 1)*(X_ + 1)*(2*X_ - 1)*(X_**2 - X_ + 1)
(5,5,5): derivative numerator 70*X_**4*(X_ - 1)**4
(5,5,5): noncritical multipliers [35/8, 35/8, 35/8, 14/5, 14/5]
ALL CHECKS PASSED


==> anc/gst1718_computation/defect_bound/local/extra_identities.py <==
"""Further exact checks of displayed identities of Appendices A and B (sympy).
(1) Lemma lem:L4-smooth-four: the weighted identity (L4w:identity) and its consequences; the identity is
    also derived from the residual (ar:smooth) for t = 1, 2, 3, 4.
(2) the frame identity at an old double point with old product q = v(u+v) (dc:frame, used in
    Lemma cg:no-node-off) and its restriction to u = 0 (cg:node-line, dc:line); the cubic residual
    2B(B^2-A^2)K^3 of Lemma cg:no-node-off.
(3) Lemma red5:local, smooth old point: P_3 = (d_x h_1 + c^2) f_1^3.
(4) Lemma clm:noninvariant-node: the t^3 coefficient of D(t, t^2).
(5) the binary identity (nf5:binary-identity) for forms of degree 7."""
from sympy import *
x, y, u, v, z, t, w = symbols('x y u v z t w')


def Dinf(A, B, X=x, Y=y):
    return expand(A**2*diff(B, X) + A*B*(diff(B, Y) - diff(A, X)) - B**2*diff(A, Y))


def Psmooth(f, g):
    return expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))


ok = True
# (1) ------------------------------------------------------------------------------------------
al, be, ga, uu = symbols('alpha beta gamma u0')
X, Y = symbols('X Y')
F = al*X**2 + be*X*Y + ga*Y**2
G = X - Y
ident = expand(F**2 + F*G*((1 - 2*al)*X - (1 + t + be)*Y) - t*Y*G**2*(be*X + 2*ga*Y))
S = al + be + ga
zz = symbols('zz')
e1 = Poly(expand(ident.subs(Y, 1).subs(X, zz + 1)), zz)
B_ = 2*al + be
claims = {0: S**2, 1: S*(B_ - t), 2: S*(1 - 2*t), 4: al*(1 - al)}
for k, c in claims.items():
    good = simplify(e1.coeff_monomial(zz**k) - c) == 0
    ok &= good
    print(f'L4w: coefficient of z^{k} = {factor(e1.coeff_monomial(zz**k))}   claimed {c}: {good}')
cY4 = Poly(ident, X, Y).coeff_monomial(Y**4)
print('L4w: coefficient of Y^4 =', factor(cY4), '  claimed gamma*(gamma+beta+1-t):', simplify(cY4 - ga*(ga + be + 1 - t)) == 0)
# solutions: u = S^2, S=(1-2t)/6, B=(2-t)/3, gamma = alpha - 1/2, alpha(1-alpha)=S^2
# the case gamma != 0: gamma+beta+1-t = 0
sol_al = solve([Eq(ga + be + 1 - t, 0), Eq(2*al + be, (2 - t)/3), Eq(ga, al - Rational(1, 2))], [al, be, ga], dict=True)[0]
print('L4w: gamma != 0 gives alpha =', sol_al[al], '; then alpha(1-alpha) - S^2 =',
      factor(sol_al[al]*(1 - sol_al[al]) - ((1 - 2*t)/6)**2))
print('L4w: gamma = 0, alpha = 1/2: (1-2t)^2/36 = 1/4  <=>', factor((1 - 2*t)**2 - 9))
# derivation from the residual for small t: f = F(x, y^t) + higher weight, g = x - y^t
for tt in (1, 2, 3, 4):
    f = al*x**2 + be*x*y**tt + ga*y**(2*tt)
    g = x - y**tt
    P = Psmooth(f, g)
    Pw = sum((c*x**i*y**j for (i, j), c in Poly(P, x, y).terms() if tt*i + j == 4*tt), Integer(0))
    I = ident.subs(t, tt).subs({X: x, Y: y**tt})
    good = expand(Pw - expand(I)) == 0
    ok &= good
    print(f'L4w: weight-4t part of the residual equals the identity for t = {tt}: {good}')
# (2) ------------------------------------------------------------------------------------------
cs = symbols('c0:40')
def gen(deg, off):
    mons = [u**i*v**j for i in range(deg + 1) for j in range(deg + 1 - i) if i + j >= 1]
    return sum(cs[off + k]*m for k, m in enumerate(mons)), off + len(mons)
a, o = gen(3, 0)
b, o = gen(3, o)
q = v*(u + v)
E = (u, v)
H = (diff(q, v), -diff(q, u))
Xu = a*E[0] + b*H[0]
Xv = a*E[1] + b*H[1]
D = Dinf(Xu, Xv, u, v)
Xop = lambda h: Xu*diff(h, u) + Xv*diff(h, v)
W = expand(b*Xop(a) - a*Xop(b) - a**2*b + b**3)
good = expand(D - 2*q*W) == 0
ok &= good
print('dc:frame: D = 2 q (bX(a) - aX(b) - a^2 b + b^3):', good)
Wl = expand(W.subs(u, 0))
au, bu, av, bv = [expand(e.subs(u, 0)) for e in (diff(a, u), diff(b, u), diff(a, v), diff(b, v))]
a0, b0 = expand(a.subs(u, 0)), expand(b.subs(u, 0))
claim = expand(2*v*b0*(b0*au - a0*bu) + v*(a0 - b0)*(b0*av - a0*bv) - b0*(a0**2 - b0**2))
good = expand(Wl - claim) == 0
ok &= good
print('cg:node-line / dc:line: restriction of W to u = 0:', good)
A_, B_, K = symbols('A B K')
# cubic residual with a_1 = A u, b_1 = B u (K = u): lowest part of 2W
W3 = expand(2*(b*Xop(a) - a*Xop(b) - a**2*b + b**3))
lin = {cs[k]: 0 for k in range(o)}
a1 = A_*u
b1 = B_*u
Xu1 = a1*u + b1*diff(q, v)
Xv1 = a1*v - b1*diff(q, u)
Xop1 = lambda h: Xu1*diff(h, u) + Xv1*diff(h, v)
cub = expand(2*(b1*Xop1(a1) - a1*Xop1(b1) - a1**2*b1 + b1**3))
print('cg:no-node-off: cubic residual for a_1 = A u, b_1 = B u:', factor(cub), ' claimed 2B(B^2-A^2)u^3:',
      expand(cub - 2*B_*(B_**2 - A_**2)*u**3) == 0)
# (3) ------------------------------------------------------------------------------------------
p1, p2, h1, h2 = symbols('p1 p2 h1 h2')
c = symbols('c')
f1 = p1*x + p2*y
hh = h1*x + h2*y
f2c = symbols('f20 f11 f02')
f2 = f2c[0]*x**2 + f2c[1]*x*y + f2c[2]*y**2
f = f1 + f2
g = c*f1 + c*f2 + f1*hh
P = Psmooth(f, g)
P3 = sum((cc*x**i*y**j for (i, j), cc in Poly(P, x, y).terms() if i + j == 3), Integer(0))
good = expand(P3 - (h1 + c**2)*f1**3) == 0
ok &= good
print('red5:local smooth old point: P_3 = (d_x h_1 + c^2) f_1^3:', good)
# (4) ------------------------------------------------------------------------------------------
lam, mu, d = symbols('lambda mu d')
hc = symbols('e0:12')
A = lam*x + hc[0]*x**2 + hc[1]*x*y + hc[2]*y**2 + hc[3]*x**3 + hc[4]*x**2*y + hc[5]*x*y**2
B = mu*y + d*x**2 + hc[6]*x*y + hc[7]*y**2 + hc[8]*x**3 + hc[9]*x**2*y + hc[10]*x*y**2
# J = (x = 0) must be an eigendirection: A(0, y) has no linear term; C: y = x^2 is an eigen-curve:
Dt = expand(Dinf(A, B).subs({x: t, y: t**2}))
c3 = Poly(Dt, t).coeff_monomial(t**3)
good = expand(c3 - lam*((lam + mu)*d + mu*(mu - lam))) == 0
ok &= good
print('clm:noninvariant-node: t^3 coefficient of D(t,t^2) =', factor(c3), '  claimed lambda((lambda+mu)d + mu(mu-lambda)):', good)
# (5) ------------------------------------------------------------------------------------------
ca = symbols('a0:8')
cb = symbols('b0:8')
Af = sum(ca[i]*x**i*y**(7 - i) for i in range(8))
Bf = sum(cb[i]*x**i*y**(7 - i) for i in range(8))
lhs = expand(Af**2*diff(Bf, x) + Af*Bf*diff(Bf, y) - Af*Bf*diff(Af, x) - Bf**2*diff(Af, y))
rhs = expand((x*Bf - y*Af)/7*(diff(Af, x)*diff(Bf, y) - diff(Af, y)*diff(Bf, x)))
good = expand(lhs - rhs) == 0
ok &= good
print('nf5:binary-identity (degree 7):', good)
# (6) Proposition prop:riccati: the coefficient of u in D for X = u f d_u + g d_v ------------------------
U, V = symbols('U V')
fc = symbols('F0:10'); gc = symbols('G0:10')
f0 = Function('f0')(V); g0 = Function('g0')(V); f1 = Function('f1')(V); g1 = Function('g1')(V)
F = f0 + U*f1; G = g0 + U*g1
Xu, Xv = U*F, G
D = expand(Xu**2*diff(Xv, U) + Xu*Xv*(diff(Xv, V) - diff(Xu, U)) - Xv**2*diff(Xu, V))
c1 = simplify(expand(D).coeff(U, 1))
claim = g0*(f0*diff(g0, V) - g0*diff(f0, V) - f0**2)
good = simplify(c1 - claim) == 0
ok &= good
print('prop:riccati: coefficient of u in D = g0(f0 g0\' - g0 f0\' - f0^2):', good)
# (7) Lemma lem:tangency: D/(xy) at an old double point and its linear part --------------------------
am = symbols('am0:6'); bm = symbols('bm0:6'); lamb = symbols('lamb')
aa = lamb + am[0]*x + am[1]*y + am[2]*x**2 + am[3]*x*y + am[4]*y**2
bb = bm[0]*x + bm[1]*y + bm[2]*x**2 + bm[3]*x*y + bm[4]*y**2
D = Dinf(x*aa, y*bb)
Q_, r_ = div(Poly(D, x, y), Poly(x*y, x, y)); assert r_.is_zero
Q_ = expand(Q_.as_expr())
claim = expand(x*aa**2*diff(bb, x) + y*aa*bb*diff(bb, y) - x*aa*bb*diff(aa, x) - y*bb**2*diff(aa, y) + aa*bb*(bb - aa))
good = expand(Q_ - claim) == 0
lin = sum((c*x**i*y**j for (i, j), c in Poly(Q_, x, y).terms() if i + j == 1), Integer(0))
good2 = expand(lin + lamb**2*bm[1]*y) == 0
ok &= good and good2
print('lem:tangency: D/(xy) formula:', good, ' in_1 = -lambda^2 b_y(0) y:', good2)
# (8) the map with three critical points (5,5,5) and its multipliers -------------------------------
X_ = symbols('X_')
Pm = X_**5*(2*X_**2 - 7*X_ + 7); Qm = 7*X_**2 - 7*X_ + 2
fm = Pm/Qm
fix = factor(numer(together(fm - X_)))
print('(5,5,5): fixed-point numerator', fix)
crit = factor(numer(together(diff(fm, X_))))
print('(5,5,5): derivative numerator', crit)
nonc = [rt for rt in Poly(fix, X_).all_roots() if rt not in (0, 1)]
mults = sorted(set(nsimplify(simplify(diff(fm, X_).subs(X_, rt))) for rt in nonc), key=str)
print('(5,5,5): noncritical multipliers', [simplify(diff(fm, X_).subs(X_, rt)) for rt in nonc])
print('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED')
import sys
sys.exit(0 if ok else 1)


==> anc/gst1718_computation/defect_bound/local/l3m_smooth.out <==
P3 = (x - y)*(A*x**2 - 2*A*x*y - B*y**2 - C*y**2 + c**2*x**2 - 2*c**2*x*y + c**2*y**2 - c*q*y**2)  claimed (x - y)*(A*x**2 - 2*A*x*y - B*y**2 - C*y**2 + c**2*x**2 - 2*c**2*x*y + c**2*y**2 - c*q*y**2)
P4 divisible by x-y: True  Q3 coefficients x^3, x^2y, xy^2: [-2*(-A3 + c**3), -3*A3 + 3*B*c + B3 + c**3, 2*(-3*B*c - B3 + 2*c**3)]
g1=x-y: P4 coefficients: [-A*(A - 1), A*(2*A - B - 3), 3*A*B + 2*A - B - C, 2*A*C + B**2 + B*C + B + C, C*(B + C)]
g1=x, f2=Ax^2: P4 = -A*x**4*(A - 1)
dc: P4 = A**2*y*(alpha*x + beta*y)*(-alpha*v*x**2 - 2*alpha*w*x*y + beta*u*x**2 - beta*w*y**2)  claimed A**2*y*(alpha*x + beta*y)*(-alpha*v*x**2 - 2*alpha*w*x*y + beta*u*x**2 - beta*w*y**2)


==> anc/gst1718_computation/defect_bound/local/l3m_smooth.py <==
# synthesis Prop. L3M-no-smooth-crossing: displayed P3, Q3 coefficients, P4 coefficients; dc:node-crossing P4
from sympy import *
x, y = symbols('x y')
def homog(P, k):
    P = Poly(expand(P), x, y); return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
def Psm(f, g): return expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))
c, q, A, B, C = symbols('c q A B C')
F3 = sum(Symbol(f'F{i}')*x**i*y**(3 - i) for i in range(4))
f = x - (y + q*y**2) ; g = c*(x - y) + A*x**2 + B*x*y + C*y**2
print('P3 =', factor(homog(Psm(f, g), 3)), ' claimed', factor((x - y)*((A + c**2)*x**2 - 2*(A + c**2)*x*y + (-B - C + c**2 - c*q)*y**2)))
A3, B3, C3, D3 = symbols('A3 B3 C3 D3')
G4 = sum(Symbol(f'G{i}')*x**i*y**(4 - i) for i in range(5))
f = x - y + sum(Symbol(f'H{i}')*x**i*y**(4 - i) for i in range(5))
g = c*(x - y) - c**2*x**2 + B*x*y + (c**2 - B)*y**2 + A3*x**3 + B3*x**2*y + C3*x*y**2 + D3*y**3 + G4
P4 = homog(Psm(f, g), 4); Q3, r = div(Poly(P4, x, y), Poly(x - y, x, y))
print('P4 divisible by x-y:', r.is_zero, ' Q3 coefficients x^3, x^2y, xy^2:', [factor(Q3.coeff_monomial(m)) for m in (x**3, x**2*y, x*y**2)])
f = A*x**2 + B*x*y + C*y**2 + sum(Symbol(f'K{i}')*x**i*y**(3 - i) for i in range(4)); g = x - y
P4 = Poly(homog(Psm(f, g), 4), x, y)
print('g1=x-y: P4 coefficients:', [factor(P4.coeff_monomial(x**(4 - i)*y**i)) for i in range(5)])
f = A*x**2 + sum(Symbol(f'K{i}')*x**i*y**(3 - i) for i in range(4)); g = x
print('g1=x, f2=Ax^2: P4 =', factor(homog(Psm(f, g + sum(Symbol(f'L{i}')*x**i*y**(2 - i) for i in range(3))), 4)))
# dc:node-crossing: X = x f d_x + y g d_y, f1 = A K, g1 = 0
al, be, u, v, w = symbols('alpha beta u v w')
def Pdbl(f, g): return expand(x*f**2*diff(g, x) + f*g*(g - f) + y*f*g*diff(g, y) - x*f*g*diff(f, x) - y*g**2*diff(f, y))
K = al*x + be*y
P4 = homog(Pdbl(A*K + sum(Symbol(f'M{i}')*x**i*y**(2 - i) for i in range(3)), u*x**2 + v*x*y + w*y**2), 4)
print('dc: P4 =', factor(P4), ' claimed', factor(A**2*K*y*((be*u - al*v)*x**2 - 2*al*w*x*y - be*w*y**2)))


==> anc/gst1718_computation/defect_bound/local/l4double.out <==
formula = D/(xy): True
P3 = -(a*c*x**2 + 2*a*d*x*y + b*d*y**2)*(a*x + b*y - c*x - d*y)   claimed: -(a*c*x**2 + 2*a*d*x*y + b*d*y**2)*(a*x + b*y - c*x - d*y)
reduced P4 matches: True
nonreduced P3 = -A*B*(A - B)*(l1*x + l2*y)**3
A!=0, B=0, l = x-y: P4 = -A**2*y*(x - y)*(u*x**2 + v*x**2 + 2*w*x*y - w*y**2)   claimed: -A**2*y*(x - y)*(u*x**2 + v*x**2 + 2*w*x*y - w*y**2)


==> anc/gst1718_computation/defect_bound/local/l4double.py <==
# synthesis, section l4v3: residual at an old ordinary double point, X = x f d_x + y g d_y
from sympy import *
x, y = symbols('x y')
def Dinf(A, B): return expand(A**2*diff(B, x) + A*B*(diff(B, y) - diff(A, x)) - B**2*diff(A, y))
def homog(P, k):
    P = Poly(expand(P), x, y); return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
def gen(name, d):
    return sum(Symbol(f'{name}{i}{d-i}')*x**i*y**(d - i) for i in range(d + 1))
a, b, c, d = symbols('a b c d')
f2, g2, f3, g3 = gen('f', 2), gen('g', 2), gen('F', 3), gen('G', 3)
def P_of(f, g):
    return expand(x*f**2*diff(g, x) + f*g*(g - f) + y*f*g*diff(g, y) - x*f*g*diff(f, x) - y*g**2*diff(f, y))
f = a*x + b*y + f2 + f3; g = c*x + d*y + g2 + g3
print('formula = D/(xy):', simplify(Dinf(x*f, y*g) - x*y*P_of(f, g)) == 0)
P = P_of(f, g)
print('P3 =', factor(homog(P, 3)), '  claimed:', factor(-(a*c*x**2 + 2*a*d*x*y + b*d*y**2)*((a - c)*x + (b - d)*y)))
A_, B_, C_, D_, E_, F_ = symbols('A B C D E F')
fr = b*y + A_*x**2 + B_*x*y + C_*y**2 + f3; gr = c*x + D_*x**2 + E_*x*y + F_*y**2 + g3
P4 = homog(P_of(fr, gr), 4)
cl = A_*c**2*x**4 - 2*A_*b*c*x**3*y + (D_*b**2 - B_*b*c + E_*b*c - C_*c**2)*x**2*y**2 + 2*F_*b*c*x*y**3 - F_*b**2*y**4
print('reduced P4 matches:', expand(P4 - cl) == 0)
# nonreduced: f1 = A l, g1 = B l
l1, l2 = symbols('l1 l2'); ell = l1*x + l2*y
print('nonreduced P3 =', factor(homog(P_of(A_*ell + f2, B_*ell + g2), 3)))
u, v, w = symbols('u v w')
P4n = factor(homog(P_of(A_*(x - y) + f2 + f3, u*x**2 + v*x*y + w*y**2 + g3), 4))
print('A!=0, B=0, l = x-y: P4 =', P4n, '  claimed:', factor(A_**2*(x - y)*y*(-(u + v)*x**2 - 2*w*x*y + w*y**2)))


==> anc/gst1718_computation/defect_bound/local/n5.out <==
normal form: E^2 - D'E + DE' = C T_C : True  lc(T_C) = 48
index identity: True
43333 solutions: [z**2*(z - 1)**2*(2*z - 1)/2]
  remaining constant equation: -(4*b + v + 3)*(-2*b*v - 10*b + v**2 - v)*(-2*b*v - 10*b + v**2 + 23*v + 120)/8640
  A(1) = (-2*b + v + 12)*(4*b + v + 3)*(-2*b*v - 10*b + v**2 - v)/8640 ; claimed (-2b+v+12)(4b+v+3) D/8640: True


==> anc/gst1718_computation/defect_bound/local/n5.py <==
from sympy import *
z, b, v = symbols('z b v')
H = z*(z - 1)
cs = symbols('c0:5'); C = z**5 + sum(cs[i]*z**i for i in range(5))
E = 2*diff(C, z)*H - C*diff(H, z); D = 2*C*H
T = 4*H**2*diff(C, z, 2) - 4*H*diff(H, z)*diff(C, z) + (8*H + 3)*C
print('normal form: E^2 - D\'E + DE\' = C T_C :', expand(E**2 - diff(D, z)*E + D*diff(E, z) - C*T) == 0, ' lc(T_C) =', Poly(T, z).LC())
# check that f = z - D/E has the right fixed-point data: index identity 1/(z-f) = C'/C - H'/(2H)
print('index identity:', simplify(1/(D/E) - (diff(C, z)/C - diff(H, z)/(2*H))) == 0)
# (4,3,3,3,3): H C'' - H' C' = 10 C
eqs = Poly(expand(H*diff(C, z, 2) - diff(H, z)*diff(C, z) - 10*C), z).all_coeffs()
print('43333 solutions:', [factor(C.subs(s)) for s in solve(eqs, cs, dict=True)])
# exactly one local-degree-two point b: C = (z-b)A, K = H C'' - H' C' = A (10 z + v)
a = symbols('a0:4'); A = z**4 + sum(a[i]*z**i for i in range(4)); C2 = (z - b)*A
K = expand(H*diff(C2, z, 2) - diff(H, z)*diff(C2, z))
eqs = Poly(expand(K - A*(10*z + v)), z).all_coeffs()
sol = solve(eqs[:-1], a, dict=True)[0]  # degrees 4..1
print('  remaining constant equation:', factor(eqs[-1].subs(sol)))
Dp = v**2 - (2*b + 1)*v - 10*b
print('  A(1) =', factor(A.subs(sol).subs(z, 1)), '; claimed (-2b+v+12)(4b+v+3) D/8640:', simplify(A.subs(sol).subs(z, 1) - (-2*b + v + 12)*(4*b + v + 3)*Dp/8640) == 0)


==> anc/gst1718_computation/defect_bound/local/n5b.out <==
a1 = -(4*b + v + 3)*(-2*b*v - 10*b + v**2 + 23*v + 120)/720    a0 = (-2*b + v)*(4*b + v + 3)*(-2*b*v - 10*b + v**2 + 23*v + 120)/8640    a0/a1 = -(-2*b + v)/12


==> anc/gst1718_computation/defect_bound/local/n5b.py <==
from sympy import *
z, b, v = symbols('z b v'); H = z*(z - 1)
a = symbols('a0:4'); A = z**4 + sum(a[i]*z**i for i in range(4)); C2 = (z - b)*A
K = expand(H*diff(C2, z, 2) - diff(H, z)*diff(C2, z))
eqs = Poly(expand(K - A*(10*z + v)), z).all_coeffs()
sol = solve(eqs[:-1], a, dict=True)[0]
print('a1 =', factor(sol[a[1]]), '   a0 =', factor(sol[a[0]]), '   a0/a1 =', factor(sol[a[0]]/sol[a[1]]))


==> anc/gst1718_computation/defect_bound/local/oc.out <==
df5 P4 = -A*x**3*(A*x + B*y - x)    claimed A(1-A)x^4 - ABx^3y: True
oc general P3 matches: True
oc f1~x: P3 = x*(A*x**2 - C*y**2 + c**2*x**2 - c*q*y**2)  claimed x*(A*x**2 - C*y**2 + c**2*x**2 - c*q*y**2)
oc f1~y: P3 = y**2*(2*A*x + B*y + c**2*y + 2*c*q*x)  claimed y**2*(2*A*x + B*y + c**2*y + 2*c*q*x)


==> anc/gst1718_computation/defect_bound/local/oc.py <==
from sympy import *
x, y = symbols('x y')
def homog(P, k):
    P = Poly(expand(P), x, y); return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
def Psm(f, g): return expand(f**2*diff(g, x) + f*g**2 + f*y*g*diff(g, y) - f*g*diff(f, x) - y*g**2*diff(f, y))
def gen(n, d): return sum(Symbol(f'{n}{i}')*x**i*y**(d - i) for i in range(d + 1))
A, B, C, c, q = symbols('A B C c q')
# df5: g1 = x (generic g2, g3), f2 = A x^2 + B x y, generic f3
P4 = homog(Psm(A*x**2 + B*x*y + gen('F', 3), x + gen('G', 2) + gen('H', 3)), 4)
print('df5 P4 =', factor(P4), '   claimed A(1-A)x^4 - ABx^3y:', expand(P4 - (A*(1 - A)*x**4 - A*B*x**3*y)) == 0)
# oc: general P3 with f = f1 + f2, g = c f1 + g2
f1 = gen('a', 1); f2 = gen('F', 2); g2 = gen('G', 2)
P3 = homog(Psm(f1 + f2 + gen('K', 3), c*f1 + g2 + gen('H', 3)), 3)
cl = f1*(f1*diff(g2, x) + (c*f2 - g2)*diff(f1, x) - c*f1*diff(f2, x) + c**2*f1**2)
print('oc general P3 matches:', expand(P3 - cl) == 0)
P3 = homog(Psm(x - q*y**2 + gen('K', 3), c*x + A*x**2 + B*x*y + C*y**2 + gen('H', 3)), 3)
print('oc f1~x: P3 =', factor(P3), ' claimed', factor((A + c**2)*x**3 - (C + c*q)*x*y**2))
P3 = homog(Psm(y - q*x**2 + gen('K', 3), c*y + A*x**2 + B*x*y + C*y**2 + gen('H', 3)), 3)
print('oc f1~y: P3 =', factor(P3), ' claimed', factor(2*(A + c*q)*x*y**2 + (B + c**2)*y**3))


==> anc/gst1718_computation/defect_bound/local/ofc_n4.out <==
ofc4 kernel dimension 2
  article basis in kernel: True
  gcd of Res and S1 coefficients: (3*t + 1)/3 ; leading coeff of P_t: -2*(3*t + 1)
  t = infinity: gcd(F, W) = Poly(1, x, domain='QQ')
(5, 3, 2, 5)  gcd minors: t**2*(t - 1)**2  C(t) = t**6 + 2*t**5 - 37*t**4 + 44*t**3 - 7*t**2 - 8*t + 6  a7 = -t**6 - 2*t**5 + 37*t**4 - 44*t**3 + 7*t**2 + 8*t - 6  a7 divisible by C: True
(4, 4, 2, 5)  gcd minors: t**2*(t - 1)**2  C(t) = 4*(t**6 - 3*t**5 + 18*t**4 - 31*t**3 + 18*t**2 - 3*t + 1)  a7 = -4*(t**6 - 3*t**5 + 18*t**4 - 31*t**3 + 18*t**2 - 3*t + 1)  a7 divisible by C: True
(4, 3, 3, 5)  gcd minors: t**3*(t - 1)**3  C(t) = 27*(t**6 - 33*t**5 + 58*t**4 - 41*t**3 + 58*t**2 - 33*t + 1)  a7 = -t**6 + 33*t**5 - 58*t**4 + 41*t**3 - 58*t**2 + 33*t - 1  a7 divisible by C: True
(4, 4, 3, 4)  gcd minors: t**3*(t - 1)**3  C(t) = 8*(11*t**6 - 33*t**5 - 32*t**4 + 119*t**3 - 92*t**2 + 27*t + 1)  a7 = 11*t**6 - 33*t**5 - 32*t**4 + 119*t**3 - 92*t**2 + 27*t + 1  a7 divisible by C: True


==> anc/gst1718_computation/defect_bound/local/ofc_n4.py <==
from sympy import *
x, t = symbols('x t')
def subres01(F, G):
    # degree-1 subresultant coefficients and resultant via sympy's subresultants
    srs = subresultants(Poly(F, x), Poly(G, x))
    out = {}
    for S in srs:
        d = S.degree()
        if d in (0, 1): out[d] = S
    res = resultant(Poly(F, x), Poly(G, x))
    return out, res
# ---- ofc4: local degrees 5 at 0 and infinity, 4 at 1; two further fixed points of multiplier 3
a, b, c, d, e, f = symbols('a b c d e f')
P = x**5*(a*x**2 + b*x + c); Q = d*x**2 + e*x + f
conds = [diff(P - Q, x, k).subs(x, 1) for k in range(4)]
M = Matrix([[diff(cc, v) for v in (a, b, c, d, e, f)] for cc in conds])
ns = M.nullspace(); print('ofc4 kernel dimension', len(ns))
# general member of the pencil: s*v1 + t*v2 (projective); check the article's basis spans the same kernel
v1 = Matrix([-2, 6, -5, -2, 1, 0]); v2 = Matrix([-6, Rational(35, 2), -14, Rational(-7, 2), 0, 1])
print('  article basis in kernel:', (M*v1).is_zero_matrix and (M*v2).is_zero_matrix)
s = symbols('s')
for chart in ('affine', 'infinity'):
    vec = v1 + t*v2 if chart == 'affine' else v2
    Pt = expand(P.subs(dict(zip((a, b, c, d, e, f), vec)))); Qt = expand(Q.subs(dict(zip((a, b, c, d, e, f), vec))))
    Ft = cancel((Pt - x*Qt)/(x*(x - 1))); Wt = expand(diff(Pt, x)*Qt - Pt*diff(Qt, x) - 3*Qt**2)
    if chart == 'affine':
        R = resultant(Poly(Ft, x), Poly(Wt, x)); S = subresultants(Poly(Ft, x), Poly(Wt, x))
        S1 = [Sk for Sk in S if Sk.degree() == 1]
        coeffs = [R.as_expr()] + ([cc for cc in S1[0].all_coeffs()] if S1 else [])
        g = coeffs[0]
        for cc in coeffs[1:]: g = gcd(g, cc)
        print('  gcd of Res and S1 coefficients:', factor(g), '; leading coeff of P_t:', factor(Poly(Pt, x).LC()))
    else:
        print('  t = infinity: gcd(F, W) =', gcd(Poly(Ft, x), Poly(Wt, x)))
# ---- n4: four fixed critical points (0, 1, t, inf), ramification 11, two fixed multipliers 3
from math import comb
for (m0, m1, mt, mi) in [(5, 3, 2, 5), (4, 4, 2, 5), (4, 3, 3, 5), (4, 4, 3, 4)]:
    rows = []
    for v, mv in ((1, m1), (t, mt)):
        for k in range(mv):
            rows.append([comb(i, k)*v**(i - k) if i >= k else 0 for i in range(m0, 8)] +
                        [-v*comb(j, k)*v**(j - k) if j >= k else 0 for j in range(0, 8 - mi)])
    M = Matrix(rows); n = M.cols; assert M.rows == n - 1
    ker = [(-1)**k*M[:, [c for c in range(n) if c != k]].det() for k in range(n)]
    g = 0
    for kk in ker: g = gcd(g, kk)
    ker = [cancel(kk/g) for kk in ker]
    assert all(simplify(sum(M[i, j]*ker[j] for j in range(n))) == 0 for i in range(M.rows))
    aa = ker[:8 - m0]; bb = ker[8 - m0:]
    P = sum(aa[i]*x**(m0 + i) for i in range(len(aa))); Q = sum(bb[j]*x**j for j in range(len(bb)))
    F = cancel((P - x*Q)/(x*(x - 1)*(x - t))); G = expand(diff(P, x)*Q - P*diff(Q, x) - 3*Q**2)
    R = resultant(Poly(F, x), Poly(G, x)); S1 = [Sk for Sk in subresultants(Poly(F, x), Poly(G, x)) if Sk.degree() == 1]
    cs = [R.as_expr()] + list(S1[0].all_coeffs())
    h = cs[0]
    for cc in cs[1:]: h = gcd(h, cc)
    h = factor(h)
    hh = h
    for fac in (t, t - 1):
        while cancel(hh/fac).is_polynomial(t) and Poly(hh, t).degree() > 0 and rem(Poly(hh, t), Poly(fac, t)).is_zero: hh = cancel(hh/fac)
    print((m0, m1, mt, mi), ' gcd minors:', factor(g), ' C(t) =', factor(hh), ' a7 =', factor(aa[-1]), ' a7 divisible by C:', rem(Poly(aa[-1], t), Poly(hh, t)).is_zero)


==> anc/gst1718_computation/defect_bound/local/p93.out <==
semisimple D3 = x*(-b02*y**2 + b20*x**2)
  D3 = 0 forces [{b02: 0, b20: 0}]
  D4 = x*(a02*b11*y**3 - a20*b11*x**2*y - b03*y**3 + b11**2*x**2*y + b21*x**2*y + 2*b30*x**3)
  claimed      x*(a02*b11*y**3 - a20*b11*x**2*y - b03*y**3 + b11**2*x**2*y + b21*x**2*y + 2*b30*x**3)
nilpotent D3 = -x**2*(2*a02*y + a11*x)
  D4 (A2 = a20 x^2) = -x**2*(3*a03*y**2 + 2*a12*x*y + a20**2*x**2 - 2*a20*b02*x*y - a20*b11*x**2 + a21*x**2)
  claimed      -x**2*(3*a03*y**2 + 2*a12*x*y + a20**2*x**2 - 2*a20*b02*x*y - a20*b11*x**2 + a21*x**2)


==> anc/gst1718_computation/defect_bound/local/p93.py <==
# [A], Proposition A.18 (prop:L4off) and Lemmas B.9, B.15: fourth-order inflection forms in the semisimple and nilpotent rank-one cases
from sympy import *
x, y = symbols('x y')
def Dinf(A, B):
    return expand(A**2*diff(B, x) + A*B*(diff(B, y) - diff(A, x)) - B**2*diff(A, y))
def homog(P, k):
    P = Poly(expand(P), x, y)
    return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
a20, a11, a02, b20, b11, b02 = symbols('a20 a11 a02 b20 b11 b02')
a30, a21, a12, a03, b30, b21, b12, b03 = symbols('a30 a21 a12 a03 b30 b21 b12 b03')
A2 = a20*x**2 + a11*x*y + a02*y**2; B2 = b20*x**2 + b11*x*y + b02*y**2
A3 = a30*x**3 + a21*x**2*y + a12*x*y**2 + a03*y**3; B3 = b30*x**3 + b21*x**2*y + b12*x*y**2 + b03*y**3
# semisimple: A = x + A2 + A3, B = B2 + B3
D = Dinf(x + A2 + A3, B2 + B3)
D3 = homog(D, 3); print('semisimple D3 =', factor(D3))
sol = solve([Poly(D3, x, y).coeff_monomial(m) for m in [x**3, x**2*y, x*y**2, y**3]], [b20, b02], dict=True)
print('  D3 = 0 forces', sol)
D4 = factor(homog(D, 4).subs({b20: 0, b02: 0})); print('  D4 =', D4)
print('  claimed     ', factor(x*((a02*b11 - b03)*y**3 + (-a20*b11 + b11**2 + b21)*x**2*y + 2*b30*x**3)))
# nilpotent: A = A2 + A3, B = x + B2 + B3
D = Dinf(A2 + A3, x + B2 + B3)
D3 = homog(D, 3); print('nilpotent D3 =', factor(D3))
D4 = factor(homog(D, 4).subs({a11: 0, a02: 0})); print('  D4 (A2 = a20 x^2) =', D4)
print('  claimed     ', factor(-x**2*(3*a03*y**2 + (2*a12 - 2*a20*b02)*x*y + (a20**2 - a20*b11 + a21)*x**2)))


==> anc/gst1718_computation/defect_bound/local/vertex62b.out <==
m = 4  [y^2] = -8*alpha**2*b0  [x^3] = 0  [x^2y] = -12*alpha*b0*(b0 + h)  [x^4] = 4*b0*(b0 + h)*(3*b0 - h)
  solutions of (12) with alpha, b0 != 0: [{b0: alpha/24, h: -11*alpha/8}]
  denominator -alpha/3 t^3  numerator -alpha/6 t^4  multiplier f'(0) = 1/2
m = 5  [y^2] = -15*alpha**2*b0  [x^3] = 0  [x^2y] = -25*alpha*b0*h  [x^4] = -5*b0*(5*alpha*b0*q0 + 2*h**2)
  solutions of (12) with alpha, b0 != 0: [{h: -6*alpha/5, q0: 3*alpha/(125*b0)}]
  denominator -alpha/5 t^3  numerator -3*alpha/25 t^4  multiplier f'(0) = 3/5
m = 6  [y^2] = -24*alpha**2*b0  [x^3] = 0  [x^2y] = -42*alpha*b0*h  [x^4] = -18*b0*h**2
  solutions of (12) with alpha, b0 != 0: []
m = 7  [y^2] = -35*alpha**2*b0  [x^3] = 0  [x^2y] = -63*alpha*b0*h  [x^4] = -28*b0*h**2
  solutions of (12) with alpha, b0 != 0: []
m = 8  [y^2] = -48*alpha**2*b0  [x^3] = 0  [x^2y] = -88*alpha*b0*h  [x^4] = -40*b0*h**2
  solutions of (12) with alpha, b0 != 0: []


==> anc/gst1718_computation/defect_bound/local/vertex62b.py <==
# [A], Lemma A.14 (lem:conic2), m >= 4 (usage: python3 vertex62b.py m): impose residual = unit*(y - x^2)^2 to order 4 and compute the multiplier of the second-intersection map (eq:secondmap)
import sys
from sympy import *
x, y, t = symbols('x y t')
def trunc(P, N):
    P = Poly(expand(P), x, y)
    return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j <= N), Integer(0))
def gen(name, lo, hi):
    P = 0
    for d in range(lo, hi + 1):
        for i in range(d + 1):
            P += Symbol(f'{name}_{i}_{d-i}')*x**i*y**(d - i)
    return P
def homog(P, k):
    P = Poly(expand(P), x, y)
    return sum((c*x**i*y**j for (i, j), c in P.terms() if i + j == k), Integer(0))
def coeff(P, i, j): return Poly(expand(P), x, y).coeff_monomial(x**i*y**j)
m = int(sys.argv[1])
alpha, h, b0 = symbols('alpha h b0')
N = m + 4
a = alpha*y + gen('a', 2, 4).subs(Symbol('a_2_0'), h)
b = b0 + gen('b', 1, 3)
qs = list(symbols(f'q0:{m+1}'))
if m == 4:
    qs[0] = 0; qs[1] = 1   # y | q (forced by [x^3] = 0), normalized q = x^3 y + y^2(...)
q = sum(qs[k]*x**(m - k)*y**k for k in range(m + 1))
A = trunc(a*x + b*diff(q, y), N + 1); B = trunc(a*y - b*diff(q, x), N + 1)
D = trunc(A**2*diff(B, x) + A*B*(diff(B, y) - diff(A, x)) - B**2*diff(A, y), N)
R = {}
for k in range(2, 5):
    Rk, rem = div(Poly(homog(D, m + k), x, y), Poly(q, x, y)); assert rem.is_zero; R[k] = Rk.as_expr()
K = coeff(R[2], 0, 2); c3 = coeff(R[3], 3, 0); c21 = coeff(R[3], 2, 1); c4 = coeff(R[4], 4, 0)
print('m =', m, ' [y^2] =', factor(K), ' [x^3] =', factor(c3), ' [x^2y] =', factor(c21), ' [x^4] =', factor(c4))
eqs = [c3, c21 + 2*K, c4 - K]
unk = [h, b0] if m == 4 else ([h, b0] if m >= 6 else [h, qs[0]])
sols = solve(eqs, unk, dict=True)
print('  solutions of (12) with alpha, b0 != 0:', [s for s in sols if all(simplify(s.get(v, v)) != 0 for v in (alpha, b0))])
for s in sols:
    if any(simplify(s.get(v, v)) == 0 for v in (alpha, b0)): continue
    At = series(A.subs({x: t, y: t**2}).subs(s), t, 0, 6).removeO()
    Nt = series((B - x*A).subs({x: t, y: t**2}).subs(s), t, 0, 6).removeO()
    la = Poly(At, t).monoms()[-1][0]; ln = Poly(Nt, t).monoms()[-1][0]
    ca = Poly(At, t).coeff_monomial(t**la); cn = Poly(Nt, t).coeff_monomial(t**ln)
    mult = simplify(cn/ca) if ln == la + 1 else ('order difference', ln - la)
    print('  denominator', factor(ca), 't^%d' % la, ' numerator', factor(cn), 't^%d' % ln, ' multiplier f\'(0) =', mult)


==> anc/gst1718_computation/defect_bound/local/weighted.out <==
physical five: min weight 10
  weight 10 / y = -2*c*x**3 + x**2*(-5*a*z - b*c*z) + x*(-7*a*b*z**2 + a*c*z**2 + b**2*c*z**2 - b*c**2*z**2) + z**3*(a**2 - 2*a*b**2 - a*b*c)
  a = -b*c/5  next coefficient 6*b*c*(2*b - c)/5
  with c = 2b: last coefficient 44*b**4/25
triple four: min weight of residual 10
  weight 10/(3v): -3*B*u**3 + u**2*(-4*A*B*z - 5*C*z) + u*(-A**2*B*z**2 - A*B**2*lambda*z**2 - 8*A*C*z**2 + B*C*lambda*z**2) + z**3*(-3*A**2*C - A*B*C*lambda + C**2*lambda)
  C = -4*A*B/5  next 9*A*B*(3*A - B*lambda)/5
  with B lambda = 3A: last 168*A**3*B/25


==> anc/gst1718_computation/defect_bound/local/weighted.py <==
from sympy import *
x, y, u, v, z = symbols('x y u v z')
def Dinf(A, B, X=x, Y=y): return expand(A**2*diff(B, X) + A*B*(diff(B, Y) - diff(A, X)) - B**2*diff(A, Y))
def wpart(P, X, Y, wx, wy, w):
    P = Poly(expand(P), X, Y); return sum((c*X**i*Y**j for (i, j), c in P.terms() if wx*i + wy*j == w), Integer(0))
def wmin(P, X, Y, wx, wy):
    return min(wx*i + wy*j for (i, j), c in Poly(expand(P), X, Y).terms())
# cg:no-physical-five: A_[5] = y^2 (c x + a y^3), B_[3] = x + b y^3, weights x:3, y:1
a, b, c = symbols('a b c')
D = Dinf(y**2*(c*x + a*y**3), x + b*y**3)
print('physical five: min weight', wmin(D, x, y, 3, 1))
W10 = expand(wpart(D, x, y, 3, 1, 10)/y)
W10z = expand(W10.subs(y, z**Rational(1, 3)))
print('  weight 10 / y =', collect(W10z, [x, z]))
s1 = solve(Poly(W10z, x, z).coeff_monomial(x**2*z), a)[0]
c2 = factor(Poly(W10z, x, z).coeff_monomial(x*z**2).subs(a, s1)); print('  a =', s1, ' next coefficient', c2)
c3 = factor(Poly(W10z, x, z).coeff_monomial(z**3).subs(a, s1).subs(c, 2*b)); print('  with c = 2b: last coefficient', c3)
# cg4:no-triple-four: old triple vertex, L = (u = 0) new, X = aE + b eta, eta = q_v d_u - q_u d_v
A_, B_, C_ = symbols('A B C'); qs = symbols('q0:4')
q = sum(qs[i]*u**i*v**(3 - i) for i in range(4))       # q(0,1) = q0 != 0
aa = u + A_*v**3; bb = v*(B_*u + C_*v**3)
Xu = aa*u + bb*diff(q, v); Xv = aa*v - bb*diff(q, u)
D = Dinf(Xu, Xv, u, v)
P, r = div(Poly(D, u, v), Poly(q, u, v)); assert r.is_zero
P = P.as_expr()
print('triple four: min weight of residual', wmin(P, u, v, 3, 1))
W10 = expand(wpart(P, u, v, 3, 1, 10)/(3*v))
lam = symbols('lambda')
W10z = expand(W10.subs(v, z**Rational(1, 3)).subs(qs[0], lam/3))
print('  weight 10/(3v):', collect(W10z, [u, z]))
s1 = solve(Poly(W10z, u, z).coeff_monomial(u**2*z), C_)[0]
c2 = factor(Poly(W10z, u, z).coeff_monomial(u*z**2).subs(C_, s1)); print('  C =', s1, ' next', c2)
c3 = factor(Poly(W10z, u, z).coeff_monomial(z**3).subs(C_, s1).subs(lam, 3*A_/B_)); print('  with B lambda = 3A: last', c3)


==> anc/gst1718_computation/defect_bound/n5/43333.sing <==
LIB "elim.lib";
ring R = 0, (r,g4_0,g3_0,g3_1,g3_2,g3_3), dp;
ideal I = -24*g3_3 - 72*g4_0 + 48*r - 108,-40*g3_2 - 88*g3_3*g4_0 + 48*g3_3*r - 56*g3_3 - 48*g4_0^2 + 96*g4_0*r - 56*g4_0 + 63,-48*g3_1 - 96*g3_2*g4_0 + 48*g3_2*r - 20*g3_2 - 48*g3_3*g4_0^2 + 96*g3_3*g4_0*r - 20*g3_3*g4_0 + 35*g3_3 + 48*g4_0^2*r + 35*g4_0,-48*g3_0 - 96*g3_1*g4_0 + 48*g3_1*r - 48*g3_2*g4_0^2 + 96*g3_2*g4_0*r + 15*g3_2 + 48*g3_3*g4_0^2*r + 15*g3_3*g4_0,-88*g3_0*g4_0 + 48*g3_0*r + 4*g3_0 - 48*g3_1*g4_0^2 + 96*g3_1*g4_0*r + 4*g3_1*g4_0 + 3*g3_1 + 48*g3_2*g4_0^2*r + 3*g3_2*g4_0,-48*g3_0*g4_0^2 + 96*g3_0*g4_0*r - 8*g3_0*g4_0 - g3_0 + 48*g3_1*g4_0^2*r - g3_1*g4_0,48*g3_0*g4_0^2*r + 3*g3_0*g4_0;
poly N = (g3_0*g4_0)*(g3_0*g4_0 + g3_0 + g3_1*g4_0 + g3_1 + g3_2*g4_0 + g3_2 + g3_3*g4_0 + g3_3 + g4_0 + 1)*(256*g3_0^3 - 192*g3_0^2*g3_1*g3_3 - 128*g3_0^2*g3_2^2 + 144*g3_0^2*g3_2*g3_3^2 - 27*g3_0^2*g3_3^4 + 144*g3_0*g3_1^2*g3_2 - 6*g3_0*g3_1^2*g3_3^2 - 80*g3_0*g3_1*g3_2^2*g3_3 + 18*g3_0*g3_1*g3_2*g3_3^3 + 16*g3_0*g3_2^4 - 4*g3_0*g3_2^3*g3_3^2 - 27*g3_1^4 + 18*g3_1^3*g3_2*g3_3 - 4*g3_1^3*g3_3^3 - 4*g3_1^2*g3_2^3 + g3_1^2*g3_2^2*g3_3^2)*(g3_0 - g3_1*g4_0 + g3_2*g4_0^2 - g3_3*g4_0^3 + g4_0^4);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/44332.sing <==
LIB "elim.lib";
ring R = 0, (r,g4_0,g4_1,g3_0,g3_1,g2_0), dp;
ideal I = 24*g2_0 - 24*g3_1 - 72*g4_1 + 48*r - 108,8*g2_0*g3_1 + 8*g2_0*g4_1 - 56*g2_0 - 40*g3_0 - 88*g3_1*g4_1 + 48*g3_1*r - 56*g3_1 - 88*g4_0 - 48*g4_1^2 + 96*g4_1*r - 56*g4_1 + 63,-20*g2_0*g3_1 - 20*g2_0*g4_1 + 35*g2_0 - 96*g3_0*g4_1 + 48*g3_0*r - 20*g3_0 - 96*g3_1*g4_0 - 48*g3_1*g4_1^2 + 96*g3_1*g4_1*r - 20*g3_1*g4_1 + 35*g3_1 - 96*g4_0*g4_1 + 96*g4_0*r - 20*g4_0 + 48*g4_1^2*r + 35*g4_1,15*g2_0*g3_1 + 15*g2_0*g4_1 - 96*g3_0*g4_0 - 48*g3_0*g4_1^2 + 96*g3_0*g4_1*r + 15*g3_0 - 96*g3_1*g4_0*g4_1 + 96*g3_1*g4_0*r + 48*g3_1*g4_1^2*r + 15*g3_1*g4_1 - 48*g4_0^2 + 96*g4_0*g4_1*r + 15*g4_0,8*g2_0*g3_0*g4_0 + 4*g2_0*g3_0*g4_1 + 3*g2_0*g3_0 + 4*g2_0*g3_1*g4_0 + 3*g2_0*g3_1*g4_1 + 3*g2_0*g4_0 - 96*g3_0*g4_0*g4_1 + 96*g3_0*g4_0*r + 4*g3_0*g4_0 + 48*g3_0*g4_1^2*r + 3*g3_0*g4_1 - 48*g3_1*g4_0^2 + 96*g3_1*g4_0*g4_1*r + 3*g3_1*g4_0 + 48*g4_0^2*r,-8*g2_0*g3_0*g4_0 - g2_0*g3_0*g4_1 - g2_0*g3_1*g4_0 - 48*g3_0*g4_0^2 + 96*g3_0*g4_0*g4_1*r - g3_0*g4_0 + 48*g3_1*g4_0^2*r,3*g2_0*g3_0*g4_0 + 48*g3_0*g4_0^2*r;
poly N = (g2_0*g3_0*g4_0)*(g2_0*g3_0*g4_0 + g2_0*g3_0*g4_1 + g2_0*g3_0 + g2_0*g3_1*g4_0 + g2_0*g3_1*g4_1 + g2_0*g3_1 + g2_0*g4_0 + g2_0*g4_1 + g2_0 + g3_0*g4_0 + g3_0*g4_1 + g3_0 + g3_1*g4_0 + g3_1*g4_1 + g3_1 + g4_0 + g4_1 + 1)*(-4*g4_0 + g4_1^2)*(-4*g3_0 + g3_1^2)*(g3_0^2 - g3_0*g3_1*g4_1 - 2*g3_0*g4_0 + g3_0*g4_1^2 + g3_1^2*g4_0 - g3_1*g4_0*g4_1 + g4_0^2)*(g2_0^2 - g2_0*g4_1 + g4_0)*(g2_0^2 - g2_0*g3_1 + g3_0);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/44422.sing <==
LIB "elim.lib";
ring R = 0, (r,g4_0,g4_1,g4_2,g2_0,g2_1), dp;
ideal I = 24*g2_1 - 72*g4_2 + 48*r - 108,8*g2_0 + 8*g2_1*g4_2 - 56*g2_1 - 88*g4_1 - 48*g4_2^2 + 96*g4_2*r - 56*g4_2 + 63,-20*g2_0 - 20*g2_1*g4_2 + 35*g2_1 - 96*g4_0 - 96*g4_1*g4_2 + 96*g4_1*r - 20*g4_1 + 48*g4_2^2*r + 35*g4_2,15*g2_0 + 15*g2_1*g4_2 - 96*g4_0*g4_2 + 96*g4_0*r - 48*g4_1^2 + 96*g4_1*g4_2*r + 15*g4_1,8*g2_0*g4_0 + 4*g2_0*g4_1 + 3*g2_0*g4_2 + 4*g2_1*g4_0 + 3*g2_1*g4_1 - 96*g4_0*g4_1 + 96*g4_0*g4_2*r + 3*g4_0 + 48*g4_1^2*r,-8*g2_0*g4_0 - g2_0*g4_1 - g2_1*g4_0 - 48*g4_0^2 + 96*g4_0*g4_1*r,3*g2_0*g4_0 + 48*g4_0^2*r;
poly N = (g2_0*g4_0)*(g2_0*g4_0 + g2_0*g4_1 + g2_0*g4_2 + g2_0 + g2_1*g4_0 + g2_1*g4_1 + g2_1*g4_2 + g2_1 + g4_0 + g4_1 + g4_2 + 1)*(-27*g4_0^2 + 18*g4_0*g4_1*g4_2 - 4*g4_0*g4_2^3 - 4*g4_1^3 + g4_1^2*g4_2^2)*(-4*g2_0 + g2_1^2)*(g2_0^3 - g2_0^2*g2_1*g4_2 - 2*g2_0^2*g4_1 + g2_0^2*g4_2^2 + g2_0*g2_1^2*g4_1 + 3*g2_0*g2_1*g4_0 - g2_0*g2_1*g4_1*g4_2 - 2*g2_0*g4_0*g4_2 + g2_0*g4_1^2 - g2_1^3*g4_0 + g2_1^2*g4_0*g4_2 - g2_1*g4_0*g4_1 + g4_0^2);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/53332.sing <==
LIB "elim.lib";
ring R = 0, (r,g5_0,g3_0,g3_1,g3_2,g2_0), dp;
ideal I = 24*g2_0 - 24*g3_2 - 120*g5_0 + 48*r - 108,8*g2_0*g3_2 + 8*g2_0*g5_0 - 56*g2_0 - 40*g3_1 - 136*g3_2*g5_0 + 48*g3_2*r - 56*g3_2 - 144*g5_0^2 + 144*g5_0*r - 56*g5_0 + 63,-20*g2_0*g3_2 - 20*g2_0*g5_0 + 35*g2_0 - 48*g3_0 - 144*g3_1*g5_0 + 48*g3_1*r - 20*g3_1 - 144*g3_2*g5_0^2 + 144*g3_2*g5_0*r - 20*g3_2*g5_0 + 35*g3_2 - 48*g5_0^3 + 144*g5_0^2*r + 35*g5_0,15*g2_0*g3_2 + 15*g2_0*g5_0 - 144*g3_0*g5_0 + 48*g3_0*r - 144*g3_1*g5_0^2 + 144*g3_1*g5_0*r + 15*g3_1 - 48*g3_2*g5_0^3 + 144*g3_2*g5_0^2*r + 15*g3_2*g5_0 + 48*g5_0^3*r,8*g2_0*g3_0*g5_0 + 4*g2_0*g3_0 + 4*g2_0*g3_1*g5_0 + 3*g2_0*g3_1 + 3*g2_0*g3_2*g5_0 - 144*g3_0*g5_0^2 + 144*g3_0*g5_0*r + 4*g3_0*g5_0 + 3*g3_0 - 48*g3_1*g5_0^3 + 144*g3_1*g5_0^2*r + 3*g3_1*g5_0 + 48*g3_2*g5_0^3*r,-8*g2_0*g3_0*g5_0 - g2_0*g3_0 - g2_0*g3_1*g5_0 - 48*g3_0*g5_0^3 + 144*g3_0*g5_0^2*r - g3_0*g5_0 + 48*g3_1*g5_0^3*r,3*g2_0*g3_0*g5_0 + 48*g3_0*g5_0^3*r;
poly N = (g2_0*g3_0*g5_0)*(g2_0*g3_0*g5_0 + g2_0*g3_0 + g2_0*g3_1*g5_0 + g2_0*g3_1 + g2_0*g3_2*g5_0 + g2_0*g3_2 + g2_0*g5_0 + g2_0 + g3_0*g5_0 + g3_0 + g3_1*g5_0 + g3_1 + g3_2*g5_0 + g3_2 + g5_0 + 1)*(-27*g3_0^2 + 18*g3_0*g3_1*g3_2 - 4*g3_0*g3_2^3 - 4*g3_1^3 + g3_1^2*g3_2^2)*(-g3_0 + g3_1*g5_0 - g3_2*g5_0^2 + g5_0^3)*(g2_0 - g5_0)*(g2_0^3 - g2_0^2*g3_2 + g2_0*g3_1 - g3_0);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/54322.sing <==
LIB "elim.lib";
ring R = 0, (r,g5_0,g4_0,g3_0,g2_0,g2_1), dp;
ideal I = 24*g2_1 - 24*g3_0 - 72*g4_0 - 120*g5_0 + 48*r - 108,8*g2_0 + 8*g2_1*g3_0 + 8*g2_1*g4_0 + 8*g2_1*g5_0 - 56*g2_1 - 88*g3_0*g4_0 - 136*g3_0*g5_0 + 48*g3_0*r - 56*g3_0 - 48*g4_0^2 - 280*g4_0*g5_0 + 96*g4_0*r - 56*g4_0 - 144*g5_0^2 + 144*g5_0*r - 56*g5_0 + 63,-20*g2_0 - 20*g2_1*g3_0 - 20*g2_1*g4_0 - 20*g2_1*g5_0 + 35*g2_1 - 48*g3_0*g4_0^2 - 288*g3_0*g4_0*g5_0 + 96*g3_0*g4_0*r - 20*g3_0*g4_0 - 144*g3_0*g5_0^2 + 144*g3_0*g5_0*r - 20*g3_0*g5_0 + 35*g3_0 - 144*g4_0^2*g5_0 + 48*g4_0^2*r - 288*g4_0*g5_0^2 + 288*g4_0*g5_0*r - 20*g4_0*g5_0 + 35*g4_0 - 48*g5_0^3 + 144*g5_0^2*r + 35*g5_0,15*g2_0 + 15*g2_1*g3_0 + 15*g2_1*g4_0 + 15*g2_1*g5_0 - 144*g3_0*g4_0^2*g5_0 + 48*g3_0*g4_0^2*r - 288*g3_0*g4_0*g5_0^2 + 288*g3_0*g4_0*g5_0*r + 15*g3_0*g4_0 - 48*g3_0*g5_0^3 + 144*g3_0*g5_0^2*r + 15*g3_0*g5_0 - 144*g4_0^2*g5_0^2 + 144*g4_0^2*g5_0*r - 96*g4_0*g5_0^3 + 288*g4_0*g5_0^2*r + 15*g4_0*g5_0 + 48*g5_0^3*r,8*g2_0*g3_0*g4_0*g5_0 + 4*g2_0*g3_0*g4_0 + 4*g2_0*g3_0*g5_0 + 3*g2_0*g3_0 + 4*g2_0*g4_0*g5_0 + 3*g2_0*g4_0 + 3*g2_0*g5_0 + 4*g2_1*g3_0*g4_0*g5_0 + 3*g2_1*g3_0*g4_0 + 3*g2_1*g3_0*g5_0 + 3*g2_1*g4_0*g5_0 - 144*g3_0*g4_0^2*g5_0^2 + 144*g3_0*g4_0^2*g5_0*r - 96*g3_0*g4_0*g5_0^3 + 288*g3_0*g4_0*g5_0^2*r + 3*g3_0*g4_0*g5_0 + 48*g3_0*g5_0^3*r - 48*g4_0^2*g5_0^3 + 144*g4_0^2*g5_0^2*r + 96*g4_0*g5_0^3*r,-8*g2_0*g3_0*g4_0*g5_0 - g2_0*g3_0*g4_0 - g2_0*g3_0*g5_0 - g2_0*g4_0*g5_0 - g2_1*g3_0*g4_0*g5_0 - 48*g3_0*g4_0^2*g5_0^3 + 144*g3_0*g4_0^2*g5_0^2*r + 96*g3_0*g4_0*g5_0^3*r + 48*g4_0^2*g5_0^3*r,3*g2_0*g3_0*g4_0*g5_0 + 48*g3_0*g4_0^2*g5_0^3*r;
poly N = (g2_0*g3_0*g4_0*g5_0)*(g2_0*g3_0*g4_0*g5_0 + g2_0*g3_0*g4_0 + g2_0*g3_0*g5_0 + g2_0*g3_0 + g2_0*g4_0*g5_0 + g2_0*g4_0 + g2_0*g5_0 + g2_0 + g2_1*g3_0*g4_0*g5_0 + g2_1*g3_0*g4_0 + g2_1*g3_0*g5_0 + g2_1*g3_0 + g2_1*g4_0*g5_0 + g2_1*g4_0 + g2_1*g5_0 + g2_1 + g3_0*g4_0*g5_0 + g3_0*g4_0 + g3_0*g5_0 + g3_0 + g4_0*g5_0 + g4_0 + g5_0 + 1)*(-4*g2_0 + g2_1^2)*(g4_0 - g5_0)*(g3_0 - g5_0)*(g2_0 - g2_1*g5_0 + g5_0^2)*(g3_0 - g4_0)*(g2_0 - g2_1*g4_0 + g4_0^2)*(g2_0 - g2_1*g3_0 + g3_0^2);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/55222.sing <==
LIB "elim.lib";
ring R = 0, (r,g5_0,g5_1,g2_0,g2_1,g2_2), dp;
ideal I = 24*g2_2 - 120*g5_1 + 48*r - 108,8*g2_1 + 8*g2_2*g5_1 - 56*g2_2 - 136*g5_0 - 144*g5_1^2 + 144*g5_1*r - 56*g5_1 + 63,-20*g2_1 - 20*g2_2*g5_1 + 35*g2_2 - 288*g5_0*g5_1 + 144*g5_0*r - 20*g5_0 - 48*g5_1^3 + 144*g5_1^2*r + 35*g5_1,15*g2_1 + 15*g2_2*g5_1 - 144*g5_0^2 - 144*g5_0*g5_1^2 + 288*g5_0*g5_1*r + 15*g5_0 + 48*g5_1^3*r,8*g2_0*g5_0 + 4*g2_0*g5_1 + 3*g2_0 + 4*g2_1*g5_0 + 3*g2_1*g5_1 + 3*g2_2*g5_0 - 144*g5_0^2*g5_1 + 144*g5_0^2*r + 144*g5_0*g5_1^2*r,-8*g2_0*g5_0 - g2_0*g5_1 - g2_1*g5_0 - 48*g5_0^3 + 144*g5_0^2*g5_1*r,3*g2_0*g5_0 + 48*g5_0^3*r;
poly N = (g2_0*g5_0)*(g2_0*g5_0 + g2_0*g5_1 + g2_0 + g2_1*g5_0 + g2_1*g5_1 + g2_1 + g2_2*g5_0 + g2_2*g5_1 + g2_2 + g5_0 + g5_1 + 1)*(-4*g5_0 + g5_1^2)*(-27*g2_0^2 + 18*g2_0*g2_1*g2_2 - 4*g2_0*g2_2^3 - 4*g2_1^3 + g2_1^2*g2_2^2)*(g2_0^2 - g2_0*g2_1*g5_1 - 2*g2_0*g2_2*g5_0 + g2_0*g2_2*g5_1^2 + 3*g2_0*g5_0*g5_1 - g2_0*g5_1^3 + g2_1^2*g5_0 - g2_1*g2_2*g5_0*g5_1 - 2*g2_1*g5_0^2 + g2_1*g5_0*g5_1^2 + g2_2^2*g5_0^2 - g2_2*g5_0^2*g5_1 + g5_0^3);
ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }
quit;


==> anc/gst1718_computation/defect_bound/n5/gen.py <==
# For each local-degree profile of five critical fixed points (normal form of Lemma n5:normal-form):
# C = prod over degree-groups G_m (monic, generic), T_C = 48 (z - r) prod G_m^(m-2); saturate by nondegeneracy.
from sympy import *
z, r = symbols('z r')
profiles = {'55222': {5: 2, 2: 3}, '54322': {5: 1, 4: 1, 3: 1, 2: 2}, '53332': {5: 1, 3: 3, 2: 1},
            '44422': {4: 3, 2: 2}, '44332': {4: 2, 3: 2, 2: 1}, '43333': {4: 1, 3: 4}}
H = z*(z - 1)
for name, prof in profiles.items():
    vars_ = [r]; groups = {}
    for m, g in prof.items():
        cs = symbols(f'g{m}_0:{g}'); vars_ += list(cs)
        groups[m] = z**g + sum(cs[i]*z**i for i in range(g))
    C = prod(groups.values())
    T = expand(4*H**2*diff(C, z, 2) - 4*H*diff(H, z)*diff(C, z) + (8*H + 3)*C)
    target = expand(48*(z - r)*prod(G**(m - 2) for m, G in groups.items()))
    eqs = [e for e in Poly(T - target, z).all_coeffs() if e != 0]
    # nondegeneracy: C(0) C(1) != 0, groups squarefree and pairwise coprime
    nd = [C.subs(z, 0), C.subs(z, 1)]
    for m, G in groups.items():
        if Poly(G, z).degree() > 1: nd.append(discriminant(G, z))
    ms = list(groups)
    for i in range(len(ms)):
        for j in range(i + 1, len(ms)): nd.append(resultant(groups[ms[i]], groups[ms[j]], z))
    vs = ','.join(str(v) for v in vars_)
    s = [f'LIB "elim.lib";', f'ring R = 0, ({vs}), dp;', 'ideal I = ' + ','.join(str(e).replace('**', '^') for e in eqs) + ';',
         'poly N = ' + '*'.join('(' + str(expand(n)).replace('**', '^') + ')' for n in nd) + ';',
         'ideal G = std(I); print("GB of the coefficient system:"); if (size(G) == 1 && deg(G[1]) == 0) { print("[1] (no solutions at all)"); } else { print("dim " + string(dim(G)) + ", vdim " + string(vdim(G))); def S = sat(I, N); ideal J; if (typeof(S) == "list") { J = S[1]; } else { J = S; } J = std(J); print("after saturation by nondegeneracy:"); print(J); }',
         'quit;']
    open(f'{name}.sing', 'w').write('\n'.join(s) + '\n')
    print(name, len(eqs), 'equations in', len(vars_), 'unknowns')


==> anc/gst1718_computation/defect_bound/n5/profiles.out <==
55222 7 equations in 6 unknowns
54322 7 equations in 6 unknowns
53332 7 equations in 6 unknowns
44422 7 equations in 6 unknowns
44332 7 equations in 6 unknowns
43333 7 equations in 6 unknowns
== 55222
GB of the coefficient system:
[1] (no solutions at all)
== 54322
GB of the coefficient system:
[1] (no solutions at all)
== 53332
GB of the coefficient system:
[1] (no solutions at all)
== 44422
GB of the coefficient system:
[1] (no solutions at all)
== 44332
GB of the coefficient system:
[1] (no solutions at all)
== 43333
GB of the coefficient system:
[1] (no solutions at all)


==> anc/gst1718_computation/gen/census.sh <==
#!/bin/bash
# usage: census.sh X lo   -> census/X${X}_lo${lo}.g6  (12 lines, block sizes 3..6, e(H) >= lo, X = sum C(m-1,2))
set -eo pipefail
X=$1; LO=$2
D=$(dirname "$0")/..
$D/gen/heavyaug 12 6 $LO 11 $X 0 > $D/census/heavy_X${X}_lo${LO}.g6 2> $D/logs/heavy_X${X}_lo${LO}.log
$D/gen/lsgen3c 12 6 0 $LO 11 $X 0 0 complete < $D/census/heavy_X${X}_lo${LO}.g6 2> $D/logs/ls_X${X}_lo${LO}.log \
  | nauty-labelg -q -faaaaaaaaaaaa 2>/dev/null | LC_ALL=C sort -u > $D/census/X${X}_lo${LO}.g6
echo "X=$X lo=$LO heavy=$(wc -l < $D/census/heavy_X${X}_lo${LO}.g6) classes=$(wc -l < $D/census/X${X}_lo${LO}.g6) $(tail -1 $D/logs/ls_X${X}_lo${LO}.log)"


==> anc/gst1718_computation/gen/census7.sh <==
#!/bin/bash
# usage: census7.sh X lo mmax -> census/m${mmax}_X${X}_lo${lo}.g6
set -eo pipefail
X=$1; LO=$2; MM=$3
D=$(dirname "$0")/..
$D/gen/heavyaug 12 $MM $LO 11 $X 0 > $D/census/m${MM}_heavy_X${X}_lo${LO}.g6 2> $D/logs/m${MM}_heavy_X${X}_lo${LO}.log
$D/gen/lsgen3c 12 $MM 0 $LO 11 $X 0 0 complete < $D/census/m${MM}_heavy_X${X}_lo${LO}.g6 2> $D/logs/m${MM}_ls_X${X}_lo${LO}.log \
  | nauty-labelg -q -faaaaaaaaaaaa 2>/dev/null | LC_ALL=C sort -u > $D/census/m${MM}_X${X}_lo${LO}.g6
echo "mmax=$MM X=$X lo=$LO heavy=$(wc -l < $D/census/m${MM}_heavy_X${X}_lo${LO}.g6) classes=$(wc -l < $D/census/m${MM}_X${X}_lo${LO}.g6)"


==> anc/gst1718_computation/gen/heavyaug.c <==
/* Canonical augmentation (McKay) for "heavy configurations": sets of blocks (multiple points of
 * multiplicity in [4, mmax]) on d lines, pairwise meeting in at most one line, with the monotone
 * constraints of the residual Terao cases:
 *     h(v) := sum_{B ∋ v} (|B|-2) <= hi_eff,   W + sum_v max(0, h(v)-lo) <= budget,   X_H <= Xt.
 * Outputs (graph6, points first, then blocks) every configuration satisfying the end-of-pass-1
 * conditions of lsgen3 (W >= Wmin, completion capacity), one per isomorphism class.
 *
 * Canonical deletion: the block whose vertex has the largest canonical index (blocks are coloured
 * by size, size cells after the point cell).  A child C+B is accepted iff B is in the Aut(C+B)-orbit
 * of the canonical deletion block; siblings are de-duplicated by their canonical graph.
 *
 * usage: heavyaug d mmax lo hi Xt Wmin
 */
#define MAXN 64
#include <nauty/nauty.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>

#define MAXD 24
#define MAXB 40

static int d, mmax, lo, hi, Xt, Wmin, budget, hi_eff;
static long long nodes = 0, nout = 0;

typedef struct {
    int nb;
    uint32_t b[MAXB];
    int h[MAXD];
    uint32_t cov[MAXD];
    int X, W;
} Cfg;

static int popc(uint32_t x) { return __builtin_popcount(x); }

static void make_graph(const Cfg *c, graph *g, int *lab, int *ptn, int *n_out) {
    int n = d + c->nb;
    int m = SETWORDSNEEDED(n);
    EMPTYGRAPH(g, m, n);
    /* order block vertices by size for the colouring */
    int idx[MAXB], k = 0;
    for (int s = 4; s <= mmax; s++)
        for (int j = 0; j < c->nb; j++) if (popc(c->b[j]) == s) idx[k++] = j;
    for (int j = 0; j < c->nb; j++) {
        int v = d + j;
        for (int x = 0; x < d; x++) if ((c->b[j] >> x) & 1) ADDONEEDGE(g, x, v, m);
    }
    int p = 0;
    for (int x = 0; x < d; x++) { lab[p] = x; ptn[p] = 1; p++; }
    ptn[p - 1] = 0;
    for (int q = 0; q < c->nb; q++) {
        int j = idx[q];
        lab[p] = d + j;
        int s = popc(c->b[j]);
        int nexts = (q + 1 < c->nb) ? popc(c->b[idx[q + 1]]) : -1;
        ptn[p] = (nexts == s) ? 1 : 0;
        p++;
    }
    *n_out = n;
}

/* canonical form + orbits */
static void canon(const Cfg *c, graph *cg, int *orbits, int *lab, int *n_out) {
    DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;
    graph g[MAXN * MAXM];
    int ptn[MAXN];
    int n;
    make_graph(c, g, lab, ptn, &n);
    int m = SETWORDSNEEDED(n);
    options.getcanon = TRUE;
    options.defaultptn = FALSE;
    densenauty(g, lab, ptn, orbits, &options, &stats, m, n, cg);
    *n_out = n;
}

static void emit(const Cfg *c) {
    int n = d + c->nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (c->b[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n'; buf[k] = 0;
    fputs(buf, stdout);
}

static int final_ok(const Cfg *c) {
    if (c->W < Wmin || c->W > budget) return 0;
    int t3 = Xt - c->X;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        int u = popc(~c->cov[j] & all & ~(1u << j));
        int cc = u / 2;
        if (cc > hi_eff - c->h[j]) cc = hi_eff - c->h[j];
        int nd = lo - c->h[j]; if (nd < 0) nd = 0;
        if (cc < nd) return 0;
        need += nd; cap += cc;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (c->W + ex > budget) return 0;
    return 1;
}

static int monotone_ok(const Cfg *c) {
    if (c->X > Xt) return 0;
    int ex = 0;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (c->W + ex > budget) return 0;
    if (ex > budget - Wmin) return 0;
    return 1;
}

/* simple open-addressing hash set of canonical graphs for sibling de-duplication */
typedef struct { uint64_t *key; int cap, n; } HSet;
static uint64_t hash_graph(const graph *g, int m, int n) {
    uint64_t h = 1469598103934665603ULL ^ (uint64_t)n;
    for (int i = 0; i < m * n; i++) { h ^= (uint64_t)g[i]; h *= 1099511628211ULL; h ^= h >> 29; }
    return h ? h : 1;
}

static void add_block(Cfg *c, uint32_t B) {
    int s = popc(B);
    c->b[c->nb++] = B;
    for (int x = 0; x < d; x++) if ((B >> x) & 1) { c->h[x] += s - 2; c->cov[x] |= B & ~(1u << x); }
    c->X += (s - 1) * (s - 2) / 2;
    c->W += (s - 2) * (s - 3) / 2;
}

static void extend(const Cfg *c);

/* enumerate candidate blocks B (size 4..mmax) compatible with c: |B ∩ b| <= 1 for all blocks,
   i.e. no pair inside B already covered. */
static uint32_t cand_list_buf[1 << 20];

static void gen_blocks(const Cfg *c, uint32_t cur, int start, int size, uint32_t *out, int *nout_) {
    int s = popc(cur);
    if (s >= 4) out[(*nout_)++] = cur;
    if (s >= mmax) return;
    for (int x = start; x < d; x++) {
        if (c->cov[x] & cur) continue;
        if (c->h[x] + 2 > hi_eff) continue;   /* a heavy block adds >= 2 to h(x) */
        gen_blocks(c, cur | (1u << x), x + 1, size, out, nout_);
    }
    (void)size;
}

static void extend(const Cfg *c) {
    nodes++;
    if (final_ok(c)) { emit(c); nout++; }
    /* candidates */
    uint32_t *cands = (uint32_t *)malloc(sizeof(uint32_t) * 300000);
    int nc = 0;
    gen_blocks(c, 0, 0, 0, cands, &nc);
    /* sibling dedupe */
    int hcap = 1;
    while (hcap < 4 * nc + 16) hcap <<= 1;
    uint64_t *hs = (uint64_t *)calloc((size_t)hcap, sizeof(uint64_t));
    int *hidx = (int *)malloc(sizeof(int) * (size_t)hcap);
    graph *store = (graph *)malloc(sizeof(graph) * (size_t)MAXN * (size_t)(nc + 1));
    int *storen = (int *)malloc(sizeof(int) * (size_t)(nc + 1));
    int nstore = 0;
    for (int q = 0; q < nc; q++) {
        uint32_t B = cands[q];
        Cfg ch = *c;
        add_block(&ch, B);
        /* block-size bound per vertex */
        int okb = 1;
        for (int x = 0; x < d; x++) if (((B >> x) & 1) && ch.h[x] > hi_eff) { okb = 0; break; }
        if (!okb || !monotone_ok(&ch)) continue;
        graph cg[MAXN * MAXM];
        int orbits[MAXN], lab[MAXN], n;
        canon(&ch, cg, orbits, lab, &n);
        int m = SETWORDSNEEDED(n);
        /* canonical deletion: vertex at the last canonical position is a block (blocks after points,
           largest size cell last) */
        int last = lab[n - 1];
        int newv = d + ch.nb - 1;
        if (orbits[last] != orbits[newv]) continue;
        uint64_t hv = hash_graph(cg, m, n);
        int pos = (int)(hv & (uint64_t)(hcap - 1)), dup = 0;
        while (hs[pos]) {
            if (hs[pos] == hv) {
                int k = hidx[pos];
                if (storen[k] == n && memcmp(store + (size_t)k * MAXN, cg, sizeof(graph) * (size_t)(m * n)) == 0) { dup = 1; break; }
            }
            pos = (pos + 1) & (hcap - 1);
        }
        if (dup) continue;
        hs[pos] = hv; hidx[pos] = nstore;
        memcpy(store + (size_t)nstore * MAXN, cg, sizeof(graph) * (size_t)(m * n));
        storen[nstore] = n; nstore++;
        extend(&ch);
    }
    free(hs); free(hidx); free(store); free(storen);
    free(cands);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 7) { fprintf(stderr, "usage: heavyaug d mmax lo hi Xt Wmin\n"); return 1; }
    d = atoi(argv[1]); mmax = atoi(argv[2]); lo = atoi(argv[3]); hi = atoi(argv[4]);
    Xt = atoi(argv[5]); Wmin = atoi(argv[6]);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    nauty_check(WORDSIZE, MAXM, MAXN, NAUTYVERSIONID);
    Cfg c;
    memset(&c, 0, sizeof c);
    extend(&c);
    fprintf(stderr, "heavyaug d=%d mmax=%d lo=%d hi_eff=%d Xt=%d Wmin=%d budget=%d: nodes=%lld output=%lld\n",
            d, mmax, lo, hi_eff, Xt, Wmin, budget, nodes, nout);
    return 0;
}


==> anc/gst1718_computation/gen/lsgen3c.c <==
/* Two-pass orderly generation of the residual linear spaces (constraints (R1)-(R5) of the paper).
 *   pass 1: elements 0..d-1 receive all their blocks of size in [4, mmax]   ("heavy points")
 *   pass 2: elements 0..d-1 receive all their blocks of size 3             ("triple points")
 * Symmetry breaking (complete, see Section 4.3 of the paper):
 *   - element 0 has lexicographically maximal type (counts of block sizes, largest size first);
 *     in pass 1 only the heavy prefix is compared (it is a prefix of the full order);
 *   - in each pass, at step i, unprocessed elements with identical membership in all existing
 *     blocks form classes; new blocks through i use initial segments of the classes
 *     (such permutations fix every existing block, hence preserve all earlier choices);
 *   - pass 1, step 0: new blocks are consecutive intervals of non-increasing size.
 * Remaining isomorphic copies are removed with nauty (labelg) afterwards.
 *
 * usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only]  |  lsgen3 d mmax mmin lo hi Xt Wmin 0 complete < heavy.g6
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <signal.h>
#include <unistd.h>

#define MAXD 24
#define MAXB 64

static int d, mmax, mmin, lo, hi, Xt, budget, Wmin, hi_eff, heavy_only = 0;
static uint32_t cov[MAXD];
static int ecur[MAXD];
static uint64_t memb[MAXD];
static int tcnt[MAXD][MAXD];
static int t0vec[MAXD];
static uint32_t bmask[MAXB];
static int bsize[MAXB];
static int nb = 0, Xg = 0, Wg = 0;
static int pass = 1;
static int no_t0 = 0;
static long long nodes = 0, nsol = 0, nheavy = 0;
static int maxadd[MAXD + 1];

/* compare type(j) with type(0); in pass 1 only sizes >= 4 */
static inline int typegt_vec(const int *v) {
    int smin = (pass == 1) ? 4 : 3;
    for (int s = MAXD - 1; s >= smin; s--)
        if (v[s] != t0vec[s]) return v[s] > t0vec[s];
    return 0;
}
static inline int typegt(int j) { if (no_t0) return 0; return typegt_vec(tcnt[j]); }

static void emit(void) {
    int n = d + nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (bmask[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n';
    buf[k] = 0;
    fputs(buf, stdout);
}

typedef struct {
    int i;
    int nC, C[MAXD];
    uint32_t Cmask;
    int ncls, clsof[MAXD], shared[MAXD], clssz[MAXD], clsmem[MAXD][MAXD];
    int base_excess;
    int newcnt[MAXD];
    int nnew;
    uint32_t newmask[MAXD];
    int newsize[MAXD];
} Step;

static void step(int i);

static inline int newtypegt(Step *st) {
    if (st->i == 0 || no_t0) return 0;
    int v[MAXD];
    for (int s = 0; s < MAXD; s++) v[s] = tcnt[st->i][s] + st->newcnt[s];
    return typegt_vec(v);
}

/* ---------- feasibility checks at the start of a step (elements >= i unprocessed in this pass) ---------- */
static int feasible_start(int i) {
    int smin = (pass == 1) ? 4 : 3;
    (void)smin;
    int excess = 0;
    if (pass == 2)
        for (int h = 0; h < i; h++) excess += ecur[h] - lo;
    for (int j = (pass == 2 ? i : 0); j < d; j++) if (ecur[j] > lo) excess += ecur[j] - lo;
    if (Wg + excess > budget) return 0;
    if (excess > budget - Wmin) return 0;
    if (Xg > Xt) return 0;
    if (pass == 1) {
        /* every element can still reach lo using triples with any uncovered element (pass 2) */
        uint32_t all = (d == 32) ? 0xffffffffu : ((1u << d) - 1);
        for (int j = 0; j < d; j++) {
            if (ecur[j] > hi_eff) return 0;
            int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
            /* heavy blocks may still be added for j >= i; triples later: e gain <= maxadd[u] */
            if (ecur[j] + maxadd[u] < lo) return 0;
        }
        return 1;
    }
    /* pass 2: only triples among elements >= i remain */
    uint32_t later = 0;
    for (int j = i; j < d; j++) later |= 1u << j;
    int need = 0, cap = 0;
    for (int j = i; j < d; j++) {
        int u = __builtin_popcount(~cov[j] & later & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        if (c < 0) return 0;
        int nd = lo - ecur[j];
        if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
    }
    int rem = Xt - Xg;              /* triples still to be created (each adds 1 to X) */
    if (3 * rem < need || 3 * rem > cap) return 0;
    /* exact budget: final sum(e-lo) = budget - W.  Remaining e gain = 3*rem. */
    int cur = 0;
    for (int h = 0; h < d; h++) cur += ecur[h] - lo;   /* may be negative for elements below lo */
    if (cur + 3 * rem != budget - Wg) return 0;          /* identity check (should always hold) */
    return 1;
}

static void apply(Step *st) {
    int i = st->i;
    uint32_t scov[MAXD]; int secur[MAXD]; uint64_t smemb[MAXD]; int stc[MAXD][MAXD]; int st0[MAXD];
    memcpy(scov, cov, sizeof cov); memcpy(secur, ecur, sizeof ecur);
    memcpy(smemb, memb, sizeof memb); memcpy(stc, tcnt, sizeof tcnt); memcpy(st0, t0vec, sizeof t0vec);
    int snb = nb;
    for (int k = 0; k < st->nnew; k++) {
        int b = nb++;
        uint32_t m = st->newmask[k];
        int s = st->newsize[k];
        bmask[b] = m; bsize[b] = s;
        for (int x = 0; x < d; x++)
            if ((m >> x) & 1) {
                cov[x] |= m & ~(1u << x);
                ecur[x] += s - 2;
                memb[x] |= 1ULL << b;
                tcnt[x][s]++;
            }
    }
    int ok = 1;
    if (i == 0) memcpy(t0vec, tcnt[0], sizeof t0vec);
    else if (typegt(i)) ok = 0;
    if (ok && ecur[i] > hi_eff) ok = 0;
    if (ok && pass == 2 && ecur[i] < lo) ok = 0;
    if (ok) for (int j = i + 1; j < d; j++) if (typegt(j)) { ok = 0; break; }
    if (ok) step(i + 1);
    memcpy(cov, scov, sizeof cov); memcpy(ecur, secur, sizeof ecur);
    memcpy(memb, smemb, sizeof memb); memcpy(tcnt, stc, sizeof tcnt); memcpy(t0vec, st0, sizeof t0vec);
    nb = snb;
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W);

typedef struct {
    Step *st;
    uint32_t assigned, doubles;
    int e_i, X, W;
    int norder, order[MAXD];
    int nav[MAXD], av[MAXD][MAXD];
} Pick;

static void pick(Pick *c, int idx, int nmem, int *mem, uint32_t mask) {
    Step *st = c->st;
    int s = nmem + 1;
    int smin = (pass == 1) ? 4 : 3, smax = (pass == 1) ? mmax : 3;
    if (s >= smin) {
        int ex = s - 2, dX = (s - 1) * (s - 2) / 2, dW = (s - 2) * (s - 3) / 2;
        if (c->e_i + ex <= hi_eff && c->X + dX <= Xt && c->W + dW <= budget) {
            st->newmask[st->nnew] = mask | (1u << st->i);
            st->newsize[st->nnew] = s;
            st->nnew++;
            st->newcnt[s]++;
            if (!newtypegt(st))
                build(st, c->assigned | mask, c->doubles, c->e_i + ex, c->X + dX, c->W + dW);
            st->newcnt[s]--;
            st->nnew--;
        }
    }
    if (s >= smax) return;
    for (int t = idx; t < c->norder; t++) {
        int kk = c->order[t];
        int nL = c->nav[kk];
        int maxc = st->shared[kk] ? 1 : nL;
        uint32_t cm = mask;
        int nm = nmem;
        for (int cc = 1; cc <= maxc; cc++) {
            int x = c->av[kk][cc - 1];
            if (cov[x] & cm) break;
            mem[nm++] = x;
            cm |= 1u << x;
            if (nm + 1 > smax) break;
            pick(c, t + 1, nm, mem, cm);
        }
    }
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W) {
    nodes++;
    if (pass == 2) {
        int navail = __builtin_popcount(st->Cmask & ~(assigned | doubles));
        if (e_i + navail / 2 < lo) return;
        int exi = e_i > lo ? e_i - lo : 0;
        if (W + st->base_excess + exi > budget) return;
    }
    int j = -1;
    for (int k = 0; k < st->nC; k++) {
        int x = st->C[k];
        if (!(((assigned | doubles) >> x) & 1)) { j = x; break; }
    }
    if (j < 0) {
        if (pass == 1 && st->i == 0)
            for (int k = 0; k + 1 < st->nnew; k++)
                if (st->newsize[k] < st->newsize[k + 1]) return;
        int sX = Xg, sW = Wg;
        Xg = X; Wg = W;
        apply(st);
        Xg = sX; Wg = sW;
        return;
    }
    int k = st->clsof[j];
    uint32_t rest = 0;
    for (int q = 0; q < st->clssz[k]; q++) {
        int x = st->clsmem[k][q];
        if (!(((assigned | doubles) >> x) & 1)) rest |= 1u << x;
    }
    build(st, assigned, doubles | rest, e_i, X, W);
    int smin = (pass == 1) ? 4 : 3;
    if (e_i + (smin - 2) > hi_eff) return;
    Pick c;
    c.st = st; c.assigned = assigned; c.doubles = doubles; c.e_i = e_i; c.X = X; c.W = W;
    c.norder = 0;
    int first[MAXD];
    for (int kk = 0; kk < st->ncls; kk++) {
        c.nav[kk] = 0;
        for (int q = 0; q < st->clssz[kk]; q++) {
            int x = st->clsmem[kk][q];
            if (x == j || (((assigned | doubles) >> x) & 1)) continue;
            c.av[kk][c.nav[kk]++] = x;
        }
        if (c.nav[kk]) { first[kk] = c.av[kk][0]; c.order[c.norder++] = kk; }
    }
    for (int a = 1; a < c.norder; a++) {
        int v = c.order[a], b = a - 1;
        while (b >= 0 && first[c.order[b]] > first[v]) { c.order[b + 1] = c.order[b]; b--; }
        c.order[b + 1] = v;
    }
    int mem[MAXD];
    mem[0] = j;
    pick(&c, 0, 1, mem, 1u << j);
}

static int end_of_pass1_ok(void) {
    if (Wg < Wmin || Wg > budget) return 0;
    int mx = 0;
    for (int b = 0; b < nb; b++) if (bsize[b] > mx) mx = bsize[b];
    if (mx < mmin) return 0;
    int t3 = Xt - Xg;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (ecur[j] > hi_eff) return 0;
        int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        int nd = lo - ecur[j]; if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
        if (ecur[j] > lo) ex += ecur[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (Wg + ex > budget) return 0;
    return 1;
}

static void step(int i) {
    if (i == d) {
        if (pass == 1) {
            if (!end_of_pass1_ok()) return;
            nheavy++;
            if (heavy_only) { emit(); return; }
            pass = 2;
            int st0[MAXD]; memcpy(st0, t0vec, sizeof t0vec);
            step(0);
            memcpy(t0vec, st0, sizeof t0vec);
            pass = 1;
            return;
        }
        if (Xg != Xt || Wg < Wmin) return;
        nsol++;
        emit();
        return;
    }
    if (!feasible_start(i)) return;
    Step st;
    st.i = i; st.nC = 0; st.ncls = 0; st.nnew = 0; st.Cmask = 0;
    memset(st.newcnt, 0, sizeof st.newcnt);
    uint64_t key[MAXD];
    for (int j = i + 1; j < d; j++) {
        if ((cov[i] >> j) & 1) continue;
        st.C[st.nC++] = j;
        st.Cmask |= 1u << j;
        int k;
        for (k = 0; k < st.ncls; k++) if (key[k] == memb[j]) break;
        if (k == st.ncls) { key[k] = memb[j]; st.clssz[k] = 0; st.shared[k] = memb[j] != 0; st.ncls++; }
        st.clsmem[k][st.clssz[k]++] = j;
        st.clsof[j] = k;
    }
    int be = 0;
    if (pass == 2) {
        for (int h = 0; h < i; h++) be += ecur[h] - lo;
        for (int j = i + 1; j < d; j++) if (ecur[j] > lo) be += ecur[j] - lo;
    }
    st.base_excess = be;
    build(&st, 0, 0, ecur[i], Xg, Wg);
}

static void report(int sig) {
    (void)sig;
    fprintf(stderr, "[progress] nodes=%lld heavy=%lld solutions=%lld\n", nodes, nheavy, nsol);
    signal(SIGUSR1, report);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 8) {
        fprintf(stderr, "usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only | 0 complete]\n");
        return 1;
    }
    d = atoi(argv[1]); mmax = atoi(argv[2]); mmin = atoi(argv[3]);
    lo = atoi(argv[4]); hi = atoi(argv[5]); Xt = atoi(argv[6]); Wmin = atoi(argv[7]);
    if (argc > 8) heavy_only = atoi(argv[8]);
    signal(SIGUSR1, report);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    int m = mmax < 3 ? 3 : mmax;
    for (int u = 0; u <= d; u++) {
        int q = u / (m - 1), r = u % (m - 1);
        maxadd[u] = q * (m - 2) + (r > 1 ? r - 1 : 0);
    }
    if (argc > 9 && strcmp(argv[9], "complete") == 0) {
        /* read heavy configurations (graph6, points first) from stdin and complete each */
        no_t0 = 1;
        char line[8192];
        long long ncfg = 0;
        while (fgets(line, sizeof line, stdin)) {
            int n = line[0] - 63;
            int nbk = n - d;
            int bits_needed = n * (n - 1) / 2;
            static unsigned char bits[8192];
            int pos = 0;
            /* validate the input line: a malformed or truncated heavy configuration must stop the run */
            {
                size_t len = strcspn(line, "\r\n");
                int ok = n >= d && n <= 62 && nbk <= MAXB && line[len] == '\n'
                         && (int)len == 1 + (bits_needed + 5) / 6;
                for (size_t k = 1; ok && k < len; k++) ok = line[k] >= 63 && line[k] <= 126;
                if (!ok) {
                    fprintf(stderr, "lsgen3: malformed heavy configuration on input line %lld\n", ncfg + 1);
                    exit(3);
                }
            }
            for (int k = 1; line[k] && line[k] != '\n' && pos < bits_needed; k++) {
                int v = line[k] - 63;
                for (int q = 5; q >= 0 && pos < bits_needed; q--) bits[pos++] = (v >> q) & 1;
            }
            uint32_t blk[MAXB];
            memset(blk, 0, sizeof blk);
            pos = 0;
            for (int j = 1; j < n; j++)
                for (int i = 0; i < j; i++) {
                    if (bits[pos] && j >= d && i < d) blk[j - d] |= 1u << i;
                    pos++;
                }
            /* relabel: heavy e descending */
            int he[MAXD], ord[MAXD], newlab[MAXD];
            for (int x = 0; x < d; x++) { he[x] = 0; ord[x] = x; }
            for (int b = 0; b < nbk; b++) { int sz = __builtin_popcount(blk[b]); for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) he[x] += sz - 2; }
            for (int a = 1; a < d; a++) { int v = ord[a], b2 = a - 1; while (b2 >= 0 && he[ord[b2]] < he[v]) { ord[b2 + 1] = ord[b2]; b2--; } ord[b2 + 1] = v; }
            for (int k = 0; k < d; k++) newlab[ord[k]] = k;
            memset(cov, 0, sizeof cov); memset(ecur, 0, sizeof ecur); memset(memb, 0, sizeof memb); memset(tcnt, 0, sizeof tcnt);
            nb = 0; Xg = 0; Wg = 0;
            for (int b = 0; b < nbk; b++) {
                uint32_t m = 0;
                for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) m |= 1u << newlab[x];
                int sz = __builtin_popcount(m);
                bmask[nb] = m; bsize[nb] = sz;
                for (int x = 0; x < d; x++) if ((m >> x) & 1) { cov[x] |= m & ~(1u << x); ecur[x] += sz - 2; memb[x] |= 1ULL << nb; tcnt[x][sz]++; }
                Xg += (sz - 1) * (sz - 2) / 2; Wg += (sz - 2) * (sz - 3) / 2;
                nb++;
            }
            ncfg++;
            if (!end_of_pass1_ok()) continue;
            pass = 2;
            step(0);
        }
        fprintf(stderr, "completion mode: configs=%lld nodes=%lld solutions=%lld\n", ncfg, nodes, nsol);
        return 0;
    }
    step(0);
    fprintf(stderr, "d=%d mmax=%d mmin=%d e in [%d,%d] (eff hi %d) Xt=%d budget=%d Wmin=%d : nodes=%lld heavy_configs(labelled)=%lld solutions=%lld\n",
            d, mmax, mmin, lo, hi, hi_eff, Xt, budget, Wmin, nodes, nheavy, nsol);
    return 0;
}


==> anc/gst1718_computation/gen/run_job.sh <==
#!/bin/bash
# usage: run_job.sh NU DELTA [a/b]  (multiplicities <= 6)
# A job whose log is complete is skipped unless GST_FORCE=1; the exit status is that of the search.
cd "$(dirname "$0")/.."
NU=$1; D=$2
X=$((25-D))
case $X in 25) LO=4;; 24|23) LO=3;; *) LO=4;; esac
P=""; T=""
if [ -n "$3" ]; then P="--part $3"; T="_p${3%%/*}of${3##*/}"; fi
LOG=logs/g2_nu${NU}_b$((41+D))$T.log
if [ "${GST_FORCE:-0}" != 1 ] && grep -q "open 17-line" $LOG 2>/dev/null; then
  echo "nu=$NU delta=$D $T: skipped, $LOG is complete (GST_FORCE=1 runs it again)"; exit 0; fi
if ! mkdir $LOG.lock 2>/dev/null; then echo "nu=$NU delta=$D $T: skipped, $LOG.lock exists (another process runs this job)"; exit 0; fi
trap 'rmdir $LOG.lock 2>/dev/null' EXIT
rc=0
python3 lib/gtree.py $NU $X census/m7_X${X}_lo${LO}.g6 scan7/X$X.st scan7/X$X.gen.jsonl $D gtree/nu${NU}_b$((41+D))$T --mm 6 $P > $LOG 2>&1 || rc=$?
echo "nu=$NU delta=$D $T: $(tail -n 1 $LOG | cut -c1-420)"
exit $rc


==> anc/gst1718_computation/gen/run_job_sym.sh <==
#!/bin/bash
# usage: run_job_sym.sh NU DELTA [a/b]  (with the symmetry breaking on the minimal cores)  (multiplicities <= 6)
# A job whose log is complete is skipped unless GST_FORCE=1; the exit status is that of the search.
cd "$(dirname "$0")/.."
NU=$1; D=$2
X=$((25-D))
case $X in 25) LO=4;; 24|23) LO=3;; *) LO=4;; esac
P=""; T=""
if [ -n "$3" ]; then P="--part $3"; T="_p${3%%/*}of${3##*/}"; fi
LOG=logs/g2s_nu${NU}_b$((41+D))$T.log
if [ "${GST_FORCE:-0}" != 1 ] && grep -q "open 17-line" $LOG 2>/dev/null; then
  echo "nu=$NU delta=$D $T: skipped, $LOG is complete (GST_FORCE=1 runs it again)"; exit 0; fi
if ! mkdir $LOG.lock 2>/dev/null; then echo "nu=$NU delta=$D $T: skipped, $LOG.lock exists (another process runs this job)"; exit 0; fi
trap 'rmdir $LOG.lock 2>/dev/null' EXIT
rc=0
python3 lib/gtree.py $NU $X census/m7_X${X}_lo${LO}.g6 scan7/X$X.st scan7/X$X.gen.jsonl $D gtree/sym_nu${NU}_b$((41+D))$T --mm 6 --symbreak $P > $LOG 2>&1 || rc=$?
echo "nu=$NU delta=$D $T: $(tail -n 1 $LOG | cut -c1-420)"
exit $rc


==> anc/gst1718_computation/gscan/X20.jsonl <==
{"k": 540168, "g6": "_???????????g@e?OoCAO_K@o?AW?AA_@?c?Oa?@OO?Cc??Go??CW??A@_??c_??AD???I_???IG???Go???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 6, "3": 20}}
{"k": 540169, "g6": "_???????????g@e?OoCAO_K@o?AW?AA_@AC?OI?@OO?Cc??Go??CW??A@_??c_??AD???I_???IG???Go???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 6, "3": 20}}
{"k": 540170, "g6": "_???????????g@e?OoCAO_K@o?AW?AA_@AC?OI?@O_?Cc??Go??CW??AA_??cO??AB???I_???IG???Go???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 6, "3": 20}}
{"k": 540171, "g6": "_???????????g@e?OoCAO_K@o?AW?AB?@?S?Oa?@O_?Cc??Go??CS??AO_??`O??AB???I_???IG???Go???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 6, "3": 20}}
{"k": 540172, "g6": "_???????????gCe?OoCB?_B@o?AW?AA_@?c?Oa?@OO?Cc??Go??CQ??AO_??`_??AD???I_???IG???Go???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 6, "3": 20}}


==> anc/gst1718_computation/gscan/X21.jsonl <==
{"k": 14, "g6": "Q???????????CoAI?aew?gk@`K?", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "3": 3, "5": 3}}
{"k": 17, "g6": "Q???????????``OTCD_WoCwBw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 26, "4": 5, "5": 1}}
{"k": 20, "g6": "R????????????M?R?Qag_JAAWcFE??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 50, "g6": "R???????????@B?T?TDOGUAASoBM??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 52, "g6": "R???????????@B?T?TD_OI`@WoEM??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 103, "g6": "R???????????F@GqEECPO_T@AcAGo?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "4": 7}}
{"k": 109, "g6": "R???????????O`GPAC_Og@B?BwFw??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 26, "3": 5, "5": 1, "6": 1}}
{"k": 115, "g6": "S???????????@B?dOo@BGOU?So?TOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 195, "g6": "S???????????@oAPAOcHGGY@Ao?goFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 196, "g6": "S???????????@oAPAP@CgPBA@g?h_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 203, "g6": "S???????????@oA`@H?hGHEAAgAAgFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 207, "g6": "S???????????@oA`@HAH_`B?ag?agFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 214, "g6": "S???????????@oAaAG`HOPDA@WCDGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 230, "g6": "S???????????@oCP@OcHGGY?QoAGoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 239, "g6": "S???????????@oC`@H@BGPDAAW?hOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 245, "g6": "S???????????@oCa@GaH_`B?aS@BOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 287, "g6": "S???????????ABCDCC_MGBKAAgAAoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 332, "g6": "S???????????ADCEC@_j?Hc@AcCEOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 333, "g6": "S???????????ADCEC@`K__[@DGADGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 336, "g6": "S???????????AEAHA@_l?Gd@@oCIOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 337, "g6": "S???????????AEAHA@_l?Gd@DOCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 342, "g6": "S???????????AHAEA@_LOGp@CSCB_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 347, "g6": "S???????????AHAEA@_]?Oi?`SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 348, "g6": "S???????????AHAEA@_h_`a?`SAF?Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 349, "g6": "S???????????AHAEA@_h_`o@Ag@AgFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 350, "g6": "S???????????AHAEA@_m?Oi?`SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 353, "g6": "S???????????AHAEA@`DOGT@F?CH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 354, "g6": "S???????????AHAEA@`HOGd@B_CI_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 356, "g6": "S???????????AHAEA@`IGGi@BOCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 407, "g6": "S???????????CBAD@K?MGGi@CoCAoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 464, "g6": "S???????????CBADCK?MG_U@Ag?h_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 511, "g6": "S???????????CBAHCB?KgC[@BGCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 514, "g6": "S???????????CBAHCB?[_C[@BCCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 517, "g6": "S???????????CBAHCB?d__p@DOCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 543, "g6": "S???????????CDAEC@_TGCY@DOCKOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 545, "g6": "S???????????CDAEC@_eOAh@D_CK_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 612, "g6": "S???????????GBADAD?m?HK@@cCCoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 614, "g6": "S???????????GBADAD?m?OX@AWCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 615, "g6": "S???????????GBADAD@F?P`@@WCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 620, "g6": "S???????????GBAEAC`L?PSAASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 622, "g6": "S???????????GBAHAB?FOD`@@SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 623, "g6": "S???????????GBAHAB?Y_CwACgACgFo??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 624, "g6": "S???????????GBAHAB?iGHK@BOCDOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 631, "g6": "S???????????GBCD@B?kOAXADOAD_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 645, "g6": "S???????????GBCD@D?f?P`@@WCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 646, "g6": "S???????????GBCD@D?kOAs@@cCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 648, "g6": "S???????????GBCD@D?kOGs@@cCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 653, "g6": "S???????????GBCE@C_l?PSAASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 654, "g6": "S???????????GBCE@C`I_Dg@ASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 659, "g6": "S???????????GBCI@A`H_`o@@cACoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 660, "g6": "S???????????GBCI@A`M?OX@AWCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 835, "g6": "T????????????F?p?dD_OWH@HGEK??T_?TO?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 836, "g6": "T????????????F?p?dDo?WH@PGEK??d_?LO?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 865, "g6": "T????????????J?T@oEOGWa@SOCD_?qO?d_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 893, "g6": "T????????????L?U?Pco_R@?sG@T?CM?@P_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 894, "g6": "T????????????L?U?Pco_RA?sC@T?CM?@P_?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 895, "g6": "T????????????L?U?Pco_TA?kC@d?AU?AD_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 899, "g6": "T????????????M?T?Pf?_UO?UO?XG@IOAB_?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1029, "g6": "T????????????T?M?Pcw?wC@DG@HG@U?@Q_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1031, "g6": "T????????????T?M?PeOO[C?MO?hG@IOAB_?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1133, "g6": "T????????????d?U?DaWGLAAGoECO?u?@`_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1161, "g6": "T???????????@B?T?TF?OIH?sOAS_Ab?AF??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1162, "g6": "T???????????@B?T?TF?OIH@KO@c_Ab?AF??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1191, "g6": "T???????????@B?X?RA`OID@L?@k?Ca_AI_?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1236, "g6": "T???????????@B?e?KaOgKI@d?Cg_?u?BA_?", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1238, "g6": "T???????????@B?h?If?GGq@?wCoO?[_?T_?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1299, "g6": "T???????????@`?R?Ef?GRG?iGCQ_?go?R_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1314, "g6": "T???????????AEB_HCCQ?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1335, "g6": "T???????????ASAIH_CS?OWA?WF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1338, "g6": "T???????????AaOEO`?o_QGAH?F_??bW?eS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1342, "g6": "T???????????Aa_EG`?p?QCAH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1345, "g6": "T???????????AgAEODAA_R?AH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1354, "g6": "T???????????BAAcHCCQ?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1358, "g6": "T???????????BA_EGD?T?QCAH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1380, "g6": "T???????????EAOEO`?P_Q_AH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1390, "g6": "T???????????EA_EG`?P_Q_AH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1391, "g6": "T???????????EA_EG`?T?QCAH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1400, "g6": "T???????????EGAEGDCC_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1401, "g6": "T???????????EGAEGDCC_aO@K?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1413, "g6": "T???????????EGBOOQCOOOI@GOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1418, "g6": "T???????????EGOE@`CO_QOAA_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1419, "g6": "T???????????EGOEOD?S_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1420, "g6": "T???????????EGOEODCO_QO?M?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1426, "g6": "T???????????EGOI@`CA_QCAI?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1437, "g6": "T???????????EGQAODAA_AcAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1438, "g6": "T???????????EGQAODAA_aC?M?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1449, "g6": "T???????????EG_EGD?S_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1454, "g6": "T???????????EG_EH@?S_OWAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1473, "g6": "T???????????EGaOHAA@OAaACOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1474, "g6": "T???????????EGaOHAAGOAaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1485, "g6": "T???????????EOIGP@AO_PAAAOF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1514, "g6": "T???????????E_BOOEA@OaA@GOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1521, "g6": "T???????????F??h?JA_gKIAEOCR?ASO?dC?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 1523, "g6": "T???????????F?AWP@AO_OaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1527, "g6": "T???????????F?OI@BAS?_SAG_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1534, "g6": "T???????????F?_EGD?T?QCAH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1536, "g6": "T???????????F?_EH@?S_OWAG_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1541, "g6": "T???????????F?aOHAA@OAaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1542, "g6": "T???????????F?aOHAACOAIA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1546, "g6": "T???????????GD_BG_`@OOSAI?F_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1588, "g6": "T???????????HOQ_ODC?gGK@?KF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1594, "g6": "T???????????IAECHOCW?OEA@_F_??dW?dS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1595, "g6": "T???????????IAECHOCW?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1596, "g6": "T???????????IAECH_CS?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1607, "g6": "T???????????IAEGGBCK?QOAGOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1608, "g6": "T???????????IAEGGBCW?QOAAOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1609, "g6": "T???????????IAEGGPCQ?QCACOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1610, "g6": "T???????????IAEGG`CA_QCAI?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1611, "g6": "T???????????IAEGOBCW?QO@AOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1658, "g6": "T???????????IA_QGP?w?aC@G_F_??`w?fC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1662, "g6": "T???????????IGEOHACW?OaA?WF_??hW?bS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1663, "g6": "T???????????IGEOP@AO_`C@AGF_??lG?`[?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1670, "g6": "T???????????I_HOODA@G_D@?WF_??qW?Uo?", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1677, "g6": "T???????????OBGDO_aA_GIAI?F_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1693, "g6": "T???????????OIHAP@@@_OSAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1702, "g6": "T???????????OI`ACH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1707, "g6": "T???????????OKGgP@@?oPAA@OF_??bW?MS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1713, "g6": "T???????????OQGIOBCQ?Gc@C_F_??[W?Ps?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1774, "g6": "T???????????PAGQOD@@_OSAI?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1789, "g6": "T???????????PGQ@GHAC__IA?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1790, "g6": "T???????????PGa@GHCC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1791, "g6": "T???????????PGa@GHCC__I@?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1792, "g6": "T???????????PGa@OHAC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1853, "g6": "T???????????Q_POGDA?g_KA?KF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1873, "g6": "T???????????R?O`GHA@__HA?WF_?@TO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1881, "g6": "T???????????_DH@H?c@OGQ@AOF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.02, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1897, "g6": "T???????????_IHAGH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.02, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1899, "g6": "T???????????_IHAH@@@_OSAB?F_??cw?Lc?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1923, "g6": "T???????????_IPACH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1945, "g6": "T???????????_Q_cCKAD?QC?cGF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1946, "g6": "T???????????_Q_cGK@D?QC?cGF_??`w?NC?", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1947, "g6": "T???????????_Q_cGc@P?OB?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1950, "g6": "T???????????_WOgOQAAOHA?gOF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1963, "g6": "T???????????_c_WGS@A_HA@GGF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1964, "g6": "T???????????_g_QCKAC_PA?gOF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1983, "g6": "T???????????`AOQCDA@_GSAI?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1988, "g6": "T???????????`CaGGP@AGOD?_gF_??wW?Ro?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1991, "g6": "T???????????`GQGOIACO_B@?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1992, "g6": "T???????????`G_QDCAC_OB?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1993, "g6": "T???????????`Ga@GHAC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 1994, "g6": "T???????????`GaCGO`AOGH@?WF_??tO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2018, "g6": "T???????????a@OIHGC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2019, "g6": "T???????????a@OIHGCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2020, "g6": "T???????????a@OIHGCA_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2021, "g6": "T???????????a@OIHGCCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2023, "g6": "T???????????a@OKHGCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2101, "g6": "T???????????a@OaHGC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2102, "g6": "T???????????a@OaHGC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2164, "g6": "T???????????a@POH@C@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2165, "g6": "T???????????a@POH@C@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2179, "g6": "T???????????a@POHCC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2181, "g6": "T???????????a@POHCCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2183, "g6": "T???????????a@POHCCCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2244, "g6": "T???????????a@P_HACI?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2253, "g6": "T???????????a@P_HGC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2301, "g6": "T???????????a@QAGIC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2302, "g6": "T???????????a@QAGIC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2307, "g6": "T???????????a@QAGQCI?AK?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2351, "g6": "T???????????a@QCGoCB?IA?W_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2352, "g6": "T???????????a@QCGoCB?IA?Y?F_??hW?bS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2355, "g6": "T???????????a@QCGoCI?IA?W_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2360, "g6": "T???????????a@QGGI?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2361, "g6": "T???????????a@QGGICAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2362, "g6": "T???????????a@QGGICCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2363, "g6": "T???????????a@QGGQ?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2367, "g6": "T???????????a@QGG`?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2389, "g6": "T???????????a@QOGB?WOAgAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2391, "g6": "T???????????a@QOGQ?WOAgAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2394, "g6": "T???????????a@QOGQCH?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2396, "g6": "T???????????a@QOGQCH?Aa?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2400, "g6": "T???????????a@QOGQCI?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2406, "g6": "T???????????a@QOGQCK?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2417, "g6": "T???????????a@QOGoCB?IA?WOF_??dW?dS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2437, "g6": "T???????????a@Q_GD?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2447, "g6": "T???????????a@Q_GK?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2473, "g6": "T???????????a@R?GI?QOAKAE?F_??cw?dc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2475, "g6": "T???????????a@R?GW?POASAE?F_??cw?dc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2485, "g6": "T???????????aA`@GG`CGOE?_gF_??pg?VG?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2488, "g6": "T???????????a_POGDA?g_HA?WF_?@X_?RK?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2489, "g6": "T???????????b?GPOP@@_OH@?WF_??kg?Xg?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2490, "g6": "T???????????b?GQGOa@_GDA?gF_??jG?YW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2491, "g6": "T???????????b?G`CHC@_OH@?WF_??tO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2492, "g6": "T???????????b?O`CHC@_GH@?WF_??tO?TS?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2493, "g6": "T???????????b?O`GHA@__HA?WF_?@TO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2494, "g6": "T???????????b?OaCCaAGGEA?KF_??kg?Xg?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 2513, "g6": "U????????????J?T@__cGCE?IGAIO@H_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2531, "g6": "U????????????J?TAO_WGAE?aGCIOAH_?J_?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2534, "g6": "U????????????J?TAO_WGAg?GW@EOAK_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2627, "g6": "U????????????R?L@D?cOAc?L?AKG@GoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2652, "g6": "U????????????R?L@K?WOAc?OWCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2653, "g6": "U????????????R?L@O_gGAE?OgCKOAJ??bO?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2655, "g6": "U????????????R?L@O_gGAE?e??Z?CE_@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2663, "g6": "U????????????R?L@P?`OGE?KO?kGAE_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2667, "g6": "U????????????R?L@P?`OGE?KOAKG?e_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2680, "g6": "U????????????R?L@__cGAE?OgCKOAJ??bO?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2683, "g6": "U????????????R?L@__cGGE?e?AHOCF??TO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2687, "g6": "U????????????R?L@`?S_CW?_W?kGCI_@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2708, "g6": "U????????????R?LAK?_oBA?IOCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2733, "g6": "U????????????R?LAQ?SOAW?_WAKG?hOADO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2754, "g6": "U????????????R?LCP?_oAI?KOCKGAE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2848, "g6": "U????????????T?JAQ?SOAK?PGAKG@J?ACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2854, "g6": "U????????????T?JAQ@COAK?HG?[GAJ?ACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2857, "g6": "U????????????T?JAQ@COAW?GW?[GAH_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2885, "g6": "U????????????X?F@Q?cOCS?GgCKG@H_@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2895, "g6": "U????????????X?FAH?P_BA?QOCKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2896, "g6": "U????????????X?FAH?`_BA?IOCKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2899, "g6": "U????????????X?FAQ@COAS?Gg?[GAH_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2914, "g6": "U????????????Y?d@E?SOAP?OKCM?@Go@Cc?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2932, "g6": "U????????????d?Y@S?QGCE?_KAI_?hGAEG?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2943, "g6": "U????????????e?XAW?POAD?OKCH_@IO@EC?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2953, "g6": "U????????????i?T@O__oCH?HG@K_AJ?ACK?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2954, "g6": "U????????????i?TAO__oAH?HG@K_AJ?ACK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3246, "g6": "U???????????@oABAA_W_GQ?a_ABG?hOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3254, "g6": "U???????????@oABAA_gOGa?HOCDGABO?co?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3256, "g6": "U???????????@oABAA_gOGa?H_CDGAAo?co?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3264, "g6": "U???????????@oABAA`AG_`AC_@Go?bO@Ao?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3301, "g6": "U???????????@oABAA`CGOP?S_AGo@BOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3323, "g6": "U???????????@oABAA`GOCa?HO@DGABOACo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3324, "g6": "U???????????@oABAA`GOCa?H_@DGAAoACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3336, "g6": "U???????????@oABAA`GOOa?`_CDGCAo@Co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3394, "g6": "U???????????@oABAAcGGAS?Q_ABG@HOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3463, "g6": "U???????????@oABAAcGGCQ@AGABG@GoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3596, "g6": "U???????????@oABAAcGGOS?Q_@BGAHOAAW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3598, "g6": "U???????????@oABAAcGGOS@A_@BG?hOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3682, "g6": "U???????????@oABAAcGG_Q?Q_@BG?X_@AW?}???", "status": "O", "cost": 2, "comps": [[1, 6]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3765, "g6": "U???????????@oAD@D?aGCa?cOAB_@DGACK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3789, "g6": "U???????????@oAD@D?aGG`?SGAHG@AoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3816, "g6": "U???????????@oAD@D@AGC`?SGCHGAAo?ao?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 3840, "g6": "U???????????@oADA@_X?Ga?`OCBGAGo?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4003, "g6": "U???????????@oAHABAB?_c?S_@DOAGgA@K?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4039, "g6": "U???????????@oAHABCH?CP?IO@BOCCW@CS?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4082, "g6": "U???????????@oAI@A_gGCa?PO@BGAD_ACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4155, "g6": "U???????????@oAK@@_cGCQ?cOCCo@BG@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4168, "g6": "U???????????@oAKA@_SGAQ?SOCCo@BG@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4308, "g6": "U???????????@oASGG`GGCQ?IGC?w@D_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4327, "g6": "U???????????@oA`AG_WOGS@@_C@WACo?So?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4331, "g6": "U???????????@oA`AG_WOOS?`_A@WCCo?So?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4335, "g6": "U???????????@oA`AG_gOAS?`_@?wADOACo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4336, "g6": "U???????????@oA`AG_gOAS?`_A@W@CoACo?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4359, "g6": "U???????????@oA`A__aOAS?`_C@g@Co@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4360, "g6": "U???????????@oA`A_`AOAS?P_@@gCHO@AW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4361, "g6": "U???????????@oA`A_cAOOS?`_C@gAHO?aW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4386, "g6": "U???????????@oA`CG_gOAS?P_A@W@CoACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4387, "g6": "U???????????@oA`CG_gOAS?P_C@WACo?co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4388, "g6": "U???????????@oA`CG_gOCS?H_A@W@CoACo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4389, "g6": "U???????????@oA`CG_gOCS?H_C@WACo?co?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4394, "g6": "U???????????@oA`C_aAGCQ?HOC@W@Co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4425, "g6": "U???????????@oAcAG`CGPA?HGCGgAB_AAg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4490, "g6": "U???????????@oB@AO_aOAS?`_C@g@Co@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4500, "g6": "U???????????@oB@AO`AOAS?P_@@gCHO@AW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4571, "g6": "U???????????@oCB@A_WOGa?`OCDGABO?So?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4573, "g6": "U???????????@oCB@A_WOGa?`_CDGAAo?So?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4591, "g6": "U???????????@oCB@A`AG_`AC_@GoABO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4661, "g6": "U???????????@oCB@A`GOAa?`OCDGABO?So?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4663, "g6": "U???????????@oCB@A`GOAa?`_CDGAAo?So?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4681, "g6": "U???????????@oCB@A`G_AQ?Q_@BGAHOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4699, "g6": "U???????????@oCB@AaAG_`ACO@AoAHO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4728, "g6": "U???????????@oCB@AcAGO`?SO@AoAHOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4735, "g6": "U???????????@oCB@AcAGO`ACO@AoAHO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4763, "g6": "U???????????@oCB@AcGGAQAA_@BG?h_@AW?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4769, "g6": "U???????????@oCB@AcGGAa?POABG@HOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4778, "g6": "U???????????@oCB@AcGGAaA@OABG@HO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4893, "g6": "U???????????@oCB@AcGGOa?POABG@GoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4898, "g6": "U???????????@oCB@AcGGOaA@OABG@Go?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 4975, "g6": "U???????????@oCB@AcGG_a?PO@BG?XO@Ao?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5033, "g6": "U???????????@oCH@BCH?AW?QO@DOCAg@CK?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5034, "g6": "U???????????@oCH@BCH?AW?QOADO@GgA@K?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5281, "g6": "U???????????@oC`@G_WOGS@@_C@WACo?So?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5284, "g6": "U???????????@oC`@G_WOOS?`_A@WCCo?So?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5311, "g6": "U???????????@oC`CG_WOAg?HO?HgACoA@g?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5383, "g6": "U???????????@oD@@OaAOGS?H_@@W?coACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5384, "g6": "U???????????@oD@@OaAOGS?H_C@W?co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5482, "g6": "U???????????@oGP@_aCGCS?HGC?w?dO@Co?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5539, "g6": "U???????????@oGSGG_SGCa?HG?ggCD_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5544, "g6": "U???????????@oGSGO_QGCQ?IG?ggCD_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5562, "g6": "U???????????@oG`AG_WOOS?H_C@W?co?co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5567, "g6": "U???????????@oGc@G_cGBA?PGCGgAB_AAg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5575, "g6": "U???????????@oGcGG_SGCQ?KG?ggCB_@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5592, "g6": "U???????????@oH@@OaAGCQ?HO?`g@DOACW?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5643, "g6": "U???????????@oOS@G`GGCQ?IGC?w@D_@Cg?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5646, "g6": "U???????????@oOS@H?SGCP?cGA@WCGg?ao?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5661, "g6": "U???????????@oOS@__SOCP?`GA@W?d_ACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5667, "g6": "U???????????@oOS@_`AGCQ?IGC?w@D_@Cg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5677, "g6": "U???????????@oO`CG_WGCQ?HOC@W@Co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5721, "g6": "U???????????@o_K@I?T?CP?`GCCW@Gg@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5726, "g6": "U???????????@o_K@I?T?GP?PGCCWAGg?cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5732, "g6": "U???????????@o_K@I?b?A`?SCCAWAHO?aW?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5741, "g6": "U???????????@o_K@I?b?B@?QCCAWAHO?aW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5742, "g6": "U???????????@o_K@I?b?B@?QGCAWAHO?aS?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5779, "g6": "U???????????@o_K@I?c_B@?PC@Go@DG@@g?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5842, "g6": "U???????????@o_K@IAC_CW@CGCAW?gg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5864, "g6": "U???????????@o_K@K?S_HA?aCCAW?gg@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5876, "g6": "U???????????@o_K@K?a_B@?QGCAWAHO?aS?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5895, "g6": "U???????????@o_K@K?c_D@?ICCAW@Go@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5897, "g6": "U???????????@o_K@K?c_DA?ICCAW@Gg@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5908, "g6": "U???????????@o_K@K?c_Oa?ICCAW@Gg?Sg?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 5962, "g6": "U???????????@o_K@Q?b?DA?QC?Aw@HG@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6024, "g6": "U???????????@o_K@a?a_DG@CGCAWACg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6068, "g6": "U???????????@o_K@aAA_Cc@CGCAW?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6070, "g6": "U???????????@o_K@aAA_DG@CGCAW?cg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6073, "g6": "U???????????@o_K@aAC_CS@CGCAW?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6091, "g6": "U???????????@o_K@c?g_Cg?HO@BG@Co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6094, "g6": "U???????????@o_K@c?g_GW?aO?dO?Qg@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6131, "g6": "U???????????@o_KAI?R?G`@CCCAW?hO?IW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6174, "g6": "U???????????@o_KAI?S_GP?KC@Go?dG@@g?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6254, "g6": "U???????????@o_KAI?T?Oa?KCCAW@Cg?Sg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6285, "g6": "U???????????@o_KAIAC_DG@CGCAW?Wg?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6318, "g6": "U???????????@o_KAa?X?CW@CGCAWACg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6323, "g6": "U???????????@o_KAa?X?Gc?HO@BG?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6340, "g6": "U???????????@o_KAa?X?Og?HC@Cg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6514, "g6": "U???????????@o_KCc?Q_OW?PC@Cg?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6518, "g6": "U???????????@o_KCc?R?Og?IC@Ag?co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6531, "g6": "U???????????@o_KCc?S_OW?aC?ag?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6537, "g6": "U???????????@o_KCc?T?OW?aC?Qg?co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6607, "g6": "U???????????@o_KGI?c_DG@CGCAW?Wg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6614, "g6": "U???????????@o_KGQ?X?CW@CGCAW?gg?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6628, "g6": "U???????????@o_KGc?QGC`?KG@Gg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6642, "g6": "U???????????@o_KGc?WGC`?HG@Ag?go?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6661, "g6": "U???????????@o_KGc?gGGP?KG?Sg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6727, "g6": "U???????????@o_KOG_g_Og?QC?So@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6728, "g6": "U???????????@o_KOG_g_Og?QG?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6755, "g6": "U???????????@o_KOG`G_DG@A_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6760, "g6": "U???????????@o_KOG`G_Gg?QC?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 6]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6767, "g6": "U???????????@o_KOG`G_Og?QG?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6835, "g6": "U???????????@o_KOH?W_Cc@CGAAg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6852, "g6": "U???????????@o_KOH?a_AW@CGACg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6862, "g6": "U???????????@o_KOH?c_AW@CGAAg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 6872, "g6": "U???????????@o_KOH?g_BG@CGACg?bG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7000, "g6": "U???????????@o_KOO_W_Gg?IG@Ag?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7051, "g6": "U???????????@o_KOO_g_Gg?`C?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7054, "g6": "U???????????@o_KOO_g_Og?PC?So@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7055, "g6": "U???????????@o_KOO_g_Og?QG?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7090, "g6": "U???????????@o_KOO`G_Gg?HC?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7091, "g6": "U???????????@o_KOO`G_Gg?IG?Qg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7092, "g6": "U???????????@o_KOO`G_Gg?`C?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.07, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7106, "g6": "U???????????@o_KOO`G_Og?QG?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7267, "g6": "U???????????@o_KOP?W_DG?HC?cg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7276, "g6": "U???????????@o_KOP?W_Gg?IC@Ag?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7290, "g6": "U???????????@o_KOP?X?DC?PG?Qg@DG@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7291, "g6": "U???????????@o_KOP?X?DC?PG?Sg@BG@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7303, "g6": "U???????????@o_KOP?X?OS?Q_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7306, "g6": "U???????????@o_KOP?X?Oc?Q_?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7315, "g6": "U???????????@o_KOP?g_Ac@@O?dG@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7327, "g6": "U???????????@o_KOP?g_Gg?`C?Sg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7328, "g6": "U???????????@o_KOP?g_OS?Q_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7335, "g6": "U???????????@o_KOP?g_Og?PC?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7337, "g6": "U???????????@o_KOP?g_Og?QC?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7381, "g6": "U???????????@o_KOP@G_DG?PC?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7391, "g6": "U???????????@o_KOP@G_Gg?QC?Qg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7392, "g6": "U???????????@o_KOP@G_Gg?`C?Sg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7563, "g6": "U???????????@o_KO`?a_C`?HG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7590, "g6": "U???????????@o_KO`?g_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7592, "g6": "U???????????@o_KO`?g_C`?`G?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7600, "g6": "U???????????@o_KO`?g_P@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7613, "g6": "U???????????@o_KO`@A_CP?HG?Sg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7644, "g6": "U???????????@o_KO`@C_C`?HG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7647, "g6": "U???????????@o_KO`@C_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7648, "g6": "U???????????@o_KO`@C_C`?PG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7680, "g6": "U???????????@o_KO`@G_D@?HG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7682, "g6": "U???????????@o_KO`@G_D@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7707, "g6": "U???????????@o_KO`AA_C`?PG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7735, "g6": "U???????????@o_KO`AD?G`@@C?gg?So?`g?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7751, "g6": "U???????????@o_KO`AG_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7760, "g6": "U???????????@o_KO`AG_D@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7770, "g6": "U???????????@o_KO`AH?AP?QC@GgAAo?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7787, "g6": "U???????????@o_KO`AH?GP@AC?gg?Qo?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7791, "g6": "U???????????@o_KO`AH?OP?QC?Wg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7794, "g6": "U???????????@o_KO`AH?OP?SC?Sg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7795, "g6": "U???????????@o_KO`AH?OP?cC?cg?Qo?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7801, "g6": "U???????????@o_S@O_aGOQ?aG@GgAD_ACg?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7907, "g6": "U???????????ABAg@a?aGGQ@?oCHOCCg@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 7909, "g6": "U???????????ABAg@a@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8002, "g6": "U???????????ABG`GA_R?CI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8040, "g6": "U???????????AB_DGC`AGCE?H_AIO@DO?MO?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8364, "g6": "U???????????ADOHAG__oAa?`_@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8478, "g6": "U???????????AEB@@S@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8627, "g6": "U???????????AHAa@a@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8708, "g6": "U???????????AHGBAO_OoOK?PG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8826, "g6": "U???????????AKABGQCD?GP?PG?]?@HO?SS?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8854, "g6": "U???????????AKAP@P@?WCS?Q_@M?CHO@CS?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8855, "g6": "U???????????AKAP@P@?WCW?QO@M?CHO@CS?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 8930, "g6": "U???????????AKA`@H@@GCS?QG@M?AGgACg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9098, "g6": "U???????????APAECKC?gOI?OK?LG?e_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9213, "g6": "U???????????APCDGC`?oAI?R??KW@J?AAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9217, "g6": "U???????????APCDGC`?oAI?R?CCWAI_?e_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9345, "g6": "U???????????APODAC_OoGI?R?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9431, "g6": "U???????????AQAH@Q?aGGK?SGAGgCDO?f??}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9441, "g6": "U???????????AQAH@Q@AGCK?SGAGg@DOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9607, "g6": "U???????????ASGW@@__gGa?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9620, "g6": "U???????????AWAB@Q?aGGK?SGAGgCDO?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9625, "g6": "U???????????AWAB@Q@AGCK?SGAGg@DOAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9646, "g6": "U???????????AWAE@O_aGGK?SGAGgCDO?f??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9651, "g6": "U???????????AWAE@O`AGCK?SGAGg@DOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9740, "g6": "U???????????AWB@@Q?aOCK?_KADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9743, "g6": "U???????????AWB@@Q?aOGI?OSADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9746, "g6": "U???????????AWB@@Q?a_CI?_KADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9749, "g6": "U???????????AWB@@Q?a_GI?OKADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9753, "g6": "U???????????AWB@@Q@AOCI?OS@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9759, "g6": "U???????????AWB@@Q@AOCI@?SCDGCGo@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9760, "g6": "U???????????AWB@@Q@AOCK?OK@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9778, "g6": "U???????????AWCQ@@__gAc?S_@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9782, "g6": "U???????????AWCSA@_OgGa?c_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9786, "g6": "U???????????AWCSAC_OoB@?QGAHO@CgAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9788, "g6": "U???????????AWCSAD?OgH@?aGADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9790, "g6": "U???????????AWGQ@@__gGc?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 9791, "g6": "U???????????AWGS@@__gGa?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 10077, "g6": "U???????????A`GBAC_OoOK?PG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 10184, "g6": "U???????????AaAPGDC@GGE?OS?F_?iO?eC?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 10716, "g6": "U???????????CBADCO_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 10990, "g6": "U???????????CDAHGG_SOCQ?_o@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 10993, "g6": "U???????????CDAHGG_`OGQ?IO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11005, "g6": "U???????????CDAHGG`@OCQ?IO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11010, "g6": "U???????????CDAHGG`@OCa?HO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11053, "g6": "U???????????CDAPGC_POCa?`O@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11056, "g6": "U???????????CDAPGC_SOCQ?_o@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11156, "g6": "U???????????CDGBGC_S_AQ?Og?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11396, "g6": "U???????????CHADG@`CGAW?OW@IOCE_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11397, "g6": "U???????????CHADG@`CGAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11455, "g6": "U???????????CHA`C@a?gAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11535, "g6": "U???????????CIGH@IC?oOD?GK?L_AEOADC?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11568, "g6": "U???????????CKADAO_POGQ@?K?KoCIG@B_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11619, "g6": "U???????????CKOD@G_POGa?OK?IoCKG@B_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11683, "g6": "U???????????CPAHGA`?WAE?Og?F_CKG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11684, "g6": "U???????????CPAHGA`CGAE?OgAKO@I_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11685, "g6": "U???????????CPAHGA`CGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11710, "g6": "U???????????CPA`CAa@GAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11720, "g6": "U???????????CPA`GA`@GAE?OgAKO@I_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11783, "g6": "U???????????CPGDGC__oAI?J??KW@J?AAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11784, "g6": "U???????????CPGDGC__oAI?J??KWAI_AAo?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11830, "g6": "U???????????CPODCC_OoCI?J?CCW@I_@E_?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11836, "g6": "U???????????CPODCC__oAI?J?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11851, "g6": "U???????????CQC`?p?QGAI?CS@?oA@G?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 11879, "g6": "U???????????CSGW@B?`GA`?cGAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11880, "g6": "U???????????CSGW@E?OWHA?QCAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11881, "g6": "U???????????CSGW@E?_WA`?cGAGgADOAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 11892, "g6": "U???????????CWGS@D?OgD@?aGADGAGoAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12058, "g6": "U???????????CaAQAG_SG@I?CS@?oA@G?Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 12060, "g6": "U???????????CaA`AK?Q_CD?GgCM?@HG@CW?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12061, "g6": "U???????????CaA`AK?Q_CD?GgCM?@H_@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12065, "g6": "U???????????CaCP@C_KG@I?HG@?gA?o?Bo?~???", "status": "O", "cost": 3, "comps": [[2, 6]], "reason": null, "time": 0.06, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 12265, "g6": "U???????????GBADAO_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12307, "g6": "U???????????GBA`AA_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12358, "g6": "U???????????GBCDGC_OoAg?PG?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12365, "g6": "U???????????GBCDGC_S_AI?PG?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 12443, "g6": "U???????????GBC`GC__oAK?HG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13028, "g6": "U???????????GHABAG_P_CE?`GACgAJ?AEG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13056, "g6": "U???????????GHADG@_cGAW?OW@IOCE_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13057, "g6": "U???????????GHADG@_cGAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13290, "g6": "U???????????GHO`@A_aGCE?GgCEO@K_@D_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13320, "g6": "U???????????GIGD@K?cGCQ?IO@M?AHGACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13321, "g6": "U???????????GIGD@S?cGAQ?PO@M?AHGACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13322, "g6": "U???????????GIGD@S?cGCQ?HO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13324, "g6": "U???????????GIGDAK?cGAQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13325, "g6": "U???????????GIGP@E?a_BA?QC?N?ACoACS?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13326, "g6": "U???????????GIGP@E?a_DA?IC?N?ACoACS?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13385, "g6": "U???????????GKGB@K?cGCQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13388, "g6": "U???????????GKGBAK?cGAQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13526, "g6": "U???????????GPGI@E?a_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13528, "g6": "U???????????GPGI@I?`_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13537, "g6": "U???????????GPOB@I?`_Ag?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13567, "g6": "U???????????GPOH@H?`_Ac?SGCGg@DO@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13569, "g6": "U???????????GPOHAH?`_Ac?KGCGg@DO@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13570, "g6": "U???????????GPOI@I?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13581, "g6": "U???????????GPOQAE?T?BC?OKCHOCCg?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13602, "g6": "U???????????GQCW@@__gAc?c_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13615, "g6": "U???????????GQOBAG_`_BC?I_CHO@Cg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13621, "g6": "U???????????GQOH@G_`_Ac?SGCDO@Gg@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13622, "g6": "U???????????GQOH@I?`_A`?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13623, "g6": "U???????????GQOHAG_`_Ac?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13624, "g6": "U???????????GQOP@E?`OCD?GKCCoCHG?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13625, "g6": "U???????????GQOPAD?_gAE?GcCD_CGW?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13626, "g6": "U???????????GQOPAE?POAD?OKCCoCHG?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13636, "g6": "U???????????GSCW@E?OWHA?QCAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13637, "g6": "U???????????GSCW@E?_WA`?cGAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13639, "g6": "U???????????GSCWAB@@GBA?IC?L_AEOADC?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13665, "g6": "U???????????GWCS@D?OgD@?aGADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13668, "g6": "U???????????GWGB@E?a_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13670, "g6": "U???????????GWGB@I?`_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13672, "g6": "U???????????GWGD@E?aOD@?IG?M_ADGACg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13676, "g6": "U???????????GWOB@G_`_Ac?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13677, "g6": "U???????????GWOB@I?`_A`?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13678, "g6": "U???????????GWOB@I?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13680, "g6": "U???????????GWOBAG_`_Ac?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13682, "g6": "U???????????GWOD@H?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13684, "g6": "U???????????GWOEAG_`_A`?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13698, "g6": "U???????????G`AHAA`@OCQ?HO?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13699, "g6": "U???????????G`AHAA`AOCI?HO?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13700, "g6": "U???????????G`AHAA`A_CI?HG?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 13813, "g6": "U???????????GaGPAC_Og@`?PG?Go?PO?Bo?~???", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 13814, "g6": "U???????????GaGPAO_PG@D?PG?Oo?HO?Bo?~???", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 14148, "g6": "U???????????OBGD@H?`_BG?R?CKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14150, "g6": "U???????????OBGD@K?a_BA?Q_CKG@EO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14151, "g6": "U???????????OBGD@K?d?Aa?POCEG@HO@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14167, "g6": "U???????????OBGD@W?d?CS?GgCKG@IO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14200, "g6": "U???????????OBGDAH?`_Ao?K_CKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14201, "g6": "U???????????OBGDAK?_oAo?K_CKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14207, "g6": "U???????????OBGDAS?SOAW?POCKG@IO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14316, "g6": "U???????????OBG`@A_R?CI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14317, "g6": "U???????????OBG`@A_b?AI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14405, "g6": "U???????????ODAHAG_OoCa?`_@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14411, "g6": "U???????????ODAHAG__oAa?`_@GWCD_@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14457, "g6": "U???????????ODA`AC`AOCE?Gg?F_CIG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14602, "g6": "U???????????ODGB@G_`GCE?GgCKO@E_@D_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14605, "g6": "U???????????ODGB@K?aGAE?OgCKG@D_@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14849, "g6": "U???????????ODGI@Q?b?Ca?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14850, "g6": "U???????????ODGI@S?a_Ca?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14869, "g6": "U???????????ODGIAE?SGAQ?R?CBG@I_@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14870, "g6": "U???????????ODGIAE?SGAQ?R?CHG@I_@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14878, "g6": "U???????????ODGIAQ?b?Aa?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 14879, "g6": "U???????????ODGIAS?a_Aa?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15021, "g6": "U???????????OHA`AG`A_AE?Og@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15023, "g6": "U???????????OHA`AG`A_AE?Og@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15031, "g6": "U???????????OHA`AG`A_AI?OW@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15033, "g6": "U???????????OHA`AG`A_AI?OW@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15106, "g6": "U???????????OHGD@G_cGAI?OWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15108, "g6": "U???????????OHGD@G_cGCI?GWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15171, "g6": "U???????????OHGPA@_OgAQ?OoCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15229, "g6": "U???????????OIGDAE?QGAa?R?CGW@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15230, "g6": "U???????????OIGDAE?QGAa?R?CGWAI_?e_?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15315, "g6": "U???????????OPA`AC`A_AI?OW@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15348, "g6": "U???????????OPCD@C_OoGI?R?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15354, "g6": "U???????????OPCD@C`CGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15357, "g6": "U???????????OPCDCC_OoCI?J?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15436, "g6": "U???????????OPGD@C_cGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15517, "g6": "U???????????OPG`@C__gCI?GWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15712, "g6": "U???????????Oa_`AH@@GAE?CS?HO?QG?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 15840, "g6": "U???????????_BCD@O_R?GI@CO?Eo@IGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 15996, "g6": "U???????????_DAPGC`?WCE?Gg?[_@F?@DG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 16441, "g6": "U???????????_aCDCCaAO@P?IC?Go?PO?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 16442, "g6": "U???????????_aCPCOaAOAH?CS?Oo?HO?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 16743, "g6": "V????????????J?TGa@COCg?L?E_ODO_@IC?L@?BB???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 17168, "g6": "V????????????L?pC__Oo?Y?U?A_WCT?@L??Wc?Da???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 17372, "g6": "V????????????LG`?g_Oo?Y?U?AoGBGOAK_?Os?Da???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 17988, "g6": "V????????????T?hK?_Go?Y?Y?COWAX?Ae??KK?Ea???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 17990, "g6": "V????????????T?hK?_Go?Y?Y?CWGDCO?s_?QK?Ea???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 18006, "g6": "V????????????T?hK?_Go?Y?Y?CgGDOO@K_?KK?EE???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 18997, "g6": "V????????????XG`A@_I_?M?IG@o_CWG@E_?co?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 19002, "g6": "V????????????XG`A@_I_?M?IG@w?COg@E_?co?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 19230, "g6": "V????????????[?h?X?Og@E?OKEC_DOO@cC?UG?Ci???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 19232, "g6": "V????????????[?h?X?Oo@D?OKEC_DOG@cG?UG?Ci???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 19300, "g6": "V????????????b?T@C_`OAQ?QO@GGAG_A?W?`w?Fo???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 19588, "g6": "V????????????d?XC__oG?i?@WE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 19589, "g6": "V????????????d?XC__oG?q??wE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 20559, "g6": "V????????????hGPA@_P_?e?DG@h?AWG@PO?ao?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 20869, "g6": "V????????????kAI?c_EG@Q@OO?OgC?o?_K?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 20911, "g6": "V????????????p?LC__oG?e?@gE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 21591, "g6": "V???????????@BODCC_oG?e?@gF?OCd?AHO?J_?Ai???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 22312, "g6": "V???????????@H@E?H_S_?w?w?A`_BCGAQG?gS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 22313, "g6": "V???????????@H@E?H_S_?w?w?A`_CcG@aG?gS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 22405, "g6": "V???????????@HBAAP?B_?R?GS@CGA__A?W?mG?EM???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 22603, "g6": "V???????????@I@D?K_CoAo?w?DD?AcG@`G?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 22649, "g6": "V???????????@K@B?K_CoAo?w?DD?AcG@`G?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 22863, "g6": "V???????????@PBAAD?E_?b?GS@@GA__A?W?qW?Dk???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 23179, "g6": "V???????????@W@`@H?S_CH?_WDD?BAG@QG?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 23748, "g6": "V???????????@`E@?e?EO?J?@S@_OAO_A?W?tO?DT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 23749, "g6": "V???????????@`E@?e?EO?J?@SAOO@__A?W?tO?DT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 23930, "g6": "V???????????@aAPOBA@GGI?OSEW?AaOAaC?HS??t???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 24244, "g6": "V???????????AB?MAO_KO?T?`_BGGD_O@WO?bG?EE???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 24245, "g6": "V???????????AB?MAO_KO?X?`OBGGD_O@WO?bG?EE???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 24585, "g6": "V???????????ABoCCD?aG?[?AS?Go?HG?BG?jO?At???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 24595, "g6": "V???????????AD?XG_`_G?M?BGF?O@K_APO?bG?As???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 24804, "g6": "V???????????AEGDO@a@GCP?@o?HO?EO?EO?eg?BY???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 24828, "g6": "V???????????AH?k?d?IG?U?WGB?_?CWA?S?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 24829, "g6": "V???????????AH?k?d?IG?U@OG@O_?CWA?S?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 25058, "g6": "V???????????AP@`E?_Ao?i?CoE@GDI?@R??YA?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 25059, "g6": "V???????????AP@`E?_Ao?i?CoE@GDI?@R??eA?BO_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 25920, "g6": "V???????????CBGK@O_KO?T?@gDOOBGG@WO?dG?EE???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 25921, "g6": "V???????????CBGK@P?KG?T?@gDOGBGO@WO?dG?EE???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 25990, "g6": "V???????????CBI@G`?BG?s??wDCOCGgBG_?F_?Ba???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 26043, "g6": "V???????????CBP@CP?BG?U?GoEOOCCgAc_?F_?Ba???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 26790, "g6": "V???????????CKAI?cb?_CB?AW?Ag?IO?IC?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 26918, "g6": "V???????????CP@`D?_B_?e?CgE@GAQOAd??[_?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 26919, "g6": "V???????????CP@`D?_B_?e?CgE@GAQOAd??e_?B__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 26921, "g6": "V???????????CP@`D?_B_?i?CWE@GAQOAd??[_?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 26922, "g6": "V???????????CP@`D?_B_?i?CWE@GAQOAd??e_?B__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 27026, "g6": "V???????????CPI@?o_B_?e?CgE@GCU?@d??UA?D__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 27027, "g6": "V???????????CPI@?o_B_?i?CWE@GCU?@d??UA?D__??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 27165, "g6": "V???????????C`?XC__W_?q??wE?gAoOAi??Pg?@a_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 27249, "g6": "V???????????C`@HCG_W_?q??wE?WAT?AX??LA?DC_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 27542, "g6": "V???????????CaCP@C_KG@I?HG@?WA?gA?W?G{?Ew???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 28032, "g6": "V???????????EC?M?I_HG?q?QC?WO@?WB?O?lO?BT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 28033, "g6": "V???????????EC?T?F?KO@H?IC?aO@?WB?O?[g?DY???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 28034, "g6": "V???????????EC?e@H?DG@P?Cg?_W@?gB?O?[W?D[???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 28079, "g6": "V???????????GB?MAC_Og?s?DG@q?CX?@EC?ca?F?_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 28210, "g6": "V???????????GB?sAB?@gAP?Cg@w?CKG@IG?cW?F?_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 28709, "g6": "V???????????GBOE?S_QGCQ?CoEGGCp??MG?Kc?BB???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 29703, "g6": "V???????????GDCP?c_OW?e?@gDE??{?@DO?YG?E_O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 29704, "g6": "V???????????GDCP?c_OW?e?@gDE?AT?@DO?N??E_O??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 29843, "g6": "V???????????GD`@@@a_G?M?BG@gOCQ_Ba??PW??t???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 30087, "g6": "V???????????GH@PAO_W_?i?@WE?W@oOAJ??SK?BK???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 30088, "g6": "V???????????GH@PAO_W_?i?@WE?W@oOAJ??TG?BC_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 30821, "g6": "V???????????GPCI?o_SO?U??s@c_CW_@T??YG?E?W??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 31224, "g6": "V???????????GQCH?o_SO?T??w@c_CW_@T??YG?E?W??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 31603, "g6": "V???????????GaOB@C_aG@K?@WCWOCCg@U??MC?BB???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 31805, "g6": "V???????????H@CP@Oc?gOH?oG?QO?KO??w?Ws?Cx???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 32450, "g6": "V???????????K@AP?a_DGo@?aG?aO?Oo?Cg?W[?C{???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 32452, "g6": "V???????????K@AP?c_Cgo@?gG?aO?Go?Ag?W[?C{???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 32492, "g6": "V???????????K@PA@S?Ao_D??kAe??YGAWG?Hc?F@???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 33166, "g6": "V???????????OD?XA_`OG?M?BGF?O@K_APO?bG?As???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 33351, "g6": "V???????????ODD@D?c?W?M?BGAWO@a_Ba??`W??t???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 33352, "g6": "V???????????ODD@D?c?W?M?BGAWOCa_Ba??HW??t???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 33382, "g6": "V???????????ODGBAC_QG?s?CgCg_CSO@e??IK?AaO??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 33803, "g6": "V???????????OEAB?a`@GCP?QG@A_?HO?IO?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33804, "g6": "V???????????OEAD?`_`GGP?QO@CO?H_?HG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33805, "g6": "V???????????OEAD?`_`GGP?aO?cO?H_?HG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33806, "g6": "V???????????OEAD?``@GCP?Oo@AO?K_?IG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33938, "g6": "V???????????OH@K@D@?o?b?PC?Og?IO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33939, "g6": "V???????????OH@K@D@?oCB?IC?Ag?IO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33941, "g6": "V???????????OH@K@DC__GB?AS?Ao?QG?EG?Kw?FW???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 33951, "g6": "V???????????OHAI?e@?oAD?AK?IG?aO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 34386, "g6": "V???????????OPA`E?_H_?Y?AWCGWBK??hO?co?Ap???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 34521, "g6": "V???????????OQGP@A_`G@E?AgE__CU?Ac_?P`?@oO??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 34525, "g6": "V???????????OSCQCG_P_@I?Ac?Co?Gg?GK?{G?C]???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 34572, "g6": "V???????????O`AB?b?`O?T?`_D_GEAO?iO?Do?AX???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 34901, "g6": "V???????????P@GaAK?Og_E??k@Y?CEG@WG?Dc?F@???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 35085, "g6": "V???????????Q@G`AG_H_?i?@WCGWBg??YO?IW?EE???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 35409, "g6": "V???????????S@I@?W_H_?U?AgCGWBK??\\??qC?D`???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 35913, "g6": "V???????????WCGB?a_PGC`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 35914, "g6": "V???????????WCGB?a_`GA`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 35915, "g6": "V???????????WCGB@A_`G@`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 35922, "g6": "V???????????WOCH@B?Gg?i?@KCq?EC_Ac_?TA?@SG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 36068, "g6": "V???????????_EGHGG_OWCD?DO?EO?HO?Ao?eW?FK???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 36081, "g6": "V???????????_HAI?U?EG?U?SG@G_A?W?GS?[W?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 36137, "g6": "V???????????_POaEC?Oo@D??k?sG?iO@h??h_?E@_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 36539, "g6": "W????????????F?XAO_WGGQ?IGAGO@@_@AO?`g??i_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 36634, "g6": "W????????????F?XAO_WGOa?`G?gO@@_?IO?`g?AI_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 37335, "g6": "W????????????J?TA__SGOa?cGC?o?R??aO?PK?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 37337, "g6": "W????????????J?TA__SG`_@C_@I?ACO?aO?BE??f??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 37390, "g6": "W????????????J?TGS@E?Ca?_o?QO?g_@?W?B`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 37402, "g6": "W????????????J?TGS@E?Cc?_o?QO?gO@?W?B`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 37737, "g6": "W????????????L?RAO_WGAg?aGCC_A?o?`_?`I??i_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38101, "g6": "W????????????R?L@O_gGAE@CG@@O@K?@AO?Cw?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38457, "g6": "W????????????R?L@__cGGa@?W?gO?S_?c_?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38461, "g6": "W????????????R?L@__cGGa@CG?_o?S_?c_?Ow?CI_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38495, "g6": "W????????????R?L@__cGOa?GW?`O@C_?`_?PS?CL??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38684, "g6": "W????????????R?LAO_WGGI?IG@C_AK?AB??`E??j??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38800, "g6": "W????????????R?LAO_WGOE?_g?gO@K??IO?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38873, "g6": "W????????????R?LAO_WGOa?cG?Oo@D?@CO?_s??j??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38910, "g6": "W????????????R?LAO_WGOo?IG@D?CC_?_W?PI??i_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 38931, "g6": "W????????????R?LAO_WGPA?_g?_o@K??IO?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 39021, "g6": "W????????????R?LAS?U?Gc?cG?PO?a_@?W?P`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 39147, "g6": "W????????????R?LA__SG_E?d?AD?AG_?aG?BI??e_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 39167, "g6": "W????????????R?LCS?cOAc?KG?g_@A_@?W?P`?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 39756, "g6": "W????????????T?J@O_gGH_AAOACO@?o?H_?PK?CIO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40021, "g6": "W????????????b?[Oo?S_Cg?_S?_o?PGA@G?PP?@HO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40219, "g6": "W????????????b?[Oo?c_Ag?_S?OoCAG?_g?DH?AIO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40255, "g6": "W????????????b?[Oo?c_Ag@?SC?o@@G?HG?DP?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40317, "g6": "W????????????b?[Oo?d?Ao?aOC?g?PG@?W?PP?@HO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40546, "g6": "W????????????h?U@__gOGa?`CC?W?S_?P_?`K?AM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40630, "g6": "W????????????i?T?`_U?AK?QC@?o@@G?PG?Pc?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40676, "g6": "W????????????p?MA__WOGD@?K@D?CAO?QG?`c?AJ??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 40916, "g6": "W???????????@I@D?w@@_OB?I_?cG?QO?PO??X??Co?^_??", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 40931, "g6": "W???????????@K@B?w@@OOD?I_?cG?QO?PO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 41042, "g6": "W???????????@K@a?g`@GOE?OK?T??Q_?R???d??BO?^_??", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.0, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 41446, "g6": "W???????????@`@S?d@?WOD?R??T??QO?Oo??X??Co?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 41526, "g6": "W???????????@o@H?b?T?Cc?`C?aO?Og?_g??b??B_?^_??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 41528, "g6": "W???????????@o@I?a_d?Ac?HC?aO@@G?_W??b??B_?^_??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 41568, "g6": "W???????????@oAB@E@CGP@A@C@AO?d??PO?Oe?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 41862, "g6": "W???????????@oABAA`AGO`A@G@GOCG_?K_?Ci?AB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 42393, "g6": "W???????????@oABAA`GG_Q?aG?gO?T?@AO?OX?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 42588, "g6": "W???????????@oABAAaAGG`?PG@B??Q_?K_?_i?AGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 43170, "g6": "W???????????@oABAAaH?Cg?aOACO?aO?HO?_X?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 44161, "g6": "W???????????@oABAC`?oH@?KO?c_@B?ACG?_T?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 44437, "g6": "W???????????@oABCC__oC`?aGAAGAG_AAO?A[?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 44572, "g6": "W???????????@oAD@D?_WH@@@C?a_@COA@_?Ok?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 44613, "g6": "W???????????@oAD@D?_WH@A@C@C_AA_?P_?Oh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 44911, "g6": "W???????????@oADA@`?oGP?PO?QOCCG@CC?Ok?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 45261, "g6": "W???????????@oADA@cCGDG@A_AAO?SO?QO?GX?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 46105, "g6": "W???????????@oADADAAGGQ?aO?a_?T??KG?PK?CCW?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 46218, "g6": "W???????????@oADCB?_WCc?a_AAGCCG@CG?AY?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 46450, "g6": "W???????????@oAE@C__WHC?POCAGAB??aG?Od?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 47074, "g6": "W???????????@oAH@B?_WG`@@C@G_?a_A@G?_k?AHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 47522, "g6": "W???????????@oAH@BAAGG`?SC@AO?cO?PO?PI?CD_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 48828, "g6": "W???????????@oAI@A_a_Cg?`G@CGCCO@@C?PE?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 48829, "g6": "W???????????@oAI@A_a_Cg?aG@AGCAO@AC?PE?CHG?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 48881, "g6": "W???????????@oAIAA`AOG`AAGAAG?Q_?Q_?PE?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 48890, "g6": "W???????????@oAIAA`B?GcA@CACO?d??HO?PH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 48917, "g6": "W???????????@oAIAA`COGPA@GACG?Q_?Q_?PE?CHG?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49008, "g6": "W???????????@oAIAAcAOOP?cG@CG?Q_?P_?Oe?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49110, "g6": "W???????????@oAK@@_c_CW?aG@AGACGA@G?`D?AHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49111, "g6": "W???????????@oAK@@_d?CS?aG@AGACGA@G?`D?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49240, "g6": "W???????????@oAKA@`C_GW@AGCAG?SG?HG?PD?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49241, "g6": "W???????????@oAKA@`D?GS@AGCAG?SG?HG?PD?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49700, "g6": "W???????????@oB@A`@A_Ac@@_?aGACGAAG?GJ?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49751, "g6": "W???????????@oB@A`@C_AS@@_?aGACGAAG?GJ?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49832, "g6": "W???????????@oBAA__T?GS?QOAB??QG?aG?OF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 49922, "g6": "W???????????@oCB@A`AGO`?HG@GOCG_?S_?_i?AB_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 50167, "g6": "W???????????@oCB@A`AGO`A@G?SO@H??H_?PE??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 50211, "g6": "W???????????@oCB@A`AGO`A@O?R??SO?c_?PE??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 50430, "g6": "W???????????@oCB@A`CGOP?HG@GOCA_?P_?_i?AH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 50523, "g6": "W???????????@oCB@A`CGOP?`G?WO?b??I_?_e?AH_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 50531, "g6": "W???????????@oCB@A`CGOP?`G?WO?d??H_?_e?AH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51219, "g6": "W???????????@oCB@AaAGG`?`_@GO?X?@CO?_U??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51457, "g6": "W???????????@oCB@AaCGAWAA_@AOAA_?QO?HH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51485, "g6": "W???????????@oCB@AaCGCWAA_AAO@A_?QO?HH?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51536, "g6": "W???????????@oCB@AaCGHG?Q_?QO?a_?aO?_X?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51583, "g6": "W???????????@oCB@AaCG_W?I_@AOAA_?QO?HH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51588, "g6": "W???????????@oCB@AaCG_W?Q_AAO?a_?aO?HH?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51596, "g6": "W???????????@oCB@AaGGBG?P_@AOAA_?QO?Gh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51648, "g6": "W???????????@oCB@AaGGDG?H_@AOAA_?QO?Gh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 51951, "g6": "W???????????@oCB@AcAGP@?aC?QO@B??QO?Oi?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 52140, "g6": "W???????????@oCB@AcCG_Q?IGAGOAA_@A_?GX??h_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 52146, "g6": "W???????????@oCB@AcCG_Q?aG?WO@A_?I_?OX??h_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 52595, "g6": "W???????????@oCB@C`?g_P@AC?QOAGO?PO?Gi?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 53416, "g6": "W???????????@oCD@B@?WGg?QGAA_CCG@CG?AX?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 53980, "g6": "W???????????@oCD@DAAGGQ?aO?b??SG?QG?PK?CGW?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54338, "g6": "W???????????@oCH@A`?W`@?KG?g_ACO@@O?_Y?@D_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54371, "g6": "W???????????@oCH@B@AGP@A@G@C_?SG?PO?Oi?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54595, "g6": "W???????????@oCI@AcA_OW?cG@CG?QO?PC?Oe?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54668, "g6": "W???????????@oCW@GaAOGS?c_AGG?SO?QO?_h?CGo?^???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54736, "g6": "W???????????@oD@@`?a_Ac?`_CCG?QG?aG?OJ?CH_?^???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 54750, "g6": "W???????????@oD@@`?c_AS?`_CAG?SG?aG?OJ?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 55535, "g6": "W???????????@oGBAA_POB@?HO?cO@H?ACG?_X?AD_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 55537, "g6": "W???????????@oGBAA_POB@?`O?cO@H?ACG?_X?AD_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 55583, "g6": "W???????????@oGBAC_OoAW?POCAGACG@CO?Gk?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 55698, "g6": "W???????????@oGBAC_OoB@?cO?c_@B?ACG?_T?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 56064, "g6": "W???????????@oGH@A__W`@?KG?g_?d??`G?O[?CCo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 56066, "g6": "W???????????@oGH@A__W`@?KG?g_?d??`O?OY?CCo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 57478, "g6": "W???????????@oOIA__Q_CW@AO@D?AAGAAG?GF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 57971, "g6": "W???????????@oOIA`@A_CW@AOCAG?cG?aG?AF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 58127, "g6": "W???????????@oOIC__Q_Oc?Q_AAG@AOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 58176, "g6": "W???????????@oOIC__R?Oc?Q_AAG@AOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 58572, "g6": "W???????????@oOIC_`A_Gg@@C?SG?QOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 58650, "g6": "W???????????@oOIC_`B?Oc?Q_AAG?QOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 58958, "g6": "W???????????@oOIC_aA_GW?I_?QGCCG?aG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 59502, "g6": "W???????????@oOIG__T?OS?HC@CG@AOAAG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 59631, "g6": "W???????????@oOIG__a_GW@AOCAG?cG?aG?AF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 60270, "g6": "W???????????@oOIG_aA_GW?IO?QGCCG?aG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 61224, "g6": "W???????????@o_KOGcCOCS?IO?R?ACG?`G?HD?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 61428, "g6": "W???????????@o_KOOcAOCS?IO?R?AAG?aG?HD?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 61882, "g6": "W???????????@o_KOP?g_BG@@O?S_?QG?QC?GY?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 61927, "g6": "W???????????@o_KOP?g_BG@AO?Q_?SG?PC?GY?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 61955, "g6": "W???????????@o_KOP?h?Gc?H_AD??SG?`G?CT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62013, "g6": "W???????????@o_KOP@G_DG@@_?T??QG?`G?Cd?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62014, "g6": "W???????????@o_KOP@G_DG@@_?T??cG?`G?AT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62035, "g6": "W???????????@o_KOP@G_DG@A_?R??SG?`G?CT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62036, "g6": "W???????????@o_KOP@G_DG@A_?R??aG?`G?Ad?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62201, "g6": "W???????????@o_KO`?Q_Gc?SO?WG?cG?PG?GX?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62202, "g6": "W???????????@o_KO`?Q_HC?QO?SG?gG?PG?GX?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62691, "g6": "W???????????@o_KO`@C_BG?P_?SGAAG?`G?DD?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62696, "g6": "W???????????@o_KO`@C_BG?P_AGG?cG?`G?AT?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 62855, "g6": "W???????????@o_KO`@G_DG?H_AGG?aG?`G?Ad?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 63060, "g6": "W???????????ABCDCOaAGCQ@CG?X?@G_?`_??m?CM??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67076, "g6": "W???????????AcBG@HCAGG`?SC@?o?`O@?K?O[?CKO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67421, "g6": "W???????????Ac_DAB?R?GH@AG?gG@AO?GK?PK?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67439, "g6": "W???????????Ac_DCB?R?CI@AG?aG@GG?GK?PK?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67707, "g6": "W???????????AoAB@ECCOOP?_S?`G?_o?_g?Pc?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67734, "g6": "W???????????AoAH@BCAGOa?_K?`O?_g?_o?PW?CK_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 67738, "g6": "W???????????AoAI@AcAGOa?_K?`G?_o?_o?PW?CK_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 69527, "g6": "W???????????CKCBCW?PO@D?E_?SG?IO?HO??X??Co?^_??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 70496, "g6": "W???????????CSGD@B?R?CH@AG?SG@GOA?K?PK?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 71013, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg??b??B_?^_??", "status": "O", "cost": 4, "comps": [[3, 2]], "reason": null, "time": 0.05, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 72429, "g6": "W???????????GHGQAS?U?CE?GS?gG?WO@?K?Pc?CB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 72433, "g6": "W???????????GHGQAW?T?CE?GS?gG?WO@?K?Pc?CB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 74116, "g6": "W???????????H@CPGO_WOAW?IOAH??cO?`O??N?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 74903, "g6": "W???????????OBGH@A_aGAQ?OW@C_?[??S_?_i?AI_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 74912, "g6": "W???????????OBGH@G__gAE?PG@C_?[??S_?_i?AI_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 76118, "g6": "W???????????OHGBOA_d?AW?DO?KO?aO?IO??p??@o?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 77540, "g6": "W???????????OoCHCB?T?@c?HG?IG?Og?Cg??b??B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 77542, "g6": "W???????????OoGIAE?OW@D?E_@CG?aO?HO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 77543, "g6": "W???????????OoGIAE?_WGD?E_?SG?IO?HO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 77546, "g6": "W???????????OoGK@C__oGB?E_?I_?SO?PC??d??BO?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 77961, "g6": "W???????????_BGDGB@I?Og?SC?`O?QG?IG?BK??e_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78104, "g6": "W???????????_BODAC`AGAE?J??X??gO?aO?`S?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78209, "g6": "W???????????_BOIGA_QGAa?`_@C_?`G?OW?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78211, "g6": "W???????????_BOIGA_QGAa?a_@A_?`G?OW?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78212, "g6": "W???????????_BOIGA_QGCQ?I_?c_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78213, "g6": "W???????????_BOIGA_QGCQ?Q_?S_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78214, "g6": "W???????????_BOIGA_QGCa?I_?a_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78215, "g6": "W???????????_BOIGA_QGCa?P_?S_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78905, "g6": "W???????????_KADAB@A_Oc?H_?h?AAG@CG??j?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78922, "g6": "W???????????_KADAB@C_OS?S_@GGAGO?IG??Z?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78936, "g6": "W???????????_KADAB@G_Oc?S_AGO@AG?HG??j?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 78975, "g6": "W???????????_KADABAG_AW?Q_@CGAAG?`G?@J?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 79046, "g6": "W???????????_KAEAAaG_AW?a_@AGAAO?QG?@J?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 79158, "g6": "W???????????_KCD@B@C_OS@A_@B??SG?PG?@J?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 79218, "g6": "W???????????_KCD@BAG_AW?Q_@AGACG@@G?@J?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 79586, "g6": "W???????????_KOIAa?X?Ac?Q_AGG@CG?cG??V?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 80480, "g6": "W???????????_oGHGB?L?Ac?PC?QO?Gg?Og??b??B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 80482, "g6": "W???????????_oGIGA_T?@c?DC?QO?`G?OW??b??B_?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.02, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 80673, "g6": "X????????????F@P?Sb?G_W?Og?Q_?g_?IG?pA?DC_?Dc??So??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 80726, "g6": "X????????????F@`CGa@G_W?PG?P_?WO?QO?q_?Dg??Gi??Gi??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 85011, "g6": "X????????????[?h?X?Oo@D?OK?c_?QG?Cg?wC?C[??FC??TO??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 91947, "g6": "X???????????@B?L@O_aG@c?D_?EO?_o?Gg?Sg?@Q_?R_??wA??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 106487, "g6": "X???????????CBA`?g_@gAI?CW?EO?Q_?E_?f??@c_?IK??wA??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 126856, "g6": "X???????????HA@PG@_SGCI?AW?@gCA_?B_?FC?EK??TC??[O??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 135658, "g6": "X???????????OP_QCC__o?b?Co?PO?Og?F??Sg?DC_?FG??r???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 137125, "g6": "X???????????Oo@I?a_b?AS?_c@?o?SG?QG?V??E?W?Sg??_k??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 143149, "g6": "X???????????_BO`@C_IGGD?P_?Co?QO?Co?[A??{??SS??oS??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 148424, "g6": "Y????????????L?R@K?W_Aa?`OA@OC?o?a_?PO??c_?A`??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 148821, "g6": "Y????????????R?L@__cGOI?cG?_oCCO?IO?P_?@D??CI??`W??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 148852, "g6": "Y????????????R?L@__cG_E@AG@GO?`O?I_?PC?@C_?CK??`o??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 149690, "g6": "Y????????????T?JOHC@_BO?R??gO?SO@CO?Gc?@H??GS??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 150199, "g6": "Y????????????Y?d@`?gG_SAA_AE?@CO?`C?OE?A@G?O@_?HK??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.06, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 150202, "g6": "Y????????????Y?d@`?gG_o@@O@D?ACO?`C?GE?A@G?O@_?`K??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 150400, "g6": "Y????????????[?b@`?gGOc?a_AAO@AGA?g?_D?@?o?GC_?`o??}????", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.06, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 150673, "g6": "Y????????????e?T?D_i?BG@CG@G_CB??J??Cg?@AO?GE??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 151076, "g6": "Y????????????i?TC__WODC?b??PG?cG?_W?OK?AAO?OQ??`W??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 151461, "g6": "Y????????????q?LC__gOBC?H_@@O@A_?QO?OP?CCG?OB??Pg??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 151867, "g6": "Y???????????@oABAA`AGO`?cGCAO?cO?H_?Ac??h??Oa??OM??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 152546, "g6": "Y???????????@oABAAaAGG`?cG?aOCCO?K_?AS?CG_?AS??OM??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 155430, "g6": "Y???????????@oBCC__gOGc?PO?QG?SO?`G?C`?AB??OS???N??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 156445, "g6": "Y???????????@oCB@AcGGOP?aC?g_?WO?P_?Ag?@AO?GQ??_M??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 156715, "g6": "Y???????????@oCD@@cGGOP?aC?gO?W_?P_?Ag?@AO?GQ??_M??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 156767, "g6": "Y???????????@oCD@B@?WHG?`O?QG?aOA@_?PC?CGO?OQ??Oh??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 159859, "g6": "Y???????????@oGDAD?OWCS?KO?R?@D??cG?PG?AAG?O__?_e??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 159879, "g6": "Y???????????@oGDAD?OWCS?KO@B??T??cG?PG?AAG?O__?_e??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 160261, "g6": "Y???????????@oGE@@__gAW?Q_?gO?W_AAC?OQ?CA_?GQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 160298, "g6": "Y???????????@oGE@@__gCW?I_?gO?W_AAC?OQ?CA_?GQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 160471, "g6": "Y???????????@oGEAA_OWCW?I_?gO?W_A@C?O`?AAO?OQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 160475, "g6": "Y???????????@oGEAA_OWCg?H_?gO?W_A@C?O`?AAO?OQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 161447, "g6": "Y???????????@oGHA@_OgOE@ACCGG?X??cO?GQ??SO?AQ??_[??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 167098, "g6": "Y???????????_BOICCa?gGEA?o?SG?aG?HG?Ca??W_?Ac??`o??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 174892, "g6": "Z???????????@HW@?W__gABB?OD?O?K_?DG??M??b??@S??f???IS??IP???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 175753, "g6": "Z???????????@c?[BA??wc@AGGAGGA@O?`C?Ga??IO??S_?wC??JG??IW???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 179974, "g6": "Z???????????BOCg?o_BGCB?GSCGOC@_@@G?Oc?@OO?EA??XG??go??Z????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 183944, "g6": "Z???????????DOAg?c_EGCB?GSCCOCG_@?g?GS?A__?D@??X_??kG??XG???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 188325, "g6": "Z???????????M?P_GK?H_?s?aC@GO?aG?Gg?CE??Og?G@_?cg??bO??[A???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 194074, "g6": "Z???????????WCgAW?__oAD?CK?H_?SO?PC??s??BO??S_?eG??JO??Io???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 200107, "g6": "Z???????????_KWC@D?HGKA@OCC?W?Co?@S?@Q??SG??[??FC??iO??Wo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 200108, "g6": "Z???????????_KWC@D?HGSA?oCC?W?Co?@S?@Q??SG??[??FC??iO??Wo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 200478, "g6": "Z???????????_W?F?U?I_AQ?Gc?HO?EG?M??KC?B?O?I?_?qC??ca??S__??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 201897, "g6": "Z???????????_o_EOC`D?CQ@?SAS?AI??cO?DG??oG?D@??{???@b??@M???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 206525, "g6": "Z???????????oCW@S@?_gAE?CK?H_?aO?IC??s??BG??T??eG??JO??Io???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 206531, "g6": "Z???????????oCg@K@?_gAE?CK?H_?aO?IC??s??BG??T??eG??JO??Io???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 207879, "g6": "[???????????_c_WGo@G_BG?T??SO?cG@@G?OH??_o?@A_?GI??GP??O@_?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 11, "3": 15, "5": 1}}
{"k": 207880, "g6": "[???????????_c_WGo@G_BG?T??cO?SG@@G?OH??Oo?AA_?GI??GP??O@_?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 11, "3": 15, "5": 1}}


==> anc/gst1718_computation/gscan/X22.jsonl <==
{"k": 0, "g6": "P???????????GwCe@I_HW~??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "4": 4, "6": 1}}
{"k": 5, "g6": "Q???????????w?F_Cd@Cgc[@HK?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 1, "4": 3, "5": 2}}
{"k": 12, "g6": "R???????????@DAEA@aDOGX?ROFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 13, "g6": "R???????????@DAEA@cE_Oi?`cFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 19, "g6": "R???????????@cAPAD??wuCAdGBDG?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 25, "g6": "R???????????AD@EA@_e_Ai?DcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 26, "g6": "R???????????AD@EA@cE_Ai?DcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 28, "g6": "R???????????BACc?H_@gu@AdOBDO?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 36, "g6": "R???????????F??T?F?CWscAhGBHG?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 39, "g6": "R???????????`_O[Cb?cgBH?JGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 1, "4": 5, "5": 1}}
{"k": 40, "g6": "R???????????`__[CaaCoDQ?IcFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 1, "4": 5, "5": 1}}
{"k": 45, "g6": "S????????????FCH@G_KOw@AWGAi_@T_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 51, "g6": "S????????????J@D?U?QOg`?UGBa_EX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 53, "g6": "S????????????J@D?U?QOga?YCBa_EX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 55, "g6": "S????????????M?T?P_X?T@AcG@s_EF??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 56, "g6": "S????????????M?b?I_X?L@@P_DQOEK_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 57, "g6": "S????????????M?b?a_R?gS?TGB`GE[??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 61, "g6": "S????????????M@B@A_F?gc?YGBaGEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 63, "g6": "S????????????MAB?a_F?g`?YOBaOEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 65, "g6": "S????????????MAB?a_F?w@AK_As_@iO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 69, "g6": "S????????????T?M@o?_W`Q@cC@f?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 71, "g6": "S????????????X?F?X?H_I`@QOCpOFI??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 77, "g6": "S????????????X@B?Q_@oe@B__Ai_@UO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 80, "g6": "S????????????Y?T?S_GokG?iOAoWEM??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 82, "g6": "S????????????[?b@D?GgKPB@GAl?DS_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 87, "g6": "S????????????[@E@O__W_q@`C@l?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 88, "g6": "S????????????[@E@O__W`P@`G@l?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 90, "g6": "S????????????b?L@__AoSPBGO@pODM??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 93, "g6": "S????????????bAH?a_AocPBGOB`O@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 94, "g6": "S????????????bAH?a_Aok@BGOAhO@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 98, "g6": "S????????????h?T?R?BOT@?kGEP_De??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 100, "g6": "S????????????kAQ?a__WI`AEGBJ?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 106, "g6": "S???????????@B?X@A_CoS`B_O@pOC]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 112, "g6": "S???????????@BAPAC_CooDAWG@X_Be??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 113, "g6": "S???????????@D?b?K_@ok@BC_?yOBS_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 115, "g6": "S???????????@D?eAC_QOLAA`CAN?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 116, "g6": "S???????????@D?eAC_QOLAAaCAN?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 119, "g6": "S???????????@DAE?K_DOgc?YCBaOEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 128, "g6": "S???????????@EAH?T?AgKQ@QCF@_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 131, "g6": "S???????????@IAH?R?AgKQ@QCF@_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 145, "g6": "S???????????@cCI@G_?wOh?iGDJ?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 148, "g6": "S???????????AB?L?o_Aos@AKO@hOBU??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 153, "g6": "S???????????AB?X?a_Coc`BGOB`O@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 154, "g6": "S???????????AB?X?a_Cok@BGOAhO@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 155, "g6": "S???????????AB?p?a_@oDQA`OB`GE[??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 169, "g6": "S???????????AD@E?S_BOwCAK_AsO@iG?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 170, "g6": "S???????????AE@H?Q_BOSP?qGET?DI_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 204, "g6": "S???????????C`GE?c_QOOi@@SC[_Db??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 205, "g6": "S???????????D@?R@C_CoW`BOG@b_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 209, "g6": "S???????????EA?d?H_H_R@AEG@V?F__?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 212, "g6": "S???????????F??b?I_@oPQ?ccCV?F__?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 213, "g6": "S???????????F??e?K`?W`D@CgDd?BQ_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 279, "g6": "T???????????@I@DASACGAQ?`OCBGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 280, "g6": "T???????????@I@DCE?SOCP@B?CAoCDGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 281, "g6": "T???????????@I@DCHAAGAE?OcCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 285, "g6": "T???????????@K@`?h?e?AH?GWADO@AgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 287, "g6": "T???????????@K@a?g_e?AI?GS@Ao@DGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 331, "g6": "T???????????@PAHA@`?gAS?CgAEOCD_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 332, "g6": "T???????????@PAHA@`?gAS?CgAF?CCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 352, "g6": "T???????????@QAP@D?GgCE?_cCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 435, "g6": "T???????????@gA`?h?Q_CI?_SABGACoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 436, "g6": "T???????????@gA`?h?Q_CI?_SABGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 437, "g6": "T???????????@gA`?h?Q_CK?_KABGACoB{??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 438, "g6": "T???????????@gA`?h?Q_CK?_KABGCCoB{??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 439, "g6": "T???????????@gAcAH?_g@P?Gg@CW@B_B{??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 440, "g6": "T???????????@o@H?b?c_AP?_gACWAB_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 441, "g6": "T???????????@o@H?b?c_AP?_gACWCB_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 444, "g6": "T???????????@oAP@P?g__F?`o?dGAHOBw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 471, "g6": "T???????????@oAc@H?WG_F@Co?bG@DOBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 472, "g6": "T???????????@oAg@I?HOCB?_SABGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 473, "g6": "T???????????@oAg@I?HOCB?_SCBGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 592, "g6": "T???????????@o_KOOcAOBH?SWADO@AgBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 664, "g6": "T???????????ADCBCC_QOP`?bO?j?C@oBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 674, "g6": "T???????????AEAHAA`@O`K?dC?kOAF?Bw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 686, "g6": "T???????????AEAHAA`AO`P?R_AHO@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 704, "g6": "T???????????AECDAH?PGO[?ag@IGCK_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 728, "g6": "T???????????AIADA@`A_OX?QoAGoCM?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 746, "g6": "T???????????AK@`?h?U?CH?_WCDOAAgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 747, "g6": "T???????????AK@a?g_U?CI?_SAAoADGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 750, "g6": "T???????????AKABAA`AO`P?R_AHO@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 758, "g6": "T???????????AKAQAA`?WOpAAg?j?@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 770, "g6": "T???????????AP@HC@__g@S?Gg?eO@D_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.05, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 783, "g6": "T???????????APAEAO`@ODW?cSAD_CEOBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 814, "g6": "T???????????APAICA__oO[?dG?dGCK_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 840, "g6": "T???????????APGHA@a?g@I?DO?SoCF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 843, "g6": "T???????????AQ@P@C_HOCD?_WCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 865, "g6": "T???????????ASABAO`@ODW?cSAD_CEOBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 870, "g6": "T???????????ASAIAO`?WDK?f?ABGCCoBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 884, "g6": "T???????????ASA`CD?_WDW?cSAD_CEOBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 935, "g6": "T???????????A`AQAC`?oDc?d_CDOAAgBw??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 972, "g6": "T???????????Ac@gAA_`OAP?DG@CWAB_B{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 983, "g6": "T???????????Ag@c@H?IGAD?Cg?cW?b_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 984, "g6": "T???????????Ag@c@H?IGAD?Cg?cW@B_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 985, "g6": "T???????????Ag@cAA_`OAP?DG@CW@B_B{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 986, "g6": "T???????????Ag@cAA_`OAP?DG@CWAB_B{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1009, "g6": "T???????????AoABAC`?oDc?d_CDOAAgBw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1027, "g6": "T???????????CBADCC_QOPP?PoACoCL?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1029, "g6": "T???????????CBADCC_QOPP?ROA@oCL?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1064, "g6": "T???????????CD@BCCaAGAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1088, "g6": "T???????????CHGB@Aa?oOp?IgCJ?@K_Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1091, "g6": "T???????????CHGD@@_IG@I?HO?coAF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1092, "g6": "T???????????CHGP@@_Gg@I?HO?coAF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1103, "g6": "T???????????CKAE@C__WGi?`SAIOCKGBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1108, "g6": "T???????????CP@BCCa?gAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1119, "g6": "T???????????CPOBCC_GgAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1120, "g6": "T???????????CQCH@A_IG@E?GgCCW?F_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1202, "g6": "T???????????GBCD@C_Oo``?PgAE_@H_Bw??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1382, "g6": "T???????????GHOPA@_Og@W?CW?e_?TOB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1414, "g6": "T???????????GPOHA@_Og@S?Cg?UO?d_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1477, "g6": "T???????????OD@BCC_aGAE?D_?dO@E_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1513, "g6": "T???????????OH_PC@__g@W?GW@E_?dOB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1525, "g6": "T???????????OPGBAA_PG`o?`o?hO?SoBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 1529, "g6": "T???????????OPGH?`__gAE?D_?dO@E_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1530, "g6": "T???????????OP_HC@__g@S?Gg?eO@D_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1544, "g6": "T???????????_`CQCP@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1545, "g6": "T???????????_`CSAD?S_@a?B_?Hg?QWB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1546, "g6": "T???????????_`CSCD?S_@a?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1547, "g6": "T???????????_`CaCH@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1548, "g6": "T???????????_`CaCHA@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1549, "g6": "T???????????_`CcCP@A_CI?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1550, "g6": "T???????????_`CcCPAA_OI?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1557, "g6": "T???????????_`GaAQA@OGS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1573, "g6": "T???????????_`_ICP?c_OS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1574, "g6": "T???????????_`_IGP@C_OS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1575, "g6": "T???????????_`_KAP@AOAc?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1580, "g6": "T???????????_`_QGP@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1581, "g6": "T???????????_`_QGPA@_Ac?B_?PW?IgB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1584, "g6": "T???????????_`_QOEACOAc?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1590, "g6": "T???????????_`_SGD?SO@c?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1591, "g6": "T???????????_`_SOD?S_@a?B_?Hg?QWB{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 1592, "g6": "T???????????_`_SOD?c_Ga?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 2364, "g6": "U???????????AKIAB_A@O_c@B?CQ?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2365, "g6": "U???????????AKIAB_ACO_c@@_CQ?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2366, "g6": "U???????????AKIAB_ACO_c@H?CB?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2492, "g6": "U???????????B_IABAAP?aO@@GC@_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2705, "g6": "U???????????EG_IPGACOR?@@O?S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2709, "g6": "U???????????EG_aPGAAOOK@K??S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2713, "g6": "U???????????EOBA@QCP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2723, "g6": "U???????????EO_aPCAAOOK@K??S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2742, "g6": "U???????????E_BA@ICP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2798, "g6": "U???????????F?Aa@ICP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2820, "g6": "U???????????GHGED_C@_O`@@GCE?F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2825, "g6": "U???????????GIGDD_AD?_`@@GCA_F_??Tc?Ee??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2826, "g6": "U???????????GKGBD_AD?_`@@GCA_F_??Tc?Ee??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2860, "g6": "U???????????GgGSC@cE?_K@GCAGOF_??US?EY??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2916, "g6": "U???????????IAOaOH@H?GS@COCD?F_??O{?Bp??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2919, "g6": "U???????????IA_QGP@A_GgACOAH?F_??O{?Bp??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2920, "g6": "U???????????IA_aGH@A_GgACOAH?F_??O{?Bp??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2925, "g6": "U???????????J?GBCECCG_Q@?cA?oF_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2926, "g6": "U???????????J?GHCBACGOQA?KC@_F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2927, "g6": "U???????????J?GSCDCC_Oa@?oCAOF_??S[?Ax??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2929, "g6": "U???????????J?G`CHC?WOH@?WC@_F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2943, "g6": "U???????????OD_PCCc@OGQ?aOAW?F_??UK?E[??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 2963, "g6": "U???????????OIIAOHAA_aC?W_?[?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3054, "g6": "U???????????OoOHGBAW?_cA@CC@OF_??UK?I[??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3070, "g6": "U???????????Q@_HCAc?oGI@B?@I?F_??UK?E[??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3080, "g6": "U???????????QOOEGoCO__W?gG?p?F_??RK?HL??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3146, "g6": "U???????????_EOQB@CQ?QC@A_?X?F_??eK?C\\??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3213, "g6": "U???????????_IPA@HCA_IC?W_AS?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3222, "g6": "U???????????_IPAD@?P__S@I??q?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3297, "g6": "U???????????a@OIGg?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3299, "g6": "U???????????a@OIGg?Q_`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3302, "g6": "U???????????a@OIHGCH?_Q?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3334, "g6": "U???????????a@OQGE?R?`_?[?@S?F_??dS?Cj??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3335, "g6": "U???????????a@OQGE?R?`_?gG?o_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3481, "g6": "U???????????a@PAGQ?R?`_?[?@S?F_??dS?Cj??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3482, "g6": "U???????????a@PAGQ?R?`_?gG?o_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3495, "g6": "U???????????a@PGH@AA__I?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3501, "g6": "U???????????a@PGH@C@O_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3546, "g6": "U???????????a@POH@CH?_Q?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3642, "g6": "U???????????a@P_GDAQ?_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3648, "g6": "U???????????a@P_GDCH?Aa?HO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3697, "g6": "U???????????a@P_HCC@OAa?HO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3706, "g6": "U???????????a@P_HGC@O_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3798, "g6": "U???????????a@QGGoCD?_E?[?@Q?F_??RK?HL??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3805, "g6": "U???????????a@QOGD?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3817, "g6": "U???????????a@QOGS?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3826, "g6": "U???????????a@QOGo?S_AIAA_C?oF_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3839, "g6": "U???????????a@QOGoCB?_E?gG?o_F_??Qk?HT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3842, "g6": "U???????????a@QOGoCC__I?gG?p?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3844, "g6": "U???????????a@QOGoCC__I?i??o_F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3919, "g6": "U???????????a@R?GHAC__K?W_@O_F_??S[?Gx??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3934, "g6": "U???????????a@R?GHAC_`_?W_@O_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3942, "g6": "U???????????a@R?GQ?R?`_?gG?o_F_??Qk?HT??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 3956, "g6": "U???????????w?@oAB?PG_dA@gAd?@Q_?sC?RA??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 4, "4": 6}}
{"k": 4224, "g6": "V???????????@H@a?iACGCQ?Go@?o?OW?OS?Gw?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4325, "g6": "V???????????@`@Q?e?PGCa?PO?Oo@?W@?S?Gw?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4326, "g6": "V???????????@`@Q?e?PGCa?PO?Oo@?W@?S?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4431, "g6": "V???????????@c@P?d@@_A`?PG?_g?Oo?_K?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4523, "g6": "V???????????@oABAA`CGOP?cG?R?CAo?Qg?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5405, "g6": "V???????????@oAI@AaAOGP?SG?cGCB_?aW?PH?Fo???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5762, "g6": "V???????????@oCB@A`CGOP?HG@H?CDO@CW?C[?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 6029, "g6": "V???????????@oCB@AcGGDC@@OAD?@BG?Kg?_e?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 6471, "g6": "V???????????@oC`C_aAGAc?HG?b?C?w?ag?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 7335, "g6": "V???????????@o_KOG_Q_Oc?P_AGO?_w?Kc?Gi?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 7807, "g6": "V???????????@o_KOP?g_Ac@@O?QG?dG?`g?PB?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 8107, "g6": "V???????????@o_KO`?W_Cc@CC?aO@?w?Hc?Oi?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 9249, "g6": "V???????????AKAQ@_`?WOP?OW?d?CCg?d_?Pa?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 9502, "g6": "V???????????APAK@P@AOOB?Oc?g_@CgACg?Po?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 10670, "g6": "V???????????AoAH@B?aGCa@?g@?g@J?@EO?`B?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 10681, "g6": "V???????????AoAI@A_aGCa@?c@?o@J?@EO?`B?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 10846, "g6": "V???????????CB@H@OcAGAI@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10849, "g6": "V???????????CB@H@OcAGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10850, "g6": "V???????????CB@HOG_SGAI?DG?`_?Q_?B_?_e?Fw???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10853, "g6": "V???????????CB@HOG_SGOI?DG?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10894, "g6": "V???????????CBAH?ocAG@I?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10895, "g6": "V???????????CBAH?ocAG@I@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10898, "g6": "V???????????CBAH?ocAGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10902, "g6": "V???????????CBAHOG_KGOI?DG?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10926, "g6": "V???????????CBA`?gc@G@I?HG?P_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10927, "g6": "V???????????CBA`?gc@G@I?HG@@_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10930, "g6": "V???????????CBA`?gc@G@I@@GA@_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10933, "g6": "V???????????CBA`?gc@GAI@@G?H_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10936, "g6": "V???????????CBA`?gc@GGI@@G?H_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 10937, "g6": "V???????????CBA`?gc@GOI?HG?H_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 11080, "g6": "V???????????CB_H?g_SG@I?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 11081, "g6": "V???????????CB_H?g_SG@I@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 11086, "g6": "V???????????CB_H?g_SGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 11266, "g6": "V???????????CDOHCG_WGAE?QG?R?@HOAAo?Po?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 12180, "g6": "V???????????GB@HAO_QGAI@@G@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12236, "g6": "V???????????GBAH?g_cG@I?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.02, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12237, "g6": "V???????????GBAH?g_cGCI?HG@@_?a_?B_?_e?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12238, "g6": "V???????????GBAH?g_cGOI?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12339, "g6": "V???????????GBCD@C_Q_DO?IG@D?CKGA@g?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 12381, "g6": "V???????????GBCH?g_SG@I?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12382, "g6": "V???????????GBCH?g_SGOI?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12446, "g6": "V???????????GBC`@C_IGCQ?Cg?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 12683, "g6": "V???????????GDOEO@_cOCP?Gc?KG?HO?HG??{?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 13938, "g6": "V???????????OBGaCG_`GAD?EC?aO?Go?Gg??{?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 13939, "g6": "V???????????OBGaCG_cGAH?CS?aO?Oo?Cg??{?Fw???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14104, "g6": "V???????????ODGEO@_T?Co?Og?QGCI_?cc?Pa?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 14105, "g6": "V???????????ODGEO@_U?Cg?PG?PGCK_?dC?PI?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 14167, "g6": "V???????????OECPCO_GgAB?_g?P_?IO?QO?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14168, "g6": "V???????????OECPCO_GgAB?_g?P_?IO?QO?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14169, "g6": "V???????????OECPCO_Og@B?Oo@@O?I_?IG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14170, "g6": "V???????????OECPCO_Og@B?Oo@@O?I_?IG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14171, "g6": "V???????????OECPCO_Og@B?_o?`O?I_?IG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14172, "g6": "V???????????OECPCO_Og@B?_o?`O?I_?IG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14181, "g6": "V???????????OEGPAO_GgAB?Go?HO?a_?aG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14182, "g6": "V???????????OEGPAO_GgAB?Go?HO?a_?aG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14527, "g6": "V???????????OPGQOB?cGAc?Cg?`_?OW?CS?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 14867, "g6": "V???????????OWGcO@_QGCa?Gg?_gCM??cc?PE?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 15146, "g6": "V???????????P_CPCH?`OGD?K_?S_AB_AAc?`E?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 15950, "g6": "V???????????_HO`C__aGAK?HG?_o@DO@D_?`c?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 16107, "g6": "V???????????_PO`C__PGCD?Og?OoCKO?b_?PS?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 20092, "g6": "W???????????@c?[?B_IO?h?SC?`O?QG?IG?WC?DX??YW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 20732, "g6": "W???????????AHW@A@c?g@P?IG?E_?BO?Oo?@E?DL??ZG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 23515, "g6": "W???????????C`BAGA`?oCS?Go?IG?DO@@G?GH?DU??Yc??", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 23656, "g6": "W???????????E@?b?a_BGo@?_W?`_?QO?Cg??s?Di??LS??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 27502, "g6": "W???????????OQGP@A_`G@E?Ag?B_E__AJ??hG?AKG?F@??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 7, "4": 5}}
{"k": 28315, "g6": "W???????????WCB@AP??wOP?Go?`G@@O?BO?@Q?EL??VG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 28500, "g6": "W???????????_BODCB?aGAH?DG?DOEo?Ae??WW??U_?Ae??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 7, "4": 5}}
{"k": 30755, "g6": "X???????????@`@K?h?PGCP?IO?cOAA_?_g?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 30757, "g6": "X???????????@`@K?h?PGCP?QO?SOAA_?_g?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 30758, "g6": "X???????????@`@K?h?PGCP@AO@CO?Q_?Og?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 30797, "g6": "X???????????@`@Q?e?QGCH@AG?c_?PO?`O?GB?A?g??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 40793, "g6": "X???????????CH@P@O_c_CQ?Gg?KO?H_?HO?GB?A?g??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41100, "g6": "X???????????CPCICQ?SG@a?Go?I_?HG?HG?_E?@?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41280, "g6": "X???????????C`GaGCa?oCS?`_?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41281, "g6": "X???????????C`GaGIA@GGW?OW?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41282, "g6": "X???????????C`GaGKA?WCK?`O?K_?T??GW?@H??QG??h??~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41283, "g6": "X???????????C`GaGKA?WCK?`O?U??L??GW?@D??PG??h??~???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41284, "g6": "X???????????C`GaGKA?WCS?_o?U??L??GW?@D??PG??h??~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 41285, "g6": "X???????????C`GaGKA?oCS?_c?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 42166, "g6": "X???????????GHGE@D?GgCB?Q_?a_?J??IO?AP??KO?GW??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 43159, "g6": "X???????????GoGHCB?PO@D?OK?d??a_?D_?Ac??QG??p??~???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.06, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 44568, "g6": "X???????????O`GKAH?HGAP?IO?KO?I_?Gg?CD?@?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45926, "g6": "X???????????_o_K?a__WGH?GWACGAA_?`G?CW??KO?@S??~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45927, "g6": "X???????????_o_K?a_`GAB?_WACGAA_?PG?GW??KO?@S??~???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45928, "g6": "X???????????_o_K?a`?WCH?GWACG@A_?DG?OW??cO?@S??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45929, "g6": "X???????????_o_K?b?HGCI?GS@A_@D?@AG?OP??QO?AO_?~???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45930, "g6": "X???????????_o_K?b?HGCI?GS@A_AD??aG?OP??QO?AO_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45931, "g6": "X???????????_o_K?d?GgCE?Gc@A_AD??aG?OP??QO?AO_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45932, "g6": "X???????????_o_K@A`?WCH?CWACG@A_?D_?OQ??cO?@S??~???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45933, "g6": "X???????????_o_K@A`@GCB?CWACG@A_?D_?OQ??d??@P??~???", "status": "O", "cost": 2, "comps": [[0, 2], [0, 3]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45934, "g6": "X???????????_o_KCD?GgAH?OWAA_AD??PC?G`??IO?@P??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 45935, "g6": "X???????????_o_KCD?GgAH?OWAB?AC_?PC?G`??IO?@P??~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}


==> anc/gst1718_computation/gscan/X23.jsonl <==
{"k": 1, "g6": "Q???????????_oGk@L?IgCbB{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 1, "4": 4, "6": 1}}
{"k": 3, "g6": "R????????????R?L@iASOcE?uCFB??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 4, "g6": "R????????????R?LT?agGoW?rO?\\O?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 5, "g6": "R????????????e?XAa_XOWBBQ_DQ_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 6, "g6": "R???????????@D@I@@_a__e@BcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 8, "g6": "R???????????@K@Q@A__W_e@BcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 9, "g6": "R???????????AD@E@H?HG_b@BoFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 13, "g6": "R???????????CDGE@H?HG_b@BoFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 15, "g6": "S????????????R?LAK?SO@cBQCDQ_BHO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 16, "g6": "S????????????R?LOoaJ?Cs?Ig@GoFo??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 2, "4": 5, "5": 1}}
{"k": 18, "g6": "S????????????d?Y?p?QGCKBR?BHGDOo?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 20, "g6": "S????????????i?X?Q_AoF?BR?DP_BGW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 22, "g6": "S????????????w?R?E_GoE_BECDa_BPO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 25, "g6": "S???????????@E@H@A_aOGp@AgCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 26, "g6": "S???????????@E@H@A_aOOp?IgCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 27, "g6": "S???????????@EAD@H?HGCi?bCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 30, "g6": "S???????????@HABAA_Go_p@Ao@BOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 31, "g6": "S???????????@HCB@A_Go_p?Qo?ROFw??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 32, "g6": "S???????????@HCB@A_Go_p@@g?d_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 35, "g6": "S???????????@P@I@B?_gAh?bGCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 36, "g6": "S???????????@Q@H@B?_gGi@BCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 37, "g6": "S???????????@Q@HAB?OgAi?RCCB_Fw??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 53, "g6": "S???????????CBAD?K_EO@KBECDa_BPO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 58, "g6": "S???????????CBAI?Q_HG?U@hCDKOE`_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 68, "g6": "S???????????CH@B@A`?oGpAAoABOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 69, "g6": "S???????????CH@D@@`?oGp?DgAD_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 70, "g6": "S???????????CHAB?a`?oGp?Io?JOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 71, "g6": "S???????????CHAB?a`?o_p?Io?JOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 72, "g6": "S???????????CHAB?a`?o_p@@g?T_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 75, "g6": "S???????????E@?T?D_F?@EBECBQOD`_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 76, "g6": "S???????????GDCE?g_POGq@AcCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 77, "g6": "S???????????GECD?h?PGCi?bCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 78, "g6": "S???????????GPGIGQ?F?AU?Cs?cWFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 79, "g6": "S???????????G`GQCE?F?Ce?HS?HWFw??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 80, "g6": "S???????????_cOQCC_F?@T?Gw?cWFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 100, "g6": "T????????????LCP@@_Go?i@ECCX?@U_BoG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 104, "g6": "T????????????R?LAQ?HOAo?wGCW_BKGBP_?", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 109, "g6": "T????????????RAD?c_cO?[@Gg@GoFCGA\\??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 124, "g6": "T????????????X@`A@_Og?MB_CCp?Ai_?jG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 125, "g6": "T????????????XAB?a_EO?kB_CC[?Aq_?sg?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 134, "g6": "T????????????XCB@A`K??MB_C@p?Ci_@JG?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 147, "g6": "T????????????e?X?w?_gAI@KC@gOEd?AhO?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 163, "g6": "T???????????@B?h?I_Co?YAgCAoOCh_@f??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 167, "g6": "T???????????@BE@?E_Co?YABCF?OAl??lO?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 173, "g6": "T???????????@I@DCHACG_B?GW?`GCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 174, "g6": "T???????????@P@aO@a@OAD?Oc@?oCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 175, "g6": "T???????????@PGD@C_DOCE@QCD`?BQOAMO?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 176, "g6": "T???????????@Q@HCIA@_AP?Og?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 180, "g6": "T???????????@`@IC@_aOAD@?cC?o@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 205, "g6": "T???????????B@GBAA_DO?[ABCD`?BS_@TG?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 229, "g6": "T???????????CBG`GD?IO@D?Gc?OoCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 248, "g6": "T???????????CHGP@I?IOAI?Co?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 253, "g6": "T???????????CPGBGD?KO@D?Gc?Oo@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 254, "g6": "T???????????CQGH@I?H_@P?Gg?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 255, "g6": "T???????????CSAK?d?IGCH?HG?F?CCwB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 263, "g6": "T???????????EC@H?X@?W?[AASAGoDi?@i_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 266, "g6": "T???????????GB@P?p?`OAH?OS?Oo@F_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 267, "g6": "T???????????GB@P?p?`OAH?OS?OoCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 272, "g6": "T???????????GBAQ?o_`OCD?CW?PG@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 273, "g6": "T???????????GBAQ?o_`OCD?CW?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 300, "g6": "T???????????GaCPG@_PG@D?GW?HOAF_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 301, "g6": "T???????????GaCPG@_PG@D?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 308, "g6": "T???????????OBCECA_QO@`?Cg?PGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 309, "g6": "T???????????OBCECA_QO@`?Cg?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 311, "g6": "T???????????OBCICA_QO@`?CW?PGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 312, "g6": "T???????????OBCICA_QO@`?CW?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 313, "g6": "T???????????OBCICA_QOA`?CW?HGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 314, "g6": "T???????????OBCICA_QOA`?CW?HGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 321, "g6": "T???????????[?AH?Q_Go?Y?YG?iGDQ_BE_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 355, "g6": "U???????????@`GHGG__WAD?D_?Go?e_?Ig?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 357, "g6": "U???????????@`OBOA_aGGH?GW?J?@E_?Qg?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 387, "g6": "U???????????@g@S?`_SOAH?PC?_o@Cg?`g?~???", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 388, "g6": "U???????????@g@S?`_SOAH?PC?_o@Cg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 394, "g6": "U???????????@o@H?b?`_A`?HG?_WADO?`S?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 396, "g6": "U???????????@o@I?a_P_Ca?`C?OWAAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 397, "g6": "U???????????@o@I?a_`_Aa?HC?_W@Ao?ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 401, "g6": "U???????????@o@K?`_SOAH?PC?_o@Cg?`g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 402, "g6": "U???????????@o@K?`_SOAH?PC?_o@Cg@@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 403, "g6": "U???????????@o@K?`_SOAP?Og@?gAAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 689, "g6": "U???????????AHCBCG_KGAE?DO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 936, "g6": "U???????????CBAg?i?KO@H?HC?Oo@Cg?`g?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 937, "g6": "U???????????CBAg?i?KO@H?HC?Oo@Cg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 981, "g6": "U???????????CH@PC@_SGCE?HO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 982, "g6": "U???????????CH@PC@_SGCE?HO?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 983, "g6": "U???????????CH@PC@_SGCS?GW?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 984, "g6": "U???????????CH@PC@_SGCS?GW?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 986, "g6": "U???????????CH@`C@_QGCS?GW?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 987, "g6": "U???????????CH@`C@_QGCS?GW?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 988, "g6": "U???????????CH@`CG_OWCE?HO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1035, "g6": "U???????????GB@c@K?cGCQ?Cc?OoCDO@@S?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1036, "g6": "U???????????GB@g?i?SOAH?PC?_oACg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1037, "g6": "U???????????GB@g?i?SOAH?PC?_oACgA@g?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1038, "g6": "U???????????GB@o?e?SOAH?PC?_oACg@@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1039, "g6": "U???????????GB@o?e?SOAH?PC?_oACgA@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1066, "g6": "U???????????GBAg?i?cOCP?Cc?OoACg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1194, "g6": "U???????????GHCB@G_KGAE?DO?HO?d_?bG?~???", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1195, "g6": "U???????????GHCB@G_KGAE?DO?HO?d_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1197, "g6": "U???????????GHCB@G_KGAE?DO?HOCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1205, "g6": "U???????????GHCP?o_OW@E?HO?`OCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1207, "g6": "U???????????GHC`@@_IG@E?HO?`OCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1357, "g6": "U???????????GoCB@P?QG@I?CS?`_AAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1458, "g6": "U???????????OBGD?g_PGCE?HO?HO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1517, "g6": "U???????????OBGP@C_GgCS?Cg?OoCEO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1542, "g6": "U???????????ODGB@C_aG@Q?Co?Oo?dO?bO?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1574, "g6": "U???????????OH@PC@_SG@E?PO?PO@D_@BG?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1590, "g6": "U???????????OHCB@O`AGAE?DO?HO@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1591, "g6": "U???????????OHCP?o`?WAE?DO?HO@D_@BG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1594, "g6": "U???????????OHC`@G`?WAE?DO?HO@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1597, "g6": "U???????????OHGB?o_QG@S?GW?`O@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1598, "g6": "U???????????OHGB?o_QG@S?GW?`O@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1621, "g6": "U???????????OHGP?o_OW@E?HO?`O@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1622, "g6": "U???????????OHGP?o_OW@E?HO?`O@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1644, "g6": "U???????????OPGH?`_OgCE?DO?PO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1674, "g6": "U???????????O`GPAC_GWAD?DO?PO?eO?ao?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1681, "g6": "U???????????OoCaCG_P_@I?CS?OWCAoAAc?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1723, "g6": "U???????????_HGP?oa?WAE?PO?HOAD_ABG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1740, "g6": "U???????????_`CSADA?oAc?EG?F??Hg?HK?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1752, "g6": "U???????????_`_EAI?`OAc?EG?F??Hg?HK?~???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1753, "g6": "U???????????_`_EAI@@OAc?EG?F??Hg?HK?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1754, "g6": "U???????????_`_EAP@AOGK?IO?F??PW?DS?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1756, "g6": "U???????????_`_EAQ@COGS?Og?F??Hg?HK?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1761, "g6": "U???????????_`_QCBACOOK?IO?F??PW?DS?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1766, "g6": "U???????????_`_SODA?oAc?EG?F??Hg?HK?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 2311, "g6": "V???????????BOAgD@?o_PC@@GCCOC@_Bo??DJ?@Eg??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2769, "g6": "V???????????GgGSC@`W?Oa@?cCAGC?oBo??Dd??rO??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2781, "g6": "V???????????GoGKC@cCG_Q@?cA?oAW?Bo??Ei??ig??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2888, "g6": "V???????????J?GcCH@@Ga_ACOAAGA@OBo??EF??n???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3198, "g6": "V???????????a@OQGE?R?_EAE?@OO?o_Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3279, "g6": "V???????????a@OWG`AC_AEAE??w?@S?Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3308, "g6": "V???????????a@PAGQ?R?AEAE??w?@S?Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3486, "g6": "V???????????a@QCGo?R?_aACO@OO?s?Bo??DJ?@Eg??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3545, "g6": "V???????????a@QOGoCCO_KAD?@OO?s?Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3599, "g6": "V???????????a@R?GHAC_`_A?o?p?@O_Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3703, "g6": "W???????????@K@`?h@C_CS?Gc?`O@AG?IG??w?C?w?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3704, "g6": "W???????????@K@`?h@C_CS?_c?`O?QG?IG??w?C?w?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3791, "g6": "W???????????@`@K?h@C_CS?GWA?W?QG?Oc?GI?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3831, "g6": "W???????????@`_PAC`?WAD?Co?IO?PO?PO??w?CCo?^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 6207, "g6": "W???????????Aa@`?e?Q_@Q?Gc@?o?_g?Og?GP?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7130, "g6": "W???????????CPCICQ?SO@`?HO?H_?PG?DG??w?C?w?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7420, "g6": "W???????????CcAS?e?aGCI?IG?KG?PG?DG??w?C?w?^_??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 8524, "g6": "W???????????OHGPAO_GgAB?Go?HOA?o?PO?Ga?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 11664, "g6": "X???????????E@@P?S_?wW@?SO?cO?QO?Go?@I??E_?UK??r_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 13, "3": 11, "5": 2}}
{"k": 13669, "g6": "Y???????????@g@S?`_S_AW?QG@CGC?o@?S?GI??`G?GH??_P??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 15531, "g6": "Y???????????CoCK?q?R?A`?DC?Oo?HO?OK?Oa?@?g?GC_?GQ??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 15850, "g6": "Y???????????OBGK?k?U?Cc?aG@AG?`G?GS?@`??aO??b??AI??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 16082, "g6": "Y???????????OcGIAG_H_AS?IG?KG?IO?Gc?CE?@?g?G@_??w??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}


==> anc/gst1718_computation/gscan/X24.jsonl <==
{"k": 0, "g6": "Q???????????E@@H?Q_AW[MAn??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "6": 2}}
{"k": 1, "g6": "R???????????@H@EGU?bOAT?aKFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 2, "4": 4, "6": 1}}
{"k": 2, "g6": "R???????????AI@DOU?bGGU@AKFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 2, "4": 4, "6": 1}}
{"k": 9, "g6": "S???????????@DCPCC_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 10, "g6": "S???????????CHAD?g_GoAIAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 11, "g6": "S???????????CPAH?a_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 12, "g6": "S???????????GDCH?g_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 18, "g6": "T???????????@EAD?c_aOGB?`oCEG?TOB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 24, "g6": "T???????????@`CD@@_I_@IA@c?T_?eOB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 53, "g6": "T???????????CDAB?o_IOAKA@c?dOAE_B{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 55, "g6": "T???????????CEAD?h?HGGB?`o?TO?eGB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 56, "g6": "T???????????CEAD?h?HGGBA@o?TO?eGB{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 58, "g6": "T???????????CHCE@E?KG@Q?J?Ew?DDO@`S?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "5": 3}}
{"k": 59, "g6": "T???????????CKCB?s?SG@Q?HOEw?BBGAaW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 6, "5": 3}}
{"k": 73, "g6": "T???????????G`CD@@_I_@IA@c?T_?eOB{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 183, "g6": "U???????????CD@P@C`CGOB?PG?Oo?HOABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 202, "g6": "U???????????CaCP@C_KG@I?HG@?gA?oABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 233, "g6": "U???????????GPC`G@_PG@D?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 235, "g6": "U???????????G`OBAA_IGAH?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 237, "g6": "U???????????GaGPAC_Og@`?PG?Go?POABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 238, "g6": "U???????????GaGPAO_PG@D?PG?Oo?HOABo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 255, "g6": "U???????????_PG`G@_PG@D?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 275, "g6": "V???????????@K@a?g_PGCE?_K?d??Q_@AS?OY?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 598, "g6": "V???????????CHADC@_KGAI?Co?IO?a_@AW?Gw?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 619, "g6": "V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Ge?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 620, "g6": "V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Oe?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 627, "g6": "V???????????CPAHG@`?g@W?CW?Q_?`O?bG?Ok?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 638, "g6": "V???????????C`@B@AaAGGH?OW?I_?PO?bG?Ok?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 650, "g6": "V???????????C`AP?ca?WGD?OW?I_?PO?bG?Ok?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 776, "g6": "V???????????GICKA@`?g@g?IC?IO?Q_@@c?Oe?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 818, "g6": "V???????????OBADCC_KGCK?HG?HO?I_?aW?Ow?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 878, "g6": "V???????????ODGB@C_aG@`?GW?IO?H_?Qg?Gs?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 3857, "g6": "Z???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??^_???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 9, "3": 14, "6": 1}}


==> anc/gst1718_computation/gscan/X25.jsonl <==
{"k": 0, "g6": "R???????????W@CP@C_Gg?bB@wD{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "6": 2}}
{"k": 2, "g6": "S???????????@o@I?a`D_Ob?Hc?aoFw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.0, "mult": {"2": 18, "3": 3, "4": 4, "6": 1}}
{"k": 8, "g6": "T???????????CQCH@A_IG@E?GgCCWAF_B{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}}
{"k": 14, "g6": "U???????????@K@a?g__oAD?_K@E_?RO?Qc?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 6, "4": 3, "6": 1}}
{"k": 34, "g6": "U???????????A`@S?d?OoGD?OKCBG?d_?bG?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 6, "4": 3, "6": 1}}
{"k": 136, "g6": "V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?O{?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 9, "5": 1, "6": 1}}
{"k": 152, "g6": "W???????????@`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 157, "g6": "W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?AB_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 259, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?@B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 260, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?AB_?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 762, "g6": "[???????????OoOHGB@@OCK?GK?Gg?T??D_?C`?@AG?CQ??CQ??@a??@I??Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 6, "3": 15, "6": 1}}


==> anc/gst1718_computation/gtree/nu1_b41.final.json <==
[]

==> anc/gst1718_computation/gtree/nu1_b41.nodes.jsonl <==
{"root": 5, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca?CC_B?K??", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca??c_B?K??", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc??gG??gO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc?AAG?AAO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 15, "g6": "\\?????????????????D{?o]?PC?PG?Gg?AK?AO_?HC??QO?@OO??gO?AAC??OP??W@w??", "st": "F", "vs": [7, 8, 8]}
{"root": 10, "n": 13, "g6": "V?????????????~??h?POCE?HC@@G?GgAAK?O{_@?S??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "W?????????????~?G]?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?CGG?ACO?_bO??", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?ACG?_bO?@?o??", "st": "F", "vs": [7, 8]}
{"root": 10, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?O{O?C?o??", "st": "F", "vs": [7, 8]}
{"root": 10, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?CGO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 10, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?GCO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 10, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?AFc?C@O?GOO?ACO?ACC??GD??_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 10, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?@AC?@AO?O{O?C?o?CAC?CC\\??@?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 13, "g6": "W?????????????~?G]?QO@I?_W?IG?PG?OS?GO_?`C?OPo?", "st": "F", "vs": [7]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?A?o??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?@?o??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?ACO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?@CO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 13, "g6": "V?????????????~?AH?PO@E?DC?`G?OgAAK?O{_@?S??", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "W?????????????@c?M?WOgq?Og?cG?QG@cc??F??IC?ZAO?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?D?O?gqO??", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?gqO??Go??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 15, "g6": "\\??????????????????K_?[?KG?`O?cG?HC??F??IC?ZAO?D?O?gqO?Kcc??CD??A?W??", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/gtree/nu1_b41.roots.jsonl <==
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 5, "6": 2}, "time": 2.41, "levels": [[13, {"eng-E": 6, "eng-F": 1, "eng-O": 1, "eng-R": 2, "patterns": 529, "to-engine": 529}, 2, {"O": 1, "F": 1}, 2], [14, {"E": 1030, "F": 2, "R": 51, "eng-E": 182, "eng-R": 10, "patterns": 2161, "subset-fail": 60, "to-engine": 1018}, 2, {"F": 2}, 37], [15, {"E": 1723, "F": 2, "R": 13, "patterns": 1738}, 1, {"F": 1}, 8], [16, {"E": 886, "patterns": 886}, 0, {}, 0]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 18, "3": 3, "4": 4, "6": 1}, "time": 0.1, "levels": [[13, {"E": 264, "R": 48, "patterns": 312}, 0, {}, 7]], "open17": 0}
{"root": 10, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 1.86, "levels": [[13, {"E": 275, "F": 4, "R": 24, "patterns": 303}, 2, {"F": 2}, 13], [14, {"E": 1768, "F": 6, "R": 90, "patterns": 1864}, 5, {"F": 5}, 90], [15, {"E": 4791, "F": 3, "R": 26, "patterns": 4820}, 2, {"F": 2}, 24], [16, {"E": 1845, "patterns": 1845}, 0, {}, 0]], "open17": 0}
{"root": 17, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 0.78, "levels": [[13, {"E": 270, "F": 2, "R": 32, "patterns": 304}, 1, {"F": 1}, 8], [14, {"E": 760, "F": 4, "R": 78, "patterns": 842}, 4, {"F": 4}, 39], [15, {"E": 4304, "R": 72, "patterns": 4376}, 0, {}, 32]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 1.08, "levels": [[13, {"eng-E": 38, "eng-O": 1, "eng-R": 2, "patterns": 228, "to-engine": 228}, 1, {"O": 1}, 2], [14, {"eng-E": 332, "eng-R": 14, "patterns": 1018, "to-engine": 1018}, 0, {}, 14]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 15, "3": 7, "5": 3}, "time": 0.76, "levels": [[13, {"E": 225, "F": 6, "R": 2, "patterns": 233}, 1, {"F": 1}, 1], [14, {"E": 738, "F": 4, "R": 39, "patterns": 781}, 2, {"F": 2}, 21], [15, {"E": 1959, "F": 1, "R": 8, "patterns": 1968}, 1, {"F": 1}, 7], [16, {"E": 968, "patterns": 968}, 0, {}, 0]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 168, "R": 48, "patterns": 216}, 0, {}, 3]], "open17": 0}
{"root": 281, "kind": "O", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 2, "eng-R": 1, "patterns": 90, "to-engine": 90}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu1_b42.final.json <==
[]

==> anc/gst1718_computation/gtree/nu1_b42.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?CQ?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGCC@C?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?I?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWE?C?SA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@GA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA?AG_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Oc?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?OS?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Ga?@C_?CS?G?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Aa??S_?GS?G?o?", "st": "O", "vs": [7]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o@H?@KE?C?DC?@Q?E@_C_A?H?G??WO??dO??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o?d?@KAGC?DCA?I?E@_C_A?GOG?AAO?@HO??", "st": "F", "vs": [7, 7]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CWCAC@Aq?AA_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW@AC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW?IC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?CA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?@A_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?CA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?@A_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?G@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWAACAAq?G_O?bI??`W?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?_E?CCOACY?@GW?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CWAGA?TQ_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CW@TI?_@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????_wBQAiO?M?kc?AgF?c?AM?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C_A?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgCOC@TI?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CW@TI?_@_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgAiSA?E?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "Y?????????????????CF?Ec??w@XG?AgAGA?TQ_?CY?ACC??@g?wCW??", "st": "F", "vs": [7, 7, 8]}
{"root": 7, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CW?oA?po_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CWBFA?C@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "U?????????????poAU?qOgI?CW?BG?CW?SA?YD_?", "st": "F", "vs": [7]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?oA?po_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CWBFA?C@_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW@CA?kI_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW?HA?kI_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GWAoi??`_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?oCBBA?@B_?", "st": "F", "vs": [6]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_AGA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_?QA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??Og?", "st": "F", "vs": [6, 7]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??AW?", "st": "F", "vs": [6, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_@GA?WWW?", "st": "F", "vs": [6, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?@a?WWW?", "st": "F", "vs": [6, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?OQ?WWW?", "st": "F", "vs": [6, 8]}
{"root": 14, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?AG_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?GA_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?dOAU?@c?Cg?GW?Ca?]@_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "T?????????????poAT?Qo]@?@c?CgD@c?CM?", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?AG_?Ga?N?g?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "V???????????????AT?Qo]@?@c?CgEMC?Ga?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?GA_?HA?N?g?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dOAU?@c?Cg?HC@wE?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 15, "g6": "Y??????????????????dOAU?@c?Cg?HC@wE?gKO?GY?WwC??Cg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA?CG_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA??B_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOHI?QW?DG?Gg?Ga?[P_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@H@HOCe@pC?DG?GgA@q?OA_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_OM?QOCe@pC?DG?GgAOA?HI_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA?CG_?Oa?MGg?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????@H@HOCe@pC?DG?GgBMA?CG_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA?CG_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOHI@pC?DG?GgBMA?CG_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA??B_?PA?MGg?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA??B_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?Gg?Ga?[P_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?cg?DG?Gg?Ga?[P_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOCe@pC?DG?GgA@q?OA_C_A?CdG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ@pC?DG?GgAOA?HI_D?A?ARG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 15, "g6": "[??????????????????QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?r_G??AS?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 15, "g6": "Y?????????????????E[?_[?HG@HO?DG?CS?[P_D?A?@?g?AGg?CeW??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?AG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CG_CC[??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW?SC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCWC?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????~?G]?OoCP?_c?GgCCW?QA?_O_@?c??dO?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW@CC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW?KC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCWC@C?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCWCAC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCW?IC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CG_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?AG_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CC_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@CC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@CC?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_AF_GH?CSCCW?SC?Ci?_GO?Oq?AGw?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWC?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@?c?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW?QA?_O_@?c??dO?O{O?GAO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW?QA?_O_@?c??dO?O{O?CAO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?ACG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?`C?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?PC?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?PC?G]G?CAO?@OG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?_c?G]G?GAO?AOG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?_c?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_@?c?G]G?GAO?CGG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?@O_?`C?G]G?GAO?AOG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?PC?GgCAC?GY?GH_AFa?A@G?@OG?_bG?G?S?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?PC?Gg?Os?_e?O{O?_Q?OPc?@Og?G?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 23, "n": 13, "g6": "U?????????????~?@D?Go@P?Oc?OgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?`A?@G_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@CC?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@?c?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@P?GSCCW@AC?CY?CH_?", "st": "F", "vs": [7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?`A?@G_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@CC?Gi?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@?c?Gi?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCW@AC?CY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?GO_?HC?G]G?GAO?COG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@?c?G]G?GAO?@GG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 24, "n": 13, "g6": "U?????????????~??d?OoCP?Gc?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?`A?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@CC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?GO_?`C?G]G?GAO?@OG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?@C_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?PA?AG_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?HA?GG_CC[??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCWCAC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?aC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?QC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????~?G]?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@CC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW?cC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCWC@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCWCAC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCW@AC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?CC_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?@C_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?PA?AG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWCAC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCAC?Ci?GD_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?aC?Ci?GD_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?aC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?aC?Ci?GD_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?HS?_U?GGOCCY?@GW?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?O{O?GAO??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?O{O?CAO??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_AE?DC?`G@?g?aA?CO_C?c??dO?AOO?GGO?OPg??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g@CC?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?cC?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?_SCCW?cC?DE?_OO?`I?@BW?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gC@C?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?Os?DE?AOOCCY?CCW?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?gCAC?GY?CH_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g@AC?GY?CH_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?_c?G]G?GAO?AGG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?_c?G]G?CAO?AGG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?Gc?G]G?CAO?AGG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?CO_?PC?G]G?GAO?CCG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?CO_?PC?G]G?GAO?@CG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?GW?IG?`G?Ci?GD_?QA?CCG?COg?_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?O{?GW?IG?`G?_S?G__C?c??dO?AOO?GGO?AGS?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?_SCCW@AC?Oe?O{O@?Q??gc?AEg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?g?GY?CH_?QA?CCG?GOg?_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?@CG?A?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG@?g@Bq?GGOCCY?ACc?GAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?@CG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?`G@?g@Bq?AOOCCY??gc?CAg?GGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?`G@?g@Bq?AOO@@A?OPg?G_G?@PG?A@S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG?`G@Bq?GGOCCY?CAc?CAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 32, "n": 13, "g6": "V??????????????[TH?DO@E?BCBHG?Og?OK?B?_Ecc??", "st": "F", "vs": [7]}
{"root": 32, "n": 14, "g6": "X????????????????M?DO@E?BCBHG?Og?OK?B?_Ecc?A_G?iQO?", "st": "F", "vs": [7, 7]}
{"root": 32, "n": 15, "g6": "[??????????????????B_?i?CW?EG?Og?OK?B?_Ecc?A_G?iQO?XHG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?CO_DTC??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?ig_?_c??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????F?TSBI_?Y?AW?EG?HG?GS??K_E_[??", "st": "F", "vs": [7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?AOG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?CO_DTC??EG?sBO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?ig_?_c?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?AOG?XSO?sBG??_S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?ACG?XSO?sBG??_S??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC??EG?sBO?XSG??@S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?ig_?_c?ACG?XSO?sBG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 34, "n": 13, "g6": "U?????????????~??i@EOAI?QCABG@?gAAq?@B_?", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cG@?g?CK?AC_C?S?GKo?", "st": "F", "vs": [7]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cG@?gAAq?@B_?Oa?O@G?OXO?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 13, "g6": "U?????????????~?CM?aO@E@BC?HG@?WAAi?AD_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????~?CM?aO_i?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "V???????????????^_@B_CQ?Cc@?WCDS?GU?@EOAEI??", "st": "F", "vs": [7, 7]}
{"root": 37, "n": 13, "g6": "U?????????????~?OM?aOAi?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM?QO@E@BC?HG?_W?ai?AD_?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?Cc?_W@DS?GU?@EOAEI?O?W?", "st": "F", "vs": [7, 7]}
{"root": 40, "n": 13, "g6": "U?????????????~??iAEO@I?ECCBG?Og?aq?CB_?", "st": "F", "vs": [7]}
{"root": 40, "n": 14, "g6": "V???????????????^_?I_@I?ECCBG@Dc?OM?OqO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 13, "g6": "V?????????????@oUP?BOAE@hC?DG?_g?CK?E?_EHc??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?B?_DcS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?AG_DcS??", "st": "F", "vs": [7]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@_G?kaO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@CG?kaO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?B?_DcS?ACG?YPO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 15, "g6": "[??????????????????M??Y?GW?DG?_g?CK?E?_EHc?@CG?kaO?YPG??OS???b??", "st": "F", "vs": [7, 7, 8]}
{"root": 53, "n": 13, "g6": "U?????????????~?GM?UOGI?PC?OgA?W?CY?_h_?", "st": "F", "vs": [7]}
{"root": 60, "n": 13, "g6": "U?????????????~?CM?IOAEABC?HG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 60, "n": 13, "g6": "X?????????????~?CM?IOOi?GWCEG?HG?OS?CO_?PC??QO?GB_?", "st": "F", "vs": [7]}
{"root": 60, "n": 14, "g6": "V???????????????^_@B_@Q?Cc@?WADS?OU?AEOCEI??", "st": "F", "vs": [7, 7]}
{"root": 60, "n": 14, "g6": "Y???????????????^_@B_@Q?GWCEG?HG@Ai?CD_?aA?@CG??cO?GBO??", "st": "F", "vs": [7, 7]}
{"root": 65, "n": 13, "g6": "U?????????????~??i@EOAI?ECABG@?gAAq?CB_?", "st": "F", "vs": [7]}
{"root": 65, "n": 13, "g6": "V?????????????~??iCD_Gq?ECABG?_W?PA?AI_@?k??", "st": "F", "vs": [7]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?ECABGCDc?OM?COO?PQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 70, "n": 13, "g6": "U?????????????~??e?QOGi?ICCBG?_g@BQ?@B_?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "U?????????????~?GY?H_AQ?ICCBG?GW?ai?CD_?", "st": "F", "vs": [7]}
{"root": 70, "n": 14, "g6": "V???????????????^_?H_AQ?ICCBGAEc?CM?GiO?_i??", "st": "F", "vs": [7, 7]}
{"root": 70, "n": 15, "g6": "Y?????????????????Fw?@K?HG?SGCBG@BQ?@B_?_i?@AC?_?g?GiW??", "st": "F", "vs": [7, 7, 8]}
{"root": 72, "n": 13, "g6": "U?????????????~?OM?eO@I?DC?_g@?W?GY?Oh_?", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I@Ac?_g@?WAAA?AE_?IK??", "st": "F", "vs": [7]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?_g@?W@Ae?__O?II?@BW?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 13, "g6": "V?????????????Ao@E?IOgi?OW?KG?`G@`S?v?_??[??", "st": "O", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????@g@I?`_@QAaW?SGBBG?OK?v?_?EC??", "st": "O", "vs": [7]}
{"root": 77, "n": 13, "g6": "U?????????????v?AE?IOge?ICBBG?LC?HQ?CB_?", "st": "F", "vs": [6]}
{"root": 77, "n": 13, "g6": "V?????????????v?AE?IOge?ICBBG?_W?oA?@g_?Qc??", "st": "F", "vs": [7]}
{"root": 77, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA??WG?", "st": "F", "vs": [6, 7]}
{"root": 77, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA?C?W?", "st": "F", "vs": [6, 8]}
{"root": 77, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_W?oA?@g_?Qc?Z_G??IO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?AGG?geO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?@CG?geO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?SRG?@@O?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?oA?AS_CAA?A@g?@go?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X????????????????s?Q_CK?DG?SGBBG?OK?v?_?EC?@CG?geO?", "st": "O", "vs": [7, 7]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?@CG?KKc???F??", "st": "O", "vs": [7, 7, 7]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??AS??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??@S??_B??", "st": "O", "vs": [7, 7, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????L?AS?Oo?IO?SG@`c?v?_DCq?A@c??og?AGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 78, "n": 13, "g6": "U?????????????~?@IAEO@I?QCCBG?Gg?aq?AB_?", "st": "F", "vs": [7]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_@I?QCCBG@Dc?GM?OqO?Gi?O?W?", "st": "F", "vs": [7, 7]}
{"root": 84, "n": 13, "g6": "U?????????????~?CY?H_@Q?ICCBG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~?CY?H_Oi?ICCBG@?WAAA?@Q_?_k??", "st": "F", "vs": [7]}
{"root": 84, "n": 14, "g6": "W???????????????^_@E_@K?ICCBG@?W@Ai?__O?IQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 86, "n": 13, "g6": "U?????????????~??i@D_AI?ECCBG@?W@BI?CD_?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????Go@qCB_HI?OW?iG?PG@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????}?CW?[_HI?OW?iG?PGA@q?Ob_?", "st": "F", "vs": [6]}
{"root": 93, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??SG?", "st": "F", "vs": [6, 7]}
{"root": 93, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??_W?", "st": "F", "vs": [6, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_AGA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_?cA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 196, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?O@O?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?G@O?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "W?????????????~?AH?HOAE?aC?IG?PG?OS?OB?CFc?C@O?", "st": "O", "vs": [7]}
{"root": 216, "n": 13, "g6": "W?????????????~?@H?HOCE?EC?aG?PG?_S?OB?CFc?C@O?", "st": "F", "vs": [7]}
{"root": 216, "n": 13, "g6": "Y?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??SC?CGO?CG_?OB_??", "st": "F", "vs": [7]}
{"root": 216, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD?CFc?C@O?A_O?GOO?ACG?A?Y??", "st": "F", "vs": [7, 7]}
{"root": 216, "n": 15, "g6": "_?????????????????Fw?AQ?Cg?_o?KG?PC?AH?@?g?O]O?GA_?A_O?CGG??`A??@OG??GO_??_D??A?Z???", "st": "F", "vs": [7, 7, 8]}
{"root": 219, "n": 13, "g6": "W?????????????~??p?aOAI?_W?cG?QG@?c?@D?CFc??@o?", "st": "F", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD?CFc??@o?", "st": "O", "vs": [7]}
{"root": 258, "n": 13, "g6": "W?????????????hKL@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????eoSe?KO?Y?OWAgG@AG?Gc?YA_?Ck??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "W?????????????eoSeBOO@a?OWAgG@AG?Gc?o?_?BS??Qo?", "st": "F", "vs": [7]}
{"root": 258, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?O_O?hKO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?OOO?hKO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?eo_A@C?L@G??dO?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "X???????????????SeBOO@a?OW@AG?PG?AS?eo_A@C??LG?T@O?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Y???????????????SeBOO@a?OWAgG@AG?Gc?eo_A@C?W?G??YO??dO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "X???????????????RWDH_@a?OW@AG?PG@gI??d_?BQ?I_g?_?o?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "X???????????????RWDH_@a?OWAgG@AG?Gc?YA_E?A??LG??do?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 15, "g6": "[?????????????????DH_@a?@g?_oAgG?`C?AH?CuC?GCO??dO?@OG??AS?BOR??", "st": "F", "vs": [7, 7, 8]}
{"root": 259, "n": 13, "g6": "W?????????????~?AH?PO@E?EC@AG?`G?GS?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "W?????????????~?O]?aO@I?GW?cG@AG?CS?OO_@CS?@Co?", "st": "F", "vs": [7]}
{"root": 266, "n": 14, "g6": "Y???????????????^_CF_CQ?Cg?cG?Gg@@A?Ga_?PK?GOG?AEO?GPO??", "st": "F", "vs": [7, 7]}
{"root": 288, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HGCCo?cGA@c?@B??EC?CDO?OD_?", "st": "F", "vs": [7]}
{"root": 307, "n": 13, "g6": "Y?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?AGO?GC_?_i_??", "st": "F", "vs": [7]}
{"root": 307, "n": 14, "g6": "\\???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?AGO?GC_?_i_?AOG?@@A??OTO??", "st": "F", "vs": [7, 7]}
{"root": 307, "n": 15, "g6": "_?????????????????Fw?AW?IO?H_?IO?OW?@`??`G?C@_?CO_?GC_?AOG?@@A??OTO??GC_?CDT???GB???", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/gtree/nu1_b42.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 4, "6": 2}, "time": 5.3, "levels": [[13, {"eng-E": 5, "eng-F": 7, "eng-O": 6, "patterns": 432, "to-engine": 432}, 13, {"O": 6, "F": 7}, 0], [14, {"E": 2408, "F": 1, "R": 33, "eng-E": 1106, "eng-F": 2, "eng-R": 91, "patterns": 5846, "subset-fail": 674, "to-engine": 2749}, 2, {"F": 2}, 103], [15, {"E": 1745, "R": 24, "patterns": 1769, "subset-fail": 5}, 0, {}, 11]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 0.56, "levels": [[13, {"eng-E": 24, "eng-F": 3, "eng-R": 5, "patterns": 240, "to-engine": 240}, 3, {"F": 3}, 5], [14, {"E": 1132, "R": 50, "patterns": 1182, "subset-fail": 5}, 0, {}, 26]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 1.34, "levels": [[13, {"eng-E": 35, "eng-F": 5, "eng-R": 4, "patterns": 319, "to-engine": 319}, 5, {"F": 5}, 4], [14, {"E": 2325, "F": 2, "R": 126, "patterns": 2453, "subset-fail": 21}, 2, {"F": 2}, 58], [15, {"E": 2312, "R": 35, "patterns": 2347, "subset-fail": 8}, 0, {}, 14]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.84, "levels": [[13, {"E": 241, "F": 5, "R": 23, "patterns": 269}, 3, {"F": 3}, 12], [14, {"E": 1603, "F": 10, "R": 77, "patterns": 1690, "subset-fail": 14}, 5, {"F": 5}, 48], [15, {"E": 7856, "F": 3, "R": 62, "patterns": 7921, "subset-fail": 17}, 1, {"F": 1}, 39], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 7, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 0.82, "levels": [[13, {"E": 180, "F": 3, "R": 17, "patterns": 200}, 3, {"F": 3}, 17], [14, {"E": 1237, "F": 4, "R": 54, "patterns": 1295, "subset-fail": 6}, 2, {"F": 2}, 46], [15, {"E": 2902, "R": 13, "patterns": 2915, "subset-fail": 2}, 0, {}, 11]], "open17": 0}
{"root": 13, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.41, "levels": [[13, {"E": 327, "F": 7, "R": 34, "patterns": 368}, 4, {"F": 4}, 19], [14, {"E": 2699, "F": 21, "R": 125, "patterns": 2845, "subset-fail": 22}, 11, {"F": 11}, 83], [15, {"E": 14381, "R": 100, "patterns": 14481, "subset-fail": 43}, 0, {}, 46]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.59, "levels": [[13, {"E": 228, "F": 6, "R": 28, "patterns": 262}, 4, {"F": 4}, 14], [14, {"E": 2004, "F": 15, "R": 117, "patterns": 2136, "subset-fail": 35}, 4, {"F": 4}, 63], [15, {"E": 6207, "F": 2, "R": 63, "patterns": 6272, "subset-fail": 30}, 1, {"F": 1}, 32], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 4.28, "levels": [[13, {"E": 235, "F": 8, "R": 21, "patterns": 264}, 5, {"F": 5}, 11], [14, {"E": 2238, "F": 30, "R": 127, "patterns": 2395, "subset-fail": 40}, 11, {"F": 11}, 69], [15, {"E": 13623, "F": 3, "R": 275, "patterns": 13901, "subset-fail": 94}, 2, {"F": 2}, 149], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 19.02, "levels": [[13, {"eng-E": 191, "eng-F": 17, "eng-O": 3, "eng-R": 97, "patterns": 308, "to-engine": 308}, 20, {"O": 3, "F": 17}, 97], [14, {"E": 8231, "F": 38, "R": 280, "eng-E": 1162, "eng-O": 1, "eng-R": 161, "patterns": 10362, "subset-fail": 500, "to-engine": 1383}, 30, {"F": 29, "O": 1}, 316], [15, {"E": 45261, "F": 14, "R": 233, "eng-E": 1413, "eng-R": 8, "patterns": 47420, "subset-fail": 576, "to-engine": 1421}, 9, {"F": 9}, 158], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 3.42, "levels": [[13, {"eng-E": 149, "eng-F": 6, "eng-O": 1, "eng-R": 73, "patterns": 229, "to-engine": 229}, 7, {"O": 1, "F": 6}, 73], [14, {"E": 2356, "F": 6, "R": 43, "eng-E": 338, "eng-R": 63, "patterns": 2929, "subset-fail": 113, "to-engine": 416}, 6, {"F": 6}, 90], [15, {"E": 9694, "F": 2, "R": 41, "patterns": 9737, "subset-fail": 6}, 2, {"F": 2}, 35], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 3.73, "levels": [[13, {"eng-E": 76, "eng-F": 5, "eng-O": 1, "eng-R": 33, "patterns": 229, "to-engine": 229}, 6, {"O": 1, "F": 5}, 33], [14, {"E": 1955, "F": 7, "R": 61, "eng-E": 171, "eng-R": 25, "patterns": 2547, "subset-fail": 122, "to-engine": 414}, 5, {"F": 5}, 63], [15, {"E": 8200, "F": 5, "R": 54, "patterns": 8259, "subset-fail": 20}, 1, {"F": 1}, 38], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 22.35, "levels": [[13, {"eng-E": 200, "eng-F": 13, "eng-O": 3, "eng-R": 92, "patterns": 308, "to-engine": 308}, 16, {"O": 3, "F": 13}, 92], [14, {"E": 6231, "F": 39, "R": 177, "eng-E": 1101, "eng-O": 2, "eng-R": 218, "patterns": 8258, "subset-fail": 473, "to-engine": 1382}, 36, {"F": 34, "O": 2}, 318], [15, {"E": 49477, "F": 9, "R": 435, "eng-E": 2411, "eng-F": 10, "eng-O": 3, "eng-R": 104, "patterns": 53375, "subset-fail": 1042, "to-engine": 2539}, 22, {"F": 19, "O": 3}, 391], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 32, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.42, "levels": [[13, {"E": 153, "F": 3, "R": 3, "patterns": 159}, 1, {"F": 1}, 1], [14, {"E": 365, "F": 2, "R": 7, "patterns": 374, "subset-fail": 2}, 1, {"F": 1}, 3], [15, {"E": 1438, "F": 2, "R": 3, "patterns": 1443, "subset-fail": 2}, 1, {"F": 1}, 1], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 33, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 1.45, "levels": [[13, {"E": 261, "F": 5, "R": 13, "patterns": 279}, 3, {"F": 3}, 7], [14, {"E": 1659, "F": 10, "R": 50, "patterns": 1719, "subset-fail": 11}, 4, {"F": 4}, 33], [15, {"E": 6294, "F": 5, "R": 13, "patterns": 6312, "subset-fail": 7}, 4, {"F": 4}, 4], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 34, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.56, "levels": [[13, {"E": 179, "F": 2, "R": 27, "patterns": 208}, 2, {"F": 2}, 27], [14, {"E": 776, "F": 2, "R": 46, "patterns": 824, "subset-fail": 19}, 1, {"F": 1}, 26], [15, {"E": 1088, "F": 1, "R": 18, "patterns": 1107, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.65, "levels": [[13, {"E": 181, "F": 2, "R": 25, "patterns": 208}, 2, {"F": 2}, 25], [14, {"E": 897, "F": 2, "R": 49, "patterns": 948, "subset-fail": 17}, 1, {"F": 1}, 31], [15, {"E": 1449, "F": 1, "R": 16, "patterns": 1466, "subset-fail": 7}, 0, {}, 10]], "open17": 0}
{"root": 37, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.18, "levels": [[13, {"E": 184, "F": 1, "R": 19, "patterns": 204}, 1, {"F": 1}, 19], [14, {"E": 435, "R": 16, "patterns": 451, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.09, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}, 7]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.37, "levels": [[13, {"E": 212, "F": 2, "R": 16, "patterns": 230}, 1, {"F": 1}, 8], [14, {"E": 476, "F": 1, "R": 16, "patterns": 493, "subset-fail": 3}, 1, {"F": 1}, 13], [15, {"E": 1156, "R": 10, "patterns": 1166, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 40, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.44, "levels": [[13, {"E": 173, "F": 2, "R": 27, "patterns": 202}, 1, {"F": 1}, 14], [14, {"E": 455, "F": 1, "R": 25, "patterns": 481, "subset-fail": 4}, 1, {"F": 1}, 21], [15, {"E": 1801, "R": 30, "patterns": 1831, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 114, "R": 24, "patterns": 138}, 0, {}, 24]], "open17": 0}
{"root": 44, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 1.3, "levels": [[13, {"E": 197, "F": 5, "R": 12, "patterns": 214}, 3, {"F": 3}, 6], [14, {"E": 1345, "F": 10, "R": 52, "patterns": 1407, "subset-fail": 14}, 3, {"F": 3}, 29], [15, {"E": 4482, "F": 4, "R": 22, "patterns": 4508, "subset-fail": 11}, 1, {"F": 1}, 12], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.21, "levels": [[13, {"E": 168, "F": 1, "R": 22, "patterns": 191}, 1, {"F": 1}, 22], [14, {"E": 437, "R": 20, "patterns": 457, "subset-fail": 8}, 0, {}, 12]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 106, "R": 26, "patterns": 132}, 0, {}, 13]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.06, "levels": [[13, {"E": 168, "R": 22, "patterns": 190}, 0, {}, 11]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 123, "R": 18, "patterns": 141}, 0, {}, 18]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.33, "levels": [[13, {"E": 185, "F": 3, "R": 22, "patterns": 210}, 2, {"F": 2}, 11], [14, {"E": 711, "F": 4, "R": 51, "patterns": 766, "subset-fail": 7}, 2, {"F": 2}, 29], [15, {"E": 2802, "F": 1, "R": 42, "patterns": 2845, "subset-fail": 15}, 0, {}, 22]], "open17": 0}
{"root": 65, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.66, "levels": [[13, {"E": 177, "F": 2, "R": 29, "patterns": 208}, 2, {"F": 2}, 29], [14, {"E": 757, "F": 2, "R": 57, "patterns": 816, "subset-fail": 7}, 1, {"F": 1}, 48], [15, {"E": 1286, "F": 1, "R": 18, "patterns": 1305, "subset-fail": 5}, 0, {}, 14]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.63, "levels": [[13, {"E": 199, "F": 2, "R": 28, "patterns": 229}, 2, {"F": 2}, 28], [14, {"E": 946, "F": 2, "R": 52, "patterns": 1000, "subset-fail": 8}, 1, {"F": 1}, 44], [15, {"E": 1783, "F": 1, "R": 35, "patterns": 1819, "subset-fail": 10}, 1, {"F": 1}, 25], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 135, "eng-R": 18, "patterns": 153, "to-engine": 153}, 0, {}, 18]], "open17": 0}
{"root": 72, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.53, "levels": [[13, {"E": 187, "F": 2, "R": 19, "patterns": 208}, 2, {"F": 2}, 19], [14, {"E": 788, "F": 2, "R": 33, "patterns": 823, "subset-fail": 3}, 1, {"F": 1}, 30], [15, {"E": 1166, "R": 11, "patterns": 1177, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 61, "eng-R": 11, "patterns": 144, "to-engine": 144}, 0, {}, 11]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.95, "levels": [[13, {"eng-E": 36, "eng-O": 1, "eng-R": 6, "patterns": 386, "to-engine": 386}, 1, {"O": 1}, 6], [14, {"eng-E": 116, "eng-R": 10, "patterns": 697, "subset-fail": 224, "to-engine": 473}, 0, {}, 10]], "open17": 0}
{"root": 77, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 7.64, "levels": [[13, {"eng-E": 11, "eng-F": 2, "eng-O": 1, "eng-R": 5, "patterns": 386, "to-engine": 386}, 3, {"O": 1, "F": 2}, 5], [14, {"E": 1290, "F": 23, "R": 70, "eng-E": 87, "eng-O": 1, "eng-R": 29, "patterns": 2080, "subset-fail": 233, "to-engine": 473}, 8, {"F": 7, "O": 1}, 41], [15, {"E": 8403, "R": 154, "eng-E": 516, "eng-F": 2, "eng-O": 2, "eng-R": 17, "patterns": 10213, "subset-fail": 653, "to-engine": 1057}, 4, {"O": 2, "F": 2}, 82], [16, {"eng-E": 124, "eng-R": 1, "patterns": 1304, "subset-fail": 610, "to-engine": 694}, 0, {}, 1]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.39, "levels": [[13, {"E": 201, "F": 2, "R": 26, "patterns": 229}, 1, {"F": 1}, 13], [14, {"E": 468, "F": 1, "R": 21, "patterns": 490, "subset-fail": 2}, 1, {"F": 1}, 19], [15, {"E": 1152, "R": 25, "patterns": 1177, "subset-fail": 4}, 0, {}, 11]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.58, "levels": [[13, {"E": 183, "F": 2, "R": 23, "patterns": 208}, 2, {"F": 2}, 23], [14, {"E": 778, "F": 2, "R": 38, "patterns": 818, "subset-fail": 3}, 1, {"F": 1}, 35], [15, {"E": 1172, "R": 11, "patterns": 1183, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}, 22]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.22, "levels": [[13, {"E": 181, "F": 1, "R": 28, "patterns": 210}, 1, {"F": 1}, 28], [14, {"E": 455, "R": 28, "patterns": 483, "subset-fail": 6}, 0, {}, 22]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 65, "eng-R": 9, "patterns": 144, "to-engine": 144}, 0, {}, 9]], "open17": 0}
{"root": 93, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 1.14, "levels": [[13, {"E": 186, "F": 4, "R": 42, "patterns": 232}, 2, {"F": 2}, 8], [14, {"E": 1207, "F": 12, "R": 76, "patterns": 1295, "subset-fail": 7}, 4, {"F": 4}, 21], [15, {"E": 4402, "R": 56, "patterns": 4458, "subset-fail": 18}, 0, {}, 11]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 163, "R": 30, "patterns": 193}, 0, {}, 16]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 153, "F": 2, "R": 16, "patterns": 171}, 2, {"F": 2}, 16], [14, {"E": 711, "R": 29, "patterns": 740, "subset-fail": 5}, 0, {}, 24]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.47, "levels": [[13, {"E": 149, "F": 2, "R": 22, "patterns": 173}, 2, {"F": 2}, 22], [14, {"E": 709, "R": 43, "patterns": 752, "subset-fail": 9}, 0, {}, 34]], "open17": 0}
{"root": 203, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.71, "levels": [[13, {"eng-E": 69, "eng-O": 1, "eng-R": 6, "patterns": 220, "to-engine": 220}, 1, {"O": 1}, 6], [14, {"eng-E": 134, "eng-R": 5, "patterns": 503, "subset-fail": 94, "to-engine": 409}, 0, {}, 5]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.48, "levels": [[13, {"E": 200, "F": 2, "R": 19, "patterns": 221}, 2, {"F": 2}, 19], [14, {"E": 753, "F": 2, "R": 40, "patterns": 795, "subset-fail": 4}, 1, {"F": 1}, 35], [15, {"E": 1129, "F": 1, "R": 5, "patterns": 1135}, 1, {"F": 1}, 5], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 219, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.27, "levels": [[13, {"E": 188, "F": 1, "R": 33, "patterns": 222}, 1, {"F": 1}, 17], [14, {"E": 512, "R": 33, "patterns": 545, "subset-fail": 4}, 0, {}, 15]], "open17": 0}
{"root": 225, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.56, "levels": [[13, {"eng-E": 35, "eng-O": 1, "eng-R": 5, "patterns": 223, "to-engine": 223}, 1, {"O": 1}, 5], [14, {"eng-E": 70, "eng-R": 4, "patterns": 548, "subset-fail": 120, "to-engine": 428}, 0, {}, 4]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 2.06, "levels": [[13, {"E": 170, "F": 7, "R": 18, "patterns": 195}, 3, {"F": 3}, 6], [14, {"E": 1051, "F": 17, "R": 70, "patterns": 1138, "subset-fail": 9}, 7, {"F": 7}, 34], [15, {"E": 7405, "F": 3, "R": 205, "patterns": 7613, "subset-fail": 59}, 1, {"F": 1}, 86], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 109, "F": 1, "R": 15, "patterns": 125}, 1, {"F": 1}, 15], [14, {"E": 281, "R": 15, "patterns": 296, "subset-fail": 1}, 0, {}, 14]], "open17": 0}
{"root": 265, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 17, "eng-R": 4, "patterns": 160, "to-engine": 160}, 0, {}, 4]], "open17": 0}
{"root": 266, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.53, "levels": [[13, {"eng-E": 9, "eng-F": 1, "eng-R": 1, "patterns": 160, "to-engine": 160}, 1, {"F": 1}, 1], [14, {"E": 284, "F": 1, "R": 10, "patterns": 295, "subset-fail": 1}, 1, {"F": 1}, 7], [15, {"E": 898, "R": 32, "patterns": 930, "subset-fail": 6}, 0, {}, 13]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 151, "F": 2, "R": 21, "patterns": 174}, 2, {"F": 2}, 21], [14, {"E": 720, "R": 38, "patterns": 758, "subset-fail": 7}, 0, {}, 31]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 80, "F": 1, "R": 28, "patterns": 109}, 1, {"F": 1}, 7], [14, {"E": 216, "R": 28, "patterns": 244}, 0, {}, 7]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 1, {"F": 1}, 8], [14, {"E": 251, "F": 1, "R": 16, "patterns": 268}, 1, {"F": 1}, 16], [15, {"E": 786, "F": 2, "R": 12, "patterns": 800}, 1, {"F": 1}, 6], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 54, "R": 14, "patterns": 68}, 0, {}, 7]], "open17": 0}
{"root": 661, "kind": "O", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 41, "eng-R": 7, "patterns": 96, "to-engine": 96}, 0, {}, 7]], "open17": 0}
{"root": 811, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 140, "R": 20, "patterns": 160}, 0, {}, 5]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 67, "R": 19, "patterns": 86}, 0, {}, 19]], "open17": 0}


==> anc/gst1718_computation/gtree/nu1_b43.final.json <==
[]

==> anc/gst1718_computation/gtree/nu1_b43.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcC?S@?E?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcA?S?GE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????~?CU?RO@T?QKCECA@C??Y?G@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?SA?P?AYOA?M??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?S?OP?AYOA?M??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?AY?QK@DcA?K@?`?@TOC?U??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO@?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?CGOA?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OGO?Oa?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?@GOA?a?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?CCO?RQ?G?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AW?oCB`a?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AWFBC?GE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????wW@iASOcE??s?AW?PC?uE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?Aa?BS_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?Oa?BS_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?GA_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?GA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?Yc??i?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "S?????????????wW@iC_oL`?@KASS?@k?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AWCGC?Oa?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?aC?Ca?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Ca?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Aa?cE_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AWAGC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?EC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?PCAOY?O@_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?HCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?DCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????wW@iASOcE?uC?@gCOC?Ca??c_?A[??", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWA_C?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWA_C?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[KC_oL`??s?AWA_C?LQ??I_?`A?HPG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?Oa?BS_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?`C?LQ?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWCCC?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc@?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?DC?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?Yc??i?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?Yc??i?O@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWCGC?Oa?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AWCGC?Oa?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWCGC?Oa??LOASU??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?aC?Ca?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?`C?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC@II?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW@OC?Ca?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW@OC?Ca?cE_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K@OC?HCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWAGC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AWAGCAOY?L`O?PE??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KAGC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?EC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?EC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?HCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?HCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?HCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?DCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?DCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?DCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????@iASOcE?uC?@gCOC?Ca??c_?A[?B?G?wWO?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_QaAOW?@gCOC?Ca??c_?A[?@CG?L`O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uCCOC?HC?AQ??R_ASQ??Eg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "U???????????????@iC_oL`?@K?oCFBC@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????@iC_oL`?@K?oCFBC@IH??LO?GE??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?DA?@iG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya?C@G?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?@K?PC@kK@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?@K?PC@kK@IH??LOC?E??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AW@kKAOX?O@O?PE??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?DC?LQ?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc?_I?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@??gOC_q??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEOA?I??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?CA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWACC??Y?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWA?c?OI?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????WK@e_Bi??s?AWACCAgE?__OAgI??BW?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 13, "g6": "T?????????????iS@d?Co?X?SSB?W?ICBQa?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC@@A?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC?PA?BI_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?WAAC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?aC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?EC@?Q?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?XO?e?@c?gg?SC?DA?WB_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KCGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KAGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W@CC@@A?BI_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?WAAC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?WAAC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?aC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?W?aC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@cB?WA?c?Ki?GGO?gi??WW?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XO?e?@c?gg?SC@_M?sgO?IE??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?XO?e?@c?gg?SC?DA?WB_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "V???????????????YS?XODD@_KAGC?Cs?@e?@_ODQa??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_O?aA?@dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Oa?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?QC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?IC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK@CC?ac?Ci?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK?ac?HS?_E?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~??dCCoOx?CS@@C?ac?GM?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CCA?a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CC?Ga?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?Ga?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OWC@C?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@@C?PQ?OA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?GA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CC?HA?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?HA?GC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SC?`A?OC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?GQ?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC?GQ?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CCA?a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Oa??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Ga??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?cC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?SC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Ga?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Oa?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Ga?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QCA?a?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CCA@A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CC?DA??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?cC?`A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?Oa?GC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@ACA?a?OC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@AC?Oa?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?ICA?a?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?Oa?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "Y???????????????^_?HOOx?CS?OWC@C?PQ?OA_@?K?@GG?GGO?_eO??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HOOx?CS?QCCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HOOx?CS?ICCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?CS@CC?HS?_`?ABO?ae??", "st": "O", "vs": [7, 7]}
{"root": 20, "n": 13, "g6": "U?????????????~??e?IOOx?GS?_W@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "T?????????????~??hCCoOx?GS@AC?Hc?OM?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?HA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?HA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?PA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?OA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?AA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CCA@A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CC?PA??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?cC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?KC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?Oa?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@ACA?a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@AC?Oa?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aCA?a?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "V???????????????^_?IOOx?GS?PCCCs?Cp?CBO@AE??", "st": "O", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?OK@AC?PCAAY?GGO?IQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "V???????????????^_CCoOx?`A?Hc?_[?_`?@QO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 13, "g6": "U?????????????~?G]?QO@E?Cc?Og@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CCA?a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW?KC?_a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCWC@C?_Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@CA?Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@C?OQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@CC?Oa?@E_?AK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCWCAC?_a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@ACA?a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Oa?@E_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Ga?@E_?_K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?aC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?IC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAK@CC?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAKC?c?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAKC@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAK@@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?`CAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?_GO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?C_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?_CO?QQ??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?_OO@?q??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?COO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?G_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?aC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_AQ?OS?PCCC[?_X?@HO?aE??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS?aC?PCAAM?_OO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?GGO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HKA?`?CDO?QU??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HK?_`?CDO?QU??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_CDAAK@CC?QS?P@?GEO?HM??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_kA@@?GEO?HI??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_k?P@?GEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 13, "g6": "U?????????????CW?q?SOXIBQC?@g?AW?SA?iS_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CW?qDQ_Aa@cg?@g?AW?KA?s`_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AWAOC?Pa?@c_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AW?bC?EQ?A@_?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CWTI?SOXIBQC?@g?oC?EQ??R_?", "st": "F", "vs": [7]}
{"root": 28, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?bC?EQ?A@_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOs`??s?AW?bC?EQ?A@_?oA?KdG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?bC?EQ?A@_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?oC?EQ??R_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "V???????????????AKDQ_AaBQC?@g?Kc?@M?XIO?oE??", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?oC?EQ??R_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?`?O?bA?@PG?", "st": "O", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?Q?O?bA??qG?", "st": "O", "vs": [7, 7]}
{"root": 33, "n": 13, "g6": "U?????????????soTE?Ao?X?ASBGW?wC?`A??i_?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????soTE?DO?U?@c?CgBGW?[A?G__A@C?O?o?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????E_?[BPO@EBEC?@g?AW?KA?kS_?", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC@@A?@E_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC?CY?G@_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW@GC?YA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW?sC?DA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_p`??s?AW?sC@@A?@E_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?sC?CY?G@_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW@GC?YA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW@GC?YA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?sC?DA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW?sC?DA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aO@E?bC?HGADS?GU?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_?_K??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?OQ?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aOOi?Cc?Og?Gs?bE?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?Og?Cc?PI?@H_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HGCCC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HG?KC?PI?AD_?", "st": "O", "vs": [7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?cCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?cCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?SCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?SCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?KCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?_c@Ai?_@_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_Oi?CW?Og?_cA?I?Gp_?Ca?AHG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?Cc?aS?Ce?OiO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?GS?Cc?aS?Ce?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGCCC?PI?OiO?Om??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CcCCC?aS?GU?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "U???????????????^_CB_CQ?CcADS?Ok?CX?GpO?", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_CQ?CcADS?Ok?CX?GpO?_E??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGADS?E@?CQO?Om??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EK?E@?CQO?Oi??", "st": "O", "vs": [7, 7]}
{"root": 39, "n": 13, "g6": "V?????????????~?AH?TO@E@BC?HG?Og?aA?_[_??[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og@?Q?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_C?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_?_K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?OQ?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?_Q?_A_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?OQ?GA_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM?TO@E@BC?HG@CC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GO_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GG_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?@H?dO@E?bC?HG?Og@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og?_Q?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 14, "g6": "Y???????????????^_CB_AQ?CW?HG?Og?_Q?Ci_A?K?AAG?OAO?GpO??", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?PA?Ok_C?S??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "T?????????????~?GU@BO@H?OS?OW?GsABE?", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?OA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?GQ?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?_A_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?IC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?aC@Aq?_A_?Gq?OWg?", "st": "O", "vs": [7, 7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_C?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_?OS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?HA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?DA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?IA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?EA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W@?Q?GA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W?_Q?AA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "W?????????????~?AUABO@EABC?Og?_W?IA??S_@?S??co?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?CX?HOAE?DC?TG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g?CQ?Gq_A?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?_A_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?CA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?_Q?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?CQ?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????~?OM@EO@I?Ic?_gACC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~??h@DOAE@BC?HG?_g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "T?????????????~?OM?IOAE@BC?HG@DS?OU?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_?OK??", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_?OK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????~?OM@DOAE@BC?HG?SC?DI?CD_?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????~?OM@DOAE@BC?HG?_g?Ga??c_?IS?O?o?", "st": "F", "vs": [7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG?cCA@q??B_@DQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOGi?Cc?_g?cCA@q??B_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_gA?c?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "Z???????????????^_CB_@Q?GWAEG?_g?CQ?Gi_C?K?AGG??cO?_AO??cg??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?A@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG?PC?AQ?@Q_C?K?CTG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_Gi?Cc?_g?PC?AQ?@Q_C?K?@BG?OpO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "U???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpOC?E??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?GE??", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCO?_Q?GWg?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_AE@BC?HG@DS?I@?@QO?_m??", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q@BC@DS?_k?Q@?AEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 50, "n": 13, "g6": "V?????????????~?OM?IOCE?RC?HG?Og@?Q?Ai_@?K??", "st": "O", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????`_?k@D_Aq@CWCAg?`WBwA?@@_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "T?????????????}??k@D_Aq@CWCAgCKC?Om?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????}?Oo?J?Gk?JGAGoCAg?KA?O__?`[??", "st": "F", "vs": [7]}
{"root": 51, "n": 14, "g6": "V????????????????k@D_Aq@CWCAgFoC?CE?`_O?`Y??", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "X???????????????Oo?J?Gk?JGAGoCAgBwA?@@_?WA?GOG?CJO?", "st": "F", "vs": [7, 7]}
{"root": 55, "n": 13, "g6": "V?????????????}?@UCBOHE?bC?_g?OW?QA?AO_AHK??", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "T?????????????}?@U@EOPEAEC?_g?jC?GM?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "T?????????????}?AECBOHE?acAAg?mC?GM?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "W?????????????}?Aw?`__Y?cW@DGAAg@CA?___@AC?@@o?", "st": "F", "vs": [7]}
{"root": 58, "n": 13, "g6": "U?????????????PWOq?dOAE?Gc?ag@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????DgOiABOCE?GcACg@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "V?????????????}?AsCI_CE?GcACg@GW?aA?AC_ABS??", "st": "F", "vs": [7]}
{"root": 59, "n": 14, "g6": "X???????????????AsCI_CE?GcACg@GWBwA??o_@CA?@AG?OYO?", "st": "F", "vs": [7, 7]}
{"root": 63, "n": 13, "g6": "T?????????????}?CM?goCh?GSAAWCMC?Gi?", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kS?e?EOYI?@c?Og?_W?WA?p`_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kSLDEKG?X?GS?_W?oC?Cq??q_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kS?XBPOp`?@c?Og?SC?Cq?CB_?", "st": "F", "vs": [7]}
{"root": 66, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?SC?Cq?CB_?oA?Wog?", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 14, "g6": "V???????????????UIBPO?X?GS?_WEKK?Cp??qO?oE??", "st": "O", "vs": [7, 7]}
{"root": 70, "n": 13, "g6": "T?????????????}?AY?TOHEAEC?_WAJC?GU?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW@@A?GG_CKK??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW?HA?CG_CKK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?PA?_k_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?HA?_k_?_S??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?_S??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?OS??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW@AA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW?EA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?PA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?CC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?AC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?QA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?IA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?GQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?OWAAA?OO_?_S??ao?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?Gg?EA?_O_?_c?@@o?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?`A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?PA?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_C?S??", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?QA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "T?????????????~?@UABOCH?CS?OW@?sABE?", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW?OQ?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?_A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@CC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?cCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?_A_@?q?OWg?", "st": "O", "vs": [7, 7]}
{"root": 88, "n": 13, "g6": "U?????????????kKLH?Gop`?@S?@W@GC?Ba?E@_?", "st": "F", "vs": [7]}
{"root": 88, "n": 14, "g6": "W???????????????UEBQOp`?@S?@W@GC?Ba?G_O?Gq?B?w?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "T?????????????~?OM@EOAI?DC@?g?_s@Ae?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?@A_ADK??", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?CQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE@Ac@?g?Cc?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADGCCC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?cC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?KC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOAI@Ac@?g?SC?OY?@P_?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?OO_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?GG_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?@G_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?SCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?KCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?_@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?A@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?_S?Cc?PS?DE?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?DC?KC?PS?_U?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?Gg@?gADK?I@?@PO?_u??", "st": "O", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?Gg@?g?Oc?CI?Oh_?SA?ABG?@PO?", "st": "O", "vs": [7, 7]}
{"root": 90, "n": 13, "g6": "V?????????????~??h?dOGE?bC?PG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_?GK??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?GQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?CQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "U?????????????~?OM?dOGE?bC?PGACC?DI?CD_?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OO_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OG_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 14, "g6": "X???????????????^_CB_GE?bC?PGA?c?Qi?@@_ACA??hG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 90, "n": 14, "g6": "Z???????????????^_CB_@Q?Qg@EG?PG@?a?GE_?GK?GGG?AAO?CDO?OOW??", "st": "F", "vs": [7, 7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?OG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?CG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?aA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?EA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?OG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?AG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "U?????????????~??[?QoGP?Cs?cWCAC@AQ?GI_?", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "W?????????????~??[@@OAU?`C?Hg?cWA@A?AG_ACc??`O?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?_O_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?GO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?aA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?EA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????~??[?PoGH?DS?cW?`CAAQ?OQ_?", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????kGCIAqO@I@cC?cG?PG??[??W_C[c??", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????kGPq@A_@I@cC?cG?PG??[??g_AqS??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KA[OCE?wC?IG?Cg??k??o_DHc??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k?GO_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k??S_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????AWSeA[OCE?wC?IG?@WBPA??d_?", "st": "F", "vs": [7]}
{"root": 105, "n": 14, "g6": "W???????????????@KA[OCE?wC?IG?@W?BA?hK_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_CE?wC?IG?@W?`A?Ra_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 106, "n": 13, "g6": "V?????????????MG?e@COqEAcC?QG?_g??k?To_C@C??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MG?e@CORQAcC?aG?Og??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?aG?Og??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????MG?eAYOGEAcC?SG?aG??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?aG??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????bG]@?DO@E?WCAKG?@g?@K?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????bGDY?DO@E?WCAKG?@g?@K??W_F_S??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "V?????????????jGAqE_O?i?@W?oG?@g?CK?AC_BEK??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "X?????????????jGAqE_O?i?@W?oGBEG??s?A__?aC?OAO?@B_?", "st": "F", "vs": [7]}
{"root": 111, "n": 14, "g6": "Z???????????????Tc?k_sA?Ag?Ao?oG??s?AC_BEK?@OG?COO?_CO??`g??", "st": "F", "vs": [7, 7]}
{"root": 116, "n": 13, "g6": "V?????????????PsAP@QO?MAaC?BG?Og?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "V?????????????uGAP@QO?MAaC?BG?Og?CK?K?_AMc??", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????AoPa?c_MA?CgBKG?@g?@K?sW_??s??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????AoYKCW_Cc?wG?HO?@g?@K??E_BKK??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYK?c_MA?CgBKG?@gAKQ??R_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYKCW_Cc?CgBKG?AW?wI??L_?", "st": "O", "vs": [7]}
{"root": 117, "n": 14, "g6": "W???????????????@WCW_Cc?CgBKG?AWBPa??E_@oQ??Eg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HO?@g??Y?X`_CWa??Hg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "V???????????????@WEb?Cc?CgBKGCWc?@M?MAO?@i??", "st": "O", "vs": [7, 7]}
{"root": 124, "n": 13, "g6": "W?????????????dOPSAc_HK@KG@EO?Ag??k?AO_?`C?[?o?", "st": "F", "vs": [7]}
{"root": 124, "n": 14, "g6": "Z???????????????QgCT?Sc?coAWO@EO?@S??J??QC?ACO?ACO?CAO?[?w??", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 13, "g6": "V?????????????bOI`?BO?eAqC?HG?Ag?GK??o_BPc??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "V?????????????bOLEAgO?Y?AW?HG?Ag?GK?OO_DcK??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "U?????????????YKI`?BOk`?Cc?Ag?OWALA??e_?", "st": "F", "vs": [7]}
{"root": 126, "n": 14, "g6": "W???????????????I`?BOk`?Cc?Ag?OW?BA?YK_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?Y?Cc?Ag?OW@@A?k`_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 129, "n": 13, "g6": "V?????????????wKEP?HO?U@SC?BG?Cg?GK?bo_?`C??", "st": "F", "vs": [7]}
{"root": 129, "n": 13, "g6": "V?????????????boEP?HO?U@SC?BG?Cg?GK?E?_F@c??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A@C??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A?c??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????bo[@?HO?U@SC?BG?Cg?GK?O__@pc??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "U?????????????boFE?HO?U@SC?BG?OWB_I??d_?", "st": "F", "vs": [7]}
{"root": 131, "n": 14, "g6": "W???????????????FE?HO?U@SC?BG?OWANA?OG_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 131, "n": 14, "g6": "W???????????????Pw?HO?U@SC?BG?OW@AA?MK_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 138, "n": 13, "g6": "U?????????????US?U?EOLIB_C?Gg?OWAMA??X_?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "U?????????????b_JI?EOLI?@c?Gg?OW?Aq?w@_?", "st": "O", "vs": [7]}
{"root": 138, "n": 14, "g6": "V???????????????JI?EOLI?CS?OWC[C?@e??kOF?I??", "st": "O", "vs": [7, 7]}
{"root": 138, "n": 14, "g6": "V???????????????PoAq_LI?@c?Gg?OW?Aq??qOF?M??", "st": "O", "vs": [7, 7]}
{"root": 140, "n": 13, "g6": "V?????????????MGHh?DOGEB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????MGCPAYO?MB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????MGQY@CO?MB_C?gG?BG?GS??g_AYS??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "U?????????????MGQiAUOGE?@c?Og?_W?Ea?w@_?", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????MGQY?H_GaB_C?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????KsY@?QO?M@gC?`G?Gg?AK?OO_C\\C??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????bgY@?QO?M@gC?`G?Gg?AK?P?_@ec??", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "V?????????????@oTI@gOAI?AWAWG?BG?OS?sg_??[??", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "V?????????????@oYSDQ_LA?GgAWG?_gACA??e_?BK??", "st": "F", "vs": [7]}
{"root": 161, "n": 14, "g6": "X????????????????wDQ_LA?GgAWG?_gACA??e_?BK?YSG??BO?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@K@hO?e@WC?DG?Gg?@K?C__FAc??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K?O__@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K??o_@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????AW[I@hO?e@WC?DG?GgAMA??R_?", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????b_@KFA_LI?Ac?Gg?AW?AY?U@_?", "st": "F", "vs": [7]}
{"root": 165, "n": 14, "g6": "W???????????????@K@hO?e@WC?DG?Gg?QA?wS_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?LI?Ac?Gg?AW?QA?wS_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_?e@WC?DG?Gg@AA?LI_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?Ac?Gg?AW?BA?LI_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "V???????????????@KFA_LI?Ac?GgC[C?@M??eOAoI??", "st": "F", "vs": [7, 7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?Rg_?Ac??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOHs?g_?Y@oC?EG?@g?GK?@O_DCs??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?Rg_?AS??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "U?????????????eOHs?`Oge?BC?@g?OW?DQ?[@_?", "st": "F", "vs": [7]}
{"root": 172, "n": 14, "g6": "W???????????????RG?`Oge?BC?@g?OW@Ma??Q_?Ia?M?g?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 13, "g6": "V?????????????eODp?`O?U@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS??W_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU@[OCI@oC?EG?OgA_A??U_?HK??", "st": "F", "vs": [7]}
{"root": 173, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?Og?DA?ok_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?Og@@A?Ja_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 13, "g6": "V?????????????eODp?BOCE@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS??S_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????okDp?BOCE@oC?EG?OgAXA?@H_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y@oC?HG?OgACA?CE_?EK??", "st": "F", "vs": [7]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y@oC?HG?Og?DA?ok_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og@@A?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y@oC?HG?Og@@A?Ja_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og?@Q?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 175, "n": 13, "g6": "V?????????????PgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "U?????????????fODQ?BO@E?BC?PGF?W@Ea?CD_?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????fOGs@S_@E?BC?PGF?W?cA??Y_?_k??", "st": "F", "vs": [7]}
{"root": 175, "n": 14, "g6": "W???????????????Rg@S_@E?BC?PGF?W@Ea?H?O?BQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 176, "n": 13, "g6": "V?????????????SgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "U?????????????fODQ?BO?p?Gc?_gF?W@Qa?@E_?", "st": "F", "vs": [7]}
{"root": 176, "n": 14, "g6": "W???????????????DQ?BO?p?Gc?_gF?WA\\A??K_AdA??bG?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????kG@KC[_CE@WC?DG@?g?CK?@G_BES??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgZ@?BO?eABC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgEi?BO?eABC?`G?Og?CK?@G_EoS??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGCIAqO?i@aC?PG?_g?CK??W_C[c??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGPq@A_?i@aC?PG?_g?CK?@G_AqS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????Q[[@?aO?eABC@@G?Gg?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE?Oc?GgC?W?Ga?GQ_ACK??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?IA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?EA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?QA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?IA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 14, "g6": "X???????????????^_CF_@I?CSC?W?SC?`I?CH_?aA?@BG?O`O?", "st": "F", "vs": [7, 7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W@@A?@a_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?`A?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?HA?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC?CCO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??cO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??aO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 14, "g6": "\\???????????????^_CF_@a@?g@?o?IG?Oc?AD??cC?GGO?@C_?A_O?CGG??HA??_Bo??", "st": "F", "vs": [7, 7]}
{"root": 194, "n": 13, "g6": "V?????????????kGLH?DOCE@QC?IG?PG?_S??W_C[c??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????kGPq?DOCE@QC?IG?PG?_S?@G_BQS??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "U?????????????bcLH?DOCE@QC?PG@?gAoa?@P_?", "st": "O", "vs": [7]}
{"root": 194, "n": 14, "g6": "W???????????????Pq?DOCE@QC?PG@?g?Ca?YQ_D`A??gg?", "st": "O", "vs": [7, 7]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?_c?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?Gc?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?IA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?EA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw@AA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?QA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?IA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[@A_OK?DG?HGCCw@AA?CI_?QK??", "st": "F", "vs": [7]}
{"root": 196, "n": 14, "g6": "Z???????????????^_@A_OK?DG?HGCCw?Ba?CC_A?S?C?o?G_O?CIO?@Gg??", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K?C__DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K??g_DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????AWSiAhO?e?wC?KG?AWBIA??L_?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????q_@KDI_TI?EC?@g?AW?AY?M@_?", "st": "F", "vs": [7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?AW?QA?hS_ESA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?QA?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?Aa?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????XO?R?TI?EC?@g?AW?Aa?hS_?Cq?F?g?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "V???????????????@KDI_TI?EC?AWESC??u??eO@oI??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 13, "g6": "V?????????????JG?UCgO?U?EC?BGB_g?GK?qo_?@S??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "V?????????????qoDc?D_dA?@W?KG?BG?GK??I_B_k??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qo?UCgO@`?@cB_g?OW?ka??U_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?Ao@`?@cB_g?OW?Aq?dA_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?D_?U?ECB_g?OWASI??X_?", "st": "F", "vs": [7]}
{"root": 198, "n": 14, "g6": "W????????????????UCgO@`?@cB_g?OWBJA??I_@XA??JG?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????Dc?Ao@`?@cB_g?OWBJA??I_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BG?OW??i?[D_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??k?@W?KG?OW??i?[D_CgQ??Kg?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "V???????????????XW?KG?X@oS?OW@XC?@Y??kOCgQ??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "V???????????????XW?D_@`@oS?OW@XC?@Y?dAO?BI??", "st": "F", "vs": [7, 7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?WA?a?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W?Ga?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W@?Q?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?WAAA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?W?IA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?WAAA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?W@AA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W@@A?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W?HA?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___AAC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___?IC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 14, "g6": "X???????????????^_@F_@I?GS@?WCCC?PI?OH_AAA?OBG?@`O?", "st": "F", "vs": [7, 7]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k?OO_@[S??", "st": "F", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k??S_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?DG?Og?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?Og?AWAXA??h_?", "st": "F", "vs": [7]}
{"root": 207, "n": 14, "g6": "W????????????????k@[OCE@SC?Og?AW?BA?wK_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW@@A?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW?@Q?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 209, "n": 13, "g6": "V?????????????`gZ@?EO?M@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????`gEi?EO?M@aC?`G?Og?CK??W_EoS??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????`gZ@?BO?e@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????`gEiEoO?e@aC?`G?GW@CA??Y_?Ok??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "V?????????????_{AHAHOAE@HC@@G?Gg?AK?n?_ACC??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?PG?Cg?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 213, "n": 14, "g6": "W????????????????k@[OCE@SC?PG?AW?BA?wK_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_CE@SC?PG?AW@@A?Ja_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?PG?Cg?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?PG?Cg?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "U?????????????hg?i?`OYE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 214, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AW@@A?hg_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AW?BA?YE_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 215, "n": 13, "g6": "U?????????????Lg?Y?BOYEBAC?PG?_gAXA?@B_?", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????igQiA@_WQ?OgAcG@?g?oA?@a_?QK??", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?SG?@g?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?SG?@g?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?w_@a??w?SGBHG?@S??c_DQS??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "U?????????????CWBa?KOiQ?ICBHG?AgBQA??M_?", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a?ICBHG?Ag?AQ?iQ_EcA??FG?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a??w?SGBHG?AQ?iQ_EcA??Ig?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "V???????????????AK?w_@aAhG?SGBHG??y??TOEcE??", "st": "F", "vs": [7, 7]}
{"root": 227, "n": 13, "g6": "U?????????????Yc?MAiO?iABC?_g@?WAoa?B@_?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "U?????????????x_@g?B_aI?AW@og?GW@PI??h_?", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "U?????????????B_XE@qO@E@QC?Ag?@W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 229, "n": 14, "g6": "W???????????????@oEP_MQ?@S?@W?FCAcE?@EOAcI?@?W?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 13, "g6": "V?????????????FO?[E`_@EAcC?PG?Ag?OK?_O_BSS??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "U?????????????FOYEBSO@E?Gc?Ag?_W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_@E?Gc?Ag?_WA@A?Ya_?FA?S_g?", "st": "F", "vs": [7, 7]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?BG?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SBKO?UAgC?BG?Gg?OK??o_E`c??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SE`_?UAgC?BG?Gg?OK?_O_BKS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FOYEBKO?UAgC?BG?_W?`A?Ag_?Gk??", "st": "F", "vs": [7]}
{"root": 235, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?BA?sK_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 235, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_WA@A?Xa_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 240, "n": 13, "g6": "V?????????????sKKH?DO@EAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@?c??", "st": "F", "vs": [7]}
{"root": 242, "n": 13, "g6": "V?????????????uGOY@QO?i?CW?BG?Og?OK?CC_BKK??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "V?????????????LS[@?BO?eABC?HG?Og?OK?`?_AtC??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "W?????????????UgEiF?O?Y?AW?HG?Og?OK?B?_?@c?OWo?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????TSKP?BOAEA`C?HG?Cg?OK?H?_CtC??", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????egIiBCO?YA`C?Cg?_W?oA?AE_?HK??", "st": "F", "vs": [7]}
{"root": 248, "n": 14, "g6": "X???????????????IiBCO?YA`C?Cg?_W?cA?eg_@_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO@EAdC?PG?_W?KA??Y_?Ck??", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO?YAdC?Cg?_WAOA?@E_?PK??", "st": "F", "vs": [7]}
{"root": 250, "n": 14, "g6": "X???????????????ESAa_qaAdC?_W?WC?@i??d_C_A??bG?AHO?", "st": "F", "vs": [7, 7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?Oa?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W@?Q?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?OQ?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W@AA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W?QA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?PA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?HA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W@@A?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W?PA?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "X?????????????~?O]?IOOI?GW@CG?PG?CS?@__?QC?GAO?CB_?", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "V?????????????sWTA?I_FA?Ag?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "U?????????????sW?i?wOX`?Gc?_g?AWAgQ??i_?", "st": "F", "vs": [7]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA?Gc?_g?AW??Y?X`_DOa??TG?", "st": "F", "vs": [7, 7]}
{"root": 255, "n": 13, "g6": "V?????????????sWPa?E_MA?Cg?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "U?????????????sWPa?HOX`?Gc?_g?AW?BQ?MA_?", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "V?????????????bG]@?DO@E@EC?BG?_g?GK?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????PsEP?BOAEA`C?DG?_g?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????uGEP?BOAEA`C?DG?_g?CK?I?_AMc??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~?@I?H_@Q?Gg@AG?`GAA[??w_@?c?A@O?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????~??[?H_@Q?Gg@AGCCw@AA?AS_?`K??", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????MG?sAUOGEAaC?aG?Og??k??W_Egc??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?a?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?Q?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?PC?Gg@?WA@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOAE?Gc?Gg@?WAAA?OI_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOOI?Gc?Gg@?WAAA?AE_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "X?????????????~?C]?KOOI?GW?aG?PG?CS?A__CAC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "X?????????????~?@I?H_CQ?Gg?IG@@GAA[??w_@?c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?H_CQ?Gg?IGCCw@AA?AS_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?Gg?IGCCw@AA?CQ_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?PG@@GCCw@AA?AI_?IK??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????FOLP?BO@EAcC?cG?PG?@S??o_E`c??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????FOYE?BO@EAcC?cG?PG?@S?_O_BSS??", "st": "F", "vs": [7]}
{"root": 282, "n": 13, "g6": "V?????????????Pg@E@SO?U?QC?BGF?g?CK?fO_?@S??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "V?????????????mGCq?B_TABBC?HG@?W?`A?Aa_?_k??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "V?????????????~?O]?`OAE?DC?_g@?W@@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GCO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 14, "g6": "X???????????????^_CF_CI?OS@?WAAC?EI?AH_ACA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 290, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OG_?A_O?AGG?A?a??GBo??", "st": "F", "vs": [7, 7]}
{"root": 290, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OC_?A_O?AGG?A@A??GBo??", "st": "F", "vs": [7, 7]}
{"root": 291, "n": 13, "g6": "U?????????????mGCq?DOop?Cc?Og@?W?PQ?RA_?", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc?_g@?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PG@?W@AA?AQ_?_k??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?OS?O__?aC??cO?GB_?", "st": "F", "vs": [7]}
{"root": 298, "n": 13, "g6": "V?????????????mGCqAcO@I?ICEIG?@g?KA?CS_@?[??", "st": "F", "vs": [7]}
{"root": 304, "n": 13, "g6": "V?????????????SSU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 305, "n": 13, "g6": "V?????????????ScU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????Q[[@?aO@EADC?DG@?g?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?aG??s?Tc_??[??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KAk_eA?_W@SG?@gACA??i_?aK??", "st": "F", "vs": [7]}
{"root": 311, "n": 14, "g6": "X???????????????@gFB?eA?_W@SG?@g@UQ??B_CGA??TG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 312, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?aG?Gc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?aGASQ?AH_?", "st": "F", "vs": [7]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?aG@YI??D_Cga?@Cg?", "st": "F", "vs": [7, 7]}
{"root": 315, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?`G?@S?Tc_??[??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?QG?Oc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?`GASQ?AP_?", "st": "F", "vs": [7]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?`G@YI??D_Cga?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?Gc?GgA?W@?a?Ga_?aK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W@@A?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W?DA?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 329, "n": 13, "g6": "V?????????????kGLH?DOCE?cCAcG?PG?@S??W_C[c??", "st": "F", "vs": [7]}
{"root": 329, "n": 13, "g6": "V?????????????kGPq?DOCE?cCAcG?PG?@S?@G_BQS??", "st": "F", "vs": [7]}
{"root": 330, "n": 13, "g6": "V?????????????wWEACK_AS?kG?DO?HG?@K??E_AsK??", "st": "F", "vs": [7]}
{"root": 331, "n": 13, "g6": "V?????????????CgMADBO@E?gCCgG?Ag@?K?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "X?????????????~?G]?QO@I?OW?KG?PG?_S?___@AC?ACO?OB_?", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W@?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?KG?PG?_S?___@AC??cO?OB_?", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 339, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 339, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?KG?Gc?GD??cC??gO?AC_?A_O?CGG??HA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC@?gA?WAAA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC?HGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OCO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OAO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 14, "g6": "\\???????????????^_AF_AQ?Og?Go?SG?Cc?GD??cC??gO?_C_?@_O?CGG?C@A??OBo??", "st": "F", "vs": [7, 7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W@AA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?aA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?QA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?EA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@CO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?SG?Cc?GD??cC??gO?AC_?@_O?CGG??PA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 345, "n": 13, "g6": "V?????????????[CAHDHO?e?gCCcGA@G?CS?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "X?????????????~??s?I_Ca@?W@AG?PGAAS?@B?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 421, "n": 14, "g6": "\\???????????????^_?L?@S?QGA?o@AG?Gc?@B?@CC?@AO?_Y_?COO?GCG?CCi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 424, "n": 13, "g6": "X?????????????~??w?P_GQ?CW?cG?HG@@S?AB??QC?AAO?_i_?", "st": "F", "vs": [7]}
{"root": 424, "n": 14, "g6": "\\???????????????^_?M?AK?`G?Go?cG?Cc?AB??QC?AAO?_i_?A_O?CCG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 426, "n": 13, "g6": "X?????????????~??w?`_AQ?CW?SG?HG@@S?GB?@AC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 426, "n": 14, "g6": "[???????????????^_?M?CK?HG?Go?SG?Cc?GB?@AC?@AO?_i_?G_O?@CG?AAi??", "st": "F", "vs": [7, 7]}
{"root": 430, "n": 13, "g6": "X?????????????~??w@@_Aa?Cg?aGCDG?CS?OB?ACC?ACO?_U_?", "st": "F", "vs": [7]}
{"root": 430, "n": 14, "g6": "[???????????????^_?M?GK?IG?HO?aG?CS?OB?ACC?ACO?_U_?OOO?@AG?CDI??", "st": "F", "vs": [7, 7]}
{"root": 431, "n": 13, "g6": "X?????????????~??w?H_AQ?_W?SG?`G@@S?@B??aC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 431, "n": 14, "g6": "\\???????????????^_?M?@K?HG@?o?SG?Oc?@B??aC?@AO?_i_?G_O?@CG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 432, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?GAO?GY_?", "st": "F", "vs": [7]}
{"root": 432, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?GAO?GY_?OOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 433, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 433, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PG@Cg?CK?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 433, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?@AO?OY_?AOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 474, "n": 13, "g6": "V?????????????}??w?T?AQAAW?cGCBG@CS?CS_@HS??", "st": "F", "vs": [7]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AQAAW?cGCBG?PQ?HI_?TA?Gag?", "st": "F", "vs": [7, 7]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AgAAW?cGCBG?PQ?HI_?QQ?Gag?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 13, "g6": "W?????????????@oGK?a__K@CG@DO?hG?IS?_R?FoC??aO?", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "V?????????????}??wAB?CSA?o@DO?hGA@K?PA_?Sk??", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "X?????????????}??wAB?CSA?oAGO@DO?Sc?_R?CGC?A@O?Ad_?", "st": "F", "vs": [7]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?o@DO?hGA@K?}?_?Gc?G`G?AdO?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 14, "g6": "Z????????????????wAB?CSA?oAGO@DO?Sc?_R?FoC??aO?`?O?CAO?@Qg??", "st": "F", "vs": [7, 7]}
{"root": 634, "n": 13, "g6": "W?????????????Do@IAH_CIAAWACGCBG?_S?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?As?R?Os?OWAGGC@g?GK?`Q_@CK??", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????}?As?R?OsADG@CGC@g?GK?GO_?_s?G_o?", "st": "F", "vs": [7]}
{"root": 655, "n": 14, "g6": "Z???????????????As?R?OsADG@CGC@g?GK?}?_?CS?CGG?CEO?P@O??CW??", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "X???????????????As?R?Os?OWAGGC@g?GK?}?_?@S?OhG?G`O?", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "Y???????????????As?R?OsADG@CGC@g?GK?}?_?@S?CGG?CEO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?As?R?PQ?OW@GGACGA?s?Gs_?O[??", "st": "F", "vs": [7]}
{"root": 656, "n": 14, "g6": "X???????????????As?R?PQ?OW@GGACGA?s?}?_?@S?CYG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 699, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 700, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 702, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG?PG?OK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 702, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?KG@AG?Gc?_G_?Ic?A@o?", "st": "F", "vs": [7]}
{"root": 702, "n": 14, "g6": "X???????????????^_CEO@I?GW?KG?PG@Aq?GP_C@A??iG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 703, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG?_K?_G_?Gs?GGo?", "st": "F", "vs": [7]}
{"root": 703, "n": 13, "g6": "Y?????????????~?@IAD__q?Og?GoAAG?Gc?GB??aC?OCO?GC_?@`_??", "st": "F", "vs": [7]}
{"root": 703, "n": 14, "g6": "Z???????????????^_?Q_OkABG?`O?PG?_K?@E_AAK?AGG?GCO?@`O?OCW??", "st": "F", "vs": [7, 7]}
{"root": 704, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KGAAG?Gc?_G_?Ic?C@o?", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG@?K?_G_?Gs?CGo?", "st": "F", "vs": [7]}
{"root": 708, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 708, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KG@AG?Gc?_G_?Ic?G@o?", "st": "F", "vs": [7]}
{"root": 708, "n": 14, "g6": "X???????????????^_CEOCI?GW?KG?PG@Aq?GP_C@A??iG?OBO?", "st": "F", "vs": [7, 7]}
{"root": 709, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 710, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 722, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 723, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?@Co?", "st": "F", "vs": [7]}
{"root": 750, "n": 13, "g6": "V?????????????}?@WCDOCE?UC@@GAAg?GK?AK_@IS??", "st": "F", "vs": [7]}
{"root": 959, "n": 13, "g6": "V?????????????}?@o?R?Gs?SgCDG?_g?_K?AE_AIK??", "st": "F", "vs": [7]}
{"root": 959, "n": 14, "g6": "W???????????????^??[?AW?bO?hO?_g?_K?PP_CDI?@BW?", "st": "F", "vs": [7, 7]}
{"root": 990, "n": 13, "g6": "V?????????????~??e?IOCi?GWAAG?_g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 990, "n": 13, "g6": "V?????????????~?OY?H_@Q?GW?PG?_g?_K?Ci_AAK??", "st": "F", "vs": [7]}
{"root": 990, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?AH_?dQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 991, "n": 13, "g6": "V?????????????~??e?IOCi?GW?QG?_g?_K?_s_A@K??", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "V?????????????~?OY?H_@Q?GWA@G?_g?_K?Ci_?QK??", "st": "F", "vs": [7]}
{"root": 991, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?OH_?dQ?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 996, "n": 13, "g6": "X?????????????~?@S?I_@a?HGCEG@@G?OS?OB?ACC?CGO?_M_?", "st": "F", "vs": [7]}
{"root": 1013, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1013, "n": 13, "g6": "W?????????????~?GUCEO@I?OW?SG?IG?Oc?_G_?Qc?C@o?", "st": "F", "vs": [7]}
{"root": 1013, "n": 14, "g6": "X???????????????^_CEO@I?OW?SG?`GA?a?AS_@?[?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1015, "n": 13, "g6": "V?????????????~?AICEO@I?GW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?`G?_K?_G_?Os??go?", "st": "F", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?IG?_K?OO_?Os?ACo?", "st": "F", "vs": [7]}
{"root": 1015, "n": 14, "g6": "X???????????????^_?a__q?Cg?SG@?W@@A?AE_?`K?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1016, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?`G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1018, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?`G?_K?Ok_?QK??", "st": "O", "vs": [7]}
{"root": 1020, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?`G?GK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????~?@W?P_@a?Og?IGCDG?_S?OB?@CC??cO?_U_?", "st": "F", "vs": [7]}
{"root": 1030, "n": 14, "g6": "\\???????????????^_?U?AK?EG?`O?IG?_S?OB?@CC??cO?_U_?COO??aG?CDI??O?o??", "st": "F", "vs": [7, 7]}
{"root": 1039, "n": 13, "g6": "V?????????????~??e?IOCi?GW?aGA?g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~?OY?H_Ci?GW?aGA?g?_K?O__?IS?@Co?", "st": "F", "vs": [7]}
{"root": 1049, "n": 13, "g6": "X?????????????~?@W?H_@a@?W?aG@@GAAS?AB?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1068, "n": 13, "g6": "X?????????????~??s?I_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1068, "n": 14, "g6": "\\???????????????^_?L?@S?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?CAO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PGACg?_K?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?CAO?OY_?GOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?@AO?OY_?AOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "Y???????????????^_?SOOY?GcACg@?W?FA?_G_?_s?OOG?@KO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 1070, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_A@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_@@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 14, "g6": "\\???????????????^_?M?@K?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1143, "n": 13, "g6": "V?????????????~?AIAEO@I?GWA@G?Gg?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1144, "n": 13, "g6": "V?????????????~?AIAD_@I?GWAAG?Gg?_K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~??e?QOOi?OW?aG@?g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~?OY?H_AQ?OW?PG@?g?CK?Oi_?aK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 14, "g6": "W???????????????^_?H_AQ?OW@?g?GWABQ?AH_ADQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 1150, "n": 13, "g6": "V?????????????~?@E?IOGi?OWAAG@?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g?GK?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 14, "g6": "W???????????????^_?P_@Q?OW@?g?OWABQ?@H_@DQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 1188, "n": 13, "g6": "V?????????????~?@E?IOGi?OW?QG@?g@?K?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1188, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g@?K?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1227, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG@@G?OK?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG@@G?GK?Ok_?aK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?aG?GK?OO_?Gs?CCo?", "st": "F", "vs": [7]}
{"root": 1235, "n": 14, "g6": "X???????????????^_?Q__q?Og?KG?OW@Aq?CP_AAA??bG?GHO?", "st": "F", "vs": [7, 7]}
{"root": 1237, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?cG@@G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1252, "n": 13, "g6": "V?????????????}?Cw?cOAI@@W?QGADG?OS?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1252, "n": 13, "g6": "X?????????????}?Cw@@_Ca?GgAAo?QG@Ac?CD??BC??QO?`B_?", "st": "F", "vs": [7]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?SG?PC?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?_o?SGACK?_C_?PS?AGo?", "st": "F", "vs": [7]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?PS?bG?_o?SG?_q?`B_C?a?@DG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 1291, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AG?Gg?GK?_s_A@K??", "st": "F", "vs": [7]}
{"root": 1292, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AGA?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 13, "g6": "V?????????????~??e?aOOi?GW@AG?_g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 13, "g6": "V?????????????~?OY?H_CQ?GW?PG?_g?CK?Oi_@AK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 14, "g6": "W???????????????^_?H_CQ?GW?_g?GWABQ?AH_ADQ?CGg?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 13, "g6": "W?????????????Do@I@H_CI@AW@CGCBG?OS?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?@I@H_CI@AW@CGCBG?OS?Do_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?Aw?Q_CI@AW@CGCBG?OS?HK_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "W?????????????}?Aw@H_Oe?aCCBG?_g?GK?P?_?Qc?ADO?", "st": "F", "vs": [7]}
{"root": 1319, "n": 14, "g6": "X???????????????@I@H_CI@AW@CGCBG?OS?}?_?GS?AwG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^?@H_Oe?aCCBG?_g?VA?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^??m?Oe?aCCBG?_g?cq?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1372, "n": 13, "g6": "X?????????????~?AW?H_GaA@g?Oo?IG?Gc?CB??QC?ACO?Od_?", "st": "F", "vs": [7]}
{"root": 1389, "n": 13, "g6": "X?????????????~?CW?H_@Q?Gg?SGCBG?OS?OB??aC?GCO?_e_?", "st": "F", "vs": [7]}
{"root": 1390, "n": 13, "g6": "X?????????????~?CW?P_CaA@g?Go?QG?Cc?OB??IC?GCO?_d_?", "st": "F", "vs": [7]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AI@EO@I?GW?PG@?g@?K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AICD_@I?GW?IG@?g@?K?Gq_?PK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AICEO@I?GW?PG@?g@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?IG@?g@?K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AICEO@I?GW@@G?Gg@?K?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?QG?Gg@?K?_q_@@K??", "st": "F", "vs": [7]}
{"root": 1542, "n": 14, "g6": "W???????????????^_?a_@I?GW?GgA?W@Aq?AP_CEQ?CCg?", "st": "F", "vs": [7, 7]}
{"root": 1563, "n": 13, "g6": "W?????????????~?CU?eO@I?GW@AGC?g@?K?O__?Ic?ACo?", "st": "F", "vs": [7]}
{"root": 1563, "n": 14, "g6": "Z???????????????^_@D_Cq?GWC?gA?W@AA?@S_?`K?OOG?@IO?GPO?@?W??", "st": "F", "vs": [7, 7]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iAEOAI?OW?SGA@G?CK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1604, "n": 13, "g6": "V?????????????~??iAEOAI?OW@CGA@G?CK?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1606, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?SGA@G?_K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1607, "n": 13, "g6": "V?????????????~??iAEO@I?GW?KGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1609, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1609, "n": 13, "g6": "W?????????????~?AICD_Oq?Gg?KG?QG?_K?_O_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1611, "n": 13, "g6": "V?????????????~??iAEOAI?OW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1614, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1615, "n": 13, "g6": "V?????????????~??iAEO@I?GW?cGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1616, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?SG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1617, "n": 13, "g6": "V?????????????~??iAEO@I?GW?SGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1618, "n": 13, "g6": "V?????????????~??iCEO@I?GW?SGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1620, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?KG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1623, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1626, "n": 13, "g6": "V?????????????~?AICEOAI?CW?SGA@G?_K?Gk_?IK??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????~?AICEOAI?CW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "W?????????????~?AI@D__q?Gg?KG?QG?_K?GO_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1627, "n": 14, "g6": "X???????????????^_?a__q?Gg?KG@?W?aq?AP_@AA??bG?OHO?", "st": "F", "vs": [7, 7]}
{"root": 1629, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGA@G?_K?Gk_?QK??", "st": "O", "vs": [7]}
{"root": 1630, "n": 13, "g6": "V?????????????~??iAEOCI?GW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1631, "n": 13, "g6": "V?????????????~??iCEOAI?OW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1654, "n": 13, "g6": "V?????????????~?@IAEOCI?CW?KGA@G?GK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1655, "n": 13, "g6": "V?????????????~?@IAEOCI?CW@CGA@G?GK?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1688, "n": 13, "g6": "V?????????????~?AY?H_@Q?GW?`G@?gA?K?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1688, "n": 13, "g6": "W?????????????~?AY?IOGi?GW?`G@?gA?K?___?Hc?GGo?", "st": "F", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????~??i?eO@I?GWC@G?_g?_K?Gk_AAK??", "st": "F", "vs": [7]}
{"root": 1689, "n": 14, "g6": "W???????????????^_?I_@I?GW?_g@?W?aq?OP_?eQ?OCg?", "st": "F", "vs": [7, 7]}
{"root": 1744, "n": 13, "g6": "V?????????????~?AE?IOGi?GW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1745, "n": 13, "g6": "V?????????????~?AE?QOGi?CW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1753, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1755, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1757, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "W?????????????~??iAD__q?Cg@AGC@G@?K??W_?Os?AOo?", "st": "F", "vs": [7]}
{"root": 1759, "n": 14, "g6": "X???????????????^_?I__q?CgC@GA?W@Aq?GP_?BA?@BG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 1762, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?OCo?", "st": "F", "vs": [7]}
{"root": 1763, "n": 13, "g6": "V?????????????~?AE?IOGi?GWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1763, "n": 13, "g6": "V?????????????~?GY?`_@Q?GW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 13, "g6": "V?????????????~?AE?QOGi?CWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 13, "g6": "V?????????????~?GY?`_AQ?CW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1770, "n": 13, "g6": "V?????????????~?GY?H_CQ?GWA@G@?g?CK?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1786, "n": 13, "g6": "W?????????????~??[?S_OK?QGC?o?Ig?Gk?CG_@AS?OOo?", "st": "F", "vs": [7]}
{"root": 2027, "n": 13, "g6": "W?????????????w?CiAD_`a@PG@PO?WG?QC??F?Coc??Ko?", "st": "F", "vs": [7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?AD_`a@PG@PO?WG??[?eC_?BK?CiG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?@I_OkAEG@PO?cG??[?eC_?BK?IHG?B@O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 15, "g6": "Z?????????????????F??`a@PG@PO??wAWQ??X_@Ia?AOg?OkG?B@G???[??", "st": "F", "vs": [7, 7, 7]}
{"root": 2779, "n": 13, "g6": "X?????????????{?H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 2813, "n": 13, "g6": "Y?????????????GoCE@GOOa?XgC?o@OGA@C?OH??kg?]?O?A__?@G_??", "st": "F", "vs": [7]}
{"root": 2813, "n": 14, "g6": "\\???????????????CW@@_HA@AG?rOC?o?gC?_P?A@G?Aq_?A__?@G_??gG??Oa??{?o??", "st": "F", "vs": [7, 7]}
{"root": 2917, "n": 13, "g6": "Y?????????????J?HO?n?`C?aOCAO@@O?`C?OH??ow?]?O?AO_??K_??", "st": "F", "vs": [7]}
{"root": 2917, "n": 14, "g6": "\\???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AO_??K_??PG??GI??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "Y?????????????GoGSAO_HCA@O@OOAGOA?g?BX??cw?]?O??K_??Q_??", "st": "F", "vs": [7]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?{?O??EG??AQ??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?{?O??EG??AQ??@?o??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?{?O??EG??AQ??A?o??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "Y?????????????HOHC@D?OcA@OAGOC@O?_W?DL??UW?]?O?@__?AC_??", "st": "F", "vs": [7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HGCG_GK@CG@COCCG?`C?OH??ow?P?O?Dw_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "Y?????????????QOA{CG_GK@CG@COCCG?`C?OH??ow?]?O?A__?@@_??", "st": "F", "vs": [7]}
{"root": 3170, "n": 14, "g6": "\\???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?{?O?@OG??GI???Go??", "st": "F", "vs": [7, 7]}
{"root": 3170, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?{?O?@OG??GI??", "st": "F", "vs": [7, 7]}
{"root": 3180, "n": 13, "g6": "X?????????????{?OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 3180, "n": 13, "g6": "Y?????????????_oCKAC_PA?Yg@?o@OG@?c?DT?C?W?]?O?B?_??K_??", "st": "F", "vs": [7]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?{?O?@_G??@a??", "st": "F", "vs": [7, 7]}
{"root": 3301, "n": 13, "g6": "W?????????????OWBAC@_IAA@GA?oCOG?dS?Cj?F_C?@oO?", "st": "F", "vs": [7]}
{"root": 3646, "n": 13, "g6": "Y?????????????aOHC@N?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_??", "st": "F", "vs": [7]}
{"root": 3646, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??IG??@Q??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3646, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??EG??AQ??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3688, "n": 13, "g6": "X?????????????}?Ag@D?Cc@Co@GOAEO?GW??T??@W?@KO?``_?", "st": "F", "vs": [7]}
{"root": 3875, "n": 13, "g6": "X?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG??[O?_F_?", "st": "F", "vs": [7]}
{"root": 8790, "n": 13, "g6": "X?????????????~?GQ?I_AK?IG@AO?`O?EC?CP?@@G??[O?_F_?", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu1_b43.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 1, "4": 4, "6": 1}, "time": 7.44, "levels": [[13, {"eng-E": 7, "eng-F": 1, "eng-O": 2, "eng-R": 20, "patterns": 228, "to-engine": 228}, 3, {"O": 2, "F": 1}, 20], [14, {"E": 296, "R": 10, "eng-E": 594, "eng-F": 5, "eng-O": 6, "eng-R": 15, "patterns": 1108, "subset-fail": 154, "to-engine": 648}, 11, {"O": 6, "F": 5}, 25], [15, {"E": 1924, "R": 23, "eng-E": 1106, "patterns": 3950, "subset-fail": 727, "to-engine": 1296}, 0, {}, 1]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 28.63, "levels": [[13, {"eng-E": 255, "eng-F": 21, "eng-O": 8, "eng-R": 55, "patterns": 339, "to-engine": 339}, 29, {"O": 8, "F": 21}, 55], [14, {"E": 10435, "F": 87, "R": 452, "eng-E": 2880, "eng-F": 2, "eng-O": 11, "eng-R": 134, "patterns": 15816, "subset-fail": 1870, "to-engine": 3167}, 61, {"F": 50, "O": 11}, 337], [15, {"E": 21980, "F": 2, "R": 231, "eng-E": 2225, "eng-R": 3, "patterns": 27249, "subset-fail": 3000, "to-engine": 2238}, 0, {}, 21]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 1.3, "levels": [[13, {"eng-E": 42, "eng-F": 3, "eng-O": 1, "eng-R": 7, "patterns": 185, "to-engine": 185}, 4, {"O": 1, "F": 3}, 7], [14, {"E": 960, "F": 1, "R": 28, "eng-E": 120, "eng-R": 2, "patterns": 1313, "subset-fail": 85, "to-engine": 248}, 1, {"F": 1}, 14], [15, {"E": 465, "R": 4, "patterns": 469, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 5.63, "levels": [[13, {"eng-E": 104, "eng-F": 7, "eng-O": 2, "eng-R": 25, "patterns": 265, "to-engine": 265}, 9, {"O": 2, "F": 7}, 25], [14, {"E": 2865, "F": 15, "R": 101, "eng-E": 618, "eng-O": 1, "eng-R": 33, "patterns": 3979, "subset-fail": 358, "to-engine": 675}, 10, {"F": 9, "O": 1}, 81], [15, {"E": 3665, "R": 41, "eng-E": 132, "patterns": 4055, "subset-fail": 252, "to-engine": 132}, 0, {}, 3]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 25.33, "levels": [[13, {"eng-E": 38, "eng-F": 52, "eng-O": 11, "eng-R": 113, "patterns": 214, "to-engine": 214}, 63, {"O": 11, "F": 52}, 113], [14, {"E": 14228, "F": 2, "R": 374, "eng-E": 2696, "eng-F": 2, "eng-O": 9, "eng-R": 50, "patterns": 18552, "subset-fail": 1045, "to-engine": 3010}, 12, {"F": 3, "O": 9}, 288], [15, {"E": 734, "R": 4, "eng-E": 2229, "eng-R": 1, "patterns": 4313, "subset-fail": 1343, "to-engine": 2236}, 0, {}, 1]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 9.42, "levels": [[13, {"eng-E": 18, "eng-F": 27, "eng-O": 6, "eng-R": 57, "patterns": 216, "to-engine": 216}, 33, {"O": 6, "F": 27}, 57], [14, {"E": 7422, "R": 183, "eng-E": 1544, "eng-F": 2, "eng-O": 1, "eng-R": 13, "patterns": 9646, "subset-fail": 441, "to-engine": 1659}, 3, {"O": 1, "F": 2}, 109], [15, {"E": 513, "R": 1, "eng-E": 343, "patterns": 1109, "subset-fail": 253, "to-engine": 343}, 0, {}, 0]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 2.12, "levels": [[13, {"eng-E": 9, "eng-F": 11, "eng-O": 1, "eng-R": 18, "patterns": 152, "to-engine": 152}, 12, {"O": 1, "F": 11}, 18], [14, {"E": 2308, "R": 45, "eng-E": 113, "eng-R": 4, "patterns": 2670, "subset-fail": 52, "to-engine": 268}, 0, {}, 38]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 24.34, "levels": [[13, {"eng-E": 15, "eng-F": 34, "eng-O": 8, "eng-R": 93, "patterns": 293, "to-engine": 293}, 42, {"O": 8, "F": 34}, 93], [14, {"E": 11948, "F": 1, "R": 460, "eng-E": 2026, "eng-F": 9, "eng-O": 12, "eng-R": 41, "patterns": 16493, "subset-fail": 1362, "to-engine": 2857}, 21, {"O": 12, "F": 9}, 329], [15, {"E": 3235, "R": 5, "eng-E": 2624, "eng-R": 2, "patterns": 8437, "subset-fail": 2387, "to-engine": 2813}, 0, {}, 3]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 6.11, "levels": [[13, {"eng-E": 102, "eng-F": 2, "eng-O": 3, "eng-R": 33, "patterns": 271, "to-engine": 271}, 5, {"O": 3, "F": 2}, 33], [14, {"E": 889, "F": 6, "R": 20, "eng-E": 772, "eng-O": 2, "eng-R": 67, "patterns": 2517, "subset-fail": 584, "to-engine": 1022}, 8, {"F": 6, "O": 2}, 81], [15, {"E": 2595, "R": 22, "eng-E": 281, "patterns": 3301, "subset-fail": 422, "to-engine": 281}, 0, {}, 2]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.36, "levels": [[13, {"eng-E": 11, "eng-F": 2, "eng-R": 3, "patterns": 272, "to-engine": 272}, 2, {"F": 2}, 3], [14, {"E": 693, "R": 12, "patterns": 705, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 2.84, "levels": [[13, {"eng-E": 94, "eng-F": 4, "eng-O": 1, "eng-R": 42, "patterns": 271, "to-engine": 271}, 5, {"O": 1, "F": 4}, 42], [14, {"E": 1692, "F": 8, "R": 42, "eng-E": 273, "eng-R": 55, "patterns": 2324, "subset-fail": 258, "to-engine": 340}, 6, {"F": 6}, 75], [15, {"E": 2149, "R": 6, "patterns": 2155, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 13.48, "levels": [[13, {"eng-E": 144, "eng-F": 11, "eng-O": 4, "eng-R": 55, "patterns": 214, "to-engine": 214}, 15, {"F": 11, "O": 4}, 55], [14, {"E": 3890, "F": 24, "R": 127, "eng-E": 1197, "eng-O": 4, "eng-R": 79, "patterns": 5770, "subset-fail": 443, "to-engine": 1325}, 19, {"F": 15, "O": 4}, 146], [15, {"E": 5122, "R": 32, "eng-E": 1077, "eng-R": 2, "patterns": 7200, "subset-fail": 983, "to-engine": 1081}, 0, {}, 9]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.42, "levels": [[13, {"eng-E": 89, "eng-F": 10, "eng-R": 42, "patterns": 141, "to-engine": 141}, 10, {"F": 10}, 42], [14, {"E": 2434, "R": 92, "patterns": 2526, "subset-fail": 18}, 0, {}, 46]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.36, "levels": [[13, {"eng-E": 51, "eng-F": 3, "eng-R": 26, "patterns": 157, "to-engine": 157}, 3, {"F": 3}, 26], [14, {"E": 863, "F": 1, "R": 16, "patterns": 880, "subset-fail": 3}, 1, {"F": 1}, 8], [15, {"E": 223, "R": 2, "patterns": 225, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 4.24, "levels": [[13, {"eng-E": 75, "eng-F": 7, "eng-O": 2, "eng-R": 27, "patterns": 213, "to-engine": 213}, 9, {"O": 2, "F": 7}, 27], [14, {"E": 2464, "F": 7, "R": 101, "eng-E": 407, "eng-O": 1, "eng-R": 20, "patterns": 3417, "subset-fail": 279, "to-engine": 600}, 4, {"F": 3, "O": 1}, 61], [15, {"E": 978, "R": 4, "eng-E": 147, "patterns": 1279, "subset-fail": 154, "to-engine": 147}, 0, {}, 0]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.62, "levels": [[13, {"eng-E": 84, "eng-F": 10, "eng-R": 42, "patterns": 136, "to-engine": 136}, 10, {"F": 10}, 42], [14, {"E": 2424, "R": 94, "patterns": 2518, "subset-fail": 26}, 0, {}, 44]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.36, "levels": [[13, {"eng-E": 90, "eng-F": 8, "eng-R": 40, "patterns": 138, "to-engine": 138}, 8, {"F": 8}, 40], [14, {"E": 1979, "R": 56, "patterns": 2035, "subset-fail": 19}, 0, {}, 23]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 9.78, "levels": [[13, {"eng-E": 73, "eng-F": 5, "eng-O": 3, "eng-R": 28, "patterns": 211, "to-engine": 211}, 8, {"F": 5, "O": 3}, 28], [14, {"E": 1604, "F": 12, "R": 76, "eng-E": 895, "eng-F": 2, "eng-O": 4, "eng-R": 52, "patterns": 2925, "subset-fail": 267, "to-engine": 991}, 14, {"F": 10, "O": 4}, 96], [15, {"E": 3222, "R": 37, "eng-E": 873, "eng-R": 2, "patterns": 5368, "subset-fail": 914, "to-engine": 1220}, 0, {}, 9]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.94, "levels": [[13, {"eng-E": 15, "eng-O": 1, "eng-R": 8, "patterns": 90, "to-engine": 90}, 1, {"O": 1}, 8], [14, {"eng-E": 155, "eng-R": 4, "patterns": 189, "subset-fail": 30, "to-engine": 159}, 0, {}, 4]], "open17": 0}
{"root": 51, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.38, "levels": [[13, {"E": 202, "F": 3, "R": 26, "patterns": 231}, 3, {"F": 3}, 26], [14, {"E": 1290, "F": 6, "R": 74, "patterns": 1370, "subset-fail": 26}, 2, {"F": 2}, 49], [15, {"E": 690, "R": 3, "patterns": 693, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.24, "levels": [[13, {"E": 97, "F": 1, "R": 13, "patterns": 111}, 1, {"F": 1}, 13], [14, {"E": 176, "R": 13, "patterns": 189, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.33, "levels": [[13, {"E": 157, "F": 1, "R": 21, "patterns": 179}, 1, {"F": 1}, 21], [14, {"E": 357, "R": 18, "patterns": 375, "subset-fail": 6}, 0, {}, 12]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.42, "levels": [[13, {"E": 142, "F": 2, "R": 17, "patterns": 161}, 2, {"F": 2}, 9], [14, {"E": 480, "F": 2, "R": 34, "patterns": 516, "subset-fail": 12}, 0, {}, 13]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.36, "levels": [[13, {"E": 188, "F": 1, "R": 28, "patterns": 217}, 1, {"F": 1}, 14], [14, {"E": 420, "R": 28, "patterns": 448, "subset-fail": 6}, 0, {}, 11]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.49, "levels": [[13, {"E": 133, "F": 2, "R": 21, "patterns": 156}, 2, {"F": 2}, 21], [14, {"E": 533, "F": 2, "R": 44, "patterns": 579, "subset-fail": 19}, 1, {"F": 1}, 24], [15, {"E": 201, "R": 1, "patterns": 202, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 62, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.08, "levels": [[13, {"E": 158, "R": 30, "patterns": 188}, 0, {}, 8]], "open17": 0}
{"root": 63, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.26, "levels": [[13, {"E": 176, "F": 2, "R": 32, "patterns": 210}, 1, {"F": 1}, 8], [14, {"E": 420, "F": 1, "R": 20, "patterns": 441, "subset-fail": 7}, 0, {}, 7]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 2.45, "levels": [[13, {"eng-E": 75, "eng-F": 1, "eng-O": 2, "eng-R": 27, "patterns": 192, "to-engine": 192}, 3, {"O": 2, "F": 1}, 27], [14, {"E": 330, "F": 1, "R": 3, "eng-E": 300, "eng-O": 1, "eng-R": 11, "patterns": 1119, "subset-fail": 200, "to-engine": 586}, 2, {"F": 1, "O": 1}, 13], [15, {"E": 276, "eng-E": 172, "patterns": 910, "subset-fail": 307, "to-engine": 327}, 0, {}, 0]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.07, "levels": [[13, {"E": 134, "R": 25, "patterns": 159}, 0, {}, 13]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.2, "levels": [[13, {"E": 162, "F": 2, "R": 10, "patterns": 174}, 1, {"F": 1}, 5], [14, {"E": 358, "F": 1, "R": 10, "patterns": 369, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.17, "levels": [[13, {"eng-E": 28, "eng-R": 10, "patterns": 134, "to-engine": 134}, 0, {}, 10]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.33, "levels": [[13, {"E": 153, "F": 2, "R": 22, "patterns": 177}, 2, {"F": 2}, 11], [14, {"E": 526, "F": 2, "R": 36, "patterns": 564, "subset-fail": 10}, 0, {}, 14]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.07, "levels": [[13, {"E": 157, "R": 22, "patterns": 179}, 0, {}, 11]], "open17": 0}
{"root": 81, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.53, "levels": [[13, {"eng-E": 69, "eng-F": 8, "eng-O": 2, "eng-R": 19, "patterns": 191, "to-engine": 191}, 10, {"O": 2, "F": 8}, 19], [14, {"E": 2382, "F": 3, "R": 110, "eng-E": 512, "eng-R": 5, "patterns": 3205, "subset-fail": 218, "to-engine": 530}, 0, {}, 54]], "open17": 0}
{"root": 82, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.4, "levels": [[13, {"eng-E": 87, "eng-F": 13, "eng-R": 29, "patterns": 129, "to-engine": 129}, 13, {"F": 13}, 29], [14, {"E": 2983, "F": 6, "R": 148, "patterns": 3137, "subset-fail": 72}, 0, {}, 45]], "open17": 0}
{"root": 83, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.35, "levels": [[13, {"eng-E": 15, "eng-F": 2, "eng-R": 5, "patterns": 84, "to-engine": 84}, 2, {"F": 2}, 5], [14, {"E": 348, "F": 1, "R": 13, "patterns": 362, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 84, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.73, "levels": [[13, {"eng-E": 38, "eng-F": 5, "eng-R": 20, "patterns": 124, "to-engine": 124}, 5, {"F": 5}, 20], [14, {"E": 1146, "R": 45, "patterns": 1191, "subset-fail": 15}, 0, {}, 22]], "open17": 0}
{"root": 85, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 6.88, "levels": [[13, {"eng-E": 130, "eng-F": 14, "eng-O": 2, "eng-R": 47, "patterns": 193, "to-engine": 193}, 16, {"F": 14, "O": 2}, 47], [14, {"E": 4577, "F": 18, "R": 190, "eng-E": 457, "eng-O": 1, "eng-R": 35, "patterns": 5580, "subset-fail": 375, "to-engine": 514}, 10, {"F": 9, "O": 1}, 109], [15, {"E": 2868, "F": 1, "R": 9, "eng-E": 114, "patterns": 3168, "subset-fail": 185, "to-engine": 114}, 0, {}, 1]], "open17": 0}
{"root": 88, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.9, "levels": [[13, {"eng-E": 36, "eng-F": 1, "eng-R": 15, "patterns": 192, "to-engine": 192}, 1, {"F": 1}, 15], [14, {"E": 330, "F": 1, "patterns": 331}, 1, {"F": 1}, 0], [15, {"E": 448, "patterns": 448}, 0, {}, 0]], "open17": 0}
{"root": 89, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 10.11, "levels": [[13, {"eng-E": 125, "eng-F": 19, "eng-O": 3, "eng-R": 46, "patterns": 193, "to-engine": 193}, 22, {"F": 19, "O": 3}, 46], [14, {"E": 5782, "F": 20, "R": 318, "eng-E": 828, "eng-O": 2, "eng-R": 29, "patterns": 7319, "subset-fail": 410, "to-engine": 903}, 10, {"F": 8, "O": 2}, 170], [15, {"E": 2515, "R": 11, "eng-E": 554, "patterns": 3503, "subset-fail": 426, "to-engine": 558}, 0, {}, 4]], "open17": 0}
{"root": 90, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.67, "levels": [[13, {"eng-E": 44, "eng-F": 8, "eng-R": 12, "patterns": 125, "to-engine": 125}, 8, {"F": 8}, 12], [14, {"E": 1696, "F": 3, "R": 75, "patterns": 1774, "subset-fail": 24}, 2, {"F": 2}, 26], [15, {"E": 340, "R": 6, "patterns": 346, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.48, "levels": [[13, {"eng-E": 74, "eng-F": 8, "eng-R": 31, "patterns": 225, "to-engine": 225}, 8, {"F": 8}, 31], [14, {"E": 2879, "R": 106, "patterns": 2985, "subset-fail": 17}, 0, {}, 52]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.15, "levels": [[13, {"eng-E": 36, "eng-F": 6, "eng-R": 11, "patterns": 300, "to-engine": 300}, 6, {"F": 6}, 11], [14, {"E": 2760, "F": 1, "R": 121, "patterns": 2882, "subset-fail": 48}, 0, {}, 36]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 18, "patterns": 168}, 0, {}, 18]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 150, "F": 2, "R": 16, "patterns": 168}, 2, {"F": 2}, 16], [14, {"E": 695, "F": 2, "R": 36, "patterns": 733, "subset-fail": 14}, 0, {}, 24]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.09, "levels": [[13, {"E": 192, "F": 4, "R": 21, "patterns": 217}, 4, {"F": 4}, 21], [14, {"E": 1742, "F": 10, "R": 90, "patterns": 1842, "subset-fail": 49}, 2, {"F": 2}, 45], [15, {"E": 749, "R": 6, "patterns": 755, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 165, "F": 1, "R": 15, "patterns": 181}, 1, {"F": 1}, 15], [14, {"E": 382, "R": 15, "patterns": 397, "subset-fail": 4}, 0, {}, 11]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 161, "R": 17, "patterns": 178}, 0, {}, 17]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 777, "F": 2, "R": 35, "patterns": 814, "subset-fail": 16}, 0, {}, 21]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.42, "levels": [[13, {"E": 168, "F": 2, "R": 15, "patterns": 185}, 2, {"F": 2}, 15], [14, {"E": 796, "F": 2, "R": 34, "patterns": 832, "subset-fail": 12}, 0, {}, 24]], "open17": 0}
{"root": 110, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 170, "F": 2, "R": 12, "patterns": 184}, 2, {"F": 2}, 12], [14, {"E": 805, "F": 2, "R": 28, "patterns": 835, "subset-fail": 12}, 0, {}, 18]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.35, "levels": [[13, {"E": 163, "F": 2, "R": 9, "patterns": 174}, 2, {"F": 2}, 9], [14, {"E": 565, "F": 2, "R": 20, "patterns": 587, "subset-fail": 4}, 1, {"F": 1}, 15], [15, {"E": 184, "patterns": 184}, 0, {}, 0]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 165, "F": 2, "R": 13, "patterns": 180}, 2, {"F": 2}, 13], [14, {"E": 786, "F": 2, "R": 30, "patterns": 818, "subset-fail": 15}, 0, {}, 17]], "open17": 0}
{"root": 117, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.7, "levels": [[13, {"eng-E": 219, "eng-O": 4, "eng-R": 27, "patterns": 250, "to-engine": 250}, 4, {"O": 4}, 27], [14, {"eng-E": 1314, "eng-O": 3, "eng-R": 63, "patterns": 2118, "subset-fail": 732, "to-engine": 1386}, 3, {"O": 3}, 63], [15, {"eng-E": 523, "patterns": 1210, "subset-fail": 687, "to-engine": 523}, 0, {}, 0]], "open17": 0}
{"root": 124, "kind": "F", "mult": {"2": 18, "3": 2, "4": 7}, "time": 0.36, "levels": [[13, {"E": 85, "F": 2, "R": 14, "patterns": 101}, 1, {"F": 1}, 4], [14, {"E": 143, "F": 1, "R": 14, "patterns": 158, "subset-fail": 4}, 1, {"F": 1}, 5], [15, {"E": 202, "R": 8, "patterns": 210, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 126, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.22, "levels": [[13, {"E": 219, "F": 3, "R": 20, "patterns": 242}, 3, {"F": 3}, 20], [14, {"E": 1502, "F": 6, "R": 67, "patterns": 1575, "subset-fail": 24}, 2, {"F": 2}, 44], [15, {"E": 817, "R": 5, "patterns": 822, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.65, "levels": [[13, {"E": 226, "F": 3, "R": 12, "patterns": 241}, 2, {"F": 2}, 6], [14, {"E": 1007, "F": 3, "R": 28, "patterns": 1038, "subset-fail": 14}, 0, {}, 12]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.43, "levels": [[13, {"E": 199, "F": 4, "R": 13, "patterns": 216}, 4, {"F": 4}, 13], [14, {"E": 1779, "F": 10, "R": 65, "patterns": 1854, "subset-fail": 40}, 2, {"F": 2}, 29], [15, {"E": 767, "R": 4, "patterns": 771, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 136, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 138, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.86, "levels": [[13, {"eng-E": 113, "eng-O": 2, "eng-R": 8, "patterns": 238, "to-engine": 238}, 2, {"O": 2}, 8], [14, {"eng-E": 566, "eng-O": 2, "eng-R": 9, "patterns": 1018, "subset-fail": 283, "to-engine": 735}, 2, {"O": 2}, 9], [15, {"eng-E": 383, "patterns": 1250, "subset-fail": 680, "to-engine": 570}, 0, {}, 0]], "open17": 0}
{"root": 140, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 152, "F": 1, "R": 7, "patterns": 160}, 1, {"F": 1}, 7], [14, {"E": 343, "R": 7, "patterns": 350, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"E": 144, "F": 2, "R": 16, "patterns": 162}, 2, {"F": 2}, 16], [14, {"E": 672, "F": 2, "R": 36, "patterns": 710, "subset-fail": 16}, 0, {}, 22]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 169, "R": 11, "patterns": 180}, 0, {}, 11]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 8], [14, {"E": 386, "R": 14, "patterns": 400, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 147, "F": 1, "R": 11, "patterns": 159}, 1, {"F": 1}, 11], [14, {"E": 339, "R": 10, "patterns": 349, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 162, "R": 11, "patterns": 173}, 0, {}, 11]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.53, "levels": [[13, {"E": 148, "F": 2, "R": 15, "patterns": 165}, 2, {"F": 2}, 15], [14, {"E": 698, "F": 2, "R": 31, "patterns": 731, "subset-fail": 17}, 0, {}, 16]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.45, "levels": [[13, {"eng-E": 122, "eng-F": 1, "eng-O": 1, "eng-R": 15, "patterns": 249, "to-engine": 249}, 2, {"O": 1, "F": 1}, 15], [14, {"E": 354, "F": 2, "R": 32, "eng-E": 289, "eng-R": 15, "patterns": 919, "subset-fail": 236, "to-engine": 306}, 1, {"F": 1}, 26], [15, {"E": 316, "R": 3, "patterns": 319, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 164, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 163, "R": 11, "patterns": 174}, 0, {}, 11]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.12, "levels": [[13, {"E": 296, "F": 5, "R": 23, "patterns": 324}, 5, {"F": 5}, 23], [14, {"E": 3119, "F": 18, "R": 124, "patterns": 3261, "subset-fail": 61}, 5, {"F": 5}, 66], [15, {"E": 2408, "R": 12, "patterns": 2420, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 162, "R": 13, "patterns": 175}, 0, {}, 13]], "open17": 0}
{"root": 167, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 158, "R": 18, "patterns": 176}, 0, {}, 18]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.49, "levels": [[13, {"E": 194, "F": 3, "R": 22, "patterns": 219}, 3, {"F": 3}, 22], [14, {"E": 1279, "F": 4, "R": 67, "patterns": 1350, "subset-fail": 34}, 0, {}, 37]], "open17": 0}
{"root": 172, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.68, "levels": [[13, {"E": 192, "F": 3, "R": 24, "patterns": 219}, 3, {"F": 3}, 24], [14, {"E": 1313, "F": 4, "R": 70, "patterns": 1387, "subset-fail": 36}, 1, {"F": 1}, 35], [15, {"E": 381, "R": 2, "patterns": 383, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.16, "levels": [[13, {"E": 197, "F": 4, "R": 19, "patterns": 220}, 4, {"F": 4}, 19], [14, {"E": 1636, "F": 10, "R": 82, "patterns": 1728, "subset-fail": 37}, 2, {"F": 2}, 49], [15, {"E": 603, "R": 4, "patterns": 607, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.7, "levels": [[13, {"E": 203, "F": 5, "R": 11, "patterns": 219}, 5, {"F": 5}, 11], [14, {"E": 2067, "F": 18, "R": 70, "patterns": 2155, "subset-fail": 46}, 4, {"F": 4}, 32], [15, {"E": 1237, "R": 7, "patterns": 1244, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.09, "levels": [[13, {"E": 165, "F": 3, "R": 17, "patterns": 185}, 3, {"F": 3}, 17], [14, {"E": 1064, "F": 6, "R": 59, "patterns": 1129, "subset-fail": 25}, 1, {"F": 1}, 38], [15, {"E": 525, "R": 12, "patterns": 537, "subset-fail": 11}, 0, {}, 1]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.56, "levels": [[13, {"E": 152, "F": 2, "R": 20, "patterns": 174}, 2, {"F": 2}, 20], [14, {"E": 747, "F": 2, "R": 42, "patterns": 791, "subset-fail": 16}, 1, {"F": 1}, 25], [15, {"E": 325, "patterns": 325}, 0, {}, 0]], "open17": 0}
{"root": 178, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 146, "F": 2, "R": 12, "patterns": 160}, 2, {"F": 2}, 12], [14, {"E": 642, "R": 20, "patterns": 662, "subset-fail": 8}, 0, {}, 12]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 150, "F": 1, "R": 14, "patterns": 165}, 1, {"F": 1}, 14], [14, {"E": 345, "R": 14, "patterns": 359, "subset-fail": 6}, 0, {}, 8]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 149, "F": 2, "R": 8, "patterns": 159}, 2, {"F": 2}, 8], [14, {"E": 693, "F": 2, "R": 17, "patterns": 712, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.44, "levels": [[13, {"E": 151, "F": 2, "R": 14, "patterns": 167}, 2, {"F": 2}, 14], [14, {"E": 693, "F": 2, "R": 31, "patterns": 726, "subset-fail": 15}, 0, {}, 18]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 110, "F": 1, "R": 7, "patterns": 118}, 1, {"F": 1}, 7], [14, {"E": 262, "R": 7, "patterns": 269, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.1, "levels": [[13, {"E": 160, "R": 14, "patterns": 174}, 0, {}, 14]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.18, "levels": [[13, {"eng-E": 41, "eng-F": 5, "eng-R": 34, "patterns": 160, "to-engine": 160}, 5, {"F": 5}, 34], [14, {"E": 1555, "F": 3, "R": 46, "patterns": 1604, "subset-fail": 22}, 1, {"F": 1}, 23], [15, {"E": 284, "R": 2, "patterns": 286, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.6, "levels": [[13, {"eng-E": 31, "eng-F": 5, "eng-O": 1, "eng-R": 7, "patterns": 160, "to-engine": 160}, 6, {"O": 1, "F": 5}, 7], [14, {"E": 1091, "F": 2, "R": 51, "eng-E": 186, "eng-R": 2, "patterns": 1460, "subset-fail": 147, "to-engine": 193}, 1, {"F": 1}, 18], [15, {"E": 160, "R": 12, "patterns": 172, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 194, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.56, "levels": [[13, {"eng-E": 153, "eng-O": 3, "eng-R": 14, "patterns": 170, "to-engine": 170}, 3, {"O": 3}, 14], [14, {"eng-E": 653, "eng-O": 1, "eng-R": 19, "patterns": 1146, "subset-fail": 471, "to-engine": 675}, 1, {"O": 1}, 19], [15, {"eng-E": 103, "patterns": 314, "subset-fail": 211, "to-engine": 103}, 0, {}, 0]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.84, "levels": [[13, {"eng-E": 84, "eng-F": 9, "eng-R": 56, "patterns": 291, "to-engine": 291}, 9, {"F": 9}, 56], [14, {"E": 4121, "F": 2, "R": 155, "patterns": 4278, "subset-fail": 49}, 1, {"F": 1}, 68], [15, {"E": 307, "R": 4, "patterns": 311, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.08, "levels": [[13, {"E": 254, "F": 7, "R": 27, "patterns": 288}, 4, {"F": 4}, 14], [14, {"E": 2233, "F": 22, "R": 118, "patterns": 2373, "subset-fail": 62}, 5, {"F": 5}, 54], [15, {"E": 2263, "R": 21, "patterns": 2284, "subset-fail": 18}, 0, {}, 3]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.1, "levels": [[13, {"E": 220, "F": 5, "R": 16, "patterns": 241}, 5, {"F": 5}, 16], [14, {"E": 2517, "F": 20, "R": 88, "patterns": 2625, "subset-fail": 45}, 6, {"F": 6}, 46], [15, {"E": 2492, "R": 15, "patterns": 2507, "subset-fail": 14}, 0, {}, 1]], "open17": 0}
{"root": 200, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.09, "levels": [[13, {"eng-E": 94, "eng-F": 11, "eng-R": 55, "patterns": 160, "to-engine": 160}, 11, {"F": 11}, 55], [14, {"E": 3132, "F": 8, "R": 115, "patterns": 3255, "subset-fail": 67}, 1, {"F": 1}, 43], [15, {"E": 220, "R": 5, "patterns": 225, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 126, "R": 11, "patterns": 137}, 0, {}, 6]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}, 10]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.12, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}, 9]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.44, "levels": [[13, {"E": 212, "F": 2, "R": 25, "patterns": 239}, 2, {"F": 2}, 25], [14, {"E": 921, "R": 47, "patterns": 968, "subset-fail": 26}, 0, {}, 21]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.92, "levels": [[13, {"E": 214, "F": 4, "R": 21, "patterns": 239}, 4, {"F": 4}, 21], [14, {"E": 1919, "F": 10, "R": 86, "patterns": 2015, "subset-fail": 34}, 3, {"F": 3}, 54], [15, {"E": 1174, "R": 8, "patterns": 1182, "subset-fail": 7}, 0, {}, 1]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 149, "F": 2, "R": 12, "patterns": 163}, 2, {"F": 2}, 12], [14, {"E": 687, "F": 2, "R": 28, "patterns": 717, "subset-fail": 14}, 0, {}, 16]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 151, "F": 2, "R": 9, "patterns": 162}, 2, {"F": 2}, 9], [14, {"E": 611, "F": 2, "R": 20, "patterns": 633, "subset-fail": 9}, 0, {}, 13]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 122, "F": 1, "R": 10, "patterns": 133}, 1, {"F": 1}, 5], [14, {"E": 305, "R": 10, "patterns": 315, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.04, "levels": [[13, {"E": 207, "F": 4, "R": 25, "patterns": 236}, 4, {"F": 4}, 25], [14, {"E": 1875, "F": 10, "R": 105, "patterns": 1990, "subset-fail": 53}, 2, {"F": 2}, 56], [15, {"E": 781, "R": 4, "patterns": 785, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.28, "levels": [[13, {"E": 225, "F": 3, "R": 22, "patterns": 250}, 3, {"F": 3}, 22], [14, {"E": 1504, "F": 6, "R": 73, "patterns": 1583, "subset-fail": 26}, 2, {"F": 2}, 47], [15, {"E": 798, "R": 4, "patterns": 802, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 160, "F": 1, "R": 14, "patterns": 175}, 1, {"F": 1}, 14], [14, {"E": 376, "R": 9, "patterns": 385, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 220, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 4], [14, {"E": 193, "R": 6, "patterns": 199, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.55, "levels": [[13, {"E": 224, "F": 2, "R": 23, "patterns": 249}, 2, {"F": 2}, 23], [14, {"E": 1004, "F": 2, "R": 49, "patterns": 1055, "subset-fail": 21}, 0, {}, 30]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 122, "R": 13, "patterns": 135}, 0, {}, 13]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.55, "levels": [[13, {"E": 211, "F": 4, "R": 25, "patterns": 240}, 2, {"F": 2}, 13], [14, {"E": 984, "F": 6, "R": 55, "patterns": 1045, "subset-fail": 25}, 3, {"F": 3}, 29], [15, {"E": 1639, "R": 23, "patterns": 1662, "subset-fail": 19}, 0, {}, 2]], "open17": 0}
{"root": 227, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.72, "levels": [[13, {"eng-E": 61, "eng-O": 1, "eng-R": 8, "patterns": 135, "to-engine": 135}, 1, {"O": 1}, 8], [14, {"eng-E": 121, "eng-R": 6, "patterns": 320, "subset-fail": 69, "to-engine": 251}, 0, {}, 6]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"E": 209, "F": 1, "R": 24, "patterns": 234}, 1, {"F": 1}, 24], [14, {"E": 481, "R": 22, "patterns": 503, "subset-fail": 7}, 0, {}, 15]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.7, "levels": [[13, {"E": 203, "F": 2, "R": 28, "patterns": 233}, 1, {"F": 1}, 9], [14, {"E": 480, "F": 1, "R": 28, "patterns": 509, "subset-fail": 12}, 1, {"F": 1}, 8], [15, {"E": 635, "R": 12, "patterns": 647, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.8, "levels": [[13, {"E": 214, "F": 2, "R": 24, "patterns": 240}, 2, {"F": 2}, 24], [14, {"E": 994, "F": 2, "R": 52, "patterns": 1048, "subset-fail": 18}, 1, {"F": 1}, 33], [15, {"E": 398, "R": 1, "patterns": 399, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 163, "F": 1, "R": 16, "patterns": 180}, 1, {"F": 1}, 16], [14, {"E": 373, "R": 16, "patterns": 389, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 167, "F": 1, "R": 13, "patterns": 181}, 1, {"F": 1}, 13], [14, {"E": 380, "R": 13, "patterns": 393, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.84, "levels": [[13, {"E": 220, "F": 3, "R": 18, "patterns": 241}, 3, {"F": 3}, 18], [14, {"E": 1363, "F": 6, "R": 55, "patterns": 1424, "subset-fail": 24}, 2, {"F": 2}, 32], [15, {"E": 692, "patterns": 692}, 0, {}, 0]], "open17": 0}
{"root": 236, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 109, "R": 14, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 147, "F": 2, "R": 14, "patterns": 163}, 1, {"F": 1}, 7], [14, {"E": 325, "R": 14, "patterns": 339, "subset-fail": 5}, 0, {}, 9]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"E": 151, "F": 2, "R": 6, "patterns": 159}, 2, {"F": 2}, 3], [14, {"E": 642, "R": 12, "patterns": 654, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 169, "F": 1, "R": 9, "patterns": 179}, 1, {"F": 1}, 9], [14, {"E": 384, "R": 9, "patterns": 393, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 245, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 146, "F": 3, "R": 5, "patterns": 154}, 2, {"F": 2}, 3], [14, {"E": 589, "F": 4, "R": 15, "patterns": 608, "subset-fail": 17}, 0, {}, 2]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}, 2]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.42, "levels": [[13, {"E": 154, "F": 3, "R": 12, "patterns": 169}, 2, {"F": 2}, 6], [14, {"E": 610, "F": 4, "R": 27, "patterns": 641, "subset-fail": 12}, 1, {"F": 1}, 10], [15, {"E": 226, "patterns": 226}, 0, {}, 0]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 122, "F": 2, "R": 6, "patterns": 130}, 2, {"F": 2}, 3], [14, {"E": 410, "F": 2, "R": 16, "patterns": 428, "subset-fail": 8}, 1, {"F": 1}, 4], [15, {"E": 107, "patterns": 107}, 0, {}, 0]], "open17": 0}
{"root": 251, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.81, "levels": [[13, {"eng-E": 109, "eng-F": 10, "eng-R": 86, "patterns": 205, "to-engine": 205}, 10, {"F": 10}, 86], [14, {"E": 3552, "R": 83, "patterns": 3635, "subset-fail": 32}, 0, {}, 34]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.56, "levels": [[13, {"E": 152, "F": 2, "R": 18, "patterns": 172}, 2, {"F": 2}, 18], [14, {"E": 757, "F": 2, "R": 38, "patterns": 797, "subset-fail": 10}, 1, {"F": 1}, 27], [15, {"E": 339, "R": 1, "patterns": 340, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 255, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.41, "levels": [[13, {"E": 166, "F": 2, "R": 12, "patterns": 180}, 2, {"F": 2}, 12], [14, {"E": 787, "F": 2, "R": 26, "patterns": 815, "subset-fail": 12}, 0, {}, 16]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"E": 159, "F": 1, "R": 12, "patterns": 172}, 1, {"F": 1}, 12], [14, {"E": 368, "R": 12, "patterns": 380, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 261, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.49, "levels": [[13, {"E": 163, "F": 2, "R": 14, "patterns": 179}, 2, {"F": 2}, 14], [14, {"E": 778, "F": 2, "R": 31, "patterns": 811, "subset-fail": 17}, 0, {}, 16]], "open17": 0}
{"root": 270, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 110, "R": 15, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.64, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 23, "patterns": 214, "to-engine": 214}, 2, {"F": 2}, 23], [14, {"E": 696, "R": 17, "patterns": 713, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 274, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.1, "levels": [[13, {"E": 151, "R": 19, "patterns": 170}, 0, {}, 19]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 159, "F": 1, "R": 22, "patterns": 182}, 1, {"F": 1}, 22], [14, {"E": 398, "R": 22, "patterns": 420, "subset-fail": 4}, 0, {}, 18]], "open17": 0}
{"root": 276, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.3, "levels": [[13, {"eng-E": 55, "eng-F": 6, "eng-R": 56, "patterns": 117, "to-engine": 117}, 6, {"F": 6}, 56], [14, {"E": 1330, "R": 48, "patterns": 1378, "subset-fail": 16}, 0, {}, 25]], "open17": 0}
{"root": 277, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.22, "levels": [[13, {"eng-E": 59, "eng-F": 4, "eng-R": 47, "patterns": 215, "to-engine": 215}, 4, {"F": 4}, 47], [14, {"E": 1463, "R": 13, "patterns": 1476, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 278, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 7, "eng-R": 7, "patterns": 156, "to-engine": 156}, 0, {}, 7]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.53, "levels": [[13, {"E": 221, "F": 2, "R": 20, "patterns": 243}, 2, {"F": 2}, 20], [14, {"E": 995, "F": 2, "R": 43, "patterns": 1040, "subset-fail": 20}, 0, {}, 25]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 174, "F": 1, "R": 10, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 389, "R": 9, "patterns": 398, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 286, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 70, "eng-R": 7, "patterns": 128, "to-engine": 128}, 0, {}, 7]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.42, "levels": [[13, {"E": 144, "F": 2, "R": 14, "patterns": 160}, 2, {"F": 2}, 14], [14, {"E": 627, "R": 28, "patterns": 655, "subset-fail": 14}, 0, {}, 14]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 118, "F": 1, "R": 8, "patterns": 127}, 1, {"F": 1}, 8], [14, {"E": 196, "R": 8, "patterns": 204, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 290, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.85, "levels": [[13, {"eng-E": 19, "eng-F": 3, "eng-R": 15, "patterns": 144, "to-engine": 144}, 3, {"F": 3}, 15], [14, {"E": 649, "F": 3, "R": 21, "patterns": 673, "subset-fail": 3}, 3, {"F": 3}, 8], [15, {"E": 616, "R": 8, "patterns": 624}, 0, {}, 2]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 117, "F": 1, "R": 10, "patterns": 128}, 1, {"F": 1}, 10], [14, {"E": 318, "R": 10, "patterns": 328, "subset-fail": 1}, 0, {}, 9]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.11, "levels": [[13, {"E": 122, "R": 11, "patterns": 133}, 0, {}, 11]], "open17": 0}
{"root": 294, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}, 5]], "open17": 0}
{"root": 295, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 12, "eng-R": 8, "patterns": 80, "to-engine": 80}, 0, {}, 8]], "open17": 0}
{"root": 296, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.56, "levels": [[13, {"eng-E": 39, "eng-F": 3, "eng-R": 32, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 32], [14, {"E": 753, "R": 24, "patterns": 777, "subset-fail": 7}, 0, {}, 13]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 120, "F": 1, "R": 13, "patterns": 134}, 1, {"F": 1}, 13], [14, {"E": 195, "R": 11, "patterns": 206, "subset-fail": 3}, 0, {}, 8]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 111, "F": 1, "R": 5, "patterns": 117}, 1, {"F": 1}, 5], [14, {"E": 263, "R": 5, "patterns": 268, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 108, "F": 1, "R": 11, "patterns": 120}, 1, {"F": 1}, 11], [14, {"E": 256, "R": 11, "patterns": 267, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 306, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 107, "F": 1, "R": 8, "patterns": 116}, 1, {"F": 1}, 8], [14, {"E": 258, "R": 8, "patterns": 266, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 311, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.67, "levels": [[13, {"E": 164, "F": 2, "R": 18, "patterns": 184}, 2, {"F": 2}, 18], [14, {"E": 666, "F": 2, "R": 33, "patterns": 701, "subset-fail": 14}, 1, {"F": 1}, 19], [15, {"E": 236, "R": 1, "patterns": 237}, 0, {}, 1]], "open17": 0}
{"root": 312, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.5, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 767, "F": 2, "R": 35, "patterns": 804, "subset-fail": 10}, 1, {"F": 1}, 24], [15, {"E": 333, "patterns": 333}, 0, {}, 0]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 162, "F": 1, "R": 17, "patterns": 180}, 1, {"F": 1}, 17], [14, {"E": 368, "R": 17, "patterns": 385, "subset-fail": 3}, 0, {}, 14]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.68, "levels": [[13, {"E": 163, "F": 2, "R": 17, "patterns": 182}, 2, {"F": 2}, 17], [14, {"E": 771, "F": 2, "R": 35, "patterns": 808, "subset-fail": 16}, 1, {"F": 1}, 18], [15, {"E": 331, "patterns": 331}, 0, {}, 0]], "open17": 0}
{"root": 328, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.68, "levels": [[13, {"eng-E": 27, "eng-F": 3, "eng-R": 22, "patterns": 202, "to-engine": 202}, 3, {"F": 3}, 22], [14, {"E": 1081, "R": 26, "patterns": 1107, "subset-fail": 11}, 0, {}, 10]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.41, "levels": [[13, {"E": 153, "F": 2, "R": 10, "patterns": 165}, 2, {"F": 2}, 10], [14, {"E": 695, "F": 2, "R": 22, "patterns": 719, "subset-fail": 12}, 0, {}, 12]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"E": 166, "F": 1, "R": 18, "patterns": 185}, 1, {"F": 1}, 18], [14, {"E": 381, "R": 18, "patterns": 399, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 110, "F": 1, "R": 6, "patterns": 117}, 1, {"F": 1}, 6], [14, {"E": 259, "R": 6, "patterns": 265, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 335, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.65, "levels": [[13, {"eng-E": 44, "eng-F": 4, "eng-R": 17, "patterns": 120, "to-engine": 120}, 4, {"F": 4}, 17], [14, {"E": 865, "R": 21, "patterns": 886, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 336, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.9, "levels": [[13, {"eng-E": 61, "eng-F": 3, "eng-O": 1, "eng-R": 39, "patterns": 204, "to-engine": 204}, 4, {"F": 3, "O": 1}, 39], [14, {"E": 1053, "R": 29, "eng-E": 289, "patterns": 1456, "subset-fail": 97, "to-engine": 289}, 0, {}, 11]], "open17": 0}
{"root": 338, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.49, "levels": [[13, {"eng-E": 31, "eng-F": 3, "eng-R": 26, "patterns": 120, "to-engine": 120}, 3, {"F": 3}, 26], [14, {"E": 609, "R": 31, "patterns": 640, "subset-fail": 15}, 0, {}, 14]], "open17": 0}
{"root": 339, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.87, "levels": [[13, {"eng-E": 57, "eng-F": 4, "eng-O": 1, "eng-R": 41, "patterns": 206, "to-engine": 206}, 5, {"F": 4, "O": 1}, 41], [14, {"E": 1302, "F": 2, "R": 66, "eng-E": 283, "eng-R": 7, "patterns": 1748, "subset-fail": 111, "to-engine": 292}, 1, {"F": 1}, 46], [15, {"E": 308, "R": 8, "patterns": 316, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 340, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.82, "levels": [[13, {"eng-E": 36, "eng-F": 4, "eng-R": 17, "patterns": 114, "to-engine": 114}, 4, {"F": 4}, 17], [14, {"E": 699, "F": 1, "R": 21, "patterns": 721, "subset-fail": 9}, 1, {"F": 1}, 8], [15, {"E": 128, "R": 2, "patterns": 130, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 341, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.27, "levels": [[13, {"eng-E": 56, "eng-F": 7, "eng-O": 1, "eng-R": 39, "patterns": 206, "to-engine": 206}, 8, {"F": 7, "O": 1}, 39], [14, {"E": 2281, "F": 1, "R": 97, "eng-E": 284, "patterns": 2760, "subset-fail": 126, "to-engine": 292}, 1, {"F": 1}, 42], [15, {"E": 306, "R": 22, "patterns": 328, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 109, "F": 1, "R": 10, "patterns": 120}, 1, {"F": 1}, 10], [14, {"E": 257, "R": 10, "patterns": 267, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 352, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.13, "levels": [[13, {"eng-E": 38, "eng-R": 3, "patterns": 138, "to-engine": 138}, 0, {}, 3]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 102, "R": 22, "patterns": 124}, 0, {}, 22]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 20, "patterns": 126}, 0, {}, 20]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 68, "R": 12, "patterns": 80}, 0, {}, 6]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 15, "patterns": 123}, 0, {}, 15]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 10]], "open17": 0}
{"root": 421, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 66, "F": 2, "R": 20, "patterns": 88}, 1, {"F": 1}, 6], [14, {"E": 133, "F": 1, "R": 20, "patterns": 154, "subset-fail": 8}, 1, {"F": 1}, 6], [15, {"E": 152, "R": 16, "patterns": 168, "subset-fail": 16}, 0, {}, 0]], "open17": 0}
{"root": 424, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 112, "F": 2, "R": 16, "patterns": 130}, 1, {"F": 1}, 8], [14, {"E": 237, "F": 1, "R": 16, "patterns": 254, "subset-fail": 1}, 1, {"F": 1}, 15], [15, {"E": 292, "R": 2, "patterns": 294, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 425, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 40, "eng-R": 6, "patterns": 92, "to-engine": 92}, 0, {}, 6]], "open17": 0}
{"root": 426, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"E": 118, "F": 2, "R": 14, "patterns": 134}, 1, {"F": 1}, 7], [14, {"E": 245, "F": 1, "R": 13, "patterns": 259}, 1, {"F": 1}, 13], [15, {"E": 184, "patterns": 184}, 0, {}, 0]], "open17": 0}
{"root": 429, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 50, "R": 12, "patterns": 62}, 0, {}, 6]], "open17": 0}
{"root": 430, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 68, "F": 2, "R": 20, "patterns": 90}, 1, {"F": 1}, 10], [14, {"E": 139, "F": 1, "R": 17, "patterns": 157, "subset-fail": 7}, 1, {"F": 1}, 10], [15, {"E": 92, "R": 2, "patterns": 94, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 431, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 110, "F": 2, "R": 18, "patterns": 130}, 1, {"F": 1}, 9], [14, {"E": 237, "F": 1, "R": 18, "patterns": 256, "subset-fail": 3}, 1, {"F": 1}, 15], [15, {"E": 292, "R": 14, "patterns": 306, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 432, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 4, "patterns": 40, "to-engine": 40}, 1, {"F": 1}, 4], [14, {"E": 82, "F": 1, "R": 2, "patterns": 85}, 1, {"F": 1}, 1], [15, {"E": 74, "patterns": 74}, 0, {}, 0]], "open17": 0}
{"root": 433, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.54, "levels": [[13, {"eng-E": 5, "eng-F": 2, "eng-R": 16, "patterns": 92, "to-engine": 92}, 2, {"F": 2}, 16], [14, {"E": 347, "F": 1, "R": 15, "patterns": 363, "subset-fail": 2}, 1, {"F": 1}, 9], [15, {"E": 182, "R": 2, "patterns": 184, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 448, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 103, "R": 32, "patterns": 135}, 0, {}, 16]], "open17": 0}
{"root": 474, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.76, "levels": [[13, {"E": 218, "F": 4, "R": 46, "patterns": 268}, 1, {"F": 1}, 13], [14, {"E": 505, "F": 3, "R": 40, "patterns": 548, "subset-fail": 20}, 2, {"F": 2}, 21], [15, {"E": 892, "R": 15, "patterns": 907, "subset-fail": 15}, 0, {}, 0]], "open17": 0}
{"root": 511, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 101, "R": 14, "patterns": 115}, 0, {}, 14]], "open17": 0}
{"root": 556, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 128, "F": 3, "R": 28, "patterns": 159}, 3, {"F": 3}, 28], [14, {"E": 898, "F": 6, "R": 81, "patterns": 985, "subset-fail": 19}, 2, {"F": 2}, 62], [15, {"E": 521, "R": 4, "patterns": 525, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 634, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 91, "F": 1, "R": 13, "patterns": 105}, 1, {"F": 1}, 13], [14, {"E": 221, "R": 13, "patterns": 234, "subset-fail": 6}, 0, {}, 7]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.72, "levels": [[13, {"E": 113, "F": 4, "R": 20, "patterns": 137}, 4, {"F": 4}, 20], [14, {"E": 975, "F": 10, "R": 81, "patterns": 1066, "subset-fail": 39}, 3, {"F": 3}, 45], [15, {"E": 671, "R": 16, "patterns": 687, "subset-fail": 15}, 0, {}, 1]], "open17": 0}
{"root": 656, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.52, "levels": [[13, {"E": 170, "F": 3, "R": 40, "patterns": 213}, 3, {"F": 3}, 40], [14, {"E": 1186, "F": 4, "R": 117, "patterns": 1307, "subset-fail": 50}, 1, {"F": 1}, 68], [15, {"E": 348, "R": 3, "patterns": 351, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 18, "patterns": 137}, 0, {}, 18]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 119, "F": 1, "R": 17, "patterns": 137}, 1, {"F": 1}, 17], [14, {"E": 305, "R": 15, "patterns": 320, "subset-fail": 10}, 0, {}, 5]], "open17": 0}
{"root": 700, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.33, "levels": [[13, {"E": 113, "F": 1, "R": 23, "patterns": 137}, 1, {"F": 1}, 23], [14, {"E": 297, "R": 21, "patterns": 318, "subset-fail": 10}, 0, {}, 11]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 117, "F": 1, "R": 19, "patterns": 137}, 1, {"F": 1}, 19], [14, {"E": 299, "R": 18, "patterns": 317, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 702, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.7, "levels": [[13, {"E": 116, "F": 2, "R": 12, "patterns": 130}, 2, {"F": 2}, 12], [14, {"E": 546, "F": 2, "R": 26, "patterns": 574, "subset-fail": 9}, 1, {"F": 1}, 16], [15, {"E": 278, "R": 2, "patterns": 280, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.61, "levels": [[13, {"E": 121, "F": 2, "R": 13, "patterns": 136}, 2, {"F": 2}, 13], [14, {"E": 397, "F": 2, "R": 22, "patterns": 421, "subset-fail": 7}, 1, {"F": 1}, 15], [15, {"E": 263, "R": 6, "patterns": 269, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 704, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 238, "R": 16, "patterns": 254, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 705, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 113, "R": 24, "patterns": 137}, 0, {}, 24]], "open17": 0}
{"root": 706, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 119, "R": 21, "patterns": 140}, 0, {}, 21]], "open17": 0}
{"root": 707, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"E": 119, "F": 2, "R": 15, "patterns": 136}, 2, {"F": 2}, 15], [14, {"E": 554, "F": 2, "R": 30, "patterns": 586, "subset-fail": 14}, 0, {}, 18]], "open17": 0}
{"root": 708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.51, "levels": [[13, {"E": 119, "F": 2, "R": 16, "patterns": 137}, 2, {"F": 2}, 16], [14, {"E": 521, "F": 2, "R": 28, "patterns": 551, "subset-fail": 15}, 1, {"F": 1}, 12], [15, {"E": 191, "patterns": 191}, 0, {}, 0]], "open17": 0}
{"root": 709, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 115, "F": 1, "R": 20, "patterns": 136}, 1, {"F": 1}, 20], [14, {"E": 312, "R": 20, "patterns": 332, "subset-fail": 7}, 0, {}, 13]], "open17": 0}
{"root": 710, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 113, "F": 1, "R": 21, "patterns": 135}, 1, {"F": 1}, 21], [14, {"E": 308, "R": 21, "patterns": 329, "subset-fail": 5}, 0, {}, 16]], "open17": 0}
{"root": 711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 106, "R": 13, "patterns": 119}, 0, {}, 13]], "open17": 0}
{"root": 720, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 79, "eng-R": 7, "patterns": 86, "to-engine": 86}, 0, {}, 7]], "open17": 0}
{"root": 721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 72, "R": 10, "patterns": 82}, 0, {}, 10]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 109, "F": 1, "R": 25, "patterns": 135}, 1, {"F": 1}, 25], [14, {"E": 304, "R": 25, "patterns": 329, "subset-fail": 10}, 0, {}, 15]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 241, "R": 17, "patterns": 258, "subset-fail": 7}, 0, {}, 10]], "open17": 0}
{"root": 750, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 105, "F": 2, "R": 12, "patterns": 119}, 1, {"F": 1}, 6], [14, {"E": 270, "F": 1, "R": 12, "patterns": 283, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 66, "R": 8, "patterns": 74}, 0, {}, 5]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.67, "levels": [[13, {"E": 144, "F": 2, "R": 24, "patterns": 170}, 1, {"F": 1}, 7], [14, {"E": 348, "F": 1, "R": 24, "patterns": 373, "subset-fail": 13}, 1, {"F": 1}, 7], [15, {"E": 598, "R": 16, "patterns": 614, "subset-fail": 14}, 0, {}, 1]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 84, "R": 15, "patterns": 99}, 0, {}, 15]], "open17": 0}
{"root": 990, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.7, "levels": [[13, {"E": 113, "F": 2, "R": 17, "patterns": 132}, 2, {"F": 2}, 17], [14, {"E": 611, "F": 2, "R": 34, "patterns": 647, "subset-fail": 15}, 1, {"F": 1}, 18], [15, {"E": 279, "R": 1, "patterns": 280, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.79, "levels": [[13, {"E": 124, "F": 2, "R": 11, "patterns": 137}, 2, {"F": 2}, 11], [14, {"E": 645, "F": 2, "R": 26, "patterns": 673, "subset-fail": 12}, 1, {"F": 1}, 13], [15, {"E": 287, "R": 1, "patterns": 288, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 1, {"F": 1}, 5], [14, {"E": 152, "F": 1, "R": 10, "patterns": 163, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 90, "eng-R": 9, "patterns": 99, "to-engine": 99}, 0, {}, 9]], "open17": 0}
{"root": 1013, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.29, "levels": [[13, {"eng-E": 136, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 149, "to-engine": 149}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 256, "F": 1, "R": 11, "eng-E": 259, "eng-R": 7, "patterns": 624, "subset-fail": 92, "to-engine": 267}, 1, {"F": 1}, 15], [15, {"E": 278, "R": 3, "patterns": 281, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1014, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 89, "eng-R": 9, "patterns": 98, "to-engine": 98}, 0, {}, 9]], "open17": 0}
{"root": 1015, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.23, "levels": [[13, {"eng-E": 127, "eng-F": 2, "eng-O": 1, "eng-R": 19, "patterns": 149, "to-engine": 149}, 3, {"O": 1, "F": 2}, 19], [14, {"E": 475, "F": 4, "R": 36, "eng-E": 252, "eng-R": 13, "patterns": 875, "subset-fail": 109, "to-engine": 267}, 1, {"F": 1}, 36], [15, {"E": 224, "R": 1, "patterns": 225, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 133, "F": 1, "R": 13, "patterns": 147}, 1, {"F": 1}, 13], [14, {"E": 343, "R": 12, "patterns": 355, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 83, "eng-R": 13, "patterns": 96, "to-engine": 96}, 0, {}, 13]], "open17": 0}
{"root": 1018, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"eng-E": 127, "eng-O": 1, "eng-R": 22, "patterns": 150, "to-engine": 150}, 1, {"O": 1}, 22], [14, {"eng-E": 257, "eng-R": 12, "patterns": 364, "subset-fail": 95, "to-engine": 269}, 0, {}, 12]], "open17": 0}
{"root": 1019, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 87, "eng-R": 12, "patterns": 99, "to-engine": 99}, 0, {}, 12]], "open17": 0}
{"root": 1020, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.43, "levels": [[13, {"E": 130, "F": 1, "R": 18, "patterns": 149}, 1, {"F": 1}, 18], [14, {"E": 361, "R": 18, "patterns": 379, "subset-fail": 2}, 0, {}, 16]], "open17": 0}
{"root": 1023, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 19, "patterns": 136}, 0, {}, 19]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 112, "R": 23, "patterns": 135}, 0, {}, 23]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 20, "patterns": 135}, 0, {}, 20]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 18, "patterns": 134}, 0, {}, 18]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 82, "F": 2, "R": 12, "patterns": 96}, 1, {"F": 1}, 6], [14, {"E": 141, "F": 1, "R": 12, "patterns": 154, "subset-fail": 8}, 1, {"F": 1}, 4], [15, {"E": 154, "R": 8, "patterns": 162, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.52, "levels": [[13, {"E": 118, "F": 2, "R": 15, "patterns": 135}, 2, {"F": 2}, 15], [14, {"E": 560, "F": 2, "R": 30, "patterns": 592, "subset-fail": 13}, 0, {}, 19]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 117, "R": 17, "patterns": 134}, 0, {}, 17]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 82, "F": 1, "R": 16, "patterns": 99}, 1, {"F": 1}, 16], [14, {"E": 140, "R": 16, "patterns": 156, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 70, "R": 28, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"eng-E": 33, "eng-F": 1, "eng-R": 6, "patterns": 150, "to-engine": 150}, 1, {"F": 1}, 6], [14, {"E": 236, "F": 1, "R": 22, "patterns": 259, "subset-fail": 6}, 1, {"F": 1}, 8], [15, {"E": 288, "R": 12, "patterns": 300, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1069, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.67, "levels": [[13, {"eng-E": 8, "eng-F": 3, "eng-R": 7, "patterns": 72, "to-engine": 72}, 3, {"F": 3}, 7], [14, {"E": 382, "F": 3, "R": 25, "patterns": 410, "subset-fail": 12}, 3, {"F": 3}, 9], [15, {"E": 286, "patterns": 286}, 0, {}, 0]], "open17": 0}
{"root": 1070, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"eng-E": 22, "eng-F": 3, "eng-R": 13, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 13], [14, {"E": 753, "F": 1, "R": 24, "patterns": 778, "subset-fail": 8}, 1, {"F": 1}, 7], [15, {"E": 288, "patterns": 288}, 0, {}, 0]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 8, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 123, "F": 1, "R": 14, "patterns": 138}, 1, {"F": 1}, 14], [14, {"E": 333, "R": 14, "patterns": 347, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 118, "F": 1, "R": 15, "patterns": 134}, 1, {"F": 1}, 15], [14, {"E": 321, "R": 15, "patterns": 336, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.68, "levels": [[13, {"E": 142, "F": 2, "R": 8, "patterns": 152}, 2, {"F": 2}, 8], [14, {"E": 717, "F": 2, "R": 20, "patterns": 739, "subset-fail": 9}, 1, {"F": 1}, 10], [15, {"E": 309, "patterns": 309}, 0, {}, 0]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.61, "levels": [[13, {"E": 121, "F": 2, "R": 11, "patterns": 134}, 2, {"F": 2}, 11], [14, {"E": 631, "F": 2, "R": 24, "patterns": 657, "subset-fail": 15}, 1, {"F": 1}, 9], [15, {"E": 283, "R": 1, "patterns": 284}, 0, {}, 1]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 127, "F": 2, "R": 8, "patterns": 137}, 2, {"F": 2}, 8], [14, {"E": 638, "F": 2, "R": 16, "patterns": 656, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 1226, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 74, "eng-R": 12, "patterns": 86, "to-engine": 86}, 0, {}, 12]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 116, "F": 1, "R": 13, "patterns": 130}, 1, {"F": 1}, 13], [14, {"E": 320, "R": 13, "patterns": 333, "subset-fail": 6}, 0, {}, 7]], "open17": 0}
{"root": 1228, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 74, "eng-R": 9, "patterns": 83, "to-engine": 83}, 0, {}, 9]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.59, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}, 13], [14, {"E": 596, "F": 2, "R": 28, "patterns": 626, "subset-fail": 8}, 1, {"F": 1}, 19], [15, {"E": 274, "R": 2, "patterns": 276, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1236, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 86, "eng-R": 12, "patterns": 98, "to-engine": 98}, 0, {}, 12]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 128, "F": 1, "R": 21, "patterns": 150}, 1, {"F": 1}, 21], [14, {"E": 344, "R": 21, "patterns": 365, "subset-fail": 2}, 0, {}, 19]], "open17": 0}
{"root": 1238, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 86, "eng-R": 11, "patterns": 97, "to-engine": 97}, 0, {}, 11]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 83, "F": 2, "R": 19, "patterns": 104}, 2, {"F": 2}, 11], [14, {"E": 379, "F": 2, "R": 38, "patterns": 419, "subset-fail": 14}, 0, {}, 15]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.49, "levels": [[13, {"E": 86, "F": 2, "R": 16, "patterns": 104}, 2, {"F": 2}, 16], [14, {"E": 402, "F": 2, "R": 33, "patterns": 437, "subset-fail": 17}, 1, {"F": 1}, 16], [15, {"E": 136, "patterns": 136}, 0, {}, 0]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 121, "F": 1, "R": 16, "patterns": 138}, 1, {"F": 1}, 16], [14, {"E": 349, "R": 16, "patterns": 365, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 120, "F": 1, "R": 14, "patterns": 135}, 1, {"F": 1}, 14], [14, {"E": 323, "R": 14, "patterns": 337, "subset-fail": 6}, 0, {}, 8]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.67, "levels": [[13, {"E": 132, "F": 2, "R": 15, "patterns": 149}, 2, {"F": 2}, 15], [14, {"E": 706, "F": 2, "R": 34, "patterns": 742, "subset-fail": 5}, 1, {"F": 1}, 27], [15, {"E": 374, "patterns": 374}, 0, {}, 0]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.66, "levels": [[13, {"E": 120, "F": 4, "R": 23, "patterns": 147}, 4, {"F": 4}, 23], [14, {"E": 1132, "F": 12, "R": 98, "patterns": 1242, "subset-fail": 54}, 3, {"F": 3}, 49], [15, {"E": 642, "R": 3, "patterns": 645, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 138, "F": 1, "R": 12, "patterns": 151}, 1, {"F": 1}, 12], [14, {"E": 249, "R": 12, "patterns": 261, "subset-fail": 1}, 0, {}, 11]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 62, "R": 10, "patterns": 72}, 0, {}, 10]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 61, "R": 13, "patterns": 74}, 0, {}, 13]], "open17": 0}
{"root": 1387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 130, "R": 20, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 86, "F": 1, "R": 13, "patterns": 100}, 1, {"F": 1}, 13], [14, {"E": 153, "R": 12, "patterns": 165, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 1390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 87, "F": 1, "R": 12, "patterns": 100}, 1, {"F": 1}, 12], [14, {"E": 154, "R": 10, "patterns": 164, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 1492, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 9, "patterns": 92}, 0, {}, 9]], "open17": 0}
{"root": 1493, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 127, "F": 2, "R": 10, "patterns": 139}, 2, {"F": 2}, 10], [14, {"E": 638, "F": 2, "R": 24, "patterns": 664, "subset-fail": 16}, 0, {}, 10]], "open17": 0}
{"root": 1494, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 118, "F": 2, "R": 13, "patterns": 133}, 2, {"F": 2}, 13], [14, {"E": 612, "F": 2, "R": 27, "patterns": 641, "subset-fail": 13}, 0, {}, 16]], "open17": 0}
{"root": 1541, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 1542, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.55, "levels": [[13, {"E": 117, "F": 2, "R": 16, "patterns": 135}, 2, {"F": 2}, 16], [14, {"E": 634, "F": 2, "R": 33, "patterns": 669, "subset-fail": 11}, 1, {"F": 1}, 21], [15, {"E": 286, "R": 1, "patterns": 287, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1563, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 106, "F": 2, "R": 12, "patterns": 120}, 1, {"F": 1}, 6], [14, {"E": 199, "F": 1, "R": 12, "patterns": 212, "subset-fail": 6}, 1, {"F": 1}, 6], [15, {"E": 250, "R": 8, "patterns": 258, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 1602, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 12, "patterns": 91}, 0, {}, 12]], "open17": 0}
{"root": 1603, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 117, "F": 1, "R": 17, "patterns": 135}, 1, {"F": 1}, 17], [14, {"E": 333, "R": 17, "patterns": 350, "subset-fail": 5}, 0, {}, 12]], "open17": 0}
{"root": 1604, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 115, "F": 1, "R": 19, "patterns": 135}, 1, {"F": 1}, 19], [14, {"E": 315, "R": 19, "patterns": 334, "subset-fail": 6}, 0, {}, 13]], "open17": 0}
{"root": 1606, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 313, "R": 22, "patterns": 335, "subset-fail": 12}, 0, {}, 10]], "open17": 0}
{"root": 1607, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 102, "F": 1, "R": 15, "patterns": 118}, 1, {"F": 1}, 15], [14, {"E": 307, "R": 15, "patterns": 322, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 1608, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 74, "R": 14, "patterns": 88}, 0, {}, 14]], "open17": 0}
{"root": 1609, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.48, "levels": [[13, {"E": 114, "F": 2, "R": 21, "patterns": 137}, 2, {"F": 2}, 21], [14, {"E": 519, "F": 2, "R": 37, "patterns": 558, "subset-fail": 19}, 0, {}, 20]], "open17": 0}
{"root": 1610, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 10, "patterns": 91}, 0, {}, 10]], "open17": 0}
{"root": 1611, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 116, "F": 1, "R": 18, "patterns": 135}, 1, {"F": 1}, 18], [14, {"E": 316, "R": 17, "patterns": 333, "subset-fail": 6}, 0, {}, 11]], "open17": 0}
{"root": 1614, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 297, "R": 18, "patterns": 315, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 1615, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 122, "F": 1, "R": 13, "patterns": 136}, 1, {"F": 1}, 13], [14, {"E": 324, "R": 13, "patterns": 337, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 1616, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 251, "R": 13, "patterns": 264, "subset-fail": 1}, 0, {}, 12]], "open17": 0}
{"root": 1617, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 326, "R": 22, "patterns": 348, "subset-fail": 6}, 0, {}, 16]], "open17": 0}
{"root": 1618, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 111, "F": 1, "R": 22, "patterns": 134}, 1, {"F": 1}, 22], [14, {"E": 303, "R": 22, "patterns": 325, "subset-fail": 3}, 0, {}, 19]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 102, "F": 1, "R": 17, "patterns": 120}, 1, {"F": 1}, 17], [14, {"E": 208, "R": 17, "patterns": 225, "subset-fail": 4}, 0, {}, 13]], "open17": 0}
{"root": 1621, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 77, "eng-R": 13, "patterns": 90, "to-engine": 90}, 0, {}, 13]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 100, "F": 1, "R": 18, "patterns": 119}, 1, {"F": 1}, 18], [14, {"E": 289, "R": 18, "patterns": 307, "subset-fail": 9}, 0, {}, 9]], "open17": 0}
{"root": 1625, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 72, "eng-R": 15, "patterns": 87, "to-engine": 87}, 0, {}, 15]], "open17": 0}
{"root": 1626, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.28, "levels": [[13, {"E": 114, "F": 1, "R": 20, "patterns": 135}, 1, {"F": 1}, 20], [14, {"E": 295, "R": 17, "patterns": 312, "subset-fail": 7}, 0, {}, 10]], "open17": 0}
{"root": 1627, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 118, "F": 2, "R": 17, "patterns": 137}, 2, {"F": 2}, 17], [14, {"E": 506, "F": 2, "R": 34, "patterns": 542, "subset-fail": 10}, 1, {"F": 1}, 23], [15, {"E": 203, "R": 1, "patterns": 204, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1628, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 81, "eng-R": 12, "patterns": 93, "to-engine": 93}, 0, {}, 12]], "open17": 0}
{"root": 1629, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"eng-E": 123, "eng-O": 1, "eng-R": 15, "patterns": 139, "to-engine": 139}, 1, {"O": 1}, 15], [14, {"eng-E": 198, "eng-R": 6, "patterns": 321, "subset-fail": 117, "to-engine": 204}, 0, {}, 6]], "open17": 0}
{"root": 1630, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 329, "R": 12, "patterns": 341, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 304, "R": 11, "patterns": 315, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1651, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 21, "patterns": 138}, 0, {}, 21]], "open17": 0}
{"root": 1652, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 83, "eng-R": 11, "patterns": 94, "to-engine": 94}, 0, {}, 11]], "open17": 0}
{"root": 1653, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"eng-E": 128, "eng-R": 10, "patterns": 138, "to-engine": 138}, 0, {}, 10]], "open17": 0}
{"root": 1654, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 126, "F": 1, "R": 9, "patterns": 136}, 1, {"F": 1}, 9], [14, {"E": 344, "R": 9, "patterns": 353, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 1655, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 125, "F": 1, "R": 11, "patterns": 137}, 1, {"F": 1}, 11], [14, {"E": 332, "R": 11, "patterns": 343, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1656, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 79, "R": 11, "patterns": 90}, 0, {}, 11]], "open17": 0}
{"root": 1662, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}, 13]], "open17": 0}
{"root": 1663, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 78, "R": 13, "patterns": 91}, 0, {}, 13]], "open17": 0}
{"root": 1688, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 105, "F": 2, "R": 15, "patterns": 122}, 2, {"F": 2}, 15], [14, {"E": 519, "F": 2, "R": 30, "patterns": 551, "subset-fail": 16}, 0, {}, 16]], "open17": 0}
{"root": 1689, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 110, "F": 2, "R": 12, "patterns": 124}, 1, {"F": 1}, 6], [14, {"E": 296, "F": 1, "R": 11, "patterns": 308, "subset-fail": 9}, 1, {"F": 1}, 2], [15, {"E": 274, "patterns": 274}, 0, {}, 0]], "open17": 0}
{"root": 1705, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 40, "eng-R": 7, "patterns": 90, "to-engine": 90}, 0, {}, 7]], "open17": 0}
{"root": 1711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 18, "patterns": 98}, 0, {}, 9]], "open17": 0}
{"root": 1713, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 86, "R": 13, "patterns": 99}, 0, {}, 13]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 17, "patterns": 123}, 0, {}, 17]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 109, "F": 1, "R": 11, "patterns": 121}, 1, {"F": 1}, 11], [14, {"E": 274, "R": 9, "patterns": 283, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 1745, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 102, "F": 1, "R": 22, "patterns": 125}, 1, {"F": 1}, 22], [14, {"E": 277, "R": 19, "patterns": 296, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 1750, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 16]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 22, "patterns": 125}, 0, {}, 22]], "open17": 0}
{"root": 1752, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 1753, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 112, "F": 1, "R": 12, "patterns": 125}, 1, {"F": 1}, 12], [14, {"E": 301, "R": 10, "patterns": 311, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 1755, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 103, "F": 1, "R": 20, "patterns": 124}, 1, {"F": 1}, 20], [14, {"E": 290, "R": 19, "patterns": 309, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 1756, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 19]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 107, "F": 1, "R": 17, "patterns": 125}, 1, {"F": 1}, 17], [14, {"E": 285, "R": 16, "patterns": 301, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 105, "F": 1, "R": 19, "patterns": 125}, 1, {"F": 1}, 19], [14, {"E": 281, "R": 17, "patterns": 298, "subset-fail": 13}, 0, {}, 4]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.44, "levels": [[13, {"E": 94, "F": 2, "R": 29, "patterns": 125}, 2, {"F": 2}, 29], [14, {"E": 504, "F": 2, "R": 57, "patterns": 563, "subset-fail": 18}, 1, {"F": 1}, 38], [15, {"E": 259, "R": 7, "patterns": 266, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 1762, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"E": 108, "F": 1, "R": 17, "patterns": 126}, 1, {"F": 1}, 17], [14, {"E": 203, "R": 15, "patterns": 218, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 113, "F": 2, "R": 10, "patterns": 125}, 2, {"F": 2}, 10], [14, {"E": 581, "F": 2, "R": 22, "patterns": 605, "subset-fail": 15}, 0, {}, 9]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 110, "F": 2, "R": 13, "patterns": 125}, 2, {"F": 2}, 13], [14, {"E": 581, "F": 2, "R": 27, "patterns": 610, "subset-fail": 16}, 0, {}, 13]], "open17": 0}
{"root": 1770, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 105, "F": 1, "R": 17, "patterns": 123}, 1, {"F": 1}, 17], [14, {"E": 294, "R": 15, "patterns": 309, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1771, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 55, "eng-R": 11, "patterns": 130, "to-engine": 130}, 0, {}, 11]], "open17": 0}
{"root": 1772, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 147, "R": 30, "patterns": 177}, 0, {}, 16]], "open17": 0}
{"root": 1773, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 185, "R": 26, "patterns": 211}, 0, {}, 13]], "open17": 0}
{"root": 1774, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 8]], "open17": 0}
{"root": 1775, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 3]], "open17": 0}
{"root": 1779, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 164, "R": 28, "patterns": 192}, 0, {}, 28]], "open17": 0}
{"root": 1780, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 171, "R": 23, "patterns": 194}, 0, {}, 23]], "open17": 0}
{"root": 1782, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 1785, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 124, "eng-R": 15, "patterns": 139, "to-engine": 139}, 0, {}, 15]], "open17": 0}
{"root": 1786, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 163, "F": 1, "R": 28, "patterns": 192}, 1, {"F": 1}, 28], [14, {"E": 313, "R": 28, "patterns": 341, "subset-fail": 8}, 0, {}, 20]], "open17": 0}
{"root": 1787, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 72, "eng-R": 10, "patterns": 158, "to-engine": 158}, 0, {}, 10]], "open17": 0}
{"root": 1788, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 186, "R": 27, "patterns": 213}, 0, {}, 14]], "open17": 0}
{"root": 1789, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 190, "R": 24, "patterns": 214}, 0, {}, 24]], "open17": 0}
{"root": 1790, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 171, "R": 22, "patterns": 193}, 0, {}, 22]], "open17": 0}
{"root": 1791, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 169, "R": 26, "patterns": 195}, 0, {}, 26]], "open17": 0}
{"root": 1792, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 128, "eng-R": 17, "patterns": 145, "to-engine": 145}, 0, {}, 17]], "open17": 0}
{"root": 1793, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 111, "R": 17, "patterns": 128}, 0, {}, 17]], "open17": 0}
{"root": 1794, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 16, "patterns": 132}, 0, {}, 16]], "open17": 0}
{"root": 1795, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 182, "R": 30, "patterns": 212}, 0, {}, 30]], "open17": 0}
{"root": 1796, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 161, "R": 26, "patterns": 187}, 0, {}, 13]], "open17": 0}
{"root": 2027, "kind": "F", "mult": {"2": 15, "3": 5, "4": 6}, "time": 0.35, "levels": [[13, {"E": 92, "F": 6, "R": 24, "patterns": 122}, 1, {"F": 1}, 2], [14, {"E": 252, "F": 5, "R": 24, "patterns": 281, "subset-fail": 11}, 2, {"F": 2}, 7], [15, {"E": 420, "F": 1, "patterns": 421}, 1, {"F": 1}, 0], [16, {"E": 113, "patterns": 113}, 0, {}, 0]], "open17": 0}
{"root": 2779, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 64, "F": 2, "R": 9, "patterns": 75}, 1, {"F": 1}, 6], [14, {"E": 159, "F": 1, "R": 8, "patterns": 168, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 2811, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 49, "R": 8, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 2813, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 53, "F": 2, "R": 4, "patterns": 59}, 1, {"F": 1}, 2], [14, {"E": 93, "F": 1, "R": 4, "patterns": 98}, 1, {"F": 1}, 2], [15, {"E": 132, "patterns": 132}, 0, {}, 0]], "open17": 0}
{"root": 2917, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 110, "F": 2, "patterns": 112}, 1, {"F": 1}, 0], [14, {"E": 152, "F": 1, "patterns": 153}, 1, {"F": 1}, 0], [15, {"E": 184, "patterns": 184}, 0, {}, 0]], "open17": 0}
{"root": 3139, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.87, "levels": [[13, {"E": 180, "F": 4, "R": 38, "patterns": 222}, 4, {"F": 4}, 19], [14, {"E": 1572, "F": 10, "R": 160, "patterns": 1742, "subset-fail": 54}, 3, {"F": 3}, 55], [15, {"E": 1282, "R": 38, "patterns": 1320, "subset-fail": 32}, 0, {}, 3]], "open17": 0}
{"root": 3160, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.59, "levels": [[13, {"E": 150, "F": 3, "R": 20, "patterns": 173}, 3, {"F": 3}, 20], [14, {"E": 1028, "F": 6, "R": 65, "patterns": 1099, "subset-fail": 15}, 2, {"F": 2}, 50], [15, {"E": 608, "R": 3, "patterns": 611, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 3170, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.47, "levels": [[13, {"E": 87, "F": 4, "R": 19, "patterns": 110}, 4, {"F": 4}, 19], [14, {"E": 750, "F": 10, "R": 71, "patterns": 831, "subset-fail": 37}, 2, {"F": 2}, 40], [15, {"E": 325, "R": 10, "patterns": 335, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 3180, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 67, "F": 3, "R": 15, "patterns": 85}, 2, {"F": 2}, 8], [14, {"E": 281, "F": 4, "R": 34, "patterns": 319, "subset-fail": 15}, 1, {"F": 1}, 15], [15, {"E": 106, "R": 2, "patterns": 108, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 3301, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 70, "F": 1, "R": 4, "patterns": 75}, 1, {"F": 1}, 2], [14, {"E": 195, "R": 4, "patterns": 199, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 3646, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.51, "levels": [[13, {"E": 256, "F": 4, "R": 48, "patterns": 308}, 1, {"F": 1}, 2], [14, {"E": 364, "F": 3, "R": 48, "patterns": 415, "subset-fail": 13}, 2, {"F": 2}, 6], [15, {"E": 1000, "R": 48, "patterns": 1048, "subset-fail": 48}, 0, {}, 0]], "open17": 0}
{"root": 3688, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 98, "F": 2, "R": 32, "patterns": 132}, 1, {"F": 1}, 9], [14, {"E": 268, "F": 1, "R": 28, "patterns": 297, "subset-fail": 9}, 0, {}, 11]], "open17": 0}
{"root": 3729, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 61, "R": 22, "patterns": 83}, 0, {}, 11]], "open17": 0}
{"root": 3734, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 38, "eng-R": 9, "patterns": 93, "to-engine": 93}, 0, {}, 9]], "open17": 0}
{"root": 3795, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 57, "R": 27, "patterns": 84}, 0, {}, 27]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 15, "patterns": 60}, 0, {}, 15]], "open17": 0}
{"root": 3875, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"E": 114, "F": 1, "R": 21, "patterns": 136}, 1, {"F": 1}, 11], [14, {"E": 349, "R": 21, "patterns": 370, "subset-fail": 4}, 0, {}, 9]], "open17": 0}
{"root": 7451, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 8790, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"E": 120, "F": 1, "R": 34, "patterns": 155}, 1, {"F": 1}, 17], [14, {"E": 360, "R": 34, "patterns": 394}, 0, {}, 17]], "open17": 0}
{"root": 11695, "kind": "O", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.1, "levels": [[13, {"eng-E": 6, "eng-R": 2, "patterns": 78, "to-engine": 78}, 0, {}, 2]], "open17": 0}
{"root": 12347, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.04, "levels": [[13, {"E": 95, "R": 22, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 13701, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.03, "levels": [[13, {"E": 44, "R": 16, "patterns": 60}, 0, {}, 2]], "open17": 0}
{"root": 15557, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.02, "levels": [[13, {"E": 22, "R": 12, "patterns": 34}, 0, {}, 3]], "open17": 0}


==> anc/gst1718_computation/gtree/nu1_b44.final.json <==
[]

==> anc/gst1718_computation/gtree/nu1_b44.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?GA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?AA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?GA_A?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?AA_A?K??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "R?????????????c[Cd@CgQRB_A?{C?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?I?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?E?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKA_CCCC?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKCCCA?c?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Ga??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?AC_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa??E_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?C@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?CQ??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?AI?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?DC??Y?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@HOGd@HK?DC??s?CE?F_OF?E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "U???????????????QM@CgQRB_A?{CCCA@?P?HIO?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@CgQRB_A?{CCCA@?P?HIO??M??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?I?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????[?Cb_HI@HK?{CC?SAC@?GdOA@E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_HI@HK?{CA@CA?I?S?OCGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?S?OCCA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?a?OACA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?a?OAGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?`?OA@A?CQg?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?P?OC?Q?CQg?", "st": "F", "vs": [7, 7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_W?ICA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC@@A??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC?HA??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "X?????????????~?AYADOAE?`c?Gg?_W?IA?@O_?@c?O@O?O@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C@@A?AG_?Kc??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C?@a?@c_?OS??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??wAAC?Ga?@c_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?aC?Ga?@c_A?S??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?BC?EQ?AA_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uC?qDIOCI?HCBDG?gC?BA?AG_??{??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@X?GS?_WAAC?_a?@E_?CK??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@E?Dc?OgACC?`A??K_?_[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~?OY?TO@E?Dc?Og?_W?EA?CG_A?c??HO?G@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????hSKTEoG?L?@K?BC?cc?KI?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@CA??W_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@@A?@G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC?@a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAGC?HA?_G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAAC?Ga?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QCA?a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_C?S??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_@?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@_C?EA?AO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?SA??o_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?EA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AWAGC?IA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gCAAA?AO_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gC?IA?OO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?KC?HA?CA_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW@CA?___?aC?@CO?G@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW?EA?OO_C@C?@AO?CA_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "T?????????????scTHBHG?T?AK?wC?EC??y?", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA?OO_C@C??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA??W_A?S??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CWCGC?IA?CO_?@s??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW?SC?DA??M_?_K??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "V???????????????YQDQOXH?AK?EC?@s?A`??TO?wE??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 13, "g6": "U?????????????}?Oo?UOHE?Kc?cgABcA?I?G@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cgC@C?JI?O@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg@@C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg?`C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_Aq?Kc?cgC@C?cY??P_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?`A?CG_??[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?PA?GG_??[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgAGCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@Gg?WCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?C@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?GI?C@_?", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@GgA@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg@@C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?`C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?HC@AY??P_?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????TSDU?KOw@?HC?`G??w?BA?@G_CoS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????TSDUCoOw@?Oc??wC@C?EI?AP_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?gA?Da_?AK??", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@WA@A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?@a?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?GQ?Da_?AK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "T?????????????rGMI?D_Da?CS?@W?QSAaE?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?O@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?C@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?BC?UI?A@_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?Oc?UI??P_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_Da?CS?@W?Dc?OE?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_?k?UG?@W?`C?CU?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?SA?ga_?AK??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?DA?ga_A?K??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@WA@A?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA?OA_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA??E_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?@a?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 14, "g6": "Y???????????????XcBa_?k?HG?Gg?@W?@a?@A_?sK?A_G?gaO??PO??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?PA?hA_?OK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?HA?hA_?@K??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CWAGA??Q_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CW?`A?AA_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC@?I??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC?OI??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?Ag?aC?Ka??b_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?CO_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?@O_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW?EA?AO_?@s?C?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA??wAgG?Ag@_A?AO_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "Y???????????????W[@s_hA@SC?CW?XC?OI??T_B?A?AGG??MO?A@O??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?aA?SW_?OK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?IA?SW_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW@GA??g_@gK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?IA?_G_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?Aa?AC_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?CW?cC?Ka??T_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?AgC_C?Ka??b_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?Ag?XC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA?G__?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA??o_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "Z???????????????@cAb?pcAhG?Ag?CW?Aa?AC_@gK?Q?G?G_O??MO?@?g??", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?QA?gS_?OS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?Aa?gS_?OS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?gA??c_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?aA?AC_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?AQ?DQ_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC@?Q??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "Y???????????????Xo?R??M@oc?Gg?CW?AQ?DQ_?OK?AOG?gSO?AAO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[?sO?M@pC?Og?GW?DA?gc_A?S??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?cA??S_?sS??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GWA@A?@C_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?DA?OC_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC@?Q?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC?OQ?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????rGSQ?sO?M@pC?Og?GW?SA??w_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?cA?Ec_?AK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_A?K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_?@K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?YQ?@A_?AK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?SA??S_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?DA?OC_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?@Q?@A_DCK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW@OC?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW?FCA?I?@D_?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????rG?[?s_[QAaC?Gg?OW?EA?AO_?@s?A?o?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OW?aA?bG_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OWAKa??S_?CK??", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "T?????????????bGJQ@iO?M?CS?OW?FCB_E?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OW?FCA?I?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 14, "g6": "V???????????????PcAs_LQ??w?OWC?S?CU?w@O?FE??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 14, "g6": "W???????????????JQ@iO?M?CS?OWCXC?@Q??`_?FA?[?g?", "st": "O", "vs": [7, 7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_?M@cC?Ag?_W?Ga?`Q_?CK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_`Q??w?Ag?_W?Ga??a_BGK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIOX@?@S?_W?[C??y?_@_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[CA?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[C@?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "Y?????????????B_E[Eo_`Q??wBGG?Ag?OK?OO_C@C??aO?AA_??`_??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "[???????????????E[Eo_`Q@cC?Ag?_W?MA??M_C?K?GGG?_GO?@CO?@@G??CI??", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?KA?Sc_C?K??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?HA?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?_a?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?GA_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?@A_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "T?????????????xOIQ?EOeI?@c??w?Hc?iE?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA?_C_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA??S_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??wA?Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?@Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?_@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?O@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?C@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "W?????????????xOIQ?H_?qAWg@SG?BG?SA?AO_A@C??Bo?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??w?QC@QQ?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?_I?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?CI?_@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "X???????????????[gAc_?qAWg?BG?gC?HA?OG_??{??eG?I`O?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?KA?C__F@C??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?EA?wG_?Oc??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????wGIi@UO?M?@c?Cg?GW?cA??g_CoK??", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "Y???????????????Ii@UO?M?@c?Cg?GW?EA?wG_?Oc?C_G??gO?e@O??", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 13, "g6": "T?????????????poDQ?BO?h?@SAoWD`C?CY?", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoW?KA?kG_A?c??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoWAoa?OC_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?SA?OG_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?PA?@G_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW@?a?Ic_?GK??", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?S??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?K??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoWB?C?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoW@AC?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?aC?Ca?Ic_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?HC?iQ?_@_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?OGO@Sa??_g?", "st": "O", "vs": [7, 7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?cA?oQ_?OK??", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?KA?oQ_?@K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQEAOAI?pC?Gg?WC?@q??b_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "W?????????????TgTQEAOAI?pC?Gg?CW?KA??[_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQ?B_oQ?pC?CWC_C?Gi?@D_?", "st": "O", "vs": [7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW?WCB@I??H_C_A?@DG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????IsDS_oQ?pC?WC?Bc?AM?c?O?PQ??ag?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "Y???????????????IsDS_oQ?pC?CW?WC?@q?CA_C?K?Q?G?AIO?@DO??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW@GCB@I?A@_C_A?@DG?@DO?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?KA?_q_?@K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?Ga?_q_?GK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B__q?CW?SG?_W?KA??I_BAK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZACEO@E?ICBAG?WC?@q?CB_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WA@C?CY?A`_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W?gA?O__?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W@AA?AO_?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?CW?SGBAGACA?O__?PC?A@o?", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "Y???????????????EsEo__q?ICBAG?WC?@q?CB_ACA?@GG?@EO??HO??", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????LgZA?B_WQ?CW?SG?_W?Ga??a_CIK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZABAO@EADC?_W?BcA?I?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WA@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Ca??c_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Aa?@C_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?CWAOA?O__?GS??Eo?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A?_G_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A??W_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoXAB`O?U?Gc?Gg?CW?Ca??c_CaK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CWA_A?O__?BC??ao?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?QA??W_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?Aa?qC_?AK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoXAAhO?U?Gc?Gg?CW?@a??c_D_K??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "U?????????????JoXAAhOk@?CS?CWCCC?@Y?AH_?", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????JoXAAhO?UAoC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "T?????????????koXE?BO?e@SC?Ag@WS?Ae?", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????koXE?BO?e@SC?DG?Ag@AA?JA_C?K??", "st": "F", "vs": [7]}
{"root": 30, "n": 14, "g6": "W???????????????UWEP_?e?Ac?AgACC?kI?_@_?BQ?I_g?", "st": "F", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "U???????????????UWEP_?e?@S@WS?DK?@h?T@O?", "st": "O", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "V???????????????UWEP_?e?@S@WS?DK?@h?T@O??e??", "st": "F", "vs": [7, 7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?PA?`a_?@K??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?Oa?`a_?AK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_`a?HG?Gg?_W?PA??I_@SK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZACKOAQ?iC?GgCAC?Aq?CB_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZA?D_`a?iC?_W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "W?????????????XWZA?D_`a?HG@SG?GgA_A?AG_?Ac?A@o?", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?PA?@G_F?c??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?Ca?wC_?AS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????bo[A@pO?e?@c?Og?GW?Ca??S_AcK??", "st": "O", "vs": [7]}
{"root": 32, "n": 13, "g6": "U?????????????bo[A@pOS`?GS?GWAGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?EA??W_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?DA??g_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????[oDeCoO?e?HC?`GE?g@GA?_O_?DC??`o?", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?GO_EHC??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?pG_?Ac??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?_c??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_@?S??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?OK??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW@@A??g_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?BA?AG_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA?QO?eA`C?`G?Gg?Ga?LA_?CK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA@gOAQ?AW?`G?Gg?IA??I_DAK??", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gO?eA`C?Gg@CC?HI?CH_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gOAQA`C?Gg@OC?AY?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????PwZA?QO?eAaC?`G?Gg?Ga?LA_?AK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?GgB?C?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?Gg@?c?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?`G@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_A?K??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_??[??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?cA??S_?sK??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA?OC_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA??K_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?@Q?@A_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BGCAC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BG?QC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg@GC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?gC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?KC?GY??X_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????bo[E@aO?e@QC?PG?oC?Ci??T_?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "X???????????????PwF@_?e@QC?PG?Oc?pI?@@_?oA??dG??TO?", "st": "F", "vs": [7, 7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_CI?HCADG??w?PA?Ia_?GK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?SA??Q_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?PA?@A_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????hWZA?K_Ia@Ac??wAGC?Oi?AP_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "W?????????????hWZA?K_Ia?Og?QGADG@_A?B?_?aC??Bo?", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?QA??W_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?PA??g_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?Aa?bC_?AK??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?@a?bC_?CS??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoPa@hO?U?EC?@g?OW?@a??c_E_K??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "U?????????????YoPa@hOs@??s?OWC@C?@Y?@`_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?PA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?Ca?qC_?AS??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoXAB`O?e?@c?Gg?OW?Ca??S_CcK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "U?????????????JoXAB`Oc`?CS?OWCGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "W?????????????JoXAB`O?eAQC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?Aa?qC_?AS??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoXAAhO?e?@c?Gg?OW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "W?????????????JoXAAhO?eAoC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_Ah?@o?p@oc?Gg?OW?Ga?gS_?CS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Ga??c_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW@OC??y??p_?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW?oC??y??p_?", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?aA?bG_?Ac??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?BA?bG_?_c??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????bGJP?BO@E?tC?DG?Og?BA?CG_F?c??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "U?????????????bG[AAsO@E?tC?DGCCC?@i?AD_?", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg@CA?Ka_?OK??", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg?KA?Ka_C?K??", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "U?????????????qgSi@cO?Y@PC?CgC_C?GY?@H_?", "st": "O", "vs": [7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?Cg?WC?qI?_@_C_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?CgAGC?qI?A@_C_A?@BG?@HO?", "st": "O", "vs": [7, 7]}
{"root": 48, "n": 13, "g6": "V?????????????boEM?CoD@@aC?PG?AW?Ca?AC_E_S??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????boEME_OD@@aC?AWAGC?AY?AH_?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EA@KC?Cg?AW?PA?`a_?@K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EAAEG?Cg?AW?PA??I_AWK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????Iw]A?oO`a@KC?Cg?cC?Cq??R_?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????F?P[F__?M?cc?Ag?CW?QA?PQ_?OK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "U?????????????aw]AAIO?M?cc?Ag?wC?`A??b_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "Y?????????????F?USBQ_PI?AW?BGCGg?_K?O__CAC??EO?AA_?C@_??", "st": "F", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????w?BoCB_Gq@GWADG@Gg?DA?AG_C_[??", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "U?????????????}?O[?h_Ca?dG?Ag?@W?GY?P`_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????}?@k@DO`E?IC?@g?AW@BQ?D@_?", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????~?@H?HO_e@ACCBG?Gg?Qa?GS_??[??", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "X?????????????~?CE?SO@IA@W?aGCDG?CS?Oo_?`C?@AO??B_?", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "V?????????????~?GW@@_@IA@W?aGCDG?@a?Aa_?Gk??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_A?S?@?o?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_?_S?@?o?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????~??]@AOAE@@C?`G?GgAAK?O__CAC?AAO?@I_?", "st": "F", "vs": [7]}
{"root": 63, "n": 14, "g6": "[???????????????^_?F_GQ?GWAAG?`GAAK?O__?_c??dO?G_O?AGO??ag?CAE??", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 13, "g6": "V?????????????~?OUAEO@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "V?????????????~?G[CCo@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "W?????????????~??h?POCE?HC@@G?GgAAK??{_A?S?A?o?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "V?????????????~??h?`O_e?ICABG@?g?Ea?AS_??[??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????~?AQCB_@E?HC?HGACW?FA?GI_??k??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????~??wCB_GI?CW?QG?HG@AK?OG_?cc??HO?_@_?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????}?Aa@B_Aa@Cg?QG?dG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????@oCQCB_CQ?cg?QG?gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????@oCQCB_CQ@CW?QG@HGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????}??w@C_CQ@CW?QG@HGAAK?D?_?SC?OMO?", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????}?OU?WOCU?QC?QG@Gg?FA?OJ_?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????@oAI?QOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOGe?`C?TGCGg?PQ?PI_?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOPI?aW@AGCGg?PQ?Ah_?", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????@o@I@AOPIAAW?aG?TG?cS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "U?????????????}??w?Q_GQAAW?TG@Gg@Ci?CP_?", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????@o@I?aOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "U?????????????}??w?Q_PI?aW@AGCGg?PI?Ah_?", "st": "F", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??w@AO`I?QW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??wAB_GQ?QW?aG@GgACi?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 14, "g6": "V???????????????^??M?GQ?QW?aG@Gg@@q?`IO?SM??", "st": "F", "vs": [7, 7]}
{"root": 88, "n": 13, "g6": "U?????????????}??w@AODIAAW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????}??wAB_GQAAW?aG@Gg?Si?A`_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "X?????????????}??wCB_Oi?KW?SG?aG?cc?D?_CCC?CHO??D_?", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "W?????????????}??w?R_GQ@AW?SG?aGACS?G__?hS?G?o?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????}?@QAH_AQ?ag?WG?bG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????~?@S?Q_@IAAWABG@?g?FA??K_?_[??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????~??w?T?_e@@c@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????@o@QCB_AQ?SW?aGAHG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "U?????????????}??wCB_AQ?SW?aG@CW?IQ?PH_?", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?S__[?HG?go?aG?aK?C__@?c?Gco?", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "V?????????????@o@QCB_AQ?Sg?aG@Gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "W?????????????}??w?S_AQ?Sg?aG@Gg@AK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "U?????????????}??wCB_AQ?PC@GgACW?IQ?DI_?", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "V?????????????@o@QCB_AQ@Cg?aG@GgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "W?????????????}??w?S_AQ@Cg?aG@GgAAK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "V?????????????@o@QCB_AQ@CW?aG?XG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "W?????????????}??w?S__[?HGAGo?aG?aK?C__@?c?@co?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aG?Wg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "U?????????????}??wCB_AQ?PC?WgACW?aQ?DI_?", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????@oCQCB_AQ?SW?aGAHGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 102, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aGAGgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w?QOOi?SW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w@B_AQ@Ag?aGCHG?SY?A`_?", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w?QOCi@CW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w@B_AQ?Qg?aGCHG@CY?A`_?", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????}?AU?WOGU?IC?aGAGg?FA?_J_?", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "V?????????????@oAI?QODIAAW@AG?TG@CS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "U?????????????}??w?a_AQAAW?TGAGg?Si?GP_?", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????@oCI?QODI@AW?aG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "U?????????????}??w?QOOe?PC?TGCGg?`Q?DI_?", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????@oCI?aOPI?IW?QGCDG?SS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "U?????????????}??w?aOAe?HCCDG?gg?`Q?PI_?", "st": "F", "vs": [7]}
{"root": 109, "n": 14, "g6": "V???????????????^??M?CQ?IW?QG?gg@Ci?_hO@Ae??", "st": "F", "vs": [7, 7]}
{"root": 111, "n": 13, "g6": "U?????????????}??w?c__K@Cg?bG@Gg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 112, "n": 13, "g6": "U?????????????}??w?c__K?Sg@BGAGg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "U?????????????}??wC@_PA?agACgCAW?HQ?DH_?", "st": "F", "vs": [7]}
{"root": 114, "n": 13, "g6": "U?????????????}??w?R?_K@Ag@Go?hG?IQ?_R_?", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "X?????????????}??w?SODI@@W?QGADG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??w?T?AS?SgACoABG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 122, "n": 13, "g6": "U?????????????}??w?a__K?SgACo@Gg?Ia?_R_?", "st": "F", "vs": [7]}
{"root": 132, "n": 13, "g6": "X?????????????}??wAD?_K?`g?co?Qg@CK?A__@Gc?O@O??H_?", "st": "F", "vs": [7]}
{"root": 133, "n": 13, "g6": "V?????????????}??w@H?Ci?`W?SgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 134, "n": 13, "g6": "V?????????????}??w@H?Ci?HW@CgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "U?????????????}??wC@_PA?ag?SgCAW@@Q?DH_?", "st": "F", "vs": [7]}
{"root": 137, "n": 13, "g6": "W?????????????}??wAD?_K@CG@BO?hG@@S?`?_?Ss?C?o?", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}??wC@_PA?HWCCGABG?SS?`?_@DS?@?o?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "U?????????????}??wC@__a@@W?bG@GW@Ca?Ad_?", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "W?????????????}?Ck?Q_OkABG@?o?`G?GK?C__A?S?Oao?", "st": "F", "vs": [7]}
{"root": 149, "n": 13, "g6": "W?????????????}?Ck?Q_GE@BC?`GCGg?GK?B?_?_c?OTO?", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "U?????????????}?@M?co`P?Oc@?g?OW?ea?OQ_?", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "W?????????????}?CI?d_`Q?GgAEG?Og?OK?___??s?Cco?", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "W?????????????}?CICD_AI@BC@HG?Og?OK?A__?_c?OhO?", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "U?????????????}?Ck?`_AQ@Ag?eG?OgAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ci?`_AQ@AWCBG?Og?_K?Bg_C?S?A?o?", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "U?????????????}?Ak@E__M?_c?Og?_W?HI?P`_?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?OM@AODI?GWAEG?PG?OS?OG_@Kc??@o?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?@K@E_Ci?GWCIG?_g?_K?PK_?AS??Oo?", "st": "F", "vs": [7]}
{"root": 186, "n": 13, "g6": "U?????????????}?@I?d_AIACWABG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "U?????????????}?@IAD_AIACWCBG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "U?????????????}?AI@D_AI@CWABG?OgAFA?CB_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????~?@W?P__i?_W?KGAAg?AQ?@Q_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "U?????????????}?A[?P_GQ@CgCIG?_g?eQ?AB_?", "st": "O", "vs": [7]}
{"root": 193, "n": 13, "g6": "U?????????????}?G[?P_GQ?SgCIG?_g?eQ?AB_?", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "U?????????????}?Ck?P_AQ?QgAEG?_gAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "U?????????????}?@s?b__q?GW?cG?QG?_i?PD_?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?GUCEOGI?GW?cG?QG?cS?DW_C?c??@o?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?AkAD__q?_g?Oo?cG?HC?OO_?_S?Cao?", "st": "F", "vs": [7]}
{"root": 202, "n": 14, "g6": "Z???????????????^?AD__q?_g?Oo?cG?HC?DW_C?c??@o?OOO?CAO?Cag??", "st": "F", "vs": [7, 7]}
{"root": 203, "n": 13, "g6": "U?????????????}?AkAD__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "X?????????????}?AkAD__q?_g?Oo?QGACS?AG_@?c??`O?C`_?", "st": "F", "vs": [7]}
{"root": 203, "n": 14, "g6": "Y???????????????^??j?OkABG?Oo?QG?_i?`D_?PA?CAG?@AO?C`O??", "st": "F", "vs": [7, 7]}
{"root": 205, "n": 13, "g6": "U?????????????}?Cq?b__q?_g?cG?QG?GY?PH_?", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}?Gq?b__q?GW?QGCHG?KA?GI_?cK??", "st": "F", "vs": [7]}
{"root": 208, "n": 13, "g6": "W?????????????}?GsCEOGI?GW?cG?QG?cS?`?_?bc??@o?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "W?????????????}?Gs?b_GI?GW?cG?QGACS?D?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "U?????????????}?Gs?b__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????}?Gs?b__q?_g?QGCGg?cA?AE_?cK??", "st": "F", "vs": [7]}
{"root": 209, "n": 14, "g6": "W???????????????^?AL?C[ABG?QG@@SACU?H?O?Oq?AOg?", "st": "F", "vs": [7, 7]}
{"root": 212, "n": 13, "g6": "W?????????????}?CQ?b__q?Gg?QG?LG?OK?_G_AGs?C?o?", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "U?????????????}?AwCD_CI?`W?QG?_g?II?PH_?", "st": "F", "vs": [7]}
{"root": 216, "n": 13, "g6": "V?????????????}?Gs?i_AaA@g?QGCCg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 217, "n": 13, "g6": "U?????????????}?Gs@B__q?GW?cG?QG?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 217, "n": 13, "g6": "X?????????????}?Gs@B__q?Og?cG?QGACS?D?_@CC?@BO??H_?", "st": "F", "vs": [7]}
{"root": 217, "n": 14, "g6": "Y???????????????^?AL?G[ABG?cG?QG?Oi?`D_?gA?COG?AEO??HO??", "st": "F", "vs": [7, 7]}
{"root": 218, "n": 13, "g6": "U?????????????}?CM?XOCe?HC?`G@?WAFA?OD_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?HOAe?HC@@GA?g?OK?AG_?Ic?G@O??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_Ae?HC@@GA?g?OK?GO_?_c??dO??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_@I?IW@@GA?g?OK?G__?@c?G@O?AP_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "Z?????????????~?O[?I_@I?IW?QG@@G@?S?CB?@AC?@CO?CC_?OA_??Oo??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD_GI?SW?cG?JG?GK?P?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD__q?_g?cG?JG?GK?GO_?gs?G?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "Z???????????????^??Q_Ok?_g?cG?JG?GK?P?_CES?C?o?GOO?DEO?G?g??", "st": "F", "vs": [7, 7]}
{"root": 236, "n": 13, "g6": "U?????????????}?Cw?Q_AIAAW?cGABG?Sq?GB_?", "st": "O", "vs": [7]}
{"root": 236, "n": 13, "g6": "V?????????????}?Cw?h_AIAAWABG@?W?HQ?@A_?cK??", "st": "F", "vs": [7]}
{"root": 237, "n": 13, "g6": "U?????????????}?@I?h_AI@AW?cGABGAFA?GB_?", "st": "F", "vs": [7]}
{"root": 237, "n": 13, "g6": "U?????????????}?Ow?Q_AI@AW?cGABG?Sq?GB_?", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "U?????????????}?@I?d__q?Gg?JG?_W@CY?G`_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?@I?d__q?Gg@CGAGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "W?????????????}?Ck?Q_Ck?Gg@CGAGg?OK?D?_CES?@?o?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?Ck?Q_CkABG@CG?_W?Gi?PD_?", "st": "F", "vs": [7]}
{"root": 241, "n": 14, "g6": "X???????????????^?@J?AS?Qo@CG?_W?SA?_q_?OK?@DG?PDO?", "st": "F", "vs": [7, 7]}
{"root": 242, "n": 13, "g6": "U?????????????}?@IAD__q?Gg@CGCGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 246, "n": 13, "g6": "U?????????????}?Ak?Q_OkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 247, "n": 13, "g6": "U?????????????}?@I?d__q?_g?SG@Gg@Da?CB_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "U?????????????}?Gk?Q_CkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "V?????????????}?Ck?k_AQAAg?SGAAg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "U?????????????}?Aw?Q_AI@AW?SG@BGACq?CB_?", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "U?????????????}?Aw?R?Ok?GW@Ag?_WACi?A`_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_`a?Gg?QG@@g@DQ?CB_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_PS?Gg@@g?_WAEI?AP_?", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?LG?OW@CY?CP_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "W?????????????}?@Q@B__q?Og?aG?LG?GK?C__AGs?C?o?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?aGCGg@Ea?AB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?Gs?S_G[ABG?aG?OW?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "W?????????????}?Gs?S_G[ABG?`O?aG?GK?C__@?S?Oao?", "st": "F", "vs": [7]}
{"root": 267, "n": 14, "g6": "X???????????????^??S_G[ABG?`O?aG@Ea?AB_?cA?C@G?`DO?", "st": "F", "vs": [7, 7]}
{"root": 268, "n": 13, "g6": "W?????????????}?G[?S_DK?eG?aO@@G@?K?P?_?OS?OIo?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~??q@B_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 14, "g6": "[???????????????^_?K_G[?DG?`O?_g?aK?_O_?TC?G?o?__O?OGO?@Gg???u??", "st": "F", "vs": [7, 7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?@@_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "U?????????????}?@W?k__i?_W?`GAAg?da?AB_?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?P?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?B?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?CO_CDS??_o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?AC_CDS??_o?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?Ck?k__i?OcAAg?OW?JA?GE_?GK??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OWACA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OW?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "X?????????????}?@W@J?DcAAg?`GAAg?GK?P?_?PC?CBO??`_?", "st": "F", "vs": [7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_?CK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Z???????????????^??U?Dc?_W?`GAAg?GK?HW_A?S??Oo?P?O?_iO?C?g??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?CA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg@CA?_i_@?K?CkG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg@CA?_i_@?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg?PA?_i_?GK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "W???????????????^??U?DcAAgAAgCGC?_Y?CH_@JA?@@g?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?DcAAg?`GAAg@CA?AG_@?s??Oo?HWO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?HWAAg?`GAAg@CA?AG_@?s??Oo?DcO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg?da?AB_?Oa?OTG?@@O?", "st": "O", "vs": [7, 7]}
{"root": 275, "n": 13, "g6": "U?????????????}?@WCK_Gi?GW?PG@Ag@Da?CB_?", "st": "F", "vs": [7]}
{"root": 275, "n": 14, "g6": "V???????????????^??U?Gi?GW?PG@Ag@Da?`cO?_]??", "st": "F", "vs": [7, 7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM@CoPP?_c?Og?_WAEa?AQ_?", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM?QOGe@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "U?????????????}?CY?QOOM@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 285, "n": 13, "g6": "W?????????????}?@sAE_AQADC@@G?Og?OK?H?_?cC?OFO?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AMACo`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AM?QOOeADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AYA@o`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AY?QOOMADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?CsAB_AQADC?PG@?g?OK?B?_?`C?ORO?", "st": "F", "vs": [7]}
{"root": 293, "n": 13, "g6": "U?????????????}?GY?QO_MADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "V?????????????~?OY?dOOP?_c?_g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "X?????????????~??kCE_Ci?GWAAG?_g?CK?O__?Gc??HO?GH_?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "X?????????????~?G[?Q_@I?QW?`G@?g?GK?A__?@c?O@O?@P_?", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "V?????????????~?OY?dOCP?_cA?g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G@?S?O__?QC??EO?@B_?", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????~?OY?dOCP?_c?GgA?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G?CS?@__?QC??EO?OB_?", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "W?????????????~?AH?PO@E?DC?`G?OgAAK??{_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 314, "n": 13, "g6": "U?????????????}?AWAI_AIAAWCBG?Og?ea?CB_?", "st": "F", "vs": [7]}
{"root": 315, "n": 13, "g6": "U?????????????}?AYA@o`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????}?GM?co`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 320, "n": 13, "g6": "W?????????????}?C[AH_OQADC?`G?Og?_K?H?_?QC?ARO?", "st": "F", "vs": [7]}
{"root": 325, "n": 13, "g6": "U?????????????}?Ge?iO``?Gc?_g@?W?ba?AE_?", "st": "F", "vs": [7]}
{"root": 326, "n": 13, "g6": "U?????????????}?Ce?iO``?Gc?_g@?W@Ba?AE_?", "st": "F", "vs": [7]}
{"root": 327, "n": 13, "g6": "U?????????????}?CeAIO``?Gc?_g@?W?Ra?AE_?", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "W?????????????}?GY@H_AQ?Qg?PG?_g?_K?A__A?S?Ogo?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?W?fA?OD_?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PGA?g?_K?B?_ACC?O@O?CP_?", "st": "F", "vs": [7]}
{"root": 353, "n": 14, "g6": "Y???????????????^?CB_DI?IW?PG@?W?fA?OD_?WA?GOG?_AO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 354, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PG?_g?_K?B?_?cC?O@O?OP_?", "st": "F", "vs": [7]}
{"root": 372, "n": 13, "g6": "U?????????????}?Cq?TO_p?_c?Og?_W?Ta?OE_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "U?????????????}?Ok?TOGU?_c?Og?_W?UQ?OP_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "Z?????????????}?Ok?k_Ai?`WAAG@@G?GS?CB?@CC?@GO?OC_?_A_??_o??", "st": "F", "vs": [7]}
{"root": 376, "n": 14, "g6": "[???????????????^?CJ?Ai?`W@@G?Og?OK?Dc_AAK?COG?AOO?OCO?O@G??GI??", "st": "F", "vs": [7, 7]}
{"root": 377, "n": 13, "g6": "U?????????????}?Ok?TOGU?PC@@G?Og?UQ?OB_?", "st": "F", "vs": [7]}
{"root": 379, "n": 13, "g6": "W?????????????}?Gw@@__Y?OW?QG?dG@?K?G__?OS?Oao?", "st": "F", "vs": [7]}
{"root": 383, "n": 13, "g6": "X?????????????}?Ok?e_Ai?cW@AG?Og?OK?D?_@CC?OAO?OH_?", "st": "F", "vs": [7]}
{"root": 386, "n": 13, "g6": "U?????????????}?O[@A_HI?OW?iGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 391, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?g?fA?OB_?", "st": "F", "vs": [7]}
{"root": 396, "n": 13, "g6": "V?????????????}?G[@H_GaADG?PGCCg?KA?OE_?aK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "V?????????????~?CY?dO_P@?c?_g@?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "X?????????????~??k@E_Ci?GWA@G?_g?_K?O__?@c??`O?_P_?", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "V?????????????~?CU?eOOPA?c?_g@?W?DQ?AI_?CK??", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "X?????????????~??i@D_Cq?GgAAGC@G?_K?O__?BC??`O?CD_?", "st": "F", "vs": [7]}
{"root": 404, "n": 14, "g6": "[???????????????^_?I_Gk?RG?POAAGA?c?O__?GS?AAo?__O?ACO?C@g??BE??", "st": "F", "vs": [7, 7]}
{"root": 405, "n": 13, "g6": "X?????????????~?@Q@@_Ga?PGCCG?Ig?Gk??w_?_c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[@@_GaAAC?Ig?PW@?a?Ac_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "X?????????????~??[@@_Ga?PGCCG?Ig?Gk?OO_C@C?@QO?@A_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[?S_GaAAC?Ig?PW@AA?GK_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 14, "g6": "[???????????????^_@@_Ga?PGCCG?Ig?Gk??w_?_c?G?o?OOO?_GO?@QG??GU??", "st": "F", "vs": [7, 7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?a_@aAAC?Hg?QW@@A?Ac_@@S??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?S_@aAAC?Hg?QW@AA?CS_@@S??", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[@@_CaAAC?Ig?PW@?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "X?????????????~??[@@_Ca?`GCCG?Ig?Gk?_O_?`C?@QO?OA_?", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?GK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PWA?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PW?Ca?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PWA@A?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW?HA?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW?EA?OK_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 14, "g6": "X???????????????^_?F?_`?DS?PWC@C?IQ?GQ_CAA?GEG?CaO?", "st": "F", "vs": [7, 7]}
{"root": 410, "n": 13, "g6": "X?????????????~??[@A_Ga?OgCCG?Hg?HK?_O_A@C?AQO?@A_?", "st": "F", "vs": [7]}
{"root": 410, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Hg?QW@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QWA@A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?`A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?DA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "X?????????????~??[?c_OS?aGA@O?Hg?HK?GO_?`C??BO?_`_?", "st": "F", "vs": [7]}
{"root": 411, "n": 14, "g6": "X???????????????^_?F?_`?Cs?QWCAC?QQ?OI_C@A?GIG?GaO?", "st": "F", "vs": [7, 7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[@A_GaAAC?Pg?IW?HA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_@@C?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_?HC?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?`A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?HA?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c__IAAC?Pg?IW?Ca?OS_@CS??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Pg?DK?@__?`C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[AA_OaAAC?Pg?IW?PA?Gc_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[AA_OaA?gCCG?Pg?DK?_O_?`C?CQO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[@C_OaAAC?Pg?IW?QA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OaA?gCCG?Pg?DK?C__@@C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OSA?gCCG?Pg?DK?AO_?`C?OAO?Oa_?", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?_K_?cS??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW@AA?_K_@AS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[@@_OaAAC?Ig?PW?Oa?Ac_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S__QAAC?Ig?PW?PA?GK_ACS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S_OaAAC?Ig?PW?QA?GK_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_OaA@GCCG?Ig?Gk?C__?QC?CEO?@A_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_GK@AGCAO?Ig?Gk?CO_?HC??BO?_`_?", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "V?????????????~??[CA_GaAAC?Hg?QW@@A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Hg?HK?O__?`C?OIO?@A_?", "st": "F", "vs": [7]}
{"root": 649, "n": 13, "g6": "X?????????????BoT@AgO?i?@WCcGBAG?Gc?@D??oC?COO?oK_?", "st": "F", "vs": [7]}
{"root": 649, "n": 14, "g6": "[???????????????@wDOOTA?Ag?AoCcG@`C?AH??Gg?B?O?G__?H?O?AGG?E@e??", "st": "F", "vs": [7, 7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSAc_LAB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSAc_LA?GWF?G?KG?@S??J?CbC?CAO?OA_?", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSCb?Sc?sG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSCb?Sc?sG?Oo?KG?@S??J??@c??HO?w@_?", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODS@g_SaB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "X?????????????RODS@g_Sa?GWF?G?KG?@S??J?CbC??QO?@A_?", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODSCb?LC@QG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 665, "n": 14, "g6": "Y???????????????Hg@T?LC@QG?KG?Ag??k?cW_?Cc??`O?AEO?w@O??", "st": "F", "vs": [7, 7]}
{"root": 781, "n": 13, "g6": "X?????????????F?DOCQ?QGA?oAAO?Oo?dS?Cj?F_C??WO?@G_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCQ_WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCL?aS@_o?BO?Go?Gc??d?AOC?COO?cB_?", "st": "F", "vs": [7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?aSO?C@G?A?I??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?aS@_o?BO?Go?Gc??d?CLC?G@O?G@_?Q?O?COG?C_Y??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?`gAHOB@_?BO?CW?AH??Cg?H?O?G__?P?O?CGG?C_]??", "st": "F", "vs": [7, 7]}
{"root": 809, "n": 13, "g6": "W?????????????{?POAD?ECA@O@OO@Hg?RK?AW_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 810, "n": 13, "g6": "W?????????????{?GS?R?EC?gGC?o@Eg?Sk?a__AIC??EO?", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "V?????????????EGPAAC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "W?????????????{?@g?p?Oc?IGCAO@FG?S[?H?_COc?GDO?", "st": "F", "vs": [7]}
{"root": 819, "n": 14, "g6": "X???????????????BCAC_AaA@G@FG?gwBoA?BO_@GA?PAG?OIO?", "st": "F", "vs": [7, 7]}
{"root": 820, "n": 13, "g6": "V?????????????EGHACC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 837, "n": 13, "g6": "V?????????????aOGW?o_OK?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "V?????????????QOOWAD?EC?gGC?o@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 839, "n": 13, "g6": "V?????????????aOGS?o_OS?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "V?????????????QOGS?o__S?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "X?????????????QO@cAD?ECA@O@OOCCO?eS?CZ?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "W?????????????{?@cAD?ECA@O@OO@Kg?Pk?D?_AQC?OPO?", "st": "F", "vs": [7]}
{"root": 840, "n": 14, "g6": "X???????????????GS?o__S?gG@Kg?bWBoA?BG_?gA?HGG?_aO?", "st": "F", "vs": [7, 7]}
{"root": 840, "n": 14, "g6": "Z???????????????@cAD?ECA@O@OO@Kg?Pk?{?_?SC??gO?D?O?QOO?OPG??", "st": "F", "vs": [7, 7]}
{"root": 841, "n": 13, "g6": "V?????????????aOHC?o__K?gGAAO@Ig?Qk?{?_?[C??", "st": "O", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?cG?@g?@K?gW_?WK??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?WG?@g?@K?gW_?cK??", "st": "F", "vs": [7]}
{"root": 858, "n": 14, "g6": "W???????????????JGAL?LC?iG?@g?AWA`a?B@_E?q?AOg?", "st": "F", "vs": [7, 7]}
{"root": 911, "n": 13, "g6": "W?????????????{?PG?p?Ac@@OACO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 913, "n": 13, "g6": "V?????????????QOBCCO_OcA@GA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????aOBCAH?Ac@@OAOOCCO?bc?DF?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "W?????????????{?PG?p?OS@GGCCO@FG?S[?PG_?Sc?O?o?", "st": "F", "vs": [7]}
{"root": 915, "n": 14, "g6": "Z???????????????PG?p?OS@GGCCO@FG?S[?{?_?KC?@?o?PGO?AcO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 916, "n": 13, "g6": "V?????????????QOBCAC__SAGGA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 916, "n": 13, "g6": "Y?????????????{?@o?p?OcA@OCOOA@O?bc?DF?@GC?HGO??K_?_@_??", "st": "F", "vs": [7]}
{"root": 916, "n": 14, "g6": "Z???????????????BCAC__SAGGA@O@FG?S[?{?_?[C?C_G?QOO??KO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?KGAAO@MG?O{?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?IOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 920, "n": 13, "g6": "W?????????????{?BGCP?Ac@?oAAO@FG?S[?R?_?`C?OPO?", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "V?????????????EOGSAO__cAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?KGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?HOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 931, "n": 13, "g6": "V?????????????E_GSAO__SAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "V?????????????F?QWAT?HWBCG?@oB_G?AS?iC_?A[??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "Y?????????????coHS@J?iCBCG?@oB_G?AS??R??wC??IO??a_??H_??", "st": "F", "vs": [7]}
{"root": 936, "n": 14, "g6": "W???????????????B_Ce?Qg?d_?@oB_GAgQ??R_EGQ??Qg?", "st": "F", "vs": [7, 7]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS?iC_?A[?B_G??SO??aO??Cg??", "st": "F", "vs": [7, 7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?IGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?HOAAO@MG?O{?{?_?SS??", "st": "O", "vs": [7]}
{"root": 951, "n": 13, "g6": "X?????????????GWCQCGOEi@?WCOGA@G?TS?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 952, "n": 13, "g6": "X?????????????a_CgAC_E[@@G@@OC@G?_S?Db?F_C??cO?AA_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AG_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "W?????????????{?OI@@_OQ?YWCCG?jG?_K?J?_ADC?O@O?", "st": "F", "vs": [7]}
{"root": 967, "n": 13, "g6": "X?????????????HGCQ?r_QAA@G@AGC@G@?S?Db?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 974, "n": 13, "g6": "X?????????????N?QSAR?PcA`O@CO?aO?Cc?AD??SC??gO?oB_?", "st": "F", "vs": [7]}
{"root": 974, "n": 14, "g6": "[???????????????F_Cd?QW@EODA_@CO?PG?@H??Og?@OO?@O_?GGO?AAG?E?]??", "st": "F", "vs": [7, 7]}
{"root": 977, "n": 13, "g6": "X?????????????GKP@@COOI?TWCGG@AG?Yc?OD?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 980, "n": 13, "g6": "X?????????????HGOS@O_OS@CG@COCAO?NC?CN?F_C??KO?AA_?", "st": "F", "vs": [7]}
{"root": 981, "n": 13, "g6": "X?????????????a_Cg@C_E[A@GA@O@@G@?S?Db?F_C?@_O??E_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 994, "n": 13, "g6": "W?????????????{?CS@A_HAAAGAAO?]G?O{?CO_CHC?HAO?", "st": "F", "vs": [7]}
{"root": 998, "n": 13, "g6": "X?????????????H_OQAA_GK?gGCAOA@O?Jc?DF?F_C??gO?AC_?", "st": "F", "vs": [7]}
{"root": 1008, "n": 13, "g6": "Y?????????????{?@W?p?QCACO@OOA@O?dc?Cf??WC?COO?_Q_?O@_??", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "X?????????????PGCSCG_GS?gGCCOAAO?NC?CN?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_IAAAGAAO?]G?O{?a?_AHC?CIO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?_O_AHC?D@O?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?PG_@OS?O?o?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?E?_AHC?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?PG_?Oc?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?GcCG_GS?gGCCO?]G?O{?a?_@DC?GHO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "Y?????????????{?GcCG_GS?gGCCOAAO?NC?CN?COC?AGO?Gg_?O@_??", "st": "F", "vs": [7]}
{"root": 1027, "n": 13, "g6": "W?????????????{?Cc?r_aA?`GA@G@?g?UK?B?_ACc?OGo?", "st": "F", "vs": [7]}
{"root": 1028, "n": 13, "g6": "X?????????????HOGW?r_GIA?WCOGA@G?_S?Db?F_C?@OO?@C_?", "st": "F", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????HOGW?r__I?_W@OGA@GA?S?Db?F_C?@OO?@G_?", "st": "F", "vs": [7]}
{"root": 1035, "n": 13, "g6": "V?????????????EGPAAA_IAA@GA@O@JG?Q[?{?_?[C??", "st": "O", "vs": [7]}
{"root": 1036, "n": 13, "g6": "X?????????????EO@SCO_OS?gGCGOA@O?dc?Cf?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????{?BCAO__S?gGA@O@JG?Q[?Ao_CGS?G?o?", "st": "F", "vs": [7]}
{"root": 1042, "n": 13, "g6": "W?????????????{?H_CP?Oc?IGCAO@FG?S[?`?_?Qc?GDO?", "st": "F", "vs": [7]}
{"root": 1045, "n": 13, "g6": "W?????????????{?PC?W_OS?WGA@O?jG?a[?H?_ASC?OHO?", "st": "F", "vs": [7]}
{"root": 1047, "n": 13, "g6": "V?????????????Q_OQ?Q_EAA@GA@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1061, "n": 13, "g6": "V?????????????QGBACC_Aa@@GC@O?fG?c[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "W?????????????{?OWAB?Oc@CGC?oAOGA?c?DT?CGC?DTO?", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "X?????????????_oGKAC_PA?igC?oAOGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1063, "n": 14, "g6": "Y???????????????]?CE?OW@AOAGOC?o@GC?_H?CGC?DTO?a?O?DTO??", "st": "F", "vs": [7, 7]}
{"root": 1068, "n": 13, "g6": "W?????????????{?H_AE?_cA?gA?oCAG@?c?Db?CGC?DMO?", "st": "O", "vs": [7]}
{"root": 1068, "n": 14, "g6": "Y???????????????]?AW?OoAAOC@OA?oA@C?OH?CGC?DMO?a?O?DbO??", "st": "O", "vs": [7, 7]}
{"root": 1085, "n": 13, "g6": "Y?????????????{?HG?p?_WAGOAC_@OO?ec?CV??SC?CGO?PA_?_@_??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?OS@?g?Oo@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?Ag@@OA@O@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1112, "n": 13, "g6": "W?????????????{?BC?S__S@AG?QO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????QGPAAC_Aa@@GC@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1117, "n": 13, "g6": "W?????????????{?BC@O_BA@@GC@O@JG?Q[?D?_ASC?OIO?", "st": "F", "vs": [7]}
{"root": 1121, "n": 13, "g6": "V?????????????Q_OQ?Q_EA@@GC@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "V?????????????QGOQ?Q_EA@@GC@O?fG?c[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "W?????????????{?@o?Q_EA@@GC@O?fG?c[?@O_APC?OQO?", "st": "F", "vs": [7]}
{"root": 1122, "n": 14, "g6": "X???????????????@I?oOOQA?g?fG@GwBoA?B__?IA?HCG?_cO?", "st": "F", "vs": [7, 7]}
{"root": 1123, "n": 13, "g6": "Y?????????????{?@WAP?aC@CO?oOC@O?Tc?Gf??WC??SO?OQ_?_@_??", "st": "F", "vs": [7]}
{"root": 1132, "n": 13, "g6": "W?????????????{?HCCO_OS?WGC@O?jG?a[?Ao_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 1142, "n": 13, "g6": "V?????????????`_Gg?Q_BA@?WCOG@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1146, "n": 13, "g6": "V?????????????`_Gg?T?BA@?gCOG@Hg?RK?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1149, "n": 13, "g6": "V?????????????J?HGCH?_Q@?gCOG@FG?S[?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 1157, "n": 13, "g6": "X?????????????`_@g?o_OK?gGAAOCOG?bS?DJ?F_C?@CO??a_?", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@QA@_BA@@GCOG@Ig?Qk?{?_?RC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@KA@_BA@@GCOG@Ig?Qk?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1176, "n": 13, "g6": "V?????????????J?Oc?Q_OK@@GCOG@FG?S[?{?_?SS??", "st": "F", "vs": [7]}
{"root": 1183, "n": 13, "g6": "W?????????????{?BOCK?PG?Go@OO@FG?S[?GC_AAS?P?o?", "st": "F", "vs": [7]}
{"root": 1192, "n": 13, "g6": "Y?????????????{?D_?S__S@?oACOCOG?bc?DF??cC?HGO?@G_?_A_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "V?????????????`_BAAC_IA@CGCOG@Ig?Qk?{?_?RC??", "st": "O", "vs": [7]}
{"root": 1214, "n": 13, "g6": "X?????????????J?HGAH?AcA?oACOCOG?bc?DF?F_C??IO?AA_?", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "W?????????????{?D_AH?Ac@AGCOG@FG?S[?QO_C@c?C@O?", "st": "F", "vs": [7]}
{"root": 1214, "n": 14, "g6": "Z???????????????D_AH?Ac@AGCOG@FG?S[?{?_?Ac?@@O?QOO?_KO?C@G??", "st": "F", "vs": [7, 7]}
{"root": 1215, "n": 13, "g6": "W?????????????{?D_AQ?Ac@AGCAO@FG?S[?PG_?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????{?D_?S_OS@GGCCO@FG?S[?PG_?AS?P?o?", "st": "F", "vs": [7]}
{"root": 1248, "n": 13, "g6": "V?????????????J?GoC@_Aa@?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1251, "n": 13, "g6": "V?????????????J?GoCH?Aa@?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1254, "n": 13, "g6": "V?????????????J?GoA@_AaA?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1258, "n": 13, "g6": "W?????????????{?D_CI?AS@?o?SO@FG?S[?P__?@S?P?o?", "st": "F", "vs": [7]}
{"root": 1263, "n": 13, "g6": "V?????????????J?GoAA__a?HGCOG@FG?S[?{?_?Pc??", "st": "F", "vs": [7]}
{"root": 1272, "n": 13, "g6": "W?????????????{?D_AK?QG@@OCOG@FG?S[?CG_?Sc?OHO?", "st": "F", "vs": [7]}
{"root": 1274, "n": 13, "g6": "V?????????????J?GoAP?AaA?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1296, "n": 13, "g6": "X?????????????F?Go@Q?_c@GGC@OCOG?cs?Cr?F_C??KO?AC_?", "st": "F", "vs": [7]}
{"root": 1303, "n": 13, "g6": "W?????????????{?@gAP?OS@CGCOG@Hg?RK?`__?`C?@BO?", "st": "F", "vs": [7]}
{"root": 1325, "n": 13, "g6": "X?????????????`_HG?X?EC@AO@OOCOG?dS?Cj?F_C??EO??Q_?", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????P_HGCI?AcA?WCOG@Hg?RK?{?_?PS??", "st": "F", "vs": [7]}
{"root": 1338, "n": 13, "g6": "V?????????????P_HGCB?`A?GgCOG@Hg?RK?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "V?????????????P_HG?T?_WACGCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "W?????????????{?HG?T?_WACG?Oo@Hg?RK?P__?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1339, "n": 14, "g6": "X???????????????HG?T?_WACG@Hg?eWBoA?AE_AKA??IG?a@O?", "st": "F", "vs": [7, 7]}
{"root": 1341, "n": 13, "g6": "W?????????????{?GoAQ?AcA?WCOG@Ig?Qk?_W_?WS?G?o?", "st": "F", "vs": [7]}
{"root": 1358, "n": 13, "g6": "V?????????????Q_OoAI?AW@?gCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1514, "n": 13, "g6": "W?????????????}?@c@F?Ac?TO?cO@?o??s??R?A@S?Ooo?", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "X?????????????~?G[?I_AQ@?W?SG?HG?_S?CB?C@c??pO??P_?", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "Y?????????????}??w?d?PC?PG@HOCCoACC?CD??OW?@OO?GC_?OX_??", "st": "F", "vs": [7]}
{"root": 2086, "n": 13, "g6": "X?????????????}??w?b?GS?GgAGoADG?GS?_R??@c?CPO?D@_?", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "W?????????????}?@K?c_HK?KG?aOCDO?IC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????@o@S?a_`K?SG@COABO?KC?GP?ACg?^?O??B_?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "W?????????????}??w?T?CSACo?gO@CO?`C?Od?ABS?@_o?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????}??wCH_DA?aGABO?WG?`C?Od??TC?AIO??B_?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "W?????????????}??w?W_CS@Ao?cOAAO?aC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "Y?????????????}??w?W_CS@Ao?cOAAO?aC?AP?C?w?OGO?HI_?C@_??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}??w?b?BC?ao?cO@AO@AC?_F?AHS?@Go?", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "Y?????????????}??w?b?BC?ao?cO@AO@AC?AP?C?w?OGO?PI_?G@_??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}?AK?W_Gk?QG@AOAHO@AC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2713, "n": 14, "g6": "X???????????????^??b?BC?ao?cO@AO@AC?PI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2730, "n": 13, "g6": "W?????????????}??w?b?GS@Ao?SOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}?AK@A_Ok?IG@HOAGG?QC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2730, "n": 14, "g6": "X???????????????^??b?GS@Ao?SOAGG?QC?HI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2875, "n": 13, "g6": "X?????????????}??w?c_HK?PGADO?SG?`C?_F?AAc?@`O??H_?", "st": "F", "vs": [7]}
{"root": 2902, "n": 13, "g6": "W?????????????}?GK?S_HK?SG?QOCDO?QC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 2927, "n": 13, "g6": "X?????????????}??w?T?CS?SgACoAGG?HC?GL??WC?CHO?_`_?", "st": "F", "vs": [7]}
{"root": 2933, "n": 13, "g6": "W?????????????}??w@A_Ok?IG?aOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2933, "n": 13, "g6": "X?????????????}??wAD_Aa?PG@HO?cG?HC?_F??`C?CIO?P@_?", "st": "F", "vs": [7]}
{"root": 2933, "n": 14, "g6": "Y???????????????^??M?Ok?IG?aO?cGA?[?HI_?QK?ACG?GSO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 2960, "n": 13, "g6": "X?????????????@o@S?g_ASA?o?cOAHO?KC?Gd?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?T?DCA?o?cO?WG?aS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?g_ASA?o?cOAHO?KC?Gd??TC?OHo?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "X?????????????}??w?T?DC?HOAHO?WG?aS?_R?AAC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 14, "g6": "Y???????????????^??M?DC?HOAHO?WG?aS?Ag_CA[?GGG?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 2970, "n": 13, "g6": "X?????????????@oAK@C_ASA?o?cO@HO?IC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "W?????????????}??w?b?Gc?HOC@_?cO@CS?_R?@HS?@Oo?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "X?????????????}??w?b?Gc?HO@HO?SG@CS?_R??WC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 14, "g6": "Y???????????????^??M?CW?aO?Q_AGgA@K?HI_?SK?@_G?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 2981, "n": 13, "g6": "X?????????????@oAS@G_ASA?o@COAHO?SC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "W?????????????}??w?d?HCA?o@CO?gG@AS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "X?????????????}?AS@G_AS?aGAHO?gG@AS?_R??MC?OEO?AA_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 14, "g6": "[???????????????AS@G_AS?aGAHO?gG@AS?_R?FoC??KO?@oO?_KO?@@G???M??", "st": "F", "vs": [7, 7]}
{"root": 3010, "n": 13, "g6": "X?????????????@oCK?S_CSA?o@COAHO?QC?HD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3010, "n": 13, "g6": "W?????????????}??w@B?CSA?o@CO?cG?cS?_R??Sc?GdO?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "X?????????????@oAK?S_GSA?o?cO@HO?aC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "W?????????????}??w?b?GSA?o?cO@CG@CS?_R??Sc?CdO?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "Y?????????????}??w?b?Ac?`OC@_?cO?cg?G`?AGg?@_O??g_?_R_??", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "X?????????????@o@S?g_GSA?o?cO@HO?KC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "W?????????????}??w?g_GSA?o?cO@HO?KC?Od??TC?OHo?", "st": "F", "vs": [7]}
{"root": 3312, "n": 13, "g6": "X?????????????@o@c@D?DCA?oCCO?bOA@C?Ad?AGW?^?O??S_?", "st": "F", "vs": [7]}
{"root": 3673, "n": 13, "g6": "W?????????????}?Aa?S__KACG?aOADO@CC?AX??MC?CBo?", "st": "F", "vs": [7]}
{"root": 3851, "n": 13, "g6": "W?????????????}?@S?Q_`a?`G?gG@@G@AS?AB?AJC?ABO?", "st": "F", "vs": [7]}
{"root": 4032, "n": 13, "g6": "W?????????????}?Gw?W_Aa?cgA?o@AG?Gc?CB??bC?OQo?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????Oc?m?WO_q?_g?_o@KG?PC?AH?C?g?^?O??g_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "Y?????????????}?GQ?J_BA?_g?_o@KG?PC?AH?C?g?A_O?OG_?_q_??", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????}?GQ?J_BAABG?_o@KG?PC?AH?AAC?CDO?_D_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 14, "g6": "[???????????????GQ?J_BAABG?_o@KG?PC?AH?FoC??SO?OOO?GIO?OAg??GE??", "st": "F", "vs": [7, 7]}
{"root": 4054, "n": 14, "g6": "[???????????????^?AC_@[?KG?_o@KG?PC?AH??gC?GCO?_q_?OOO?CDG?C?i??", "st": "F", "vs": [7, 7]}
{"root": 4174, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?OoA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4176, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?Oo?`G?aS?OB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4197, "n": 13, "g6": "W?????????????}?Gw?S_DA?`G?POA@G?OS?_b?@Hc?@Go?", "st": "F", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Gw?S_DA?Gg?QGA@G?OS?_b?CHc?CHO?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "W?????????????}?Aa?SOGQACg?QGA@G?aS?CB?AMC?@EO?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4228, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@GAAS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4536, "n": 13, "g6": "W?????????????}?GI@@_AaACW?QGADG?OS?GB?@MC?ADO?", "st": "F", "vs": [7]}
{"root": 4677, "n": 13, "g6": "X?????????????}?@W@J?Pc?Gg?_o?`G?GS?`B??@c?CPO?OP_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~?@I?`_OQ?_gCCo?SGA@C?@H??FC??aO?CB_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SG?Cc?CB?ACC?AEO?_P_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 14, "g6": "[???????????????^_?Q_OQ?_gCCo?SG?Cc??w_?Gc?A@o?O_O?CKO?OGg?@?E??", "st": "F", "vs": [7, 7]}
{"root": 4716, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCoCAG?Cc?CB??IC?AEO?A`_?", "st": "F", "vs": [7]}
{"root": 4734, "n": 13, "g6": "X?????????????~??[?`_AQ?_gCCo?KGA@C?CB??cC?GIO?AH_?", "st": "F", "vs": [7]}
{"root": 4749, "n": 13, "g6": "Z?????????????~??[AA_GK?`GA@OCCoA@C?@H??_W??gO?_G_?CC_?@Oo??", "st": "F", "vs": [7]}
{"root": 4756, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 4831, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SGA?c?CB?ACC?AEO?@P_?", "st": "F", "vs": [7]}
{"root": 4835, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCo?QGA?c?CB?CAC?AEO?@`_?", "st": "F", "vs": [7]}
{"root": 4943, "n": 13, "g6": "Y?????????????}?Aq?P_CQ@Cg@?o?SG@@C?CH?C?W?O_O?Gw_??D_??", "st": "F", "vs": [7]}
{"root": 5093, "n": 13, "g6": "X?????????????~??[?a_OQ?GgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5095, "n": 13, "g6": "X?????????????~??[AA_CQ@?gCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5116, "n": 13, "g6": "X?????????????~??[?a_AQ@?gCCo?cG?Gc?GB??SC?CEO?@P_?", "st": "F", "vs": [7]}
{"root": 5192, "n": 13, "g6": "Z?????????????~??[AA_CK?PGA@OCCo?HC?@H?@?W??gO?AG_?GC_?AOo??", "st": "F", "vs": [7]}
{"root": 5307, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 5438, "n": 13, "g6": "W?????????????~?@P?aOGI?CW?cG?IG?Gc?OD??Fc?O@o?", "st": "F", "vs": [7]}
{"root": 5790, "n": 13, "g6": "W?????????????}?Cc?c_PS?`GCKGA@G?GS?CB??UC?OFO?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "W?????????????}?@Q@AO_I@CW?gGAAG?ac?AB?CMC?AEO?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "Y?????????????}?Ow?S_CK?`GC@OAGo?SC?OP??OW?@_O??S_?Gh_??", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "X?????????????}?Ow?`__I@CW?gGAAG?ac?AB?A@C?@QO?GQ_?", "st": "F", "vs": [7]}
{"root": 5896, "n": 14, "g6": "Z???????????????^??S_GQA?gAGo?gG@@C?AB?CMC?AEO?B?O??SO?CSg??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "Y???????????????^?C@OPE?SCAAG@DG?GK?`o_?`c?GCG?AcO?GQO??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB??WC??IO?Gh_?OGO?@QG?@AQ??", "st": "F", "vs": [7, 7]}
{"root": 6191, "n": 13, "g6": "W?????????????}?Oq?Q_Oq?Gg?_o?cG@?c?_B??jC?CAo?", "st": "F", "vs": [7]}
{"root": 6391, "n": 13, "g6": "Y?????????????}?Oq?P_AQ@Ag?_o?SG@@C?_H?@?W?COO?DW_??D_??", "st": "F", "vs": [7]}
{"root": 6530, "n": 13, "g6": "X?????????????~?G[?Q_Aa?Cg?_o?IG@?S?GB?CCc??HO?CH_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOTCAo_dA?@g?CoBGG?Ac??T??OW?WWO?@K_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOWWAo_@KASG?BOBGG?Ac??T??OW?TCO??e_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGAo_dA?@gBGG?DG?@S?AB?EEC??eO?iGO??eO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?@KASG?BOBGG?@S?AB?DPC??RO?UCO??hO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?UC?Co?BOBGG?@S?AB?DPC??RO?dAO??hO??", "st": "F", "vs": [7, 7]}
{"root": 10862, "n": 13, "g6": "Y?????????????jOMS?P_CQ?_W?gG?SG?@c?OD?C?W?W?O??s_?@I_??", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?BC?GD?A?W?[CO?E@_?", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?WC?GD?A?W?[CO??p_?", "st": "F", "vs": [7]}
{"root": 13071, "n": 13, "g6": "[?????????????m_WkAC_AS?Oo?gO?EO?_g?B@?@AG??S_?W?_?CO_?@CO???{??", "st": "F", "vs": [7]}
{"root": 13072, "n": 13, "g6": "[?????????????m_WkAC_CS?Go?gO?EO?_g?B@?@AG??S_?W?_?AO_?ACO???{??", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?KKO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "Z?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?O@_?WW_?AA_??_o??", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XOBB?BS?BG?HO@?o?PC?AH?A?g?AUO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 14, "g6": "[???????????????U_ES?BS?BG?HO@?o?PC?AH?A?g?KKO?AA_?@@_?AUG?C?Y??", "st": "F", "vs": [7, 7]}
{"root": 14850, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Y?????????????}??w?R?Oc?POCCO@AO@?g?H@?AAG?@B_?`K_?C`_??", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Z?????????????}??w?R?Oc?POCH_CCO?`G?C`?AAG?@B_?A__?OI_?C_o??", "st": "F", "vs": [7]}
{"root": 19045, "n": 14, "g6": "[???????????????^??M?AW@AO?a_CCO?`G?OP??Ow?OeO?C`_?A_O?GDG?@GI??", "st": "F", "vs": [7, 7]}
{"root": 20764, "n": 13, "g6": "Z?????????????}?GwCH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_??@o??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu1_b45.final.json <==
[]

==> anc/gst1718_computation/gtree/nu1_b45.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????v?SU?PO@D@`K?eC?HC??Y?A@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA?@O_??s??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA??S_?GS??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?Ca??S_?CS?@?o?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????}?A[?WoOT?_k?@c?ASAEE?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????woD`?@oeH?AS?AW?BC@SQ??a_?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?EA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AWCGC?QA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????XoQeAoOi@?CK?WC?DS?@U?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GW?aC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?AgCCC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?Ag?cC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "T?????????????poJED_OI`?CK@GC?DS?@U?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_C?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GWB?C?Ca?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?WC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?cC?@a?GC_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag@ACA?a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?GO`AGCH?GS?GW?FsA?E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_?PC??aO?CA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_@@C??aO?AA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_?PC??aO?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?GGG?AGO?@CO?A@G?@?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?GGO?@CO?@@G?A?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "_???????????????^_?FoO`?`C?`G?Og?CK?___AAC?@CO?@C_?CA_?COG?CAA??@GO??OP???OQ????M???", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "c?????????????????Fw?O`?`C?`G?Og?CK??}_C?K?OOG?OOO?AGO??aG??_Q??G?o??a?_?CA@???H@???OO_??AAG??A?D?????k???", "st": "O", "vs": [7, 7, 7]}
{"root": 7, "n": 13, "g6": "V?????????????}?Oo?TOOU?`c?Cg?GW?BA?DK_C?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????}?Ae?TOOU?AS?GWCKC?`e?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "W?????????????}?Ae?TOOU?`c?Cg?GWAEA?CO_@?S?G?o?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????}??wAD_DE?QC?QGCHG?IA?GY_??k??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?GGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?AGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?OO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?GO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_Ca?HC@CgAGW@AA?AC_CBS??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW@@A?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW?PA?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?CC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?AC_CDS??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?PA?AC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg@AA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg?QA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGWAAA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGW?QA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGWA@A?AC_@DS??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?_C_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?AC_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?ag?SG?ag?@a??c_CG[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????}??w?SOHI?PCCDGAGg?QA?AG_CAs??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????}??w@HO_UAAcAGg?@c?II?CP_?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????}??w@BOPE?IC?aGCHG?HA?Ck_??[??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QO_e?QC@BGAGg?IA??S_?hS??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg@@A?AG_CCs??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg?PA?AG_CCs??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg@AA?AC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg?IA?CC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????}??w?hO_e?`cAGg?@c?HI?C`_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??w?cOGY?HC@CgCGW?IA?CO_AHc??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??wAH_Ca?HC@CgCGW?IA?CC_@BS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?OTAAo@p?_c?_g?OW?aA?CO_?Xc??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?cA?CO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?SA?GO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GC_?MK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GA_?MK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?AsCIOAE?Gc@Cg?_W@@q??a_?GK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????}?AsAB_`Q?GW@Cg?_W?BA?@C_@?S?@Co?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsCBOAE?Gc@Cg?_W@DQ??a_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W@AA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W?IA?_Y_?GK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?PA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?HA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W@@A?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?GC_?LS??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?@i_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?HA?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?_A_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?OA_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?bC?PG?_W?QA??Q_AGk??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "T?????????????}?OeADOAE?Gc@Ag?]C?OM?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????}?@wCH_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????}?@wCH_Oi?Gc@Ag?_W@CA?CO_?Os??Oo?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?AeCKOAE?Gc@Ag?_W@Ba?GA_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[CKOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[?h_AE?Gc@Ag?_W?PA?`a_A?K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "T?????????????}?AeADOAE?Gc@AgCMC?OM?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?AeADOAE?Gc@Ag?_WAFA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?OwADOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?_A_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwADOAE?Gc@Ag?_WACq??Q_?CK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_WA@A?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "T?????????????}?Oe@DOAE?Gc@AgAMC?OM?", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?GwCH_AE?Gc@Ag?_W?PA?Gi_?GK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????}?G[CI_AE?Gc@Cg?_W?QA?HI_?AK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?_A_@IK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?OA_@IK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_@?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_A?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_WA?a?CC_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?GC_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?OA_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?OA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????}?@KAH_GiA@W?MG?_W?cA?___?aC?@Ao?", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CKADO_U?FC?Og?_W?IA?DK_@?K??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GC_?MK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GA_?MK??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?_Q?AA_?MK??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMCHOGE?Gc?Kg?_W?KA?Oq_@?K??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?`A?AA_?Kk??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?HA?GG_?Kk??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?AMCHOGE@BC?PG?_W?MQ??Q_@?K??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?@q?b_`I?_W?PG?_W?cA?AA_AEK??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?Gi?d_`I?_W?PG?_W?cA?AA_CEK??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????}?Gi?d_`I?_WCEG?_W?SA?GO_?CS?@Co?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Ce?`O_e@@c?Og@?W?VA?AA_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CI@@c?Og@?W?HA?_e_?GK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CIAAW?Og@?W?IA?@A_ABK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "W?????????????}?Aw@H_CIAAWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_CI@AWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????}?C[CH_CI@@W?Og@?W?PA?AA_AKK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "W?????????????}?C[CH_CI@@WAKG@?W?QA?_O_?GS?@Ao?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?cA?AC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?KA?GC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?FOCE?GcAAg@?W?`A?AA_?kK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?aA?AA_?iK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?IA?OA_?iK??", "st": "O", "vs": [7]}
{"root": 44, "n": 13, "g6": "W?????????????}?A[CH_AI@@WAKG@?W?KA?GO_?CS?AAo?", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_C?K??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????}?CYCH_AI@@c?_g@?WA@A?Da_?OK??", "st": "O", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}?AsAI__Y?GcCCg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?CiCBOCE?GcACg@?W?Ua?AA_?AK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I_CE?GcACg@?W?IA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I__Y?OW?PG@?W?HA?@A_ACk??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?WAAA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?aA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????}?Ce?`OOe@@c?Og@?WAFA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}?Ow@H_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}?Oe?`OOe@@c?Og@?W?fA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????p_@i?d_SQ?Cg?EGB@GAwA??F_?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????B_CkAg__k@aGEOG?Ag??k?g?_?qS??Oo?", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "W?????????????DWPIAD_pA?BGD_G?Gg??k?J__?_S?G?o?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????`oDSAb?LA?@WAWG?@g?AK?eC_A?S?C?o?", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????QoESCJ?TA?@W@WG?@g?AK?eC_@?S?G?o?", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????J_WWD`?DS??wAHG?Cg?@K?GC_AoS?O?o?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????ooUC?[_DQ??wAHG?Ag?AK?_C_BOS?A?o?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????ooUC?k_HQ??w?XG?Ag?AK?YC_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "W?????????????f?DWAd?PQ??w@HG?Ag?AK?wC_?OS?A?o?", "st": "O", "vs": [7]}
{"root": 129, "n": 13, "g6": "W?????????????ROScEC_?i?gW?pG?Ag?CK?Ko_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 163, "n": 13, "g6": "U?????????????aOHCC@_OQ?GW@Ig?dWBoA?B__?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "V?????????????{?PGAP?OQ?GW@Ig?dW?MA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "W?????????????R?POAB?AS?GgC?o@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA?G__C?s??", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA??g_C?s??", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????{?H_CS?OW?HOC?o@Hg?RK?`?_ACC?CGO?AI_?", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????{?PG?o_Aa@?W@Kg?bW?BA?QG_CGS??", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????{?BCAO_AaA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "W?????????????R?PG?T?OSA?g?Oo@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA?G__C@S??", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA??c_C@S??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?H_CQ?_I?GW@Hg?eWACA?Ag_AAc??", "st": "F", "vs": [7]}
{"root": 168, "n": 13, "g6": "W?????????????aOHC?S__K?KGAAO@Ig?Qk?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 168, "n": 13, "g6": "V?????????????{?PGAP?_K?KG@Ig?dWACA?Ac_AAS??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????{?@SAO_BAA?W@Hg?eW?EA?aO_A@S??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?OO_C@C??QO?BA_?", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????{?HO?P_EAA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "X?????????????{?HOCQ?EA@CGC?o?kg?`k?H?_CCC?GGO?AK_?", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????b?HG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW?SA?QO_CCc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW@HA?_c_?GS??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????R?PG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA?GO_CCc??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA??W_CCc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?H_?p?_c?GW@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_?p?_c@?g?Oo@Hg?RK?O__CQC?AAO?@A_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_CQ?EGAAOA@O@Hg?RK?`?_AAC??SO?AE_?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????{?BCAO_aA@?g@LG?aw?LA?_c_A?K??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????QOBCCD?aC?KGA?o@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????{?BCCO_BA@?W@Hg?eW?SA?QO_CDC??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????{?HG?p?aCA?g@Hg?eW?MA?_O_A?s??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "X?????????????{?HG?p?aCA?gA?o@Hg?RK?B__CAC?GCO?CC_?", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????a_BCAO__S?KGA@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?BCAO__S?KG@Hg?eWAIA?@O_A@S??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?PO?p?QC@?g@Hg?eW@AA?_S_?WS??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????b?BC?S_OS@GGC@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA?G__AAc??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA??g_AAc??", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "V?????????????{?BCCO_QAA?g@Hg?eW?MA?OS_C?K??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????{?P_?p?Ac@?g@Hg?eW?EA?QO_C?s??", "st": "O", "vs": [7]}
{"root": 182, "n": 13, "g6": "X?????????????{?P_AQ?EG@?gC?o@Hg?RK?P?_CAC?@QO?GA_?", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????b?BCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 184, "n": 13, "g6": "W?????????????aOBCAO_`C?IGA@O@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 184, "n": 13, "g6": "V?????????????{?PG?p?QC@?g@LG?aw@@A?`C_?SS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????aOBCAO__K@CG?SO@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????{?BCAO__K?IG@LG?aw?QA?aO_AGS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "X?????????????{?BCAO__K@CG?SO@LG?P[?D?_ACC?PGO??I_?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????{?BOAO_aA@?g@LG?aw@AA?BO_C@c??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "W?????????????F?@KAO__KAGGACO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?@KAO__KAGG@LG?aw?[A?_O_ACS??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?B_AO__KAGG@LG?awACA?AW_ACS??", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "W?????????????F?HOCP?_S@?g?Oo@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 190, "n": 13, "g6": "X?????????????{?HOCP?_S@?g?Oo@Hg?RK?F?_CCC??KO?OC_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????{?B_CP?OI?GW@Hg?eW@IA?_S_?GS??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?F?_AAC?OCO??c_?", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????{?B_?T?QCA?W@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????F?PCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?PC?S_QAA?W@Hg?eW?[A?___ABC??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?B_CP?QAA?W@Hg?eWACA?OW_?Sc??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????F?PGAO__K@AG?PO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW?SA?Q__CBC??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW@IA?_W_?GS??", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "V?????????????{?PO?o_IA@@G@Ig?dW@KA??o_C@c??", "st": "O", "vs": [7]}
{"root": 199, "n": 13, "g6": "Z?????????????{?H_CS?ECA?o@OOAAO?dS?Cj?CGC?GOO?CO_?GG_?@?o??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????{?BCCO_IA@?W@Hg?eWAEA?QO_?@S??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????{?BCAO__S?gG@Hg?eWAIA??W_AGS??", "st": "O", "vs": [7]}
{"root": 204, "n": 13, "g6": "V?????????????{?HG?p?IAA?W@Hg?eWAKA??W_ACc??", "st": "O", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????{?BG@P?QCA?W@Eg?hWAKA??W_ACS??", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "W?????????????_oGI@@_aA?cGA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????{?GI@@_aA@?g?ZG?cw@GA?_o_@GS??", "st": "F", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "X?????????????{?CSCA_OK@CG@?o?[g?Pk?O__@AC??cO?aA_?", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?a__AAc??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?GI@@_GQA?g?ZG?cwAIA?PA_@?K??", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "W?????????????PGOQAAO_I?kWCOG?fG@?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "V?????????????{?GHC@OJEAGC?fGA?g?HA?PG_CCc??", "st": "O", "vs": [7]}
{"root": 218, "n": 13, "g6": "W?????????????PGGQCAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "W?????????????R?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????{?GEAAOIi@ACC@G?ig@KA??o_C?s??", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "X?????????????{?H_A@_OQ?igACGC@G?TS?@__?BC?OBO?A@_?", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?HA@@_GQA?g?ZG?cw?gA?_o_AGS??", "st": "F", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?CKAO__cA@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?GS@B?_cA@G?]G?`w@GQ?HA_C?K??", "st": "O", "vs": [7]}
{"root": 227, "n": 13, "g6": "W?????????????IGGcCC__Q?[W?fG@?g@?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OKCC_HA@@G?]G?`wACA?Og_@Oc??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OK@O__c@@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?GSCB?_c?cG?]G?`wACA?IC_AAS??", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "W?????????????OgOKCC_GS@GG@GO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????{?OKCC_GS@GG?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@O_OcA@G?]G?`wAGA?GW_AGS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@B?OcA@G?]G?`w?gQ?PA_C?K??", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????a_CIA@_`A@@G@@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?GECGOOQ?_g?ZG?cw@CA?a__@Ac??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?CIA@_`A?_g?ZG?cw?cA?a__AAS??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "W?????????????QGOcCA_Oa?kW?fGA?gA?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????{?OcACOJE?RcA?gC?W?EA?QG_CAc??", "st": "O", "vs": [7]}
{"root": 235, "n": 13, "g6": "W?????????????`GGQAAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 238, "n": 13, "g6": "V?????????????{?D_AQ?_QAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?HG?S__SAGC@FG?gw?kA?___A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?_SAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?AcA@O@FG?gw?EA?OI_COK??", "st": "F", "vs": [7]}
{"root": 240, "n": 13, "g6": "X?????????????{?D_AQ?_a@?gCOG@FG?S[?@O_C@C?@QO?O@_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????{?D_AI?AcAGC@FG?gw@Ga??S_CCS??", "st": "O", "vs": [7]}
{"root": 248, "n": 13, "g6": "X?????????????{?D_AI?QGAAGCOG@FG?S[?_O_?Sc??DO?O@_?", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????{?D_AK?AcAGC@FG?gw@HA?GC_C@S??", "st": "F", "vs": [7]}
{"root": 257, "n": 13, "g6": "W?????????????`_@gAP?OS?GWCOG@Hg?RK?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "V?????????????{?@gAA_AEAGC@Hg?eWAEA?QG_@?S??", "st": "O", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????{?D_?S_OSAGC@FG?gw?EA?QG_CAS??", "st": "O", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????{?@gAGOAEAGC@Hg?eWAEA?QG_?Ac??", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "W?????????????`_HG?T?BA@?WCOG@Hg?RK?{?_?BC?@AO?", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?BAAGC@Hg?eWA@A?Ag_A?s??", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "X?????????????{?OoAQ?Ag@?WCOG@Hg?RK?_G_?Ac?@`O?O@_?", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?Ag?KG@Hg?eW?@a?OE_COK??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`GAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`G?Gg@FG?gw@AQ??Q_COK??", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "X?????????????{?D_AQ?`O@AOCOG@FG?S[?C__C?c?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "V?????????????{?D_CK?QOAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "W?????????????Q_Oo?Y?OI?GWCOG@Hg?RK?{?_?PC??IO?", "st": "O", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?AEAGC@Hg?eW?LA?_C_A@S??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?BO?GW@Hg?eW?@Q?OI_COK??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "W?????????????R?OoAA_AK?HGCOG@JG?Q[?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AQAGC@JG?cwAEA?AK_A?S??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AKAGC@JG?cwAEA?OG_?QS??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????{?H_CK?OS?GoCOG@JG?Q[?G__C@C?@HO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_AE?ASAGC@JG?cwAEA?OC_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_CK?ASAGC@JG?cw@BA?_C_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?GgCOG@JG?Q[?_G_?Qc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?HOCOG@JG?Q[?_O_?Gc?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????a_Gg@X_OIA?WC@GA?g?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????{?DeA@O_EA?cA?g?eWAIA?PO_?`C??", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????{?CECCOEY@?WA@G?kgAKA?O__@AK??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????{?OE?tOOE?aCA@G?igAKA?O__@AS??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "W?????????????b?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GH@TO_E@ACC@G?igAKA??o_A@c??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA?C__AAS??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA??c_AAS??", "st": "F", "vs": [7]}
{"root": 284, "n": 13, "g6": "V?????????????}?ASCJ?Gq?GW?gG?SG?@S?Pc_?@[??", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "V?????????????}?O[?SOPQ?OW?WG?Ag??k?HK_?cK??", "st": "O", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?O[@H_Aa@DG?cG?Ag??k?G__?_s?@_o?", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "V?????????????}?O[@COPQ?GW?WG?Ag??k?HK_?cK??", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "Y?????????????}?@SCJ?Pc?bG?Oo?WG?@S??J??QC??EO?@A_?C`_??", "st": "O", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????}?C[?SO`Q?_W?WG?Ag??k?PK_?cK??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "Y?????????????}?@gCF?Ac?Gg@GoAKG??s??R??HC??IO?Ca_?A@_??", "st": "O", "vs": [7]}
{"root": 333, "n": 13, "g6": "Y?????????????}?@K?S_PS?KG@DOCKG??s??R??EC??cO?CE_?A@_??", "st": "O", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?Ok?W_Os?IG@?o?@g?@K?CI_@KK??", "st": "F", "vs": [7]}
{"root": 344, "n": 13, "g6": "V?????????????}?Ck?W_Os?IG@?o?@g?@K?CI_CKK??", "st": "F", "vs": [7]}
{"root": 359, "n": 13, "g6": "V?????????????}?@QCI_BA@Ag@?o?@g?@K?CW_@KK??", "st": "F", "vs": [7]}
{"root": 369, "n": 13, "g6": "V?????????????}?@QAI_BA?ag?_o?@g?@K?CW_CKK??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "X?????????????}?AK?S_PS?KG@DO?_o??s??R?@AC?@CO?``_?", "st": "O", "vs": [7]}
{"root": 415, "n": 13, "g6": "X?????????????}?C[?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????}?Ck?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "O", "vs": [7]}
{"root": 431, "n": 13, "g6": "X?????????????}?@Q?a_HK?QGAIO?PO?@c??F??QC?ACO?``_?", "st": "O", "vs": [7]}
{"root": 444, "n": 13, "g6": "Y?????????????}?Ow?P_Aa?@g@Go?QG@Cc??d??WC??SO??S_?CB_??", "st": "O", "vs": [7]}
{"root": 449, "n": 13, "g6": "V?????????????}?Gh?PO?eAEC?BG?Og?_K?Co_@Hc??", "st": "F", "vs": [7]}
{"root": 451, "n": 13, "g6": "V?????????????}?Ch?PO?e@EC?BG?Og?OK?Co_CHc??", "st": "O", "vs": [7]}
{"root": 471, "n": 13, "g6": "W?????????????}??w?T__Y@CWACG?_g?GK?DG_?CS?CGo?", "st": "F", "vs": [7]}
{"root": 545, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 599, "n": 13, "g6": "Y?????????????}?@c?a__k?QGABO@CG?HC?@F??MC?CAO?AA_?_@_??", "st": "F", "vs": [7]}
{"root": 600, "n": 13, "g6": "V?????????????}??w?Q_Ok?QG@AO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 601, "n": 13, "g6": "V?????????????}??w?Q_Gk?QG@AO?SG@CS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 607, "n": 13, "g6": "V?????????????}??w?Q_Ok?aGAAO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 609, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG@AOACGACS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG?aO?cG@CS?`I_@AK??", "st": "F", "vs": [7]}
{"root": 629, "n": 13, "g6": "V?????????????}??w?Q__k?IG?aOACG?SS?PI_@AK??", "st": "F", "vs": [7]}
{"root": 643, "n": 13, "g6": "V?????????????}?CK?Q_`K?SGADO?SG?PC?@o_@?{??", "st": "O", "vs": [7]}
{"root": 651, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?gG?IC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 652, "n": 13, "g6": "V?????????????}?AK?Q_GQACgACo?gG?IC?@o_@@k??", "st": "O", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?AK?Q_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?AK?Q_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 657, "n": 13, "g6": "V?????????????}?@K?a_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 658, "n": 13, "g6": "V?????????????}?@K?a_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 693, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?WG?QC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 695, "n": 13, "g6": "V?????????????}?AI?QOPI?aW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 696, "n": 13, "g6": "V?????????????}?AI?QOGi@CW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 698, "n": 13, "g6": "V?????????????}?AI?QOHI@AW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 699, "n": 13, "g6": "V?????????????}?AI?QOOi?cW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "W?????????????}??w?a_GQ@Cg?So?WGA?s?H?_?RC?AOo?", "st": "F", "vs": [7]}
{"root": 773, "n": 13, "g6": "Y?????????????}??w?d__a?cWCGGABG?GS?CB??gC?OCO?AQ_??`_??", "st": "F", "vs": [7]}
{"root": 780, "n": 13, "g6": "X?????????????}??w?d_AaA@G@GoCGG?GS?CB??gC?OOO?OX_?", "st": "F", "vs": [7]}
{"root": 821, "n": 13, "g6": "V?????????????}?AI@H_DA?HGACo?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 822, "n": 13, "g6": "V?????????????}?AI@D_DA?HG?SG@AG@CS?@o_C@[??", "st": "F", "vs": [7]}
{"root": 823, "n": 13, "g6": "V?????????????}?AIAH_DA?HG@Co?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??w@A_DK?KGACo?QGA?k?H?_ABC?AOo?", "st": "O", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?`?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?P?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?OGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?AGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "W?????????????}??w@B?`K?HG@Co?WG@?k?H?_AAc?AOo?", "st": "F", "vs": [7]}
{"root": 843, "n": 13, "g6": "Y?????????????}??wAB?AS?co?WOACo?QC?_J??gC??SO?_C_?GP_??", "st": "F", "vs": [7]}
{"root": 852, "n": 13, "g6": "W?????????????}??w@A_BK?HG?co?gGA?k?H?_ABC?@Oo?", "st": "F", "vs": [7]}
{"root": 853, "n": 13, "g6": "W?????????????}??wAA_`K?HG?co?gG@?k?P?_@BC?@Oo?", "st": "F", "vs": [7]}
{"root": 855, "n": 13, "g6": "W?????????????}??w?R?`K@@G?co?SG?_k?O__@Ac?A_o?", "st": "F", "vs": [7]}
{"root": 865, "n": 13, "g6": "V?????????????}?CICH_Aa?PG?gG?QG@AS?@o_@@[??", "st": "F", "vs": [7]}
{"root": 868, "n": 13, "g6": "V?????????????}??w@A__k?IG?aO?cG@CS?HI_?QK??", "st": "F", "vs": [7]}
{"root": 899, "n": 13, "g6": "Y?????????????}??wAA_Gk?IGAHO@GG?HC?_F??WC?OCO?CQ_??`_??", "st": "F", "vs": [7]}
{"root": 904, "n": 13, "g6": "V?????????????}??wAA__k?aG?QO?SG?cS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "W?????????????}??w?T?AS@Cg?aG@GgAAK?C__C@c?CHO?", "st": "F", "vs": [7]}
{"root": 927, "n": 13, "g6": "W?????????????}??w?T?AS?cg@AGAGgAAK?G__C@c?AHO?", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????}??w?b?AS@Cg@Co?SGA@K?C__C@c?C_o?", "st": "F", "vs": [7]}
{"root": 955, "n": 13, "g6": "W?????????????}??w@G_CcA?o@DO?hGA@K?AS_AGS??Oo?", "st": "F", "vs": [7]}
{"root": 966, "n": 13, "g6": "V?????????????}??w?S__K?cGADO@CGA@K?AW_?gk??", "st": "O", "vs": [7]}
{"root": 992, "n": 13, "g6": "W?????????????}??w?b?Ac@Ag?cG@GgA@K?AO_C@c?A`O?", "st": "F", "vs": [7]}
{"root": 1006, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?Sc?Ac_CA[??", "st": "F", "vs": [7]}
{"root": 1010, "n": 13, "g6": "W?????????????}??w?h?BC?HG@DO@Ag@CK?CO_C@c?@Oo?", "st": "F", "vs": [7]}
{"root": 1040, "n": 13, "g6": "W?????????????}??w?R?CS@Cg?So?WGA@K?D?_C@c?COo?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "W?????????????}??w?T?CS?QGAHOACgA@K?AO_C@c?C_o?", "st": "F", "vs": [7]}
{"root": 1076, "n": 13, "g6": "V?????????????}??w?h?OWA?oAGO@DO?KS?Cc_CA[??", "st": "F", "vs": [7]}
{"root": 1084, "n": 13, "g6": "Y?????????????}??w?X?Gg?SO?bO@AG?IS?PB?@GC?@GO?_K_??a_??", "st": "F", "vs": [7]}
{"root": 1088, "n": 13, "g6": "V?????????????}??w?X?OWA?oAGO@DO?IS?DC_CA[??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?So?cG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1120, "n": 13, "g6": "Y?????????????}??wAD?HCA?o@BO?QG?QS?PB??SC?AcO??S_?_A_??", "st": "F", "vs": [7]}
{"root": 1124, "n": 13, "g6": "W?????????????}??w@D?HC?Pg?cG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1127, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?IS?DG_CA[??", "st": "F", "vs": [7]}
{"root": 1138, "n": 13, "g6": "[?????????????}??w@H?Og?H_C@_?co?IC?GT?AGW?@_O?G__?OO_?O@O??@K??", "st": "O", "vs": [7]}
{"root": 1179, "n": 13, "g6": "X?????????????}??w@H?OW@AOC@_@AO?Qg?AT?CCC?AAO?PB_?", "st": "F", "vs": [7]}
{"root": 1191, "n": 13, "g6": "W?????????????}??wAH?BA?ag?ao?QG?cS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1194, "n": 13, "g6": "W?????????????}??wAH?AQ?ag?go?WG?`S?OO_C@c?AOo?", "st": "O", "vs": [7]}
{"root": 1195, "n": 13, "g6": "W?????????????}?Gc?QOGi?SW?WG?cG@@S?@o_C@c?C?o?", "st": "F", "vs": [7]}
{"root": 1205, "n": 13, "g6": "Y?????????????}??wAH?DA?agAAo@GG?PC?Ad??WC?CGO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1208, "n": 13, "g6": "Y?????????????}??wAH?_K?KG@DO?ao@@C?Ad??cC??KO?_A_?H@_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "X?????????????}??wAH?_K?SG@DOACG?PC?BD?CCC?GJO??H_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "W?????????????}??wAH?DA?agAAo?aG?KS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "Y?????????????}??w?X?DCA?o@BOCAG?aS?PB??aC?GSO??E_?A@_??", "st": "F", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????}?GS?g_GY?IW?cGCAG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "V?????????????}??wAD?_K?QGCAG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1223, "n": 13, "g6": "W?????????????}??w?X?GgA?o?bO?Sg@CK?HC_?CS?OGo?", "st": "F", "vs": [7]}
{"root": 1232, "n": 13, "g6": "V?????????????}??wAD?_KAAGCAG?Sg@CK?DC_@BS??", "st": "F", "vs": [7]}
{"root": 1233, "n": 13, "g6": "V?????????????}??w@D?_KAAGCAG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1284, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?SoCCG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1294, "n": 13, "g6": "W?????????????}??w@D?HC?PgCCG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1302, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?OT?CGC?CGO?Ac_??B_??", "st": "F", "vs": [7]}
{"root": 1308, "n": 13, "g6": "V?????????????}??w?c__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "V?????????????}??wAC__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?AT?CGC?AGO?Oc_??B_??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "V?????????????}??wAC__K@CG@DOCCG?Pc?_Q_?Wk??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "W?????????????}??wAC__Q?agCCG?bG?KS?AO_C@c?G`O?", "st": "F", "vs": [7]}
{"root": 1318, "n": 13, "g6": "W?????????????}??w?h?BCAAG@BO@Cg@CK?C__C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?cg@CK?BC_?bS??", "st": "F", "vs": [7]}
{"root": 1331, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1332, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?IS?CS_AG[??", "st": "F", "vs": [7]}
{"root": 1349, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1351, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "W?????????????}?Aa?S_OSAAG@BO?dG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "Y?????????????}??w?g_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1355, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1361, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1363, "n": 13, "g6": "V?????????????}??wAD?_KAAG?aG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1368, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1369, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1373, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1380, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1382, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????}??w@C__K?PGADO?cG?cc?`A_?Qk??", "st": "O", "vs": [7]}
{"root": 1414, "n": 13, "g6": "V?????????????}??w@C__KACGADO?cG?`c?CQ_?Wk??", "st": "O", "vs": [7]}
{"root": 1415, "n": 13, "g6": "X?????????????}??w@C__KACG@AOADO?QC?AT??aC??BO?HH_?", "st": "F", "vs": [7]}
{"root": 1419, "n": 13, "g6": "Y?????????????}??w@G_`A?PGADO?gG?`c?Ad?AGC?@GO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1441, "n": 13, "g6": "V?????????????}??wAH?_KACGAAoACG?SS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1442, "n": 13, "g6": "V?????????????}??wAH?_KACG?aoACG?cS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1449, "n": 13, "g6": "V?????????????}??wAH?_KACG?ao?cG?KS?Gi_AAK??", "st": "O", "vs": [7]}
{"root": 1469, "n": 13, "g6": "Y?????????????}?Ow?T?BC?PG@HO@AG@AS?AB??QC?AEO?OA_?_@_??", "st": "F", "vs": [7]}
{"root": 1509, "n": 13, "g6": "V?????????????}?CYAIOAI?OW?aGA@G?_K?`g_?Ok??", "st": "F", "vs": [7]}
{"root": 1540, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 1584, "n": 13, "g6": "V?????????????}?CIAEOAI?OWCIG?`G?GS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1597, "n": 13, "g6": "X?????????????}?G[?P_AaADGA?o?QG?Oc?GB?@@C?A@O?@d_?", "st": "F", "vs": [7]}
{"root": 1605, "n": 13, "g6": "X?????????????}?G[?P_AQ?Og?cGCIG?_S?OB?@@C??rO?A@_?", "st": "F", "vs": [7]}
{"root": 1624, "n": 13, "g6": "V?????????????}?CWCL?AE?HC@@G?_g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????}?CYCIOCI?GW?QG@@G@?K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 1629, "n": 13, "g6": "V?????????????}?AW?\\?AE?HCA@G?_gAAK?PS_@@S??", "st": "F", "vs": [7]}
{"root": 1634, "n": 13, "g6": "V?????????????}?AW@L?GE?HCA@G?_gAAK?PS_?PS??", "st": "O", "vs": [7]}
{"root": 1643, "n": 13, "g6": "W?????????????}?Gw?S_CK?PGCDO?QGACS?HG_?Ac?G@o?", "st": "F", "vs": [7]}
{"root": 1651, "n": 13, "g6": "V?????????????}?CWCD_CE?HC?`G@?g?EK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1652, "n": 13, "g6": "V?????????????}?CWCD_AI?HC?`G@?g?EK?PW_?_s??", "st": "F", "vs": [7]}
{"root": 1670, "n": 13, "g6": "V?????????????}?AWAL?AE?HC?`GA?gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 1673, "n": 13, "g6": "V?????????????}?AWCD_AI?HC?`GA?g?EK?PW_@?s??", "st": "F", "vs": [7]}
{"root": 1675, "n": 13, "g6": "Y?????????????}?AWAL?`S?Gg@?o?QG@?S?_b?@GC??QO??Q_?CH_??", "st": "F", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????}?@H?`OOe?PCAHG?Og?_K?`o_@@c??", "st": "F", "vs": [7]}
{"root": 1690, "n": 13, "g6": "V?????????????}?@H?`O_e?PCCHG?Og@?K?Po_@@c??", "st": "F", "vs": [7]}
{"root": 1725, "n": 13, "g6": "W?????????????}?Ow?R?CQ@CW?WGADG?OS?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1730, "n": 13, "g6": "W?????????????}?Cw?R?CSACW?WGADG?OK?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1732, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????}?@KCEOCI?GW?SGAIG?OS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1810, "n": 13, "g6": "X?????????????}?AKAD_Ga?GWAAG?PG?OS?`B??]C?CAO??I_?", "st": "F", "vs": [7]}
{"root": 1829, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?QG?_g?_K?Hc_A@K??", "st": "F", "vs": [7]}
{"root": 1830, "n": 13, "g6": "V?????????????}?@QAKOAQ?OgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1847, "n": 13, "g6": "V?????????????}?AICIOAI?_W@EG?`G?GS?@k_A?[??", "st": "F", "vs": [7]}
{"root": 1875, "n": 13, "g6": "V?????????????}?Gk?`_CQ?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 1880, "n": 13, "g6": "V?????????????}?@WCL?CE?PC@@G?Og@AK?HS_?PS??", "st": "F", "vs": [7]}
{"root": 1883, "n": 13, "g6": "V?????????????}?CW?l?CE?PC@@G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1886, "n": 13, "g6": "X?????????????}?O[?c_AS?IG?`OAGo?PC?AH??@c??HO?H`_?", "st": "F", "vs": [7]}
{"root": 1915, "n": 13, "g6": "V?????????????}?CWCL?AE?PC?PG@?g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1926, "n": 13, "g6": "V?????????????}?@WAL?CE?PC@@GA?gAAK?HS_?PS??", "st": "O", "vs": [7]}
{"root": 1928, "n": 13, "g6": "X?????????????}?GU?aOGI?GW?QG?`G?_S?`B?@MC?@CO?CC_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "X?????????????~??p?aOAI?_W?cG?QG@?c?@D??Fc?O@O?G@_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "[?????????????~??]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_?OAO???[??", "st": "F", "vs": [7]}
{"root": 1939, "n": 13, "g6": "X?????????????}?AK?Q_Ca?GgAGo?SG?cc?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1940, "n": 13, "g6": "X?????????????}?AK?Q_HK?QG?PO?SG?OS?PB?CMC??BO??H_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "X?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "[?????????????~??]?cOAQ?CgA?o?KG?PC?AH?@?g?@OO?@O_?CG_?OAO???[??", "st": "O", "vs": [7]}
{"root": 1941, "n": 14, "g6": "[???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@O?O@_?GAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 14, "g6": "_???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g??]O?_A_?O@_?@OG??IA??CGO?A?P????Y??@?E???", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 15, "g6": "c?????????????????Fw?Ca?HG?HOA?o?EC?CP??PG?CA_?_A_?O@_?C@G?C?I???{o??I?_??I@???`@??A?O_???BG??@?D???G?K???", "st": "O", "vs": [7, 7, 7]}
{"root": 1957, "n": 13, "g6": "V?????????????}?@SAKOCQ?GWCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1958, "n": 13, "g6": "V?????????????}?@QAKOCQ?GgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1960, "n": 13, "g6": "W?????????????}?O[AKOAQ?OWA@G?Ig?_K?H?_?Pc?AOo?", "st": "F", "vs": [7]}
{"root": 1961, "n": 13, "g6": "V?????????????}?@IAEOAI?OW?cGCIG@?c?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1975, "n": 13, "g6": "V?????????????}?GYCIOAI?OW?QGC@G@?K?Dg_@?k??", "st": "F", "vs": [7]}
{"root": 2002, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?QGA?g?OK?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2011, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?aG?Og@?K?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?QOGIACW?cGAHG?_S?CW_?Sc??@o?", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?S_AQ?_gCGo?cG@Cc?CW_?CS?CAo?", "st": "F", "vs": [7]}
{"root": 2025, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?aG?Og?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2027, "n": 13, "g6": "V?????????????}?G[?aOAI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "X?????????????}?G[@@_AQ?Og?cGCIG?GS?OB??PC??rO?G@_?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "V?????????????}?G[?QOCI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "X?????????????}?O[@@_Aa?OgAKG?QG?OS?GB??PC??jO?_@_?", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?QG?_g?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2035, "n": 13, "g6": "V?????????????}?AWCJ?GK?GgADG?Og?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2037, "n": 13, "g6": "V?????????????}?@W@L?CE?`C?`G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 2038, "n": 13, "g6": "V?????????????}?AWAJ?CK?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2050, "n": 13, "g6": "V?????????????}?O[?Q_CK?Gg?SGAHG?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2051, "n": 13, "g6": "V?????????????}?@WCJ?AK?OgADG?_g?GK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2056, "n": 13, "g6": "Y?????????????}?G[@KOAI?OW?SG@AG?Oc?`D??cC??cO?AS_??B_??", "st": "F", "vs": [7]}
{"root": 2064, "n": 13, "g6": "V?????????????}?G[?a_AK?Og?SGCHG@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2065, "n": 13, "g6": "V?????????????}?AH@DOAE?`C?PGCGg@?K?Po_?`c??", "st": "F", "vs": [7]}
{"root": 2071, "n": 13, "g6": "W?????????????}?Gw?S_CK?PG@DO@AGACS??S_?WS?GCo?", "st": "F", "vs": [7]}
{"root": 2073, "n": 13, "g6": "V?????????????}?AHA@OGe?`CCHG?_g?GK?Po_?Pc??", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "X?????????????}?CKAE_CI?GW?QG?LG?OS?GB?@CC??EO?`Q_?", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "V?????????????}?CKAE_`Q?Og?QG?_g?_K?AE_?LK??", "st": "F", "vs": [7]}
{"root": 2109, "n": 13, "g6": "V?????????????}?@ICEOGI?OW@CGAIG?Oc?@k_?O[??", "st": "F", "vs": [7]}
{"root": 2110, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2111, "n": 13, "g6": "V?????????????}?O[?Q_GQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2112, "n": 13, "g6": "V?????????????}?O[@A_AQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2113, "n": 13, "g6": "X?????????????}?G[?Q_Ba?_g?_o@CG?PC?AH??`C??HO?`D_?", "st": "F", "vs": [7]}
{"root": 2125, "n": 13, "g6": "X?????????????~?CP?aOAI?CW?KG@AG?Oc?AD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "X?????????????~?CP?aO@I?GW?cG@AG?Gc?@D??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "[?????????????~??]@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[??", "st": "F", "vs": [7]}
{"root": 2126, "n": 14, "g6": "`???????????????^_?F_Ga?PG?HO?Oo?QC?GP??PG??a_?___?OO_?CCO??_c??O_O?A@@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?O@O?O@_?OAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2133, "n": 13, "g6": "W?????????????}?Gs?b??u?QCCIG?Og@?K?___@Gc?@DO?", "st": "F", "vs": [7]}
{"root": 2194, "n": 13, "g6": "V?????????????}?CYAIOCI?GW?aG?PG?_K?`g_A?k??", "st": "F", "vs": [7]}
{"root": 2196, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?aGA?g?_K?Hc_?PK??", "st": "F", "vs": [7]}
{"root": 2201, "n": 13, "g6": "V?????????????}?Gh?POGE?HC@DGA?g?OK?CW_CKc??", "st": "F", "vs": [7]}
{"root": 2204, "n": 13, "g6": "Y?????????????}?O[?S_AIACW?kG?QG?_c?OD??WC?GCO?GC_?CQ_??", "st": "F", "vs": [7]}
{"root": 2212, "n": 13, "g6": "X?????????????}?G[?Q_Ca?Gg@Go?aG?_c?OD??@c??HO?``_?", "st": "F", "vs": [7]}
{"root": 2222, "n": 13, "g6": "W?????????????}?AK?c_`K?IGAIO@KG?HC??o_@@S?GAo?", "st": "O", "vs": [7]}
{"root": 2227, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 2247, "n": 13, "g6": "V?????????????}?O[?Q_PQ?OW?aGA@G?GK?GI_?Kk??", "st": "F", "vs": [7]}
{"root": 2279, "n": 13, "g6": "Y?????????????}?AW@L?PS?IGA@O?QG?_S?`B??WC?AEO??Q_??`_??", "st": "F", "vs": [7]}
{"root": 2282, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}
{"root": 2298, "n": 13, "g6": "V?????????????}?AWAL?AE@@C?PG?_gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 2299, "n": 13, "g6": "V?????????????}?CYCIOCI?GWAAG?PG?_K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 2301, "n": 13, "g6": "V?????????????}?@WAL?AE@@C@@G?_gAAK?HS_?`S??", "st": "O", "vs": [7]}
{"root": 2304, "n": 13, "g6": "X?????????????}?@E?QOOi?OWAAG?`GACS?GB??mC?OCO?GC_?", "st": "F", "vs": [7]}
{"root": 2314, "n": 13, "g6": "X?????????????}?GU?QOCI?_WAAG?PG?OS?`B??mC?CCO?_C_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?O@O?C@_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?C@O?C@_?", "st": "O", "vs": [7]}
{"root": 2356, "n": 13, "g6": "V?????????????}?A[CIOAI?OW?QGC?g@?K?Pc_@@K??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?_O_?@G_?@AO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?AO_?@G_?CAO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?COO?CO_?_G_?GAO???[??", "st": "O", "vs": [7]}
{"root": 2425, "n": 14, "g6": "`???????????????^_?F__a@@G?PO?Go?IC?@P?@@G?AA_?O__?_O_??cO??Oc??@_O??H@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "[???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "_???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g??]O?GA_?_@_?COG??aA??_GO?@?P????Y???OE???", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 15, "g6": "c?????????????????Fw?_a@@G?PO?Go?IC?@P?@@G?AA_?GA_?_@_?A@G?A?I???{o??a?_??a@??C@@??@?O_???BG???OD????_K???", "st": "O", "vs": [7, 7, 7]}
{"root": 2426, "n": 13, "g6": "X?????????????~?OPAAO@I?GW@CG?aG?Gc?@D??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2426, "n": 14, "g6": "[???????????????^_CCOOQ?Cg?Oo@CG?PC?AH??Gg?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2443, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gG?SG@_c??F?DKC??MO?", "st": "F", "vs": [7]}
{"root": 2483, "n": 13, "g6": "W?????????????bGJAD_O@Q?AgBGG?SG?PC??F?EEC?CEO?", "st": "F", "vs": [7]}
{"root": 3105, "n": 13, "g6": "W?????????????go@sE@_eA?@g?Co@OG?Oc?@B?BgC??Io?", "st": "F", "vs": [7]}
{"root": 3140, "n": 13, "g6": "Y?????????????KoOsDO_sA?@g?Co?gG?_c??T??OW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 3502, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gGB@G?AS?AB?DKC??MO?", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "W?????????????WoCaE@_BQ?OW?kG?BG?GS?OB?DoC??TO?", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "Y?????????????m?KW@G_BQ?Ag?_o?kG?@c?AD?A?W?@OO?CO_?oK_??", "st": "F", "vs": [7]}
{"root": 4206, "n": 13, "g6": "Y?????????????D_JC@a__k?@g?Oo?EG?_c?@D?E?W?T_O?OO_??a_??", "st": "F", "vs": [7]}
{"root": 5025, "n": 13, "g6": "Y?????????????k_PgBP?TC?Ag?Ao?KG?`C?CH??Og??KO??c_?oB_??", "st": "F", "vs": [7]}
{"root": 5218, "n": 13, "g6": "Z?????????????jOJS?K_?q?_gC?o?aG?Cc?OD??OW?E?O??[_?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 5292, "n": 13, "g6": "Z?????????????b_Kg?E_oK?qG?OoAoG?Ac?@D??AW?S?O?AO_?CC_??dO??", "st": "F", "vs": [7]}
{"root": 5308, "n": 13, "g6": "Y?????????????eGSaAgOGa?@g?OoBOG?QC?@H??Ag?WWO?GG_?CC_??", "st": "F", "vs": [7]}
{"root": 5411, "n": 13, "g6": "Y?????????????gg@K?S_cS@QG?IO@?o?EC?WP??`G?X_O??I_??D_??", "st": "F", "vs": [7]}
{"root": 5560, "n": 13, "g6": "W?????????????KgIaCWO?q@?gASG?IG?_S?CB?FAC?@EO?", "st": "F", "vs": [7]}
{"root": 5608, "n": 13, "g6": "W?????????????dGJABGOAa?@gDOG?KG?@S?CB?EEC?CEO?", "st": "O", "vs": [7]}
{"root": 5717, "n": 13, "g6": "Y?????????????KoQcEC_iA?Ag?AoB?G?Gc?CD??GW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "W?????????????ROEWCh?iA?Ag?AoB?G?OS?@B?ECc?@Co?", "st": "F", "vs": [7]}
{"root": 6055, "n": 13, "g6": "Z?????????????MOPcF?_AcAQG?@oAKG?Oc??T?@?W?I?O?GG_?@Q_?O?o??", "st": "F", "vs": [7]}
{"root": 6282, "n": 13, "g6": "W?????????????[_@wDH?eA?@g?Co?aG?_S?@B?EAc?@Co?", "st": "F", "vs": [7]}
{"root": 6284, "n": 13, "g6": "W?????????????Z?SW?l?eA?@g?Co?PG?_S?@B?E@c?AGo?", "st": "F", "vs": [7]}
{"root": 6958, "n": 13, "g6": "Y?????????????T_SW?S_YA?Og?Ao@GG?@c?cD??CW?GGO?bG_?GC_??", "st": "F", "vs": [7]}
{"root": 6992, "n": 13, "g6": "X?????????????WsE@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?", "st": "O", "vs": [7]}
{"root": 6992, "n": 13, "g6": "\\?????????????fGKY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?o?_?I?_?AOO??IC???B_??", "st": "O", "vs": [7]}
{"root": 6992, "n": 14, "g6": "[???????????????E@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?WsO?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 14, "g6": "_???????????????KY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?W?G?@OA??C_O??D@????Y????e???", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 15, "g6": "c?????????????????@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?KYG?C?Q???@o?B??_?@O@???c@???D?_???BG????d????CK???", "st": "O", "vs": [7, 7, 7]}
{"root": 7094, "n": 13, "g6": "X?????????????TSB@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?", "st": "F", "vs": [7]}
{"root": 7094, "n": 13, "g6": "\\?????????????igIi?oOHA?@g?Co@_G?EC?AP?A@G?OA_?Q?_?`?_?AOO?@AC???B_??", "st": "F", "vs": [7]}
{"root": 7099, "n": 13, "g6": "X?????????????W[CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????W[D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????f_KM?aO?i?CW@_G?QG?Cc??d??IC?D@O?o@_?", "st": "F", "vs": [7]}
{"root": 7100, "n": 14, "g6": "[???????????????D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?W[O?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 7315, "n": 13, "g6": "W?????????????YOCs?s_sA?BG?@o?WG@?S?GB?CIc?ACo?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????r_UK?P_AQ?Cg?Co?IG?Ac?GD?@GC?GIO?CB_?", "st": "F", "vs": [7]}
{"root": 7614, "n": 13, "g6": "W?????????????w_JG?[_LA?BG?@oAGG?Oc?AB?CJC?CAo?", "st": "F", "vs": [7]}
{"root": 7750, "n": 13, "g6": "Y?????????????V?AW@J?IcB?o?PO?Go@_C??h??Ag??oO?AO_?cB_??", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "W?????????????EOHS@`_iA?CgB?G?kG?@c?_D?EIC??RO?", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "Z?????????????EOWgAT?KKAgG?CoB?G?UC??X?C?g?CGO?OC_?@I_?@?o??", "st": "F", "vs": [7]}
{"root": 7997, "n": 13, "g6": "Y?????????????}?Os@C_PS?Go?QO?`O?KC??X???w?OGO?HA_?C`_??", "st": "F", "vs": [7]}
{"root": 8175, "n": 13, "g6": "Y?????????????}?CS?b?OcACoCEO?Oo?SC??T??@W?GGO?HA_?A`_??", "st": "F", "vs": [7]}
{"root": 8327, "n": 13, "g6": "X?????????????}?@K@C_PK?cG?SO?_o?KC?C`??Ag?OwO??J_?", "st": "F", "vs": [7]}
{"root": 8479, "n": 13, "g6": "X?????????????}?CWAD?`W?cO?P_CCO?HG??T??@W?GBO?D`_?", "st": "F", "vs": [7]}
{"root": 8688, "n": 13, "g6": "Z?????????????}?CWCJ?BCAAO?a_@GO?Og?OE??@g??H_?AG_?_A_?Goo??", "st": "F", "vs": [7]}
{"root": 8966, "n": 13, "g6": "Y?????????????}?@WCJ?DC?`O?WOA@O@EC??L??AW?ASO?_E_?G@_??", "st": "F", "vs": [7]}
{"root": 9510, "n": 13, "g6": "X?????????????}?AW?T?`W?SO?Q_?WO?Og??L??AW?GBO?H`_?", "st": "F", "vs": [7]}
{"root": 9545, "n": 13, "g6": "Y?????????????}?GkCK_AS?KGACO?_o?SC??L??AW?AGO?GI_?A`_??", "st": "F", "vs": [7]}
{"root": 9550, "n": 13, "g6": "Y?????????????}?@cCF?Cc@DO?`O?Oo?IC??L??AW?OAO?Ga_?D@_??", "st": "F", "vs": [7]}
{"root": 9860, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?AD??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 9894, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?_D??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?CK@C_BK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?Ow@B?Gc?IG?`O?Ao?HC??h??_g?@eO?OB_?", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "X?????????????}?CK@C_PK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "Y?????????????}?Ow@B?Gc@Co?SO?`O?HC?CD?A?W?@_O??U_??h_??", "st": "F", "vs": [7]}
{"root": 10099, "n": 13, "g6": "X?????????????}?AK?S_PK?QG@@O?Ao?HC??h?@?g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10108, "n": 13, "g6": "X?????????????}?@WAK_AK?PG?DO@?o?aC?CH??Ag?OkO?AB_?", "st": "F", "vs": [7]}
{"root": 10121, "n": 13, "g6": "Y?????????????}?Os?b?Ac@DO?QO?@o?BC?AH?A?W?@_O?Ca_?GD_??", "st": "F", "vs": [7]}
{"root": 10179, "n": 13, "g6": "[?????????????~??w@D?OS?Go?aO?HOAAC??X??Gg?@@_?AO_?_G_??RO?@?K??", "st": "F", "vs": [7]}
{"root": 10179, "n": 14, "g6": "`???????????????^_?M?Gg@@O?P_?aO?Cg?_`??Gg?@@_?AO_?_G_??RO?@?K??A_O??OP??A?Q???BI???CB???", "st": "F", "vs": [7, 7]}
{"root": 10181, "n": 13, "g6": "[?????????????~??w?T?CS?Co?QO@@O?QC??X?A?g??`_?OO_?CG_??RO?C?K??", "st": "F", "vs": [7]}
{"root": 10718, "n": 13, "g6": "X?????????????}??wCB?AcACG@AO?dO?aC?CD??OW?CeO?OP_?", "st": "F", "vs": [7]}
{"root": 11553, "n": 13, "g6": "X?????????????}??w?h?Og?IGAAOCGo@CC?AD??_W?AQO?GX_?", "st": "F", "vs": [7]}
{"root": 12242, "n": 13, "g6": "Y?????????????}??w@D?GS?QG?POAGo?HC?`H??_g??EO?_Q_?O`_??", "st": "F", "vs": [7]}
{"root": 14178, "n": 13, "g6": "[?????????????}??w@B?Ac?POCH_@CO?SC?_`??QG?GD_?C__?_O_?@`O???k??", "st": "O", "vs": [7]}
{"root": 15455, "n": 13, "g6": "Y?????????????}??w?b?OcACoAGOCAOAAC?OP?@@W?@IO?Ca_?@@_??", "st": "F", "vs": [7]}
{"root": 15600, "n": 13, "g6": "Y?????????????}??w@G_Ac?POC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 15630, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17201, "n": 13, "g6": "Y?????????????}?@WAL?`S?_oC@O?Oo?Gc?CD?A?W?@_O?Ca_?GP_??", "st": "F", "vs": [7]}
{"root": 17592, "n": 13, "g6": "[?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og??P_?___??[_?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_??b??___?G@O?@?K??O_O??_H??C?I???Be???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 15, "g6": "c?????????????????Fw?Ao?E_?c_?aO?Gg?@E??IG?AC_?AD???b??OOO?A?S??G@_?@A@??@?Q??C?I???a?_??_AG??A?H????M[???", "st": "O", "vs": [7, 7, 7]}
{"root": 17682, "n": 13, "g6": "[?????????????~?AW?L?Ac?@oCAO?PO?OW?@P?A@G?CA_?AO_?GG_??aO??C[??", "st": "F", "vs": [7]}
{"root": 17713, "n": 13, "g6": "X?????????????}?AS?S_`K?PG?PO@?o?HC?GH??_g?CwO?OB_?", "st": "F", "vs": [7]}
{"root": 17872, "n": 13, "g6": "Y?????????????}?Ow@C_AS@Co?cO?PO?KC?CD?@?W?@OO?OQ_?_H_??", "st": "F", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?_G_?GC_?G@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?@G_?CC_?@@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??GGO?@?P??C?Q???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??@GO??OP???OQ???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 15, "g6": "c?????????????????Fw?Cg?H_?S_?I_?EG?CQ??@o?GC_?_D??GB??OCO?@?c??OA_??_`??A?a??C?Q???C__??CCG???OP????W{???", "st": "O", "vs": [7, 7, 7]}
{"root": 18161, "n": 13, "g6": "[?????????????~?GW?L?AS?Oo?IO@@O?IC??X?@?g?A@_?_O_?AG_??RO??GK??", "st": "F", "vs": [7]}
{"root": 18161, "n": 14, "g6": "`???????????????^_AE?@g?HO?`_?IO?_g?A`?@?g?A@_?_O_?AG_??RO??GK??__O??CP???OQ???BI??@?B???", "st": "F", "vs": [7, 7]}
{"root": 18260, "n": 13, "g6": "Z?????????????}?Gw?d?AS?KG@COA@O?SC?GP?A?g?O@_?`K_??Q_??Oo??", "st": "F", "vs": [7]}
{"root": 18522, "n": 13, "g6": "X?????????????}?OwAH?OSA?o?gOACO?GW?B@??_g?CQO??Z_?", "st": "F", "vs": [7]}
{"root": 18581, "n": 13, "g6": "X?????????????}?Ow@H?AW?aOC@_?WO?OW?D@??Og?GIO??j_?", "st": "F", "vs": [7]}
{"root": 18813, "n": 13, "g6": "X?????????????}?AS@C_`KA@G?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18840, "n": 13, "g6": "X?????????????}?AS@A_`KAAG?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18863, "n": 13, "g6": "Y?????????????}?@S?a_GK?HG?Ko?cG?Dc?OD?@?W?A_O?_o_?OI_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoAK?w_?kAoGAOO?KO?@W?@P?@?g??D_?pG_?A`_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoWc?b?FC?AoAOO?KO?@W?@P?@?g??D_?kA_?A`_??", "st": "F", "vs": [7]}
{"root": 20016, "n": 13, "g6": "Z?????????????MOQcAB?PcB_G?SO?IO?OW?C`??Ag??D_?___?AK_?C_o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH??k?DGB?o@_G@GC??X??Gg??P_?CS_?AI_?O?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH?CS?DG?POB?o?oC??X??Gg??P_?c?_??k_?H?o??", "st": "F", "vs": [7]}
{"root": 20746, "n": 13, "g6": "[?????????????TOFCF?_Cc?@o?EO?HO?GW?AP??DG??a_?CB??b__?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 20746, "n": 13, "g6": "Y?????????????b_Ig@p?Cc?@o?EO?HO?GW?AP??DG??a_?wC_?CB_??", "st": "O", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Y?????????????JOQKB__?k?Cg?AoCOG?BC?GH??Gg?G@_?p__?EA_??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Z?????????????p_DgCb?[C?Ao?oO?HO?BC?GH??Gg?G@_?G__??U_?P?o??", "st": "F", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?CP??@g??`_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?A`??aG??`_?wA_??L_??", "st": "O", "vs": [7]}
{"root": 24311, "n": 13, "g6": "Y?????????????qO?w?x?XCA?o@OO?DO?@W?S@??BG??Q_?k__?@B_??", "st": "F", "vs": [7]}
{"root": 30905, "n": 13, "g6": "Y?????????????f??sAb?Kc?HO?EO?PO?CW?@P??@g?A@_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 33057, "n": 13, "g6": "Z?????????????b?[OCb?TC?BO@oO?IO?Ag?C`?A@G??B_?@__?AK_?CGo??", "st": "F", "vs": [7]}
{"root": 34819, "n": 13, "g6": "Y?????????????ogIa?E_AK?iG?aO?HO@_C?@`??BG??B_?hO_?E@_??", "st": "F", "vs": [7]}
{"root": 40183, "n": 13, "g6": "Y?????????????b_HG@H?Gc?SGADO?Ao?QC??X?AGg?O@_?kO_?AK_??", "st": "F", "vs": [7]}
{"root": 51515, "n": 13, "g6": "[?????????????}?GWCA_HK?KG@CO?BO@?W?GP?A@G??Q_?_B??AO_?OSO??gK??", "st": "O", "vs": [7]}
{"root": 54130, "n": 13, "g6": "[?????????????@oOSAB?BC?aO?a_?gO?IG?GQ?@GG?AO_?AP???N??^?O??HC??", "st": "O", "vs": [7]}
{"root": 54130, "n": 13, "g6": "\\?????????????}??wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??O_O?ACC???N_??", "st": "O", "vs": [7]}
{"root": 54130, "n": 14, "g6": "_????????????????wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??^?O??HC??`?O?@A@???@y???AE???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 14, "g6": "_???????????????^??M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?CGC??O__?@C@??CAA???@}???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 15, "g6": "c??????????????????M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?FoC??@G_?AC@??ACA???AE??@C?_??_OG???CD????Fk???", "st": "O", "vs": [7, 7, 7]}
{"root": 57157, "n": 13, "g6": "[?????????????@oASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "\\?????????????}??w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "]?????????????}?ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N???wO??PC??_A_??_E???", "st": "F", "vs": [7]}
{"root": 57182, "n": 13, "g6": "[?????????????@o@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57182, "n": 13, "g6": "]?????????????}?@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N???wO?C@C??CA_??GE???", "st": "F", "vs": [7]}
{"root": 57182, "n": 14, "g6": "`???????????????@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??@oO?A?`???_Q???OI????R???", "st": "F", "vs": [7, 7]}
{"root": 68074, "n": 13, "g6": "]?????????????Ao?s?b?QC?cO@_OCOO@DG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ???", "st": "F", "vs": [7]}
{"root": 70921, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?PG?AI??Co?CO_?AP??CH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70921, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?CQ??PO??R??G`??AP??AC_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 70922, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?HG?CI??Co?CO_?CP??AH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70922, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?AQ??`O??R??G`??CP??@C_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 75527, "n": 13, "g6": "[?????????????JORCB?_?s?Co?SO?BO?OW?o@??aG??S_?AD??@B??IoO?D?S??", "st": "O", "vs": [7]}
{"root": 79407, "n": 13, "g6": "]?????????????CgCK?K_AS@?o?SO?IOA?g?KE?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA???", "st": "F", "vs": [7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@_o?CO_?CP??BH??OA_?A?W??I?_??SA???oA??@GA??BBB???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu2_b41.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b41.nodes.jsonl <==
{"root": 5, "n": 13, "g6": "U?????????????n_WN?aGAH?CS?CW?QC?Oa?W@_?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????n_WN?aGAH?CS?CW?QC?Ca?W@_?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????n_WN?aGAH?CS?CW?QC?AQ?W@_?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?GO_?HC?@AO?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?AO_@@C??QO?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?AO_?HC?CAO?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?AO_?HC??QO?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?AO_?HC?O?o?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "W?????????????n_WNB?GCP?Gc?Gg?CW@OA?AO_?Cc?O?o?", "st": "F", "vs": [8]}
{"root": 5, "n": 14, "g6": "]???????????????VoEBoW@?PC?PG?Gg?AK?S?_?QC??cO??c_?GOO?ACG??Oa??@AO???F???", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoW@?PC?PG?Gg?AK?S?_?HC?O?o?P?O?CGO?CAG??QE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoW@?PC?PG?Gg?AK?S?_?QC??cO?GOO?CGO?@AG?C?M??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoW@?PC?PG?Gg?AK?S?_?QC??QO?GOO?CGO??`G?C?M??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?CG_?IA?@AG?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?CG_?IA??QG?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?CG_?IA?A@G?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?CG_?IA?@@G?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoAH?CS?CW?QC?Oa?W@_AGA?CAG?CPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoAH?CS?CW?QC?Oa?W@_?HA?@AG?CPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoAH?CS?CW?QC?Oa?W@_?Ca??`G?CPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?CW?`C@_E?S?O?Gi?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?CW?`C@_E?O_O?Gi?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?CW?`C@_E??gO?Gi?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?CW?QC?Oa?W@_?EA?A@G?@DO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoCP?Gc?Gg?CW?HA?CG_B?K?I?G?GOO?@GO?@AG?C?E??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoCP?Gc?Gg?CW?HA?CG_B?K?I?G?GOO??cO??`G?C?E??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoCP?Gc?Gg?CW?HA?CG_B?K?G_G??oO?GCO?A@G?C?E??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "[???????????????VoEBoCP?Gc?Gg?CW?HA?CG_B?K??gG??gO?CCO?@@G?C?E??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?IA??QG?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?EA?AAG?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?EA??`G?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?`A?@AG?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Ca?A@G?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?O_O?aI??cW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?GCO?aI??cW?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E??cO?aI??cW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?GAO?aI??cW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?AAO?aI??cW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoAH?CS?CW?QC?Ca?W@_AGA?@AG?CPO?_?o??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?CS?CW?QC?Ca?W@_A_A?CAG?AHO?_?o??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?Gg?HC@_E?P?O?CY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?Gg?HC@_E?GCO?CY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoCP?Gc?Gg?HC@_E?CCO?CY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?Ca?W@_AGA?ACG?GCO?AOo??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?Ca?W@_ACA?ACG?GAO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?Ca?W@_?`A??QG?@AO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA??c_?IA??SG?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA??c_?EA?@AG?W@o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA??c_?`A??`G?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????VoEBoCP?Gc?Gg?CW?HA??c_?HA?A@G?W@o?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?Q?O?aI??QW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????VoEBoAH?CS?CW?QC@_E?GGO?aI??QW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?AQ?W@_AGA?ACG?GCO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "]???????????????VoEBoW@?PC?PG?Gg?AK?S?_@AC??cO?AC_?Q?O??gG??`A??GCO???F???", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "]???????????????VoEBoW@?PC?PG?Gg?AK?S?_@AC??cO?AC_?Q?O??WG?@@A??CAO?A?B???", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "]???????????????VoEBoW@?PC?PG?Gg?AK?S?_?QC?CCO??c_?Q?O?CGG??`A??@AO???F???", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "]???????????????VoEBoW@?PC?PG?Gg?AK?S?_?QC??cO?GC_?P?O?CGG??`A??ACO???F???", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C??gG??cO?CCG??`C?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C??gG?CAO??oG?AAC?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C??gG?CAO??gG?@AC?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C??gG?AAO??oG?@AC?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C??gG?AAO??gG?AAC?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????D{?o]?PC?PG?CW@_E?O_O?QE?C@C?CGg?@DW??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????D{?o]?PC?PG?CW@_E??gO?QE?@@C?CGg?@DW??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "`?????????????????D{?o]?PC?PG?Gg?AK?AO_?`C?K?o?P?O??oO?CAG??_Q??O_G??C__??O`??@?P??A?B_??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?HC??gG??cO?CCG??`C?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?@G_ACA?C@G?AOo?ACG?K?s??`B??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?@G_?Ca??`G?AOo?ACG?K?s??`B??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?Cc??WG?ACO?CGG??`C?B?N??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK??c_AGA?CAG?AOo?@AG?K?s??`B??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?HC??WG?@AO?CGG?@AC?B?N??", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????D{?o]?PC?PG?Gg?AK?AO_?Cc??gG??gO?CGG??`C?B?N??", "st": "O", "vs": [8, 8, 8]}
{"root": 6, "n": 13, "g6": "U?????????????~?@W@BO@E?Cc?agACW@@A?_k_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????~?@W@BO@E?Cc?agACW?DA?_k_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????~?@W@BO@E?Cc?agACWAAq?CA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????~?@W@BO@E?Cc?agACWAAq?AA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "T?????????????~?OU@BO@H?PSACW?UC?CY?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "V?????????????~?OU@BO@E?Cc?agACW?JA?OG_C?K??", "st": "F", "vs": [8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?OO_?IA?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?OO_?_Q?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?OO_?OQ?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?@E?Cc?agACW@@A?_k_?cA?CLG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?GY?CW?HG?ag@@A?_k_CAA?GPg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?@O_?_Q?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?@O_?OQ?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?@E?Cc?agACW?DA?_k_?Oa?CLG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "V???????????????^_?U?GY?CW?HG?agAAq?ObO?IE??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?CA_?OQ?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?CA_@?I?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?CA_?OI?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?@E?Cc?agACWAAq?CA_A?a?CLG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?GY?CW?HG?agAAq?CA_@?a?GPg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_@BO@E?Cc?agACWAAq?AoO@?a?A@W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_?U?GY?CW?HG?ag@AK?AA_?OI?OUW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "V???????????????^_?U?GY?CW?HGACWAAq?CTO?OU??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?GY?CW?HG?agAAq?AA_?PA?GPg?C?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????^_?U?GY?CW?HG?agAAq?AA_?Oa?GPg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "U???????????????^_CD_GY?PSACW?Gs?Cd?Aoo?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_CD_GY?Cc?agACW?CY?OGOC?I?@WW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????^_CD_GY?Cc?agACW?CY?OCOC?Q?@WW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_CD_GY?CW?HG?ag@AK?OG_C?K?ACG?G@O?Aoo??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_CD_GY?CW?HG?ag@AK?OG_C?K?GAG?_AO?Aoo??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_CD_GY?CW?HG?ag@AK?OG_C?K?CAG?CAO?Aoo??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????Fw?Ao?CW?HGACW?DA?_k_?Oa?CLG?AGG?CTG?G?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Y?????????????????Fw?GY?CW?HG?agAAq?ObO?GE?@WC?CAg?GCW??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "X?????????????????Fw?_k?`g?agACW?CY?@HOA@@?O?c?Aow?", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????Fw?_k?`g?HG?ag@AK?@E_A@A?O?g?CGG?G@G?@W[??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????Fw?_k?`g?HG?ag@AK?@E_A@A?O?g?OCG?_AG?@W[??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????Fw?_k?`g?HG?ag@AK?@E_A@A?O?g?GCG?CAG?@W[??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "\\?????????????????Fw?_k?`g?Go?HG?PS?Ob?A@C?O?o?CGO?G@O?GAC?C?P??Aow??", "st": "F", "vs": [8, 8, 8]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?IOAI?OW?QG@@G?CS?CG_CC[??", "st": "F", "vs": [8]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?POCE?HC?GgCCW?DI?GH_?", "st": "F", "vs": [8]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?IOCE?HC@@GCCW?Gi?@D_?", "st": "F", "vs": [8]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?IOAI?HC?GgCCW?OY?GH_?", "st": "F", "vs": [8]}
{"root": 10, "n": 14, "g6": "X???????????????^_?IOAI?OW?QG@@G?CS?CG_CC[?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "X???????????????^_?IOAI?OW?QG@@G?CS?CG_CC[?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "X???????????????^_AF_@Q?Gg?_o?QG?_c?@D??`C?CAG?_bo?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?POCE?HC?GgCCW?DI?GH_AFa?O?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?POCE?HC?GgCCW?DI?GH_AFa?A?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?POCE?HC?GgCCW?DI?GH_AFa?@?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "V???????????????^_AF_AI?HC?GgCCW?DI?CEO@@M??", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_AF_AI?CSCCW?IS?_e?CEO?QI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?IOCE?HC@@GCCW?Gi?@D_AFa?O?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?IOCE?HC@@GCCW?Gi?@D_AFa?C?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?IOAI?HC?GgCCW?OY?GH_AFa?O?W?", "st": "F", "vs": [8, 8]}
{"root": 10, "n": 14, "g6": "W???????????????^_?IOAI?HC?GgCCW?OY?GH_AFa?@?W?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?QO@I?_W?IG?PG?OS?AC_CC[??", "st": "F", "vs": [8]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGE?DC?PGCCW?HI?CD_?", "st": "F", "vs": [8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?QO@I?_W?IG?PG?OS?AC_CC[?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_AQ?Cg@?o?IG?Gc?CD??Oc??aG?_bo?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGE?DC?PGCCW?HI?CD_AFa?O?W?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGE?DC?PGCCW?HI?CD_AFa?C?W?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGE?DC?PGCCW?HI?CD_AFa??_W?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GE?DC?PGCCW?HI?@IO?_m??", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_AF_@I?GcCCW?QS?OU?GEO?II?O?W?", "st": "F", "vs": [8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?AQ?Cg@?o?IG?Gc?CD??Oc?G]G?G?o?@CG?OPs??_B??", "st": "F", "vs": [8, 8, 8]}
{"root": 17, "n": 15, "g6": "X?????????????????Fw?@I?GcCCW?QS?OU?O{O@?p??gc?_?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 17, "n": 15, "g6": "Z?????????????????Fw?@I?GcCCW?QS?OU?O{O@?E?CBC?@PG?_?g?A?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 17, "n": 15, "g6": "Z?????????????????Fw?@I?GcCCW?QS?OU?O{O?GE?CBC?@PG?_?g?@?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?aOAI?CW?IG?`G?GS?GO_CC[??", "st": "O", "vs": [8]}
{"root": 21, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`GCCW?PI?AD_?", "st": "O", "vs": [8]}
{"root": 21, "n": 14, "g6": "X???????????????^_?aOAI?CW?IG?`G?GS?GO_CC[?G]G?C?o?", "st": "O", "vs": [8, 8]}
{"root": 21, "n": 14, "g6": "X???????????????^_?aOAI?CW?IG?`G?GS?GO_CC[?G]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 21, "n": 14, "g6": "X???????????????^_AF_CQ?Gg?Go?IG?Oc?AD?@AC?CCG?_bo?", "st": "O", "vs": [8, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW?PI?AD_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 21, "n": 15, "g6": "[?????????????????Fw?CQ?Gg?Go?IG?Oc?AD?@AC?G]G?C?o?GGG?OPs??GB??", "st": "O", "vs": [8, 8, 8]}
{"root": 21, "n": 15, "g6": "[?????????????????Fw?CQ?Gg?Go?IG?Oc?AD?@AC?G]G?C?o?GCG?OPs??OB??", "st": "O", "vs": [8, 8, 8]}
{"root": 35, "n": 13, "g6": "V?????????????uC?M?WOgq?QC?QGBHG??[?@c_?`S??", "st": "F", "vs": [8]}
{"root": 35, "n": 14, "g6": "X????????????????M?WOgq?QC?QGBHG??[?@c_?`S?ZAG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X????????????????M?WOgq?QC?QGBHG??[?@c_?`S?ZAG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X????????????????M?WOgq?QC?QGBHG??[?@c_?`S?ZAG??@o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????ZA?B_BAAbG?cG?QG??[?@c_?`S?Kcg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????ZA?B_BAAbG?cG?QG??[?@c_?`S?Kcg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "W???????????????ZA?B_BAAbG?cGBHG??[?CI_?QI??qW?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????ZADEOC`?HCBHG??w?EQ?CI_?Ba?@`G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 15, "g6": "[??????????????????B_BA?QC?QGBHG??[?@c_?`S?ZAG?G?o?gqG?G?S???J??", "st": "F", "vs": [8, 8, 8]}
{"root": 35, "n": 15, "g6": "[??????????????????B_BA?QC?QGBHG??[?@c_?`S?ZAG??Oo?gqG?@?S???J??", "st": "F", "vs": [8, 8, 8]}
{"root": 35, "n": 15, "g6": "Y??????????????????B_BAAbG?cG?QG??[?@c_?`S?ZAG?XHG??Ow??", "st": "F", "vs": [8, 8, 8]}
{"root": 35, "n": 15, "g6": "Y??????????????????B_BA?QC?QGBHG??[?@c_?`S?ZAG?gqG??@w??", "st": "F", "vs": [8, 8, 8]}
{"root": 35, "n": 15, "g6": "Y?????????????????Eo_gq?QC?QG??w?EQ?CI_BHI??MC?BAG?_?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 35, "n": 15, "g6": "X?????????????????Eo_?[?KGDEO?cG@cc??F??Ke?ADS?APW?", "st": "F", "vs": [8, 8, 8]}
{"root": 155, "n": 13, "g6": "W?????????????~?O]?aO@I?GW?cG@AG?CS?OB?@CS?@Co?", "st": "F", "vs": [8]}
{"root": 155, "n": 13, "g6": "Y?????????????~?O]@COCQ?Cg?Oo?cG?`C?AH??Gg?@OO?@O_?OB_??", "st": "F", "vs": [8]}
{"root": 155, "n": 14, "g6": "Y???????????????^_?aO@I?GW?cG@AG?CS?OB?@CS?@Co?_{O?O?o??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "Y???????????????^_?aO@I?GW?cG@AG?CS?OB?@CS?@Co?_{O?C?o??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "X???????????????^_CF_CQ?Cg?Oo?cG?`C?OB??PK??ag?Gao?", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "Y???????????????^_CF_@I?GW?cG@AG@?K?Ga_?PK?AHG?@DO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "Y???????????????^_CF_CQ?GW@AG?Gg@?K?Ga_?PK??dG?C`O?O?o??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?@OO?@O_?OB_?O]G?@?E??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "\\???????????????^_CF_Ga?PG?HO?Oo?QC?GP??PG??a_?A__?@O_??oG??QA??OBo??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "\\???????????????^_CF_Ga?PG?HO?Oo?QC?GP??PG??a_?A__?@O_?CCG??_a??OBo??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 14, "g6": "\\???????????????^_CF_Ga?PG?HO?Oo?QC?GP??PG??a_?A__?@O_?ACG?@?a??OBo??", "st": "F", "vs": [8, 8]}
{"root": 155, "n": 15, "g6": "Z?????????????????Fw?CQ?GW@AG?Gg@?K?Ga_?PK?O]G?@IG?C`G?G?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 155, "n": 15, "g6": "\\?????????????????Fw?CQ?GW@AG?Gg@?K?Ga_?PK?O]G?C?o?@IG?AOc?A?D??G?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 155, "n": 15, "g6": "_?????????????????Fw?Ga?PG?HO?Oo?QC?GP??PG??a_?A__?@O_?O]G?@?E??@_G??H?_?A?\\???_B???", "st": "F", "vs": [8, 8, 8]}
{"root": 155, "n": 15, "g6": "_?????????????????Fw?_{?aG?aO?HO?GW?C`?@AG?@C_?@D??A__??gO??KA??AOO??___??_`??A?^???", "st": "F", "vs": [8, 8, 8]}
{"root": 281, "n": 13, "g6": "Y?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og?CP_?___?O[_??", "st": "O", "vs": [8]}
{"root": 281, "n": 13, "g6": "X?????????????~??s?c_O[?PG?PO?IG?Oc?AD?@CW?@WO?@E_?", "st": "O", "vs": [8]}
{"root": 281, "n": 14, "g6": "[???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_?Gb??___?O@G?ABe??", "st": "O", "vs": [8, 8]}


==> anc/gst1718_computation/gtree/nu2_b41.roots.jsonl <==
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 5, "6": 2}, "time": 45.78, "levels": [[13, {"eng-E": 3, "eng-F": 3, "eng-O": 6, "patterns": 795, "to-engine": 795}, 9, {"O": 6, "F": 3}, 0], [14, {"E": 2045, "F": 4, "R": 174, "eng-E": 919, "eng-F": 30, "eng-O": 14, "eng-R": 139, "patterns": 8489, "to-engine": 6266}, 48, {"F": 34, "O": 14}, 226], [15, {"E": 30833, "F": 16, "R": 600, "eng-E": 3988, "eng-O": 2, "eng-R": 52, "patterns": 45027, "subset-fail": 3, "to-engine": 13575}, 15, {"F": 13, "O": 2}, 273], [16, {"E": 9861, "R": 75, "eng-E": 644, "eng-R": 2, "patterns": 11648, "to-engine": 1712}, 0, {}, 43]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 18, "3": 3, "4": 4, "6": 1}, "time": 5.27, "levels": [[13, {"E": 394, "F": 30, "R": 84, "patterns": 508}, 6, {"F": 6}, 11], [14, {"E": 5110, "F": 45, "R": 347, "patterns": 5502}, 25, {"F": 25}, 144], [15, {"E": 25027, "F": 26, "R": 369, "patterns": 25422}, 7, {"F": 7}, 170], [16, {"E": 4944, "R": 7, "patterns": 4951}, 0, {}, 7]], "open17": 0}
{"root": 10, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 2.65, "levels": [[13, {"E": 327, "F": 6, "R": 124, "patterns": 457}, 4, {"F": 4}, 62], [14, {"E": 3510, "F": 16, "R": 174, "patterns": 3700}, 12, {"F": 12}, 114], [15, {"E": 16063, "R": 114, "patterns": 16177}, 0, {}, 67]], "open17": 0}
{"root": 17, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 1.62, "levels": [[13, {"E": 324, "F": 6, "R": 124, "patterns": 454}, 2, {"F": 2}, 31], [14, {"E": 1686, "F": 8, "R": 82, "patterns": 1776}, 7, {"F": 7}, 54], [15, {"E": 7636, "F": 9, "R": 47, "patterns": 7692}, 4, {"F": 4}, 32], [16, {"E": 3084, "patterns": 3084}, 0, {}, 0]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 21.74, "levels": [[13, {"eng-E": 56, "eng-O": 2, "eng-R": 18, "patterns": 425, "to-engine": 425}, 2, {"O": 2}, 18], [14, {"eng-E": 751, "eng-O": 4, "eng-R": 41, "patterns": 1582, "to-engine": 1582}, 4, {"O": 4}, 41], [15, {"eng-E": 3254, "eng-O": 2, "eng-R": 4, "patterns": 5216, "to-engine": 5216}, 2, {"O": 2}, 4], [16, {"eng-E": 1642, "patterns": 2188, "to-engine": 2188}, 0, {}, 0]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 15, "3": 7, "5": 3}, "time": 2.52, "levels": [[13, {"E": 153, "F": 6, "R": 159, "patterns": 318}, 1, {"F": 1}, 18], [14, {"E": 559, "F": 12, "R": 59, "patterns": 630}, 7, {"F": 7}, 36], [15, {"E": 6247, "F": 8, "R": 204, "patterns": 6459}, 6, {"F": 6}, 106], [16, {"E": 4939, "R": 45, "patterns": 4984}, 0, {}, 23]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 1.64, "levels": [[13, {"E": 188, "F": 12, "R": 112, "patterns": 312}, 2, {"F": 2}, 7], [14, {"E": 968, "F": 12, "R": 102, "patterns": 1082}, 9, {"F": 9}, 32], [15, {"E": 6559, "F": 14, "R": 124, "patterns": 6697}, 4, {"F": 4}, 32], [16, {"E": 2560, "R": 8, "patterns": 2568}, 0, {}, 1]], "open17": 0}
{"root": 281, "kind": "O", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 2.1, "levels": [[13, {"eng-E": 2, "eng-O": 2, "eng-R": 3, "patterns": 159, "to-engine": 159}, 2, {"O": 2}, 3], [14, {"eng-E": 115, "eng-O": 1, "eng-R": 21, "patterns": 691, "to-engine": 691}, 1, {"O": 1}, 21], [15, {"eng-E": 123, "eng-R": 2, "patterns": 744, "to-engine": 744}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/nu2_b42.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b42.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?CQ?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGCC@C?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?Q?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?I?E@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWE?C?SA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@GA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA?AG_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Oc?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?OS?C?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Ga?@C_?CS?G?o?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Aa??S_?GS?G?o?", "st": "O", "vs": [7]}
{"root": 3, "n": 14, "g6": "[???????????????TwB`oE@?Cc?Cg?AWAOA?P?_?DC?@@O?OOO?AGO?OAG?@?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "[???????????????TwB`oE@?Cc?Cg?AWAOA?AG_?Gc??PO?D?O??gO??IG?A?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "[???????????????TwB`oE@?Cc?Cg?AWAOA?AG_?Gc??PO?_GO?ACO??`G?A?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa?@C_AGA??KG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa?@C_AGA??IG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa?@C_AGA?O@G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa?@C_AAA?O@G?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa?@C_AAA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Gc?WE?COO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Gc?WE??SO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DC?Gc?WE?D?O?AY?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASE?C?Gc?WE?c?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASE?C?Gc?WE?P?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AGA?OCG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AGA??KG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AGA?OAG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AGA?O@G?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_ACA?OCG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_ACA?OAG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_ACA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AAA?OCG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWE?C?Aa??S_AAA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Ac?WE?C_O?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Ac?WE?COO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Ac?WE?ACO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Ac?WE?AAO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@K?DC?Ac?WE??aO?HI?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KE?C?DC?WE?Q?O?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KE?C?DC?WE?O_O?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KE?C?DC?WE?_AO?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DC?Ac?WE?D?O?Ci?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DC?Ac?WE?COO?Ci?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DC?Ac?WE??WO?Ci?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DC?Ac?WE?@AO?Ci?W?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o@H?@KE?C?DC?@Q?E@_C_A?H?G??WO??dO??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_E?A??SG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_E?A??PG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_ACA??KG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_AAA?OAG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_AAA??PG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGCA?a??S_?DA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGCC@C?WE?o?O?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGCC@C?WE?O_O?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGCC@C?WE??aO?HI??IW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE?c?O?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE?COO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE?AGO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE??WO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE?_AO?Ci?G_W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KC@C?Ac?WE?AAO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?Ac?WE?Q?O?Ci?OCW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?Ac?WE?OOO?Ci?OCW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?Ac?WE?AAO?Ci?OCW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?Ac?WE?@AO?Ci?OCW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o@H?AS?AWAGCA?a?E@_?gA?@CG??aO??So??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_E?A??KG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_E?A??IG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_AAA??aG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_AAA?O@G?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_AAA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_AAA??PG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_?BA??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_?BA??PG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_C_?Aa??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?OOO?HI?OAW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?AAO?HI?OAW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE??aO?HI?OAW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?c?WE?c?O?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?c?WE?C_O?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?c?WE?_GO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?c?WE?AGO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?c?WE?ACO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?c?WE?o?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?c?WE?c?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?c?WE?D?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?c?WE?@CO?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o@H?AS?AWAGCA?Q?E@_?aA??aG?AAO??go??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_E?A??aG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_E?A??IG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_E?A??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_E?A??PG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_ACA??IG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_AAA?OCG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_?BA?OAG?E@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_?Aa??`G?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????TwB`o@H?AS?AWAGC?Aa?_A_?Aa??PG?E@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?Q?O?HI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?O_O?HI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?OOO?HI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE?ACO?HI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o?d?@KAGC?DC?WE??SO?HI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o?d?@KAGC?DCA?I?E@_C_A?GOG?AAO?@HO??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DCC?S?WE?c?O?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DCC?S?WE?COO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DCC?S?WE?_GO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@K?DCC?S?WE??WO?Ci?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE?Q?O?Ci?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE?D?O?Ci?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE?OOO?Ci?O@W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE?COO?Ci?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE?AGO?Ci?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?@KAGC?DC?WE??WO?Ci?O@W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?c?O?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?C_O?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?_GO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?AGO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?_CO?AY?G_W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?AS?DCC?S?WE?ACO?AY?G_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?S?WE?o?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?S?WE?Q?O?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?S?WE?_CO?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?S?WE?ACO?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????TwB`o@H?ASAGCC?S?WE?@CO?AY??SW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????TwB`o@H?AS?AWAGCA?I?E@_?aA??aG?AAO??go??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 15, "g6": "_?????????????????D]?[M?WC?HG?Cg?@K?c?_?PC??aO??a_?D?O??SG??Aa??_GG??GO_??GP??A?N???", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AWB?A??g_?Gc?G_G?_AO?OOG?OCC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AWB?A??g_?Gc?GGG?@AO??SG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AWB?A??g_?Ac?G_G??WO?_CG??`C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AWB?A??g_?Ac?GOG?_CO?P?G?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AWB?A??g_?Ac?GGG?_GO?P?G?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?W?G??gO?_CG??PC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?W?G??gO?@CG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?GGG?_CO??gG??`C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?GGG??aO?@CG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?AW?Ac?WE?OOOC@E?O@C?P?g??dW??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?CcAGC?Ac?WE?@AO?Ci?GOC??RG?_Gw??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?c?W?G??WO?@CG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?c??KG??aO?OOG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?c??IG?@AO?OOG?O@C??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G?@CO?OOG?OCC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G?@CO??WG?OAC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G?@AO??WG?OAC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G??aO??WG?OAC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?GOG??SO?OOG?OCC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?GOG??SO??WG?OAC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S??IG?@AO?OOG?OCC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S??IG??aO?OOG?OCC??oN??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?AW?DCA?I?c?O?Ci?G_W?OOG?_GG?B?s?@?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?AW?DCA?I?COO?Ci?G_W??WG?_CG?B?s?@?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?AW?DCA?I??dOAGE?GGC?E@g?_GW??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?AW?DCA?I??dOAGE?OAC?E@g??WW??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?W?G??aO?O_G??KC??oN??", "st": "O", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA?_G_?Ac?GOG??WO?@CG?O@C??oN??", "st": "O", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?CgAGC?@Q??WO?oM??Hc?_Gg?O_W??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G??SO?OOG?OCC??oN??", "st": "O", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "[?????????????????D]?[M?Cc?Cg?AW@CA??g_C?S?W?G??SO??WG?OAC??oN??", "st": "O", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?AWAGC?Aa?_GO?oM??Qc?_Ag?OOW??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????D]?[M?Cc?Cg?DCA?I??WO?oM??Hc?P?g?_CW??", "st": "F", "vs": [7, 8, 8]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CWCAC@Aq?AA_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW@AC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW?IC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CWA@A?AA_@AA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CWA@A?AA_?IA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CWA@A?AA_C?I?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?QgADc?GI?GbOCAE??", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?`A?_A_CAA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?`A?_A_?IA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?`A?_A_C?I?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?`A?_A_?_I?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_?Go@H?HS@CW@AC@Aq?_A_?SA?ALG?@?o?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc@CW@AC@Aq?ATOC?U??", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_?bO@E?Cc@CW@AC@Aq?_A_?cA?@Ig?@?o?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_?bO@E?Cc?Qg@AC@Aq?_A_AAA?CPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?DA?_A_CAA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?DA?_A_@AA?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?DA?_A_C?I?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@CW?DA?_A_?_I?GUW?", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc@CW?IC@Aq?ATOC?U??", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?QgADcA?I?GbO?IE??", "st": "F", "vs": [7, 8]}
{"root": 4, "n": 15, "g6": "[?????????????????Fw?CY?CW?HG?Qg?`A?_A_C?I?GUW?OOG?GbG??_S??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?CY?CW?HG@CW?`A?Ok_C?U?AOC?@?g?ATW??", "st": "F", "vs": [7, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?CY?CW?HG?QgA?I?_@OADe?CPc?@Og?C?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?CA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?@A_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?CA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?@A_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?G@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?CA_?IA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?CA_?OI?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POCX?CSACWAACAAq?CA_@Aq?O?g?@?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?CSACWAACAAq?CA_@CA?AKg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?Pc?GgAACAAq?CA_@@A?GPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?@A_?QA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?@A_?IA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?@A_@?I?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW@@A?@A_?OI?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POCX?CSACWAACAAq?@A_?cA?CJG?A?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?Pc?GgAACAAq?@A_?Oa?GPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?CA_?IA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?CA_@?I?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?CA_?OI?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgCDc?OI?ObO?QE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?Pc?Gg?QCAAq?CA_@@A?GPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?PcACW?QCAAq?OOO?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?@A_AAA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?@A_?IA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?@A_@?I?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?@A_?OI?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?CSACW?QCAAq?CXO?GU??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgCDc?CI?ObO?QE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?Pc?Gg?QCAAq?@A_?Oa?GPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?G@_AAA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?G@_?IA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?G@_?_Q?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgACW?HA?G@_?GQ?OUW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?AI?`W?bG?GgAAq?CA_?QE?CCC?@?g?ObW??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?AI?`W?GgACW?HA?A@OCDe?AKc?@Ag?G?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?AI?`W?bG?GgAAq?@A_?QE?@AC?C?g?ObW??", "st": "F", "vs": [7, 8, 8]}
{"root": 6, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CWAGA?TQ_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CW@TI?_@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????_wBQAiO?M?kc?AgF?c?AM?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C_A?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_@XI??OW?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgCOC@TI?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "X???????????????O[?s_?M?kc?Ag?CWAGA?TQ_?`A?[AG??@o?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w@XG?CW@TI?O_O?Ai?P?W?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CW@TI?_@_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CW@TI?_@_@XI??OW?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgAiSA?E?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????O[F?_?M?kc?Ag?CW@TI?EcOC?M??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????O[F?_Ec??w@XG?CW@TI?_@_COA?GOG??TO??Go??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgF?c?AM?TQO?OE??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgF?c?AM?TQO?@E??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_TQ??w@XG?Ag?AM?AOOF?e??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????O[?s_TQ??w@XG?Ag?AM?AAOF?e??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 15, "g6": "Y?????????????????CF?Ec??w@XG?AgAGA?TQ_?CY?ACC??@g?wCW??", "st": "F", "vs": [7, 7, 8]}
{"root": 6, "n": 15, "g6": "Y?????????????????CF?Ec??w@XG?Ag?AM?TQO?OE?A?c?wCg??GW??", "st": "F", "vs": [7, 8, 8]}
{"root": 7, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CW?oA?po_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CWBFA?C@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "U?????????????poAU?qOgI?CW?BG?CW?SA?YD_?", "st": "F", "vs": [7]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?oA?po_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?oA?po_BOi??CW?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "X???????????????BHD@O@E?@cBOg?CW?oA?po_COA?AUG??@o?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "X???????????????AUD@O@E?@cBOg?CW?oA?po_C?a?BHG??@o?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "X???????????????AU?qO@E?@cBOg?CW?oA?po_A_A?SDG??@o?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CWBFA?C@_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CWBFA?C@_BOi??CW?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "V???????????????AU?qO@E?@cBOg?CWBFA?gIO?_M??", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?SA?YD_EMA??CW?", "st": "F", "vs": [7, 8]}
{"root": 7, "n": 14, "g6": "V???????????????Ww?d_EQ?CW?BG?CW@gU?gIO?gE??", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW@CA?kI_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW?HA?kI_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GWAoi??`_?", "st": "F", "vs": [7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_BOi??OW?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_BOi??GW?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "X???????????????WW?i_?e?@cBOg?GW@CA?kI_?\\A?O?g??Co?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "X???????????????WW?\\??e?@cBOg?GW@CA?kI_COA?AiG??@o?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_BOi??_W?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_BOi??OW?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_BOi??_W?", "st": "F", "vs": [7, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_BOi??GW?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?AG_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?GA_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?dOAU?@c?Cg?GW?Ca?]@_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "T?????????????poAT?Qo]@?@c?CgD@c?CM?", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?AG_?Ga?N?g?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?AG_BoI??@W?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????AT?Qo]@?@c?CgEMC?Ga?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?GA_?HA?N?g?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?GA_BoI??CW?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "X???????????????SE?Qo]@?@c?Cg?GWBFA?GA_COA?ATG??@o?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GW?Ca?]@_EMA??AW?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GW?Ca?]@_EMA??@W?", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dOAU?@c?Cg?HC@wE?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 14, "g6": "V???????????????WwD@_Ci?@c?Cg?GW@wE?AUO?HE??", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????AT?Qo]@?@c?CgD@c?CM?poO?_E??", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dOAU?@c?CgD@c?CM?]@O?CE??", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dOAU@wC?BG?Cg?CM?D?OD@e??", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dOAU@wC?BG?Cg?CM?A_OD@e??", "st": "F", "vs": [7, 8]}
{"root": 14, "n": 15, "g6": "Y??????????????????dOAU?@c?Cg?HC@wE?gKO?GY?WwC??Cg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 14, "n": 15, "g6": "Y?????????????????EM?Ci?HW?BG?Cg?CM?]@O?CE?A_C?gKg??OW??", "st": "F", "vs": [7, 8, 8]}
{"root": 16, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA?CG_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA??B_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOHI?QW?DG?Gg?Ga?[P_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@H@HOCe@pC?DG?GgA@q?OA_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_OM?QOCe@pC?DG?GgAOA?HI_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA?CG_?Oa?MGg?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA?CG_BaI??@W?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????@H@HOCe@pC?DG?GgBMA?CG_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA?CG_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOHI@pC?DG?GgBMA?CG_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA??B_?PA?MGg?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA??B_BaI??CW?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA??B_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?Gg?Ga?[P_E[A??AW?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?Gg?Ga?[P_E[A??@W?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?Gg?Ga?[P_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "V???????????????XoCB_AQ?cg?DG?Gg@pE?CeO?PE??", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?cg?DG?Gg?Ga?[P_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 14, "g6": "X???????????????@H@HOCe@pC?DG?GgA@q?OA_?OK?XoG?G?o?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI?QW?DG?GgA@q?OA_?OK?MGg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI?QWBaG?DG?CS?OA_?OK?D?G?_[o?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI?QWBaG?DG?CS?OA_?OK?A_G?_[o?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgAOA?HI_?OK?XoG??Oo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgAOA?HI_?OK?XoG??Co?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?GgAOA?HI_?OK?MGg??_o?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?GgAOA?HI_?OK?MGg??Co?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QWBaG?DG?CS?c?_?OK?B?G?HIo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QWBaG?DG?CS?c?_?OK??WG?HIo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QWBaG?DG?CS?c?_?OK?GAG?HIo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QWBaG?DG?CS?c?_?OK?@AG?HIo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ?QWBaG?DG?CS?c?_?OK?O?g?HIo?", "st": "F", "vs": [7, 8]}
{"root": 16, "n": 15, "g6": "[??????????????????QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?r_G??AS?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 15, "g6": "Y?????????????????E[?_[?HG@HO?DG?CS?[P_D?A?@?g?AGg?CeW??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 15, "g6": "[?????????????????E[?AQ?cg?co?DG?CS?OA_?OK?MGg?@?o?I?G?OMS??CB??", "st": "F", "vs": [7, 8, 8]}
{"root": 16, "n": 15, "g6": "Y?????????????????CB_AQ?QW?DG?GgAOA?HI_?OK?XoG?[PG??Cw??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?AG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CG_CC[??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CG_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW?SC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCWC?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????~?G]?OoCP?_c?GgCCW?QA?_O_@?c??dO?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW@CC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW?KC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCWC@C?GY?CP_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCWCAC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCW?IC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CG_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CG_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?`C?@GG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?`C?CAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?`C?AAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?PC@@G?Gg?Oa?_b_?KA?@BG?GOo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?AG_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?AG_CC[?G]G?C?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?PC?@GG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?PC??gG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?PC?AAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CC_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?`A?CC_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?_c?@GG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?GO_?_c?@CG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?GC_CC[?G]G?C?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_@?c?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_@?c??gG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_@?c?ACG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?CC_CC[?G]G?G?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_?_c?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_?_c?ACG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_?_c?@CG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CG_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?@O_?`C?@GG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?@O_?`C?CAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?DA?CC_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?@O_?_c?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?@O_?_c?@CG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@CC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@CC?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@CC?Ci?CP_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GH?CSCCW@CC?Ci?AEO?aM??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW?SC?Ci?CP_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWC?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWC?c?Ci?CP_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GH?CSCCWC?c?Ci?AEO?aM??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@?c?Ci?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCW@?c?Ci?CP_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_AE?_c?Gg?HS?PE?_bO@?e??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GH?CSCCW@?c?Ci?AEO?aM??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_AF_AE?_cCCW@?c?Ci?CP_?PA??HG?@DO?_?o??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW?QA?_O_@?c??dO?O{O?GAO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW?QA?_O_@?c??dO?O{O?CAO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_AE?PC@@G?Gg?QA?_O_?HS?OPg?GCo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_AE?_c?GgCCW?QA?_O_@?c?AGg?@Io?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Z???????????????^_AF_AE?PC@@G?GgAAK?C__CAC?CAO?G_O?AOO??dW??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_AF_AE?_c?GgCCW?QA?_O_?HS?G@G?CPO?GCo??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_AF_AE?PC@@GCCW?QA?GC_?HS?@CG?@DO?_Oo??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW@CC?GY?CP_AFa??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_@I?CSCCW@CC?PE?GHO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GH?CSCCW@CC?GY?@IO?aM??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?_c?GgCCW?aA?AE_?KA?@CG?CPo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCW?KC?GY?CP_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_@I?CSCCW?KC?PE?GHO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_GH?CSCCW?KC?GY?@IO?aM??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWC@C?GY?CP_AFa??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWCAC?GY?GH_AFa??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?PC?GgCAC?GY?GH_?IA?OPg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_@I?CSCCWCAC?_e?CPO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?PC?GgCCWA@A?GH_@CA??gG?AEo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?PC?GgCCWA@A?AE_?SA??gG?GHo?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCW?IC?GY?GH_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_@I?PC?Gg?Os?_e?_bO?IE??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "V???????????????^_AF_@I?CSCCW?IC?_e?CPO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?ACG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?`A?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@?a?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?_a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?@IO?aI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?@IO?aI?@?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?AEO?aI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?AEO?aI??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?_I?AEO@@I?A?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?_c?GgCCW@Bq?A_O?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?_c?GgCCW@Bq?@_O?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?_c?GgCCW@Bq?_GO?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?_c?GgCCW@Bq?AGO?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?_c?GgCCW@Bq?_CO?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?C_O?Gi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?AOO?Gi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?CGO?Gi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?OPg?A?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_?QA?OPg?@?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_?IA?OPg?G?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_?`A?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@?a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_?_a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?@IO?aI?C?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?@IO?aI?@?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?AEO?aI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?AEO?aI?C?W?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?AEO?aI??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?AEO@@I?O?W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?AEO@@I??_W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?A_O@@I?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?@_O@@I?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?_OO@@I?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?AOO@@I?A@W?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?@OO@@I?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?_CO@@I?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?G_O?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?A_O?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?GOO?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?AOO?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "W???????????????^_?HOAE?PC@@GCCW@Bq?AGO?Gi?A@W?", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "Y???????????????^_?HOAE?PC@@GCCW@Bq?CA_?cA?@CG?@DO?_?o??", "st": "F", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg?HA?CG_CC[?G]G?G?o?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_?`C?CGG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG@@G?CS?AO_?`C?CAG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?`C?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?`C?G]G?A?o?CCG?OPs??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?PC?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?PC?G]G?CAO?@OG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?_c?G]G?GAO?AOG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?GO_?_c?G]G?CAO?AOG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_@?c?G]G?GAO?CGG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_@?c?G]G?C?o?GOG?OPs??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_@?c?G]G?C?o?@OG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_?_c?G]G?G?o?CGG?OPs??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?AO_?_c?G]G?G?o?AGG?OPs??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?@O_?`C?G]G?GAO?AOG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?@O_?`C?G]G?A?o?GCG?OPs??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?O{?GW@@G?GgAAK?C__CAC?CAO?CPO?G_G?@GC??HV??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?CSCCW@CC?PE?O{O?GE?CCc?AEg?_?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?O{?_c?GgCCW?aA?AE_?HQ??oC?AGG?CPw??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?GH?CSCCW?KC?GY?O{O@?E??dC?CPg?_?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?PC?GgCAC?GY?GH_AFa?A@G?@OG?_bG?G?S?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?GgCCWA@A?GH_?aI?COC?@OG?AEw??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?PC?Gg?Os?_e?O{O?_Q?OPc?@Og?G?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S??gG?A?o?GCG?A?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?ACG?A?o?@OG?C?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CAG?A?o?AOG??_S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CAG?A?o?@OG?C?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?AAG?A?o?@OG?C?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?PC?GgAFc?OI?AEO@@I?O?W?AOG?_bG??_S?A?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?PC?GgAFc?OI?AEO@@I?@GC?_bG?@?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?A?o?AOG??_S?CCZ??", "st": "O", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?A?o?@OG?C?S?CCZ??", "st": "O", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?GW?aG?Gg@Bq?_bO?GE?CCc?CAg?AOW??", "st": "O", "vs": [7, 8, 8]}
{"root": 17, "n": 15, "g6": "Y?????????????????Fw?@I?_c?GgAFc?OI?@OOCCY?@BC?CPG?G?w??", "st": "O", "vs": [7, 8, 8]}
{"root": 23, "n": 13, "g6": "U?????????????~?@D?Go@P?Oc?OgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?`A?@G_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@CC?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@?c?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@P?GSCCW@AC?CY?CH_?", "st": "F", "vs": [7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?`A?@G_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?`A?@G_CC[?G]G?C?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?GO_?HC?AGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?GO_?HC?CAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GG_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GG_CC[?G]G?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?CO_@@C?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?CO_@@C?CAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GC_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og?PA?GC_CC[?G]G?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?CO_@?c?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IG?`G?GS?CO_@?c??cG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@CC?Gi?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@CC?Gi?@P_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?Og@CC?Gi?@P_@?a?OPg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?OgCCW?aA?@P_CAA?CAG?AIo?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?OgCCW?aA?AI_C@A?CAG?@Po?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@?c?Gi?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCW@?c?Gi?@P_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "V???????????????^_AF_@E?Oc?Og?PS?DE?_bO@?e??", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCW@AC?CY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCW@AC?CY?CH_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCW@AC?CY?CH_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "V???????????????^_AF_AI?DC?Og?Gs?Oe?_bO@AE??", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@AA?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@AA?OPg?A?o?", "st": "O", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@AA?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@@A?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@@A?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@@A?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?HA?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@?a?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@?a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@?a?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?GoCH?GSCCWAFc?_I?AIO?II?A?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCWAFc?_I?@EO?`I?O?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@P?GSCCWAFc?_I?@EO?`I?@?W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?Oc?OgCCW@Bq?C_O?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?Oc?OgCCW@Bq?A_O?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?Oc?OgCCW@Bq?_GO?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?Oc?OgCCW@Bq?_CO?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?Oc?OgCCW@Bq?CCO?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?OgCCW@Bq?A_O?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?OgCCW@Bq?@_O?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?OgCCW@Bq?_OO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?OgCCW@Bq?AOO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?OgCCW@Bq?_CO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?C_O?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?@_O?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?_OO?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?COO?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?_GO?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`GCCW@Bq?@GO?Oi?C@W?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "Y???????????????^_?PO@E?DC?`GCCW@Bq?GA_@CA??cG?ADO?_?o??", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?GO_?HC?G]G?GAO?COG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?GO_?HC?G]G?C?o?GCG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@@C?G]G?A?o?GCG?OPs??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@@C?G]G?@?o?GCG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@?c?G]G?GAO?@GG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@?c?G]G?A?o?GOG?OPs??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?CO_@?c?G]G?@?o?GOG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?CCG?@?o?GOG?A?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?CAG?A?o?GOG?A?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 24, "n": 13, "g6": "U?????????????~??d?OoCP?Gc?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?`A?CG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?`A?CG_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?`A?CG_CC[?G]G?@?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?GO_?`C?@GG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?GO_?`C??gG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?GO_?`C?CAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?PC?PG?Gg?Oa?_b_?cA?@BG?GOo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GG_CC[?G]G?C?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?AO_@@C?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?AO_@@C?AAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg?HA?GC_CC[?G]G?C?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?AO_@?c?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?GW?aG?PG?CS?AO_@?c?ACG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@CC?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@CC?Ci?CP_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@CC?Ci?CP_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "V???????????????^_AF_AH?CSCCW@CC?Ci?AEO?aM??", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_AE?Gc?GgCCW?aA?@I_C@A?CAG?CPo?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?GcCCW?HS?PE?CAO?Gi?COW?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@?c?Ci?CP_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@?c?Ci?CP_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCW@?c?Ci?CP_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "V???????????????^_AF_AE?Gc?Gg?HS?PE?_bO@?e??", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "V???????????????^_AF_AH?CSCCW@?c?Ci?AEO?aM??", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?GcCCW@?c?Ci?CP_@@A?A@G?@DO??_o??", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_@AA?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_@AA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?QA?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_@@A?OPg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?`A?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?`A?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?@IO?aI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?@IO?aI?@?W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?Gc?GgCCW@Bq?A_O?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?Gc?GgCCW@Bq?_GO?aI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?C_O?PI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?_OO?PI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?@OO?PI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?GgCCW@Bq?CCO?PI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?GO_?`C?G]G?GAO?@OG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?GO_?`C?G]G?@?o?GCG?OPs??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?AO_@?c?G]G?C?o?GOG?OPs??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 24, "n": 15, "g6": "Y?????????????????Fw?O{?Gc?GgCCW?aA?@I_?Oq?OCC?GCG?CPw??", "st": "F", "vs": [7, 8, 8]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?O{_@?S?CGG?A?o?GGG?A?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?@C_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?PA?AG_CC[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?HA?GG_CC[??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCWCAC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?aC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?QC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????~?G]?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@CC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW?cC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCWC@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCWCAC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCW@AC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?CC_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?CC_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?CC_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?GO_?_c?AGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?GO_?_c?@CG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?@C_CC[?G]G?CAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?`A?@C_CC[?G]G?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?GO_?Gc?AGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?GO_?Gc?@CG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?PA?AG_CC[?G]G?GAO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?PA?AG_CC[?G]G?@?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?CO_?PC?CGG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?CO_?PC?AAG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?CO_?PC??aG?_bo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWCAC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWCAC?Ci?GD_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCAC?Ci?GD_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCWA@A?GD_@CA?@GG?@Io?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCWA@A?@I_?QA?G@G?GDo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?aC?Ci?GD_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?aC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?aC?Ci?GD_AFa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_AE?DC?`G?HS?_U?_bO?aE??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?aC?Ci?GD_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_CHAAK?aC?HS?_U?AEO?II?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCW?QC?Ci?GD_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?O{O?GAO??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?O{O?CAO??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?aA?_C_?HS?OPg?COo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_AE?DC?`G@?g?aA?CO_C?c??dO?AOO?GGO?OPg??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCW?aA?CO_C?c?CAg?@Io?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_AE?Oc@?gCCW?aA?CO_?HS?@OG?@PO?_Co??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_AE?DC?`GCCW?aA?_C_?HS?G@G?GDO?COo??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@CC?GY?@P_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g@CC?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_@I?_SCCW@CC?DE?CHO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?aA?@P_CAA?CCG?AEo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?aA?AE_@@A?G@G?@Po?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW?cC?GY?@P_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?cC?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?QA?AE_@CA?@CG?@Po?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWC@C?GY?@P_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gC@C?GY?@P_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCWA?a?AE_?SA?CCG?@Po?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCW@@C?GY?@P_AFa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWCAC?GY?CH_AFa??_W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?gCAC?GY?CH_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?gCCWA@A?AE_?SA?CGG?CHo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa?C@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa?A@G?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCW@AC?GY?CH_AFa??_W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_@I?DC@?g?Os?Oe?_bO@AE??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g@AC?GY?CH_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_@I?_SCCW@AC?Oe?@PO?Ou??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_@AA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?aA?OPg?A?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?aA?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?PA?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?_a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?Ga?OPg?C?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?@IO@?i?A?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?@IO@?i?@?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?AEO?II?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?AEO?II?A?W?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?AEO?`I?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?AEO?`I??_W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?C_O?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?A_O?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?AGO?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?CCO?II?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?A_O?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?@_O?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?_OO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?AOO?`I?C@W?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?_CO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC@?gCCW@Bq?@CO?`I?C@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?HOAE?DC?`GCCW@Bq?GA_?KA?OCG?GDO?A?o??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA?OPg?A?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA?OPg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?aA?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?PA?OPg?G?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?_a?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?Ga?OPg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?@IO@?i?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?@IO@?i?@?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?AEO?II?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?AEO?II?C?W?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?AEO?`I?O?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?AEO?`I?C?W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?AEO?`I??_W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?G_O?II?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?A_O?II?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?GGO?II?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?Oc@?gCCW@Bq?AGO?II?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_?HOAE?DC@?gCCW@Bq?CA_?SA?OAG?CHO?@?o??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?A_O@?i?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?@_O@?i?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?_OO@?i?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?AOO@?i?A@W?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?_GO@?i?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`GCCW@Bq?AGO@?i?A@W?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?HA?GG_CC[?G]G?C?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g?HA?GG_CC[?G]G?@?o?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?AO_@@C?CGG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?AO_@@C?AGG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?AO_@@C?AAG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_S?AO_@@C??aG?_bo?", "st": "O", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_?HQ?CAg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_?HQ?CAg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?_a?_b_@CA??dG?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?_a?_b_?cA??dG?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?_a?_b_C?a??dG?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?_a?_b_?_a??dG?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G@?g?_a?_b_?HQ?G?g?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_?Oq??gg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_?Oq??gg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_?Oq?ACg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_?Oq?ACg?@?o?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`G@?g?HA?_b_?cA?@BG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`G@?g?HA?_b_?KA?@BG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`G@?g?HA?_b_CAA?@BG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`G@?g?HA?_b_?aA?@BG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`G@?g?HA?_b_?Oq?G?g?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?`G@?g?HA?_b_C?a??gg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?`G@?g?HA?_b_?_a??gg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?`G@?g?HA?_b_A?Q??gg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?`G@?g?HA?_b_?_Q??gg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_@I?GW?`G@?g?HA?GG_CC[?COG?CAO?@PO?G?W??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG@?g?_a?_b_C?a?ACg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG@?g?_a?_b_?Ga?ACg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG@?g?_a?_b_A?Q?ACg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG@?g?_a?_b_@?Q?ACg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_a?_b_?cA?CAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_a?_b_?KA?CAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_a?_b_C@A?CAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_a?_b_A?Q?CAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IG?`G?_a?_b_?_Q?CAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_@I?GW?IG?`G?HA?GG_CC[??oG?OAO?GDO?A?W??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_@I?GW?IG?`G?_S?AO_CC[??oG?_OO?CCO?CCW??", "st": "F", "vs": [7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?_c?G]G?GAO?AGG?OPs??GB??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?_c?G]G?CAO?AGG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?_c?G]G?A?o?COG?OPs??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?GO_?Gc?G]G?CAO?AGG?OPs?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?CO_?PC?G]G?GAO?CCG?OPs??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?CO_?PC?G]G?GAO?@CG?OPs??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?CO_?PC?G]G?@?o?GOG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?GW?IG?`G?Ci?GD_?QA?CCG?COg?_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?O{?GW?IG?`G?_S?G__C?c??dO?AOO?GGO?AGS?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?Oc@?gCCW?aA?AE_AFa?A?W?GGG?OAG??gs?C?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg@?gCCW?aA?@P_?`I?OGC?GGG?AEw??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?_SCCW@AC?Oe?O{O@?Q??gc?AEg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?g?GY?CH_?QA?CCG?GOg?_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?CGG?A?o?COG??_S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?CGG?A?o?@CG?A?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?DC@?gCCW@Bq?AEO?GE?@GC?GAg?CHW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?Oc@?gCCW@Bq?AGO@?U?@BC?C?g?@PW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW@?gCCW@Bq?CCO?II?@GC?CHG?GAw??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?@?o?AGG?C?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?AGG?A?o?AGG?C?S?CCZ??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?`G@?g@Bq?A_O?II?A@W?AGG?_bG?C?S?A?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?`G@?g@Bq?@PO?_U?OPc?G?g?AGW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?AE?DC?`G?QC?_a?_b_?HQ?CAg?O{G?C?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?GW?IG?`G?_S?GG_?HQ?@GW?_bg?CCW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?Oc@?g?QC?_a?_b_?Oq??gg?O{G?C?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?DC@?g?QC?_a?_b_?Oq?ACg?O{G?@?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG?`G?_S?AO_?Oq?CCW?_bg?COW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?Oo?`G?_S?AO_?II?CCW?_bg?CCW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?Oo?IG?_S?GG_?`I?@GW?_bg?@CW??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?HA?GG_CC[??oG?OAO?GDO?G]C??_F??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?O{?Cg?Oo?IG?Oc?GD??QC??oG?_OO?GGo?OPs??_b??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?AGG?A?o?@CG?A?S?CCZ??", "st": "O", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?@CG?A?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG@?g@Bq?GGOCCY?ACc?GAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?Oc@?gAFc?_I?@COCCY?@BC?@PG?C?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?A?o?AGG?C?S?CCZ??", "st": "O", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?@CG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?`G@?g@Bq?AOOCCY??gc?CAg?GGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?`G@?g@Bq?AOO@@A?OPg?G_G?@PG?A@S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG?`G@Bq?GGOCCY?CAc?CAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?Oc@?gAFc?OI?AGOCCY?@BC?@PG?G?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?C?o?GOG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?C?o?COG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?C?o?CCG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?C?o?@CG?OPs?@?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?C?o?@CG?OPs??OB??", "st": "O", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?@?o?GOG?OPs??_B??", "st": "O", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?@?o?COG?OPs??OB??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?@?o?CCG?OPs?@?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?AO_@@C?G]G?@?o?CCG?OPs??OB??", "st": "O", "vs": [7, 8, 8]}
{"root": 32, "n": 13, "g6": "V??????????????[TH?DO@E?BCBHG?Og?OK?B?_Ecc??", "st": "F", "vs": [7]}
{"root": 32, "n": 14, "g6": "X????????????????M?DO@E?BCBHG?Og?OK?B?_Ecc?A_G?iQO?", "st": "F", "vs": [7, 7]}
{"root": 32, "n": 14, "g6": "X????????????????M?DO@E?BCBHG?Og?OK?B?_Ecc?THG??Go?", "st": "F", "vs": [7, 8]}
{"root": 32, "n": 15, "g6": "[??????????????????B_?i?CW?EG?Og?OK?B?_Ecc?A_G?iQO?XHG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?CO_DTC??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?ig_?_c??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????F?TSBI_?Y?AW?EG?HG?GS??K_E_[??", "st": "F", "vs": [7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?AOG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?KiG??Ao?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?CO_DTC??EG?sBO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?CO_DTC?Y@g?@?o?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?ig_?_c?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 33, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?ig_?_c?KiG??Ao?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?ig_?_c?Y@g?@?o?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?ig_?_c?Y@g??Oo?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS??K_E_[?TSG?@?o?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?AOG?XSO?sBG??_S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?ACG?XSO?sBG??_S??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC??EG?sBO?XSG??@S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 33, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?ig_?_c?ACG?XSO?sBG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 34, "n": 13, "g6": "U?????????????~??i@EOAI?QCABG@?gAAq?@B_?", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cG@?g?CK?AC_C?S?GKo?", "st": "F", "vs": [7]}
{"root": 34, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?cGABG?_S?@B_?QA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?cGABG?_S?@B_?_Q?OUW?", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_AI?QCABG@?gAAq?@B_?Oa?CXG?O?o?", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cG@?gAAq?@B_?Oa?O@G?OXO?", "st": "F", "vs": [7, 7]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?_k_ACA?@AG?@Bo?", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_?I__k?bG?PO?cG?_S?@B??Oc?O@O?A_O?OXo??", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_?I__k?bG?PO?cG?_S?@B??Oc?O@O?@_O?OXo??", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cG@?g?CK?_A_ABK?CXG?ACo?", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "Z???????????????^_?I__k?Gg?cG@?g?CK?AC_C?S?GKo?@GO?GqO?A?W??", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_?I__k?bG?PO?cG?CK?AC_ABK?AGG?GDO?_Ao??", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_?I__k?bG?PO?cG?_S?_A_ABK?GOG?@BO?ACo??", "st": "F", "vs": [7, 8]}
{"root": 34, "n": 15, "g6": "[?????????????????Fw?@SAAo?PO?cG?_S?@B?C?S?GKo?ACo?@GG?A?S?@ER??", "st": "F", "vs": [7, 8, 8]}
{"root": 35, "n": 13, "g6": "U?????????????~?CM?aO@E@BC?HG@?WAAi?AD_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????~?CM?aO_i?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQ?CWAEG?HG?_K?AD_?QA?OTW?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQ?CWAEG?HG?_K?AD_?IA?OTW?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQ?CWAEG?HG?_K?AD_?_a?OTW?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V???????????????^_@B_CQ?Cc@?WCDS?GU?@EOAEI??", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "V???????????????^_@B_@E@BC?HG@?WAAi?CQO?Om??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "Y???????????????^_@B_CQ?CWAEG?HGAAi?AD_?`A?GAG?GBO??Oo??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQAAg?HG?Og?_K?@E_?PA?GWw?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQAAg?HG?Og?_K?@E_?_a?GWw?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 13, "g6": "U?????????????~?OM?aOAi?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 37, "n": 14, "g6": "W???????????????^_CB_CQ?Ig?HG?Og?_K?@E_@@A?GWw?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 14, "g6": "W???????????????^_CB_CQ?Ig?HG?Og?_K?@E_?`A?GWw?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 14, "g6": "W???????????????^_CB_CQ?Ig?HG?Og?_K?@E_@?a?GWw?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 14, "g6": "W???????????????^_CB_CQ?Ig?HG?Og?_K?@E_?_a?GWw?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 14, "g6": "X???????????????^_CB_CQ?Cc?Og@?W?CY?Op_?TQ?A?g?_?o?", "st": "F", "vs": [7, 8]}
{"root": 37, "n": 14, "g6": "X???????????????^_CB_CQ?Ig?HG?Og?_K?Op_CCA?A?g?@Eo?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM?QO@E@BC?HG?_W?ai?AD_?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?CWAEG?HG?OK?AD_?aA?CTW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?CWAEG?HG?OK?AD_?IA?CTW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?CWAEG?HG?OK?AD_A?a?CTW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?CWAEG?HG?OK?AD_?_a?CTW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 13, "g6": "U?????????????~??iAEO@I?ECCBG?Og?aq?CB_?", "st": "F", "vs": [7]}
{"root": 40, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KGCBG?GS?CB_?aA?CUW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KGCBG?GS?CB_?QA?CUW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KGCBG?GS?CB_C?Q?CUW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KGCBG?GS?CB_?OQ?CUW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 14, "g6": "V???????????????^_?I_@I?ECCBG@Dc?OM?OqO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 40, "n": 14, "g6": "V???????????????^_AEO@I?ECCBG?Og?aq?@SO?_]??", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 15, "g6": "Y?????????????????Fw?Oq?Cg?KGCBG?GS?AAO@De??iC?CBg?_?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 44, "n": 13, "g6": "V?????????????@oUP?BOAE@hC?DG?_g?CK?E?_EHc??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?B?_DcS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?AG_DcS??", "st": "F", "vs": [7]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@_G?kaO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@CG?kaO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?UPG??Oo?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 14, "g6": "X???????????????UP?BOAE@hC?DG?_g?CK?pK_?MA?CAG?E?o?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?B?_DcS?WeG??Oo?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?B?_DcS?ACG?YPO?", "st": "F", "vs": [7, 7]}
{"root": 44, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?B?_DcS?LGg??Co?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?AG_DcS?WeG??Oo?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?AG_DcS?LGg??Co?", "st": "F", "vs": [7, 8]}
{"root": 44, "n": 15, "g6": "[??????????????????M??Y?GW?DG?_g?CK?E?_EHc?@CG?kaO?YPG??OS???b??", "st": "F", "vs": [7, 7, 8]}
{"root": 53, "n": 13, "g6": "U?????????????~?GM?UOGI?PC?OgA?W?CY?_h_?", "st": "F", "vs": [7]}
{"root": 53, "n": 14, "g6": "W???????????????^_AB_Aq?_g?aG?Og@?K?@E_@AA?OSw?", "st": "F", "vs": [7, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_AB_Aq?_g?aG?Og@?K?@E_?_a?OSw?", "st": "F", "vs": [7, 8]}
{"root": 53, "n": 14, "g6": "V???????????????^_AB_Aq?_g?OgA?WAAe?CPO?Gu??", "st": "F", "vs": [7, 8]}
{"root": 60, "n": 13, "g6": "U?????????????~?CM?IOAEABC?HG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 60, "n": 13, "g6": "X?????????????~?CM?IOOi?GWCEG?HG?OS?CO_?PC??QO?GB_?", "st": "F", "vs": [7]}
{"root": 60, "n": 14, "g6": "W???????????????^_@B_@Q?GWCEG?HG?_K?CD_?QA?GTW?", "st": "F", "vs": [7, 8]}
{"root": 60, "n": 14, "g6": "W???????????????^_@B_@Q?GWCEG?HG?_K?CD_C?a?GTW?", "st": "F", "vs": [7, 8]}
{"root": 60, "n": 14, "g6": "W???????????????^_@B_@Q?GWCEG?HG?_K?CD_?Ga?GTW?", "st": "F", "vs": [7, 8]}
{"root": 60, "n": 14, "g6": "V???????????????^_@B_@Q?Cc@?WADS?OU?AEOCEI??", "st": "F", "vs": [7, 7]}
{"root": 60, "n": 14, "g6": "V???????????????^_@B_AEABC?HG@?W@Ai?@QO?_m??", "st": "F", "vs": [7, 8]}
{"root": 60, "n": 14, "g6": "Y???????????????^_@B_@Q?GWCEG?HG@Ai?CD_?aA?@CG??cO?GBO??", "st": "F", "vs": [7, 7]}
{"root": 60, "n": 14, "g6": "Y???????????????^_@B_@Q?GWCEG?HG?OS?AG_?Cc?C@o?OiO?COo??", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 13, "g6": "U?????????????~??i@EOAI?ECABG@?gAAq?CB_?", "st": "F", "vs": [7]}
{"root": 65, "n": 13, "g6": "V?????????????~??iCD_Gq?ECABG?_W?PA?AI_@?k??", "st": "F", "vs": [7]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?KGABG?_S?CB_?QA?OUW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?KGABG?_S?CB_A?Q?OUW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?KGABG?_S?CB_?GQ?OUW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "V???????????????^_@EOAI?ECABG@?gAAq?@SO?_]??", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?KGABG?_S?_k_ACA?@AG?CBo?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?ECABGCDc?OM?COO?PQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I_Gq?ECABG?_W?Gi?GD_CDa?AGW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "W???????????????^_CD_Gq?ECABG?_W?PA?GD_?Ia?@DW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 14, "g6": "W???????????????^_?I__k?bGABG?_W?PA?GD_?KI?@DW?", "st": "F", "vs": [7, 8]}
{"root": 65, "n": 15, "g6": "Y?????????????????Fw?Gq?Gg?KGABG?_S?_k_?Ia?GOC?ACG?CBw??", "st": "F", "vs": [7, 8, 8]}
{"root": 70, "n": 13, "g6": "U?????????????~??e?QOGi?ICCBG?_g@BQ?@B_?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "U?????????????~?GY?H_AQ?ICCBG?GW?ai?CD_?", "st": "F", "vs": [7]}
{"root": 70, "n": 14, "g6": "W???????????????^_?H_AQ?ag?SGCBG?OS?@B_?`A?GYW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_?H_AQ?ag?SGCBG?OS?@B_?PA?GYW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_?H_AQ?ag?SGCBG?OS?@B_C?Q?GYW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_?H_AQ?ag?SGCBG?OS?@B_?_Q?GYW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "V???????????????^_?H_AQ?ICCBGAEc?CM?GiO?_i??", "st": "F", "vs": [7, 7]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ICCBG?_g@BQ?@B_?Oa?CTG?_?o?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SG?_g@BQ?@B_?Oa?OKg?G?o?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?Os_A@A?@AG?@Bo?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_AE_@K?HG?SGCBG?CK?CD_?aA?CTW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_AE_@K?HG?SGCBG?CK?CD_?IA?CTW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_AE_@K?HG?SGCBG?CK?CD_C?a?CTW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_AE_@K?HG?SGCBG?CK?CD_?Oa?CTW?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "V???????????????^_AE_@K?ICCBG?GW?ai?AQO?_m??", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?CK?Gi_?PA?G@G?CDo?", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 15, "g6": "[?????????????????Fw?@K?HG@DO?SGA@c?CD??_Q?GYW?OGG?ACG??`s?C?B??", "st": "F", "vs": [7, 8, 8]}
{"root": 70, "n": 15, "g6": "Y?????????????????Fw?@K?HG?SGCBG@BQ?@B_?_i?@AC?_?g?GiW??", "st": "F", "vs": [7, 7, 8]}
{"root": 70, "n": 15, "g6": "Y?????????????????Fw?Os?Co?SGCBG?CK?Gi_?QQ?@CC?OAG?CDw??", "st": "F", "vs": [7, 8, 8]}
{"root": 72, "n": 13, "g6": "U?????????????~?OM?eO@I?DC?_g@?W?GY?Oh_?", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I@Ac?_g@?WAAA?AE_?IK??", "st": "F", "vs": [7]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?IG?_g?_K?AE_@AA?GSw?", "st": "F", "vs": [7, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?IG?_g?_K?AE_?QA?GSw?", "st": "F", "vs": [7, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?IG?_g?_K?AE_@?a?GSw?", "st": "F", "vs": [7, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?IG?_g?_K?AE_?Ga?GSw?", "st": "F", "vs": [7, 8]}
{"root": 76, "n": 13, "g6": "V?????????????Ao@E?IOgi?OW?KG?`G@`S?v?_??[??", "st": "O", "vs": [7]}
{"root": 76, "n": 14, "g6": "X???????????????@W?P_@Q?OW?KG?`G@`S?v?_??[?STG??Oo?", "st": "O", "vs": [7, 8]}
{"root": 77, "n": 13, "g6": "V?????????????@g@I?`_@QAaW?SGBBG?OK?v?_?EC??", "st": "O", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????v?AE?IOge?ICBBG?_W?oA?@g_?Qc??", "st": "F", "vs": [7]}
{"root": 77, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_W?oA?@g_?Qc?Z_G??IO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_W?oA?@g_?Qc?Z_G??Ao?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?AGG?geO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?@CG?geO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?SRG?@@O?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?SRG?O?o?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@Q?ICBBG?_W?oA?@g_?Qc?SRG??@o?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X????????????????s?Q_CK?DG?SGBBG?OK?v?_?EC?@CG?geO?", "st": "O", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "X????????????????s?Q_CK?DG?SGBBG?OK?v?_?EC?SRG??Go?", "st": "O", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_WB[A??o_?LA?@IG??Ao?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_?LA?A@g?G?o?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_?LA?A@g??Co?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "Z???????????????@I?`_@QAaW?SGBBG?OK?v?_?EC?D?G?@gO?OCO??@W??", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X????????????????s?Q_@QAaW?SGBBG?OK?v?_?`a?G@G??oo?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 14, "g6": "X????????????????s?Q_@QAaW?SGBBG?OK?v?_?`a?@@G??oo?", "st": "F", "vs": [7, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SG?_W?oA?@g_?Qc?Z_G?WXG??Aw??", "st": "F", "vs": [7, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SG?_WB[A??o_?LA?@IG?WXG??Aw??", "st": "F", "vs": [7, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????Q_CK?DGDCo?SGB[A??o_?LA?A@g?WXG??Cw??", "st": "F", "vs": [7, 8, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????Q_CK?DGDCo?SG?OK?v?_?EC?D?G?@gO?OCO?KKc???V??", "st": "F", "vs": [7, 8, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?@CG?KKc???F??", "st": "O", "vs": [7, 7, 7]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??AS??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??@S??_B??", "st": "O", "vs": [7, 7, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????L?AS?Oo?IO?SG@`c?v?_DCq?A@c??og?AGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?SRG??Go?WXG??AS??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?SRG??Go?WXG??@S??_B??", "st": "F", "vs": [7, 8, 8]}
{"root": 78, "n": 13, "g6": "U?????????????~?@IAEO@I?QCCBG?Gg?aq?AB_?", "st": "F", "vs": [7]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_Oq?Cg?cGCBG?CS?AB_?aA?CUW?", "st": "F", "vs": [7, 8]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_Oq?Cg?cGCBG?CS?AB_?IA?CUW?", "st": "F", "vs": [7, 8]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_Oq?Cg?cGCBG?CS?AB_C?Q?CUW?", "st": "F", "vs": [7, 8]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_Oq?Cg?cGCBG?CS?AB_?_Q?CUW?", "st": "F", "vs": [7, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cG?Gg?aq?AB_?_a?OKg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?Gk_?`A?GAG?ABo?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 13, "g6": "U?????????????~?CY?H_@Q?ICCBG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~?CY?H_Oi?ICCBG@?WAAA?@Q_?_k??", "st": "F", "vs": [7]}
{"root": 84, "n": 14, "g6": "W???????????????^_@E_@K?DG?SGCBG?_K?CD_?aA?GTW?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 14, "g6": "W???????????????^_@E_@K?DG?SGCBG?_K?CD_?QA?GTW?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 14, "g6": "W???????????????^_@E_@K?DG?SGCBG?_K?CD_C?a?GTW?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 14, "g6": "W???????????????^_@E_@K?DG?SGCBG?_K?CD_?Oa?GTW?", "st": "F", "vs": [7, 8]}
{"root": 86, "n": 13, "g6": "U?????????????~??i@D_AI?ECCBG@?W@BI?CD_?", "st": "F", "vs": [7]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Gk?Gg?KGCBG?_K?CD_?`A?GXW?", "st": "F", "vs": [7, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Gk?Gg?KGCBG?_K?CD_?HA?GXW?", "st": "F", "vs": [7, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Gk?Gg?KGCBG?_K?CD_?Oa?GXW?", "st": "F", "vs": [7, 8]}
{"root": 86, "n": 14, "g6": "V???????????????^_?I_Gk?ECCBG@?W@BI?AIO?_m??", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 13, "g6": "V?????????????Go@qCB_HI?OW?iG?PG@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?O@O?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?G@O?", "st": "F", "vs": [7]}
{"root": 197, "n": 14, "g6": "[???????????????^_?aOAI?CW?KG?QG@?c?_D?@Fc?O@O?C_O?ACO?C@g?A?E??", "st": "F", "vs": [7, 8]}
{"root": 203, "n": 13, "g6": "W?????????????~?AH?HOAE?aC?IG?PG?OS?OB?CFc?C@O?", "st": "O", "vs": [7]}
{"root": 216, "n": 13, "g6": "W?????????????~?@H?HOCE?EC?aG?PG?_S?OB?CFc?C@O?", "st": "F", "vs": [7]}
{"root": 216, "n": 13, "g6": "Y?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??SC?CGO?CG_?OB_??", "st": "F", "vs": [7]}
{"root": 216, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD?CFc?C@O?A_O?GOO?ACG?A?Y??", "st": "F", "vs": [7, 7]}
{"root": 216, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD?CFc?C@O?@OO?ACO?G@g??_E??", "st": "F", "vs": [7, 8]}
{"root": 216, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD??SC?CGO?CG_?OB_?O]G??GE??", "st": "F", "vs": [7, 8]}
{"root": 216, "n": 14, "g6": "\\???????????????^_CF_AQ?Cg?_o?KG?PC?AH?@?g?@OO?GO_?CG_?AOG?@@A??OBo??", "st": "F", "vs": [7, 8]}
{"root": 216, "n": 14, "g6": "\\???????????????^_CF_AQ?Cg?_o?KG?PC?AH?@?g?@OO?GO_?CG_??gG??Oa??OBo??", "st": "F", "vs": [7, 8]}
{"root": 216, "n": 15, "g6": "_?????????????????Fw?AQ?Cg?_o?KG?PC?AH?@?g?O]O?GA_?A_O?CGG??`A??@OG??GO_??_D??A?Z???", "st": "F", "vs": [7, 7, 8]}
{"root": 216, "n": 15, "g6": "_?????????????????Fw?AQ?Cg?_o?KG?PC?AH?@?g?@OO?GO_?CG_?O]G??GE??C_G??___?A?\\???OB???", "st": "F", "vs": [7, 8, 8]}
{"root": 216, "n": 15, "g6": "_?????????????????Fw?_{?HG?HO?_o?EC?CP??PG?CA_?A__?GO_?ACO??cA??GGO??D?_??O`??A?^???", "st": "F", "vs": [7, 8, 8]}
{"root": 219, "n": 13, "g6": "W?????????????~??p?aOAI?_W?cG?QG@?c?@D?CFc??@o?", "st": "F", "vs": [7]}
{"root": 219, "n": 14, "g6": "[???????????????^_?KOCQ?Gg@?o?cG?HC?OH??Gg?O]O?G_O?@OO?ACG???]??", "st": "F", "vs": [7, 8]}
{"root": 219, "n": 15, "g6": "_?????????????????Fw?@a?PG?PO@?o?QC?AP?A@G??a_?_{_?G_O??gG??`A??A_G?@@?_??_`????^???", "st": "F", "vs": [7, 8, 8]}
{"root": 225, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD?CFc??@o?", "st": "O", "vs": [7]}
{"root": 258, "n": 13, "g6": "W?????????????hKL@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????eoSe?KO?Y?OWAgG@AG?Gc?YA_?Ck??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "W?????????????eoSeBOO@a?OWAgG@AG?Gc?o?_?BS??Qo?", "st": "F", "vs": [7]}
{"root": 258, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?O_O?hKO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?OOO?hKO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?eo_A@C?L@G??dO?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Z???????????????Se?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?@OO?YAO??AW??", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "X???????????????SeBOO@a?OW@AG?PG?AS?eo_A@C??LG?T@O?", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Y???????????????SeBOO@a?OWAgG@AG?Gc?eo_A@C?W?G??YO??dO??", "st": "F", "vs": [7, 7]}
{"root": 258, "n": 14, "g6": "Y???????????????SeBOO@a?@gAgG@AG?AS?eo_A@C?ABG?AHO?G?o??", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?YA_?Ck?RWG?@?o?", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?YA_?Ck?RWG??Go?", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "X???????????????RWDH_@a?@g?_oAgG?`C?AH??Ck??gG?YAo?", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "X???????????????RWDH_@a?@g?_oAgG?`C?AH??Ck??SG?YAo?", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????SeBOO@a?OWAgG@AG?Gc?o?_?BS??Qo?eoO?G?o??", "st": "F", "vs": [7, 8]}
{"root": 258, "n": 15, "g6": "[?????????????????DH_@a?@g?_oAgG?`C?AH?CuC?GCO??dO?@OG??AS?BOR??", "st": "F", "vs": [7, 7, 8]}
{"root": 258, "n": 15, "g6": "[?????????????????DH_@a?@g?_oAgG?`C?AH??Ck?RWG??Go??SG?L@S??GB??", "st": "F", "vs": [7, 8, 8]}
{"root": 259, "n": 13, "g6": "W?????????????~?AH?PO@E?EC@AG?`G?GS?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "W?????????????~?O]?aO@I?GW?cG@AG?CS?OO_@CS?@Co?", "st": "F", "vs": [7]}
{"root": 266, "n": 14, "g6": "Y???????????????^_?aO@I?GW?cG@AG?CS?OO_@CS?@Co?_{O?C?o??", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "Y???????????????^_?aO@I?GW?cG@AG?CS?OO_@CS?@Co?_{O?@?o??", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "X???????????????^_CF_CQ?Cg?Oo?cG?`C?OO_?PK??ag?Gao?", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "Z???????????????^_CF_CQ?Cg?Oo?cG?`C?@D?AAC?@Co?CGO?OCO?CPW??", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "X???????????????^_CF_@I?GW?cG@AG?CS?OO_@CS?AHG?AHo?", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "Y???????????????^_CF_@I?GW?cG@AG@@A?Ga_?PK?AHG?@DO?_?o??", "st": "F", "vs": [7, 8]}
{"root": 266, "n": 14, "g6": "Y???????????????^_CF_CQ?Cg?cG?Gg@@A?Ga_?PK?GOG?AEO?GPO??", "st": "F", "vs": [7, 7]}
{"root": 266, "n": 15, "g6": "[?????????????????Fw?_{?PG?HO?Oo?QC?GP?AAC?@Co?@DO?CGG?GAC?@CV??", "st": "F", "vs": [7, 8, 8]}
{"root": 288, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HGCCo?cGA@c?@B??EC?CDO?OD_?", "st": "F", "vs": [7]}
{"root": 299, "n": 14, "g6": "Y???????????????^_?T?@K?HGCCo?cGA@c?@B??EC?GAo?CSO?GIo??", "st": "F", "vs": [7, 8]}
{"root": 307, "n": 13, "g6": "Y?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?AGO?GC_?_i_??", "st": "F", "vs": [7]}
{"root": 307, "n": 14, "g6": "[???????????????^_?R?Ac?Co?IO?_o?EC?CH?AAg?C@_?CO_?GC_?CGG?CDU??", "st": "F", "vs": [7, 8]}
{"root": 307, "n": 14, "g6": "[???????????????^_?R?Ac?Co?IO?_o?EC?CH?AAg?C@_?CO_?GC_?@?g?CDU??", "st": "F", "vs": [7, 8]}
{"root": 307, "n": 14, "g6": "\\???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?AGO?GC_?_i_?AOG?@@A??OTO??", "st": "F", "vs": [7, 7]}
{"root": 307, "n": 14, "g6": "\\???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?AGO?GC_?_i_?@@G?AAi??@?o??", "st": "F", "vs": [7, 8]}
{"root": 307, "n": 15, "g6": "_?????????????????Fw?AW?IO?H_?IO?OW?@`??`G?C@_?CO_?GC_?CGG?CDU??AAG?@@S_??GD???_B???", "st": "F", "vs": [7, 8, 8]}
{"root": 307, "n": 15, "g6": "_?????????????????Fw?AW?IO?H_?IO?OW?@`??`G?C@_?CO_?GC_?AOG?@@A??OTO??GC_?CDT???GB???", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/gtree/nu2_b42.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 4, "6": 2}, "time": 88.41, "levels": [[13, {"eng-E": 5, "eng-F": 7, "eng-O": 6, "patterns": 432, "to-engine": 432}, 13, {"O": 6, "F": 7}, 0], [14, {"E": 5434, "F": 7, "R": 373, "eng-E": 2665, "eng-F": 98, "eng-O": 13, "eng-R": 832, "patterns": 14119, "subset-fail": 1430, "to-engine": 6934}, 114, {"F": 101, "O": 13}, 1046], [15, {"E": 114897, "F": 46, "R": 883, "eng-E": 13044, "eng-F": 3, "eng-O": 4, "eng-R": 118, "patterns": 135572, "subset-fail": 3566, "to-engine": 16442}, 34, {"F": 30, "O": 4}, 562], [16, {"E": 26837, "R": 40, "eng-E": 2067, "eng-R": 3, "patterns": 30388, "subset-fail": 1186, "to-engine": 2337}, 0, {}, 25]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 4.47, "levels": [[13, {"eng-E": 24, "eng-F": 3, "eng-R": 5, "patterns": 240, "to-engine": 240}, 3, {"F": 3}, 5], [14, {"E": 3036, "F": 23, "R": 180, "patterns": 3239, "subset-fail": 20}, 18, {"F": 18}, 150], [15, {"E": 20119, "F": 7, "R": 223, "patterns": 20349, "subset-fail": 52}, 3, {"F": 3}, 135], [16, {"E": 2740, "R": 8, "patterns": 2748, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 6.55, "levels": [[13, {"eng-E": 35, "eng-F": 5, "eng-R": 4, "patterns": 319, "to-engine": 319}, 5, {"F": 5}, 4], [14, {"E": 5380, "F": 37, "R": 289, "patterns": 5706, "subset-fail": 40}, 28, {"F": 28}, 219], [15, {"E": 30726, "F": 9, "R": 280, "patterns": 31015, "subset-fail": 57}, 3, {"F": 3}, 186], [16, {"E": 2788, "R": 8, "patterns": 2796, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.04, "levels": [[13, {"E": 241, "F": 5, "R": 23, "patterns": 269}, 3, {"F": 3}, 12], [14, {"E": 3169, "F": 27, "R": 207, "patterns": 3403, "subset-fail": 29}, 15, {"F": 15}, 140], [15, {"E": 17087, "F": 5, "R": 196, "patterns": 17288, "subset-fail": 52}, 2, {"F": 2}, 125], [16, {"E": 1955, "R": 9, "patterns": 1964, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 7, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.92, "levels": [[13, {"E": 180, "F": 3, "R": 17, "patterns": 200}, 3, {"F": 3}, 17], [14, {"E": 2988, "F": 15, "R": 176, "patterns": 3179, "subset-fail": 24}, 10, {"F": 10}, 155], [15, {"E": 10664, "R": 95, "patterns": 10759, "subset-fail": 16}, 0, {}, 73]], "open17": 0}
{"root": 13, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.65, "levels": [[13, {"E": 304, "F": 6, "R": 34, "patterns": 344}, 3, {"F": 3}, 19], [14, {"E": 3459, "F": 18, "R": 191, "patterns": 3668, "subset-fail": 41}, 12, {"F": 12}, 154], [15, {"E": 14891, "R": 97, "patterns": 14988, "subset-fail": 36}, 0, {}, 55]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 2.95, "levels": [[13, {"E": 228, "F": 6, "R": 28, "patterns": 262}, 4, {"F": 4}, 14], [14, {"E": 4108, "F": 37, "R": 246, "patterns": 4391, "subset-fail": 35}, 14, {"F": 14}, 164], [15, {"E": 16189, "F": 6, "R": 172, "patterns": 16367, "subset-fail": 54}, 2, {"F": 2}, 108], [16, {"E": 1970, "R": 9, "patterns": 1979, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 8.0, "levels": [[13, {"E": 235, "F": 8, "R": 21, "patterns": 264}, 5, {"F": 5}, 11], [14, {"E": 4751, "F": 55, "R": 273, "patterns": 5079, "subset-fail": 42}, 27, {"F": 27}, 196], [15, {"E": 27068, "F": 9, "R": 384, "patterns": 27461, "subset-fail": 103}, 4, {"F": 4}, 247], [16, {"E": 3608, "R": 10, "patterns": 3618, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 87.05, "levels": [[13, {"eng-E": 191, "eng-F": 17, "eng-O": 3, "eng-R": 97, "patterns": 308, "to-engine": 308}, 20, {"O": 3, "F": 17}, 97], [14, {"E": 17644, "F": 110, "R": 1052, "eng-E": 2716, "eng-F": 39, "eng-O": 11, "eng-R": 697, "patterns": 22908, "subset-fail": 864, "to-engine": 3498}, 140, {"F": 129, "O": 11}, 1458], [15, {"E": 153094, "F": 57, "R": 1168, "eng-E": 13087, "eng-O": 4, "eng-R": 116, "patterns": 170532, "subset-fail": 3268, "to-engine": 13277}, 31, {"F": 27, "O": 4}, 856], [16, {"E": 24173, "R": 30, "eng-E": 3324, "eng-R": 4, "patterns": 28464, "subset-fail": 939, "to-engine": 3333}, 0, {}, 23]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 23.75, "levels": [[13, {"eng-E": 149, "eng-F": 6, "eng-O": 1, "eng-R": 73, "patterns": 229, "to-engine": 229}, 7, {"O": 1, "F": 6}, 73], [14, {"E": 5987, "F": 30, "R": 317, "eng-E": 831, "eng-F": 29, "eng-O": 3, "eng-R": 316, "patterns": 7742, "subset-fail": 295, "to-engine": 1185}, 58, {"F": 55, "O": 3}, 557], [15, {"E": 64584, "F": 17, "R": 352, "eng-E": 3579, "eng-R": 5, "patterns": 69289, "subset-fail": 803, "to-engine": 3594}, 9, {"F": 9}, 235], [16, {"E": 7957, "R": 2, "patterns": 7959}, 0, {}, 2]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 14.68, "levels": [[13, {"eng-E": 76, "eng-F": 5, "eng-O": 1, "eng-R": 33, "patterns": 229, "to-engine": 229}, 6, {"O": 1, "F": 5}, 33], [14, {"E": 4953, "F": 32, "R": 283, "eng-E": 402, "eng-F": 13, "eng-O": 1, "eng-R": 142, "patterns": 6661, "subset-fail": 325, "to-engine": 1123}, 41, {"F": 40, "O": 1}, 366], [15, {"E": 45761, "F": 16, "R": 410, "eng-E": 682, "patterns": 47875, "subset-fail": 423, "to-engine": 1368}, 5, {"F": 5}, 257], [16, {"E": 4428, "R": 4, "patterns": 4432, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 121.57, "levels": [[13, {"eng-E": 200, "eng-F": 13, "eng-O": 3, "eng-R": 92, "patterns": 308, "to-engine": 308}, 16, {"O": 3, "F": 13}, 92], [14, {"E": 13504, "F": 84, "R": 739, "eng-E": 2495, "eng-F": 71, "eng-O": 16, "eng-R": 934, "patterns": 18437, "subset-fail": 715, "to-engine": 3549}, 160, {"F": 144, "O": 16}, 1503], [15, {"E": 156105, "F": 43, "R": 1608, "eng-E": 17718, "eng-F": 18, "eng-O": 8, "eng-R": 301, "patterns": 179909, "subset-fail": 4229, "to-engine": 18313}, 57, {"F": 49, "O": 8}, 1382], [16, {"E": 45630, "R": 91, "eng-E": 4747, "eng-R": 10, "patterns": 52904, "subset-fail": 2454, "to-engine": 4757}, 0, {}, 62]], "open17": 0}
{"root": 32, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.68, "levels": [[13, {"E": 153, "F": 3, "R": 3, "patterns": 159}, 1, {"F": 1}, 1], [14, {"E": 965, "F": 6, "R": 22, "patterns": 993, "subset-fail": 3}, 2, {"F": 2}, 11], [15, {"E": 2206, "F": 2, "R": 5, "patterns": 2213, "subset-fail": 3}, 1, {"F": 1}, 2], [16, {"E": 930, "patterns": 930}, 0, {}, 0]], "open17": 0}
{"root": 33, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 3.14, "levels": [[13, {"E": 261, "F": 5, "R": 13, "patterns": 279}, 3, {"F": 3}, 7], [14, {"E": 3301, "F": 18, "R": 119, "patterns": 3438, "subset-fail": 29}, 10, {"F": 10}, 84], [15, {"E": 12733, "F": 5, "R": 39, "patterns": 12777, "subset-fail": 12}, 4, {"F": 4}, 22], [16, {"E": 3720, "R": 1, "patterns": 3721}, 0, {}, 1]], "open17": 0}
{"root": 34, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.73, "levels": [[13, {"E": 179, "F": 2, "R": 27, "patterns": 208}, 2, {"F": 2}, 27], [14, {"E": 1753, "F": 19, "R": 117, "patterns": 1889, "subset-fail": 28}, 11, {"F": 11}, 96], [15, {"E": 8647, "F": 5, "R": 175, "patterns": 8827, "subset-fail": 43}, 1, {"F": 1}, 118], [16, {"E": 762, "R": 4, "patterns": 766, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.15, "levels": [[13, {"E": 181, "F": 2, "R": 25, "patterns": 208}, 2, {"F": 2}, 25], [14, {"E": 2024, "F": 15, "R": 122, "patterns": 2161, "subset-fail": 30}, 8, {"F": 8}, 98], [15, {"E": 8254, "F": 2, "R": 77, "patterns": 8333, "subset-fail": 24}, 0, {}, 47]], "open17": 0}
{"root": 37, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.11, "levels": [[13, {"E": 184, "F": 1, "R": 19, "patterns": 204}, 1, {"F": 1}, 19], [14, {"E": 1007, "F": 8, "R": 39, "patterns": 1054, "subset-fail": 9}, 6, {"F": 6}, 32], [15, {"E": 5424, "R": 45, "patterns": 5469, "subset-fail": 11}, 0, {}, 28]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}, 7]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.96, "levels": [[13, {"E": 212, "F": 2, "R": 16, "patterns": 230}, 1, {"F": 1}, 8], [14, {"E": 1057, "F": 5, "R": 58, "patterns": 1120, "subset-fail": 5}, 4, {"F": 4}, 54], [15, {"E": 4511, "R": 10, "patterns": 4521, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 40, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.53, "levels": [[13, {"E": 173, "F": 2, "R": 27, "patterns": 202}, 1, {"F": 1}, 14], [14, {"E": 1025, "F": 7, "R": 71, "patterns": 1103, "subset-fail": 16}, 6, {"F": 6}, 56], [15, {"E": 7166, "F": 2, "R": 75, "patterns": 7243, "subset-fail": 26}, 1, {"F": 1}, 36], [16, {"E": 987, "R": 3, "patterns": 990, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 114, "R": 24, "patterns": 138}, 0, {}, 24]], "open17": 0}
{"root": 44, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 2.15, "levels": [[13, {"E": 197, "F": 5, "R": 12, "patterns": 214}, 3, {"F": 3}, 6], [14, {"E": 3003, "F": 22, "R": 160, "patterns": 3185, "subset-fail": 33}, 9, {"F": 9}, 111], [15, {"E": 10200, "F": 4, "R": 89, "patterns": 10293, "subset-fail": 26}, 1, {"F": 1}, 46], [16, {"E": 919, "patterns": 919}, 0, {}, 0]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.06, "levels": [[13, {"E": 168, "F": 1, "R": 22, "patterns": 191}, 1, {"F": 1}, 22], [14, {"E": 980, "F": 7, "R": 68, "patterns": 1055, "subset-fail": 21}, 3, {"F": 3}, 51], [15, {"E": 2971, "F": 1, "R": 20, "patterns": 2992, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 106, "R": 26, "patterns": 132}, 0, {}, 13]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.07, "levels": [[13, {"E": 168, "R": 22, "patterns": 190}, 0, {}, 11]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 123, "R": 18, "patterns": 141}, 0, {}, 18]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.21, "levels": [[13, {"E": 185, "F": 3, "R": 22, "patterns": 210}, 2, {"F": 2}, 11], [14, {"E": 1511, "F": 12, "R": 131, "patterns": 1654, "subset-fail": 12}, 7, {"F": 7}, 84], [15, {"E": 7086, "F": 2, "R": 80, "patterns": 7168, "subset-fail": 23}, 0, {}, 51]], "open17": 0}
{"root": 65, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.97, "levels": [[13, {"E": 177, "F": 2, "R": 29, "patterns": 208}, 2, {"F": 2}, 29], [14, {"E": 1722, "F": 12, "R": 144, "patterns": 1878, "subset-fail": 16}, 9, {"F": 9}, 130], [15, {"E": 9140, "F": 6, "R": 105, "patterns": 9251, "subset-fail": 26}, 1, {"F": 1}, 77], [16, {"E": 961, "R": 2, "patterns": 963, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.06, "levels": [[13, {"E": 199, "F": 2, "R": 28, "patterns": 229}, 2, {"F": 2}, 28], [14, {"E": 2217, "F": 17, "R": 127, "patterns": 2361, "subset-fail": 18}, 14, {"F": 14}, 111], [15, {"E": 16353, "F": 5, "R": 173, "patterns": 16531, "subset-fail": 41}, 3, {"F": 3}, 116], [16, {"E": 2607, "R": 5, "patterns": 2612, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 135, "eng-R": 18, "patterns": 153, "to-engine": 153}, 0, {}, 18]], "open17": 0}
{"root": 72, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.16, "levels": [[13, {"E": 187, "F": 2, "R": 19, "patterns": 208}, 2, {"F": 2}, 19], [14, {"E": 1761, "F": 5, "R": 130, "patterns": 1896, "subset-fail": 11}, 4, {"F": 4}, 120], [15, {"E": 4551, "R": 7, "patterns": 4558, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 61, "eng-R": 11, "patterns": 144, "to-engine": 144}, 0, {}, 11]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 3.31, "levels": [[13, {"eng-E": 32, "eng-O": 1, "eng-R": 6, "patterns": 360, "to-engine": 360}, 1, {"O": 1}, 6], [14, {"eng-E": 260, "eng-O": 1, "eng-R": 19, "patterns": 1247, "subset-fail": 172, "to-engine": 1075}, 1, {"O": 1}, 19], [15, {"eng-E": 960, "eng-R": 8, "patterns": 1341, "subset-fail": 373, "to-engine": 968}, 0, {}, 8]], "open17": 0}
{"root": 77, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 15.7, "levels": [[13, {"eng-E": 9, "eng-F": 1, "eng-O": 1, "eng-R": 5, "patterns": 360, "to-engine": 360}, 2, {"O": 1, "F": 1}, 5], [14, {"E": 847, "F": 15, "R": 66, "eng-E": 191, "eng-F": 6, "eng-O": 2, "eng-R": 72, "patterns": 2171, "subset-fail": 183, "to-engine": 1069}, 15, {"F": 13, "O": 2}, 101], [15, {"E": 12774, "F": 5, "R": 228, "eng-E": 1410, "eng-F": 4, "eng-O": 2, "eng-R": 45, "patterns": 15664, "subset-fail": 754, "to-engine": 1956}, 10, {"F": 8, "O": 2}, 192], [16, {"E": 7543, "R": 16, "eng-E": 408, "eng-R": 1, "patterns": 9588, "subset-fail": 787, "to-engine": 1247}, 0, {}, 10]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.38, "levels": [[13, {"E": 201, "F": 2, "R": 26, "patterns": 229}, 1, {"F": 1}, 13], [14, {"E": 1089, "F": 7, "R": 51, "patterns": 1147, "subset-fail": 7}, 6, {"F": 6}, 45], [15, {"E": 6468, "R": 54, "patterns": 6522, "subset-fail": 9}, 0, {}, 37]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.59, "levels": [[13, {"E": 183, "F": 2, "R": 23, "patterns": 208}, 2, {"F": 2}, 23], [14, {"E": 1785, "F": 6, "R": 133, "patterns": 1924, "subset-fail": 14}, 4, {"F": 4}, 121], [15, {"E": 4600, "R": 10, "patterns": 4610, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}, 22]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.73, "levels": [[13, {"E": 181, "F": 1, "R": 28, "patterns": 210}, 1, {"F": 1}, 28], [14, {"E": 1053, "F": 7, "R": 75, "patterns": 1135, "subset-fail": 17}, 4, {"F": 4}, 61], [15, {"E": 4865, "F": 1, "R": 59, "patterns": 4925, "subset-fail": 16}, 0, {}, 38]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 65, "eng-R": 9, "patterns": 144, "to-engine": 144}, 0, {}, 9]], "open17": 0}
{"root": 93, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 0.16, "levels": [[13, {"E": 174, "F": 3, "R": 39, "patterns": 216}, 1, {"F": 1}, 7], [14, {"E": 743, "F": 1, "R": 81, "patterns": 825, "subset-fail": 16}, 0, {}, 33]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 163, "R": 30, "patterns": 193}, 0, {}, 16]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.21, "levels": [[13, {"E": 153, "F": 2, "R": 16, "patterns": 171}, 2, {"F": 2}, 16], [14, {"E": 1499, "F": 2, "R": 103, "patterns": 1604, "subset-fail": 15}, 0, {}, 90]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.52, "levels": [[13, {"E": 149, "F": 2, "R": 22, "patterns": 173}, 2, {"F": 2}, 22], [14, {"E": 1498, "F": 2, "R": 106, "patterns": 1606, "subset-fail": 9}, 1, {"F": 1}, 98], [15, {"E": 527, "F": 1, "R": 16, "patterns": 544, "subset-fail": 2}, 0, {}, 15]], "open17": 0}
{"root": 203, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.12, "levels": [[13, {"eng-E": 69, "eng-O": 1, "eng-R": 6, "patterns": 220, "to-engine": 220}, 1, {"O": 1}, 6], [14, {"eng-E": 306, "eng-R": 19, "patterns": 1098, "subset-fail": 137, "to-engine": 961}, 0, {}, 19]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.79, "levels": [[13, {"E": 200, "F": 2, "R": 19, "patterns": 221}, 2, {"F": 2}, 19], [14, {"E": 1550, "F": 6, "R": 105, "patterns": 1661, "subset-fail": 4}, 5, {"F": 5}, 101], [15, {"E": 3315, "F": 5, "R": 33, "patterns": 3353}, 3, {"F": 3}, 32], [16, {"E": 1804, "R": 5, "patterns": 1809}, 0, {}, 4]], "open17": 0}
{"root": 219, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.76, "levels": [[13, {"E": 188, "F": 1, "R": 33, "patterns": 222}, 1, {"F": 1}, 17], [14, {"E": 1040, "F": 2, "R": 56, "patterns": 1098, "subset-fail": 8}, 1, {"F": 1}, 24], [15, {"E": 727, "F": 1, "R": 2, "patterns": 730}, 1, {"F": 1}, 2], [16, {"E": 590, "R": 2, "patterns": 592}, 0, {}, 1]], "open17": 0}
{"root": 225, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.7, "levels": [[13, {"eng-E": 35, "eng-O": 1, "eng-R": 5, "patterns": 223, "to-engine": 223}, 1, {"O": 1}, 5], [14, {"eng-E": 156, "eng-R": 10, "patterns": 1096, "subset-fail": 135, "to-engine": 961}, 0, {}, 10]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 4.04, "levels": [[13, {"E": 170, "F": 7, "R": 18, "patterns": 195}, 3, {"F": 3}, 6], [14, {"E": 2062, "F": 30, "R": 202, "patterns": 2294, "subset-fail": 14}, 12, {"F": 12}, 106], [15, {"E": 9627, "F": 5, "R": 188, "patterns": 9820, "subset-fail": 41}, 2, {"F": 2}, 130], [16, {"E": 1523, "R": 7, "patterns": 1530, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.22, "levels": [[13, {"E": 109, "F": 1, "R": 15, "patterns": 125}, 1, {"F": 1}, 15], [14, {"E": 717, "R": 46, "patterns": 763, "subset-fail": 6}, 0, {}, 40]], "open17": 0}
{"root": 265, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 17, "eng-R": 4, "patterns": 160, "to-engine": 160}, 0, {}, 4]], "open17": 0}
{"root": 266, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.92, "levels": [[13, {"eng-E": 9, "eng-F": 1, "eng-R": 1, "patterns": 160, "to-engine": 160}, 1, {"F": 1}, 1], [14, {"E": 715, "F": 7, "R": 59, "patterns": 781, "subset-fail": 6}, 7, {"F": 7}, 52], [15, {"E": 4819, "F": 2, "R": 120, "patterns": 4941, "subset-fail": 18}, 1, {"F": 1}, 82], [16, {"E": 734, "R": 3, "patterns": 737}, 0, {}, 3]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.29, "levels": [[13, {"E": 151, "F": 2, "R": 21, "patterns": 174}, 2, {"F": 2}, 21], [14, {"E": 1501, "R": 100, "patterns": 1601, "subset-fail": 8}, 0, {}, 92]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.31, "levels": [[13, {"E": 80, "F": 1, "R": 28, "patterns": 109}, 1, {"F": 1}, 7], [14, {"E": 470, "F": 4, "R": 74, "patterns": 548}, 1, {"F": 1}, 19], [15, {"E": 643, "F": 1, "R": 15, "patterns": 659, "subset-fail": 4}, 0, {}, 12]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.94, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 1, {"F": 1}, 8], [14, {"E": 501, "F": 4, "R": 57, "patterns": 562, "subset-fail": 4}, 4, {"F": 4}, 53], [15, {"E": 2552, "F": 4, "R": 32, "patterns": 2588}, 2, {"F": 2}, 25], [16, {"E": 1216, "R": 3, "patterns": 1219}, 0, {}, 3]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 54, "R": 14, "patterns": 68}, 0, {}, 7]], "open17": 0}
{"root": 661, "kind": "O", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 41, "eng-R": 7, "patterns": 96, "to-engine": 96}, 0, {}, 7]], "open17": 0}
{"root": 811, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 140, "R": 20, "patterns": 160}, 0, {}, 5]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 67, "R": 19, "patterns": 86}, 0, {}, 19]], "open17": 0}


==> anc/gst1718_computation/gtree/nu2_b43.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b43.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcC?S@?E?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcA?S?GE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????~?CU?RO@T?QKCECA@C??Y?G@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?SA?P?AYOA?M??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?S?OP?AYOA?M??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????^_CE?AY?QK@DcA?K@?`?@TOC?U??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO@?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?CGOA?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OGO?Oa?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?@GOA?a?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?CCO?RQ?G?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AW?oCB`a?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AWFBC?GE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????wW@iASOcE??s?AW?PC?uE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?Aa?BS_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?Oa?BS_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?GA_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?GA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?Yc??i?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "S?????????????wW@iC_oL`?@KASS?@k?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AWCGC?Oa?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?aC?Ca?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Ca?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Aa?cE_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AWAGC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?EC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?PCAOY?O@_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?HCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?DCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????wW@iASOcE?uC?@gCOC?Ca??c_?A[??", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWA_C?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWA_C?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[KC_oL`??s?AWA_C?LQ??I_?`A?HPG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?Oa?BS_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?`C?LQ?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWCCC?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc@?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?DC?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?Yc??i?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?Yc??i?O@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWCGC?Oa?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AWCGC?Oa?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWCGC?Oa??LOASU??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?aC?Ca?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?`C?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC@II?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW@OC?Ca?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW@OC?Ca?cE_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K@OC?HCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWAGC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AWAGCAOY?L`O?PE??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KAGC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?EC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?EC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?HCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?HCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?HCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?DCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?DCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?DCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????@iASOcE?uC?@gCOC?Ca??c_?A[?B?G?wWO?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_QaAOW?@gCOC?Ca??c_?A[?@CG?L`O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uCCOC?HC?AQ??R_ASQ??Eg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "U???????????????@iC_oL`?@K?oCFBC@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????@iC_oL`?@K?oCFBC@IH??LO?GE??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?DA?@iG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya?C@G?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?@K?PC@kK@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?@K?PC@kK@IH??LOC?E??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AW@kKAOX?O@O?PE??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?DC?LQ?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc?_I?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@??gOC_q??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEOA?I??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?cE?uC?@g?AW@OA??I_?`A?HPG?BSg?_@W??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?cE?uC?AW?YcA?E??LO?`D?HPK?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BS?uC?AW?HCAOY?A@_?@i?O_C??Og?QaW??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????C_oL`?@K?oCFBC@IH??LO?Y`?O?c??Ag?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W??????????????????Y_cE?uC?AWFBC@IH?@AG?oD??Ek?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?BS?@K@kKASQ??t?cEG?PD??GK?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BSAOW?AW?PC?uE?QaOCO@??`C??Og??LW??", "st": "F", "vs": [7, 7, 8]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?CA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWACC??Y?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWA?c?OI?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????WK@e_Bi??s?AWACCAgE?__OAgI??BW?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 13, "g6": "T?????????????iS@d?Co?X?SSB?W?ICBQa?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC@@A?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC?PA?BI_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?WAAC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?aC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?EC@?Q?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?XO?e?@c?gg?SC?DA?WB_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KCGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KAGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W@CC@@A?BI_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?WAAC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?WAAC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?aC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?W?aC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@cB?WA?c?Ki?GGO?gi??WW?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XO?e?@c?gg?SC@_M?sgO?IE??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?XO?e?@c?gg?SC?DA?WB_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "V???????????????YS?XODD@_KAGC?Cs?@e?@_ODQa??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_O?aA?@dG?", "st": "O", "vs": [7, 7]}
{"root": 9, "n": 15, "g6": "Y?????????????????DQ_?e?@c?gg?aC?Ki??`_EdA?K@c??Cg?@OW??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Oa?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?QC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?IC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK@CC?ac?Ci?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK?ac?HS?_E?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~??dCCoOx?CS@@C?ac?GM?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CCA?a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CC?Ga?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?Ga?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OWC@C?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@@C?PQ?OA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?GA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CC?HA?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?HA?GC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SC?`A?OC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?GQ?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC?GQ?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CCA?a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Oa??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Ga??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?cC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?SC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Ga?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Oa?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Ga?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QCA?a?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CCA@A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CC?DA??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?cC?`A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?Oa?GC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@ACA?a?OC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@AC?Oa?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?ICA?a?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?Oa?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "Y???????????????^_?HOOx?CS?OWC@C?PQ?OA_@?K?@GG?GGO?_eO??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HOOx?CS?QCCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HOOx?CS?ICCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?CS@CC?HS?_`?ABO?ae??", "st": "O", "vs": [7, 7]}
{"root": 20, "n": 13, "g6": "U?????????????~??e?IOOx?GS?_W@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "T?????????????~??hCCoOx?GS@AC?Hc?OM?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?HA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?HA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?PA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?OA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?AA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CCA@A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CC?PA??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?cC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?KC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?Oa?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@ACA?a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@AC?Oa?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aCA?a?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "V???????????????^_?IOOx?GS?PCCCs?Cp?CBO@AE??", "st": "O", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?OK@AC?PCAAY?GGO?IQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "V???????????????^_CCoOx?`A?Hc?_[?_`?@QO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 13, "g6": "U?????????????~?G]?QO@E?Cc?Og@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CCA?a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW?KC?_a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCWC@C?_Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@CA?Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@C?OQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@CC?Oa?@E_?AK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCWCAC?_a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@ACA?a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Oa?@E_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Ga?@E_?_K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?aC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?IC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAK@CC?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAKC?c?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAKC@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAK@@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?`CAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?_GO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?C_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?_CO?QQ??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?_OO@?q??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?COO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?G_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?aC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_AQ?OS?PCCC[?_X?@HO?aE??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS?aC?PCAAM?_OO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?GGO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HKA?`?CDO?QU??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HK?_`?CDO?QU??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_CDAAK@CC?QS?P@?GEO?HM??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_kA@@?GEO?HI??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_k?P@?GEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 13, "g6": "U?????????????CW?q?SOXIBQC?@g?AW?SA?iS_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CW?qDQ_Aa@cg?@g?AW?KA?s`_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AWAOC?Pa?@c_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AW?bC?EQ?A@_?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CWTI?SOXIBQC?@g?oC?EQ??R_?", "st": "F", "vs": [7]}
{"root": 28, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?bC?EQ?A@_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOs`??s?AW?bC?EQ?A@_?oA?KdG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?bC?EQ?A@_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?oC?EQ??R_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "V???????????????AKDQ_AaBQC?@g?Kc?@M?XIO?oE??", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?oC?EQ??R_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?`?O?bA?@PG?", "st": "O", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?Q?O?bA??qG?", "st": "O", "vs": [7, 7]}
{"root": 33, "n": 13, "g6": "U?????????????soTE?Ao?X?ASBGW?wC?`A??i_?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????soTE?DO?U?@c?CgBGW?[A?G__A@C?O?o?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????E_?[BPO@EBEC?@g?AW?KA?kS_?", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC@@A?@E_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC?CY?G@_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW@GC?YA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW?sC?DA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_p`??s?AW?sC@@A?@E_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?sC?CY?G@_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW@GC?YA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW@GC?YA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?sC?DA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW?sC?DA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aO@E?bC?HGADS?GU?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_?_K??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?OQ?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aOOi?Cc?Og?Gs?bE?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?Og?Cc?PI?@H_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HGCCC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HG?KC?PI?AD_?", "st": "O", "vs": [7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?cCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?cCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?SCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?SCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?KCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?_c@Ai?_@_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_Oi?CW?Og?_cA?I?Gp_?Ca?AHG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?Cc?aS?Ce?OiO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?GS?Cc?aS?Ce?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGCCC?PI?OiO?Om??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CcCCC?aS?GU?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "U???????????????^_CB_CQ?CcADS?Ok?CX?GpO?", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_CQ?CcADS?Ok?CX?GpO?_E??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGADS?E@?CQO?Om??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EK?E@?CQO?Oi??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 15, "g6": "W?????????????????Fw?_[?CW@EG?Cc?Ce?OiO?aT?@Ak?", "st": "F", "vs": [7, 7, 8]}
{"root": 38, "n": 15, "g6": "W?????????????????Fw?_[?CcADS?Gq?bD?CQG?Ol??CK?", "st": "F", "vs": [7, 7, 8]}
{"root": 38, "n": 15, "g6": "Y?????????????????Fw?_[?PG?HGADS?GU?GpO?`@?O?c??Og?@EW??", "st": "F", "vs": [7, 7, 8]}
{"root": 39, "n": 13, "g6": "V?????????????~?AH?TO@E@BC?HG?Og?aA?_[_??[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og@?Q?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_C?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_?_K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?OQ?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?_Q?_A_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?OQ?GA_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM?TO@E@BC?HG@CC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GO_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GG_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?@H?dO@E?bC?HG?Og@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og?_Q?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 14, "g6": "Y???????????????^_CB_AQ?CW?HG?Og?_Q?Ci_A?K?AAG?OAO?GpO??", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?PA?Ok_C?S??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "T?????????????~?GU@BO@H?OS?OW?GsABE?", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?OA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?GQ?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?_A_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?IC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?aC@Aq?_A_?Gq?OWg?", "st": "O", "vs": [7, 7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_C?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_?OS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?HA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?DA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?IA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?EA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W@?Q?GA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W?_Q?AA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "W?????????????~?AUABO@EABC?Og?_W?IA??S_@?S??co?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?CX?HOAE?DC?TG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g?CQ?Gq_A?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?_A_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?CA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?_Q?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?CQ?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????~?OM@EO@I?Ic?_gACC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~??h@DOAE@BC?HG?_g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "T?????????????~?OM?IOAE@BC?HG@DS?OU?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_?OK??", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_?OK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????~?OM@DOAE@BC?HG?SC?DI?CD_?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????~?OM@DOAE@BC?HG?_g?Ga??c_?IS?O?o?", "st": "F", "vs": [7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG?cCA@q??B_@DQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOGi?Cc?_g?cCA@q??B_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_gA?c?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "Z???????????????^_CB_@Q?GWAEG?_g?CQ?Gi_C?K?AGG??cO?_AO??cg??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?A@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG?PC?AQ?@Q_C?K?CTG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_Gi?Cc?_g?PC?AQ?@Q_C?K?@BG?OpO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "U???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpOC?E??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?GE??", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCO?_Q?GWg?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_AE@BC?HG@DS?I@?@QO?_m??", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q@BC@DS?_k?Q@?AEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 15, "g6": "Y?????????????????Fw?_[?GWAEG?HG?Ga??c_C?K?CTG?@Qg?CDW??", "st": "F", "vs": [7, 7, 8]}
{"root": 49, "n": 15, "g6": "W?????????????????Fw?_[?Cc@DS?Oq@BD?@QG?_l??CK?", "st": "F", "vs": [7, 7, 8]}
{"root": 50, "n": 13, "g6": "V?????????????~?OM?IOCE?RC?HG?Og@?Q?Ai_@?K??", "st": "O", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????`_?k@D_Aq@CWCAg?`WBwA?@@_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "T?????????????}??k@D_Aq@CWCAgCKC?Om?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????}?Oo?J?Gk?JGAGoCAg?KA?O__?`[??", "st": "F", "vs": [7]}
{"root": 51, "n": 14, "g6": "V????????????????k@D_Aq@CWCAgFoC?CE?`_O?`Y??", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "X???????????????Oo?J?Gk?JGAGoCAgBwA?@@_?WA?GOG?CJO?", "st": "F", "vs": [7, 7]}
{"root": 55, "n": 13, "g6": "V?????????????}?@UCBOHE?bC?_g?OW?QA?AO_AHK??", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "T?????????????}?@U@EOPEAEC?_g?jC?GM?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "T?????????????}?AECBOHE?acAAg?mC?GM?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "W?????????????}?Aw?`__Y?cW@DGAAg@CA?___@AC?@@o?", "st": "F", "vs": [7]}
{"root": 58, "n": 13, "g6": "U?????????????PWOq?dOAE?Gc?ag@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????DgOiABOCE?GcACg@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "V?????????????}?AsCI_CE?GcACg@GW?aA?AC_ABS??", "st": "F", "vs": [7]}
{"root": 59, "n": 14, "g6": "X???????????????AsCI_CE?GcACg@GWBwA??o_@CA?@AG?OYO?", "st": "F", "vs": [7, 7]}
{"root": 63, "n": 13, "g6": "T?????????????}?CM?goCh?GSAAWCMC?Gi?", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kS?e?EOYI?@c?Og?_W?WA?p`_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kSLDEKG?X?GS?_W?oC?Cq??q_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kS?XBPOp`?@c?Og?SC?Cq?CB_?", "st": "F", "vs": [7]}
{"root": 66, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?SC?Cq?CB_?oA?Wog?", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 14, "g6": "V???????????????UIBPO?X?GS?_WEKK?Cp??qO?oE??", "st": "O", "vs": [7, 7]}
{"root": 70, "n": 13, "g6": "T?????????????}?AY?TOHEAEC?_WAJC?GU?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW@@A?GG_CKK??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW?HA?CG_CKK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?PA?_k_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?HA?_k_?_S??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?_S??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?OS??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW@AA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW?EA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?PA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?CC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?AC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?QA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?IA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?GQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?OWAAA?OO_?_S??ao?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?Gg?EA?_O_?_c?@@o?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?`A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?PA?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_C?S??", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?QA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "T?????????????~?@UABOCH?CS?OW@?sABE?", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW?OQ?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?_A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@CC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?cCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?_A_@?q?OWg?", "st": "O", "vs": [7, 7]}
{"root": 88, "n": 13, "g6": "U?????????????kKLH?Gop`?@S?@W@GC?Ba?E@_?", "st": "F", "vs": [7]}
{"root": 88, "n": 14, "g6": "W???????????????UEBQOp`?@S?@W@GC?Ba?G_O?Gq?B?w?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "T?????????????~?OM@EOAI?DC@?g?_s@Ae?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?@A_ADK??", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?CQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE@Ac@?g?Cc?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADGCCC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?cC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?KC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOAI@Ac@?g?SC?OY?@P_?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?OO_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?GG_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?@G_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?SCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?KCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?_@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?A@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?_S?Cc?PS?DE?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?DC?KC?PS?_U?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?Gg@?gADK?I@?@PO?_u??", "st": "O", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?Gg@?g?Oc?CI?Oh_?SA?ABG?@PO?", "st": "O", "vs": [7, 7]}
{"root": 89, "n": 15, "g6": "Y?????????????????Fw?_[?Gg@?g?Oc?bI?_@_ADI??gc??Gg?CEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 89, "n": 15, "g6": "W?????????????????Fw?_[?bG@?g?Cc?Gi?OhO?IL?ABK?", "st": "F", "vs": [7, 7, 8]}
{"root": 90, "n": 13, "g6": "V?????????????~??h?dOGE?bC?PG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_?GK??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?GQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?CQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "U?????????????~?OM?dOGE?bC?PGACC?DI?CD_?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OO_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OG_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 14, "g6": "X???????????????^_CB_GE?bC?PGA?c?Qi?@@_ACA??hG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 90, "n": 14, "g6": "Z???????????????^_CB_@Q?Qg@EG?PG@?a?GE_?GK?GGG?AAO?CDO?OOW??", "st": "F", "vs": [7, 7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?OG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?CG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?aA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?EA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?OG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?AG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "U?????????????~??[?QoGP?Cs?cWCAC@AQ?GI_?", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "W?????????????~??[@@OAU?`C?Hg?cWA@A?AG_ACc??`O?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?_O_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?GO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?aA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?EA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????~??[?PoGH?DS?cW?`CAAQ?OQ_?", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????kGCIAqO@I@cC?cG?PG??[??W_C[c??", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????kGPq@A_@I@cC?cG?PG??[??g_AqS??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KA[OCE?wC?IG?Cg??k??o_DHc??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k?GO_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k??S_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????AWSeA[OCE?wC?IG?@WBPA??d_?", "st": "F", "vs": [7]}
{"root": 105, "n": 14, "g6": "W???????????????@KA[OCE?wC?IG?@W?BA?hK_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_CE?wC?IG?@W?`A?Ra_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 105, "n": 15, "g6": "Y??????????????????R?hK?OW@oG?IG??k?Ra_EaA?ACC?GOg??dW??", "st": "F", "vs": [7, 7, 8]}
{"root": 106, "n": 13, "g6": "V?????????????MG?e@COqEAcC?QG?_g??k?To_C@C??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MG?e@CORQAcC?aG?Og??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?aG?Og??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????MG?eAYOGEAcC?SG?aG??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?aG??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????bG]@?DO@E?WCAKG?@g?@K?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????bGDY?DO@E?WCAKG?@g?@K??W_F_S??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "V?????????????jGAqE_O?i?@W?oG?@g?CK?AC_BEK??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "X?????????????jGAqE_O?i?@W?oGBEG??s?A__?aC?OAO?@B_?", "st": "F", "vs": [7]}
{"root": 111, "n": 14, "g6": "Z???????????????Tc?k_sA?Ag?Ao?oG??s?AC_BEK?@OG?COO?_CO??`g??", "st": "F", "vs": [7, 7]}
{"root": 116, "n": 13, "g6": "V?????????????PsAP@QO?MAaC?BG?Og?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "V?????????????uGAP@QO?MAaC?BG?Og?CK?K?_AMc??", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????AoPa?c_MA?CgBKG?@g?@K?sW_??s??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????AoYKCW_Cc?wG?HO?@g?@K??E_BKK??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYK?c_MA?CgBKG?@gAKQ??R_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYKCW_Cc?CgBKG?AW?wI??L_?", "st": "O", "vs": [7]}
{"root": 117, "n": 14, "g6": "W???????????????@WCW_Cc?CgBKG?AWBPa??E_@oQ??Eg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HO?@g??Y?X`_CWa??Hg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "V???????????????@WEb?Cc?CgBKGCWc?@M?MAO?@i??", "st": "O", "vs": [7, 7]}
{"root": 124, "n": 13, "g6": "W?????????????dOPSAc_HK@KG@EO?Ag??k?AO_?`C?[?o?", "st": "F", "vs": [7]}
{"root": 124, "n": 14, "g6": "Z???????????????QgCT?Sc?coAWO@EO?@S??J??QC?ACO?ACO?CAO?[?w??", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 13, "g6": "V?????????????bOI`?BO?eAqC?HG?Ag?GK??o_BPc??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "V?????????????bOLEAgO?Y?AW?HG?Ag?GK?OO_DcK??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "U?????????????YKI`?BOk`?Cc?Ag?OWALA??e_?", "st": "F", "vs": [7]}
{"root": 126, "n": 14, "g6": "W???????????????I`?BOk`?Cc?Ag?OW?BA?YK_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?Y?Cc?Ag?OW@@A?k`_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 129, "n": 13, "g6": "V?????????????wKEP?HO?U@SC?BG?Cg?GK?bo_?`C??", "st": "F", "vs": [7]}
{"root": 129, "n": 13, "g6": "V?????????????boEP?HO?U@SC?BG?Cg?GK?E?_F@c??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A@C??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A?c??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????bo[@?HO?U@SC?BG?Cg?GK?O__@pc??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "U?????????????boFE?HO?U@SC?BG?OWB_I??d_?", "st": "F", "vs": [7]}
{"root": 131, "n": 14, "g6": "W???????????????FE?HO?U@SC?BG?OWANA?OG_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 131, "n": 14, "g6": "W???????????????Pw?HO?U@SC?BG?OW@AA?MK_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 138, "n": 13, "g6": "U?????????????US?U?EOLIB_C?Gg?OWAMA??X_?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "U?????????????b_JI?EOLI?@c?Gg?OW?Aq?w@_?", "st": "O", "vs": [7]}
{"root": 138, "n": 14, "g6": "V???????????????JI?EOLI?CS?OWC[C?@e??kOF?I??", "st": "O", "vs": [7, 7]}
{"root": 138, "n": 14, "g6": "V???????????????PoAq_LI?@c?Gg?OW?Aq??qOF?M??", "st": "O", "vs": [7, 7]}
{"root": 140, "n": 13, "g6": "V?????????????MGHh?DOGEB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????MGCPAYO?MB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????MGQY@CO?MB_C?gG?BG?GS??g_AYS??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "U?????????????MGQiAUOGE?@c?Og?_W?Ea?w@_?", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????MGQY?H_GaB_C?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????KsY@?QO?M@gC?`G?Gg?AK?OO_C\\C??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????bgY@?QO?M@gC?`G?Gg?AK?P?_@ec??", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "V?????????????@oTI@gOAI?AWAWG?BG?OS?sg_??[??", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "V?????????????@oYSDQ_LA?GgAWG?_gACA??e_?BK??", "st": "F", "vs": [7]}
{"root": 161, "n": 14, "g6": "X????????????????wDQ_LA?GgAWG?_gACA??e_?BK?YSG??BO?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@K@hO?e@WC?DG?Gg?@K?C__FAc??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K?O__@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K??o_@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????AW[I@hO?e@WC?DG?GgAMA??R_?", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????b_@KFA_LI?Ac?Gg?AW?AY?U@_?", "st": "F", "vs": [7]}
{"root": 165, "n": 14, "g6": "W???????????????@K@hO?e@WC?DG?Gg?QA?wS_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?LI?Ac?Gg?AW?QA?wS_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_?e@WC?DG?Gg@AA?LI_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?Ac?Gg?AW?BA?LI_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "V???????????????@KFA_LI?Ac?GgC[C?@M??eOAoI??", "st": "F", "vs": [7, 7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?Rg_?Ac??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOHs?g_?Y@oC?EG?@g?GK?@O_DCs??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?Rg_?AS??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "U?????????????eOHs?`Oge?BC?@g?OW?DQ?[@_?", "st": "F", "vs": [7]}
{"root": 172, "n": 14, "g6": "W???????????????RG?`Oge?BC?@g?OW@Ma??Q_?Ia?M?g?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 13, "g6": "V?????????????eODp?`O?U@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS??W_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU@[OCI@oC?EG?OgA_A??U_?HK??", "st": "F", "vs": [7]}
{"root": 173, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?Og?DA?ok_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?Og@@A?Ja_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 13, "g6": "V?????????????eODp?BOCE@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS??S_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????okDp?BOCE@oC?EG?OgAXA?@H_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y@oC?HG?OgACA?CE_?EK??", "st": "F", "vs": [7]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y@oC?HG?Og?DA?ok_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og@@A?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y@oC?HG?Og@@A?Ja_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og?@Q?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 175, "n": 13, "g6": "V?????????????PgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "U?????????????fODQ?BO@E?BC?PGF?W@Ea?CD_?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????fOGs@S_@E?BC?PGF?W?cA??Y_?_k??", "st": "F", "vs": [7]}
{"root": 175, "n": 14, "g6": "W???????????????Rg@S_@E?BC?PGF?W@Ea?H?O?BQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 176, "n": 13, "g6": "V?????????????SgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "U?????????????fODQ?BO?p?Gc?_gF?W@Qa?@E_?", "st": "F", "vs": [7]}
{"root": 176, "n": 14, "g6": "W???????????????DQ?BO?p?Gc?_gF?WA\\A??K_AdA??bG?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????kG@KC[_CE@WC?DG@?g?CK?@G_BES??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgZ@?BO?eABC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgEi?BO?eABC?`G?Og?CK?@G_EoS??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGCIAqO?i@aC?PG?_g?CK??W_C[c??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGPq@A_?i@aC?PG?_g?CK?@G_AqS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????Q[[@?aO?eABC@@G?Gg?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE?Oc?GgC?W?Ga?GQ_ACK??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?IA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?EA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?QA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?IA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 14, "g6": "X???????????????^_CF_@I?CSC?W?SC?`I?CH_?aA?@BG?O`O?", "st": "F", "vs": [7, 7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W@@A?@a_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?`A?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?HA?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC?CCO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??cO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??aO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 14, "g6": "\\???????????????^_CF_@a@?g@?o?IG?Oc?AD??cC?GGO?@C_?A_O?CGG??HA??_Bo??", "st": "F", "vs": [7, 7]}
{"root": 194, "n": 13, "g6": "V?????????????kGLH?DOCE@QC?IG?PG?_S??W_C[c??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????kGPq?DOCE@QC?IG?PG?_S?@G_BQS??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "U?????????????bcLH?DOCE@QC?PG@?gAoa?@P_?", "st": "O", "vs": [7]}
{"root": 194, "n": 14, "g6": "W???????????????Pq?DOCE@QC?PG@?g?Ca?YQ_D`A??gg?", "st": "O", "vs": [7, 7]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?_c?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?Gc?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?IA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?EA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw@AA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?QA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?IA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[@A_OK?DG?HGCCw@AA?CI_?QK??", "st": "F", "vs": [7]}
{"root": 196, "n": 14, "g6": "Z???????????????^_@A_OK?DG?HGCCw?Ba?CC_A?S?C?o?G_O?CIO?@Gg??", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K?C__DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K??g_DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????AWSiAhO?e?wC?KG?AWBIA??L_?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????q_@KDI_TI?EC?@g?AW?AY?M@_?", "st": "F", "vs": [7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?AW?QA?hS_ESA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?QA?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?Aa?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????XO?R?TI?EC?@g?AW?Aa?hS_?Cq?F?g?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "V???????????????@KDI_TI?EC?AWESC??u??eO@oI??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 13, "g6": "V?????????????JG?UCgO?U?EC?BGB_g?GK?qo_?@S??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "V?????????????qoDc?D_dA?@W?KG?BG?GK??I_B_k??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qo?UCgO@`?@cB_g?OW?ka??U_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?Ao@`?@cB_g?OW?Aq?dA_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?D_?U?ECB_g?OWASI??X_?", "st": "F", "vs": [7]}
{"root": 198, "n": 14, "g6": "W????????????????UCgO@`?@cB_g?OWBJA??I_@XA??JG?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????Dc?Ao@`?@cB_g?OWBJA??I_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BG?OW??i?[D_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??k?@W?KG?OW??i?[D_CgQ??Kg?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "V???????????????XW?KG?X@oS?OW@XC?@Y??kOCgQ??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "V???????????????XW?D_@`@oS?OW@XC?@Y?dAO?BI??", "st": "F", "vs": [7, 7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?WA?a?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W?Ga?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W@?Q?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?WAAA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?W?IA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?WAAA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?W@AA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W@@A?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W?HA?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___AAC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___?IC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 14, "g6": "X???????????????^_@F_@I?GS@?WCCC?PI?OH_AAA?OBG?@`O?", "st": "F", "vs": [7, 7]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k?OO_@[S??", "st": "F", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k??S_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?DG?Og?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?Og?AWAXA??h_?", "st": "F", "vs": [7]}
{"root": 207, "n": 14, "g6": "W????????????????k@[OCE@SC?Og?AW?BA?wK_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW@@A?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW?@Q?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 209, "n": 13, "g6": "V?????????????`gZ@?EO?M@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????`gEi?EO?M@aC?`G?Og?CK??W_EoS??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????`gZ@?BO?e@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????`gEiEoO?e@aC?`G?GW@CA??Y_?Ok??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "V?????????????_{AHAHOAE@HC@@G?Gg?AK?n?_ACC??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?PG?Cg?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 213, "n": 14, "g6": "W????????????????k@[OCE@SC?PG?AW?BA?wK_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_CE@SC?PG?AW@@A?Ja_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?PG?Cg?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?PG?Cg?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "U?????????????hg?i?`OYE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 214, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AW@@A?hg_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AW?BA?YE_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 215, "n": 13, "g6": "U?????????????Lg?Y?BOYEBAC?PG?_gAXA?@B_?", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????igQiA@_WQ?OgAcG@?g?oA?@a_?QK??", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?SG?@g?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?SG?@g?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?w_@a??w?SGBHG?@S??c_DQS??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "U?????????????CWBa?KOiQ?ICBHG?AgBQA??M_?", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a?ICBHG?Ag?AQ?iQ_EcA??FG?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a??w?SGBHG?AQ?iQ_EcA??Ig?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "V???????????????AK?w_@aAhG?SGBHG??y??TOEcE??", "st": "F", "vs": [7, 7]}
{"root": 227, "n": 13, "g6": "U?????????????Yc?MAiO?iABC?_g@?WAoa?B@_?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "U?????????????x_@g?B_aI?AW@og?GW@PI??h_?", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "U?????????????B_XE@qO@E@QC?Ag?@W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 229, "n": 14, "g6": "W???????????????@oEP_MQ?@S?@W?FCAcE?@EOAcI?@?W?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 13, "g6": "V?????????????FO?[E`_@EAcC?PG?Ag?OK?_O_BSS??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "U?????????????FOYEBSO@E?Gc?Ag?_W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_@E?Gc?Ag?_WA@A?Ya_?FA?S_g?", "st": "F", "vs": [7, 7]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?BG?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SBKO?UAgC?BG?Gg?OK??o_E`c??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SE`_?UAgC?BG?Gg?OK?_O_BKS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FOYEBKO?UAgC?BG?_W?`A?Ag_?Gk??", "st": "F", "vs": [7]}
{"root": 235, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?BA?sK_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 235, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_WA@A?Xa_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 240, "n": 13, "g6": "V?????????????sKKH?DO@EAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@?c??", "st": "F", "vs": [7]}
{"root": 242, "n": 13, "g6": "V?????????????uGOY@QO?i?CW?BG?Og?OK?CC_BKK??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "V?????????????LS[@?BO?eABC?HG?Og?OK?`?_AtC??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "W?????????????UgEiF?O?Y?AW?HG?Og?OK?B?_?@c?OWo?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????TSKP?BOAEA`C?HG?Cg?OK?H?_CtC??", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????egIiBCO?YA`C?Cg?_W?oA?AE_?HK??", "st": "F", "vs": [7]}
{"root": 248, "n": 14, "g6": "X???????????????IiBCO?YA`C?Cg?_W?cA?eg_@_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO@EAdC?PG?_W?KA??Y_?Ck??", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO?YAdC?Cg?_WAOA?@E_?PK??", "st": "F", "vs": [7]}
{"root": 250, "n": 14, "g6": "X???????????????ESAa_qaAdC?_W?WC?@i??d_C_A??bG?AHO?", "st": "F", "vs": [7, 7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?Oa?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W@?Q?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?OQ?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W@AA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W?QA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?PA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?HA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W@@A?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W?PA?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "X?????????????~?O]?IOOI?GW@CG?PG?CS?@__?QC?GAO?CB_?", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "V?????????????sWTA?I_FA?Ag?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "U?????????????sW?i?wOX`?Gc?_g?AWAgQ??i_?", "st": "F", "vs": [7]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA?Gc?_g?AW??Y?X`_DOa??TG?", "st": "F", "vs": [7, 7]}
{"root": 255, "n": 13, "g6": "V?????????????sWPa?E_MA?Cg?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "U?????????????sWPa?HOX`?Gc?_g?AW?BQ?MA_?", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "V?????????????bG]@?DO@E@EC?BG?_g?GK?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????PsEP?BOAEA`C?DG?_g?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????uGEP?BOAEA`C?DG?_g?CK?I?_AMc??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~?@I?H_@Q?Gg@AG?`GAA[??w_@?c?A@O?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????~??[?H_@Q?Gg@AGCCw@AA?AS_?`K??", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????MG?sAUOGEAaC?aG?Og??k??W_Egc??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?a?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?Q?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?PC?Gg@?WA@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOAE?Gc?Gg@?WAAA?OI_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOOI?Gc?Gg@?WAAA?AE_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "X?????????????~?C]?KOOI?GW?aG?PG?CS?A__CAC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "X?????????????~?@I?H_CQ?Gg?IG@@GAA[??w_@?c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?H_CQ?Gg?IGCCw@AA?AS_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?Gg?IGCCw@AA?CQ_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?PG@@GCCw@AA?AI_?IK??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????FOLP?BO@EAcC?cG?PG?@S??o_E`c??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????FOYE?BO@EAcC?cG?PG?@S?_O_BSS??", "st": "F", "vs": [7]}
{"root": 282, "n": 13, "g6": "V?????????????Pg@E@SO?U?QC?BGF?g?CK?fO_?@S??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "V?????????????mGCq?B_TABBC?HG@?W?`A?Aa_?_k??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "V?????????????~?O]?`OAE?DC?_g@?W@@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GCO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 14, "g6": "X???????????????^_CF_CI?OS@?WAAC?EI?AH_ACA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 290, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OG_?A_O?AGG?A?a??GBo??", "st": "F", "vs": [7, 7]}
{"root": 290, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OC_?A_O?AGG?A@A??GBo??", "st": "F", "vs": [7, 7]}
{"root": 291, "n": 13, "g6": "U?????????????mGCq?DOop?Cc?Og@?W?PQ?RA_?", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc?_g@?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PG@?W@AA?AQ_?_k??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?OS?O__?aC??cO?GB_?", "st": "F", "vs": [7]}
{"root": 298, "n": 13, "g6": "V?????????????mGCqAcO@I?ICEIG?@g?KA?CS_@?[??", "st": "F", "vs": [7]}
{"root": 304, "n": 13, "g6": "V?????????????SSU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 305, "n": 13, "g6": "V?????????????ScU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????Q[[@?aO@EADC?DG@?g?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?aG??s?Tc_??[??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KAk_eA?_W@SG?@gACA??i_?aK??", "st": "F", "vs": [7]}
{"root": 311, "n": 14, "g6": "X???????????????@gFB?eA?_W@SG?@g@UQ??B_CGA??TG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 312, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?aG?Gc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?aGASQ?AH_?", "st": "F", "vs": [7]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?aG@YI??D_Cga?@Cg?", "st": "F", "vs": [7, 7]}
{"root": 315, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?`G?@S?Tc_??[??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?QG?Oc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?`GASQ?AP_?", "st": "F", "vs": [7]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?`G@YI??D_Cga?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?Gc?GgA?W@?a?Ga_?aK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W@@A?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W?DA?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 329, "n": 13, "g6": "V?????????????kGLH?DOCE?cCAcG?PG?@S??W_C[c??", "st": "F", "vs": [7]}
{"root": 329, "n": 13, "g6": "V?????????????kGPq?DOCE?cCAcG?PG?@S?@G_BQS??", "st": "F", "vs": [7]}
{"root": 330, "n": 13, "g6": "V?????????????wWEACK_AS?kG?DO?HG?@K??E_AsK??", "st": "F", "vs": [7]}
{"root": 331, "n": 13, "g6": "V?????????????CgMADBO@E?gCCgG?Ag@?K?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "X?????????????~?G]?QO@I?OW?KG?PG?_S?___@AC?ACO?OB_?", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W@?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?KG?PG?_S?___@AC??cO?OB_?", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 339, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 339, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?KG?Gc?GD??cC??gO?AC_?A_O?CGG??HA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC@?gA?WAAA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC?HGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OCO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OAO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 14, "g6": "\\???????????????^_AF_AQ?Og?Go?SG?Cc?GD??cC??gO?_C_?@_O?CGG?C@A??OBo??", "st": "F", "vs": [7, 7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W@AA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?aA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?QA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?EA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@CO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?SG?Cc?GD??cC??gO?AC_?@_O?CGG??PA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 345, "n": 13, "g6": "V?????????????[CAHDHO?e?gCCcGA@G?CS?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "X?????????????~??s?I_Ca@?W@AG?PGAAS?@B?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 421, "n": 14, "g6": "\\???????????????^_?L?@S?QGA?o@AG?Gc?@B?@CC?@AO?_Y_?COO?GCG?CCi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 424, "n": 13, "g6": "X?????????????~??w?P_GQ?CW?cG?HG@@S?AB??QC?AAO?_i_?", "st": "F", "vs": [7]}
{"root": 424, "n": 14, "g6": "\\???????????????^_?M?AK?`G?Go?cG?Cc?AB??QC?AAO?_i_?A_O?CCG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 426, "n": 13, "g6": "X?????????????~??w?`_AQ?CW?SG?HG@@S?GB?@AC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 426, "n": 14, "g6": "[???????????????^_?M?CK?HG?Go?SG?Cc?GB?@AC?@AO?_i_?G_O?@CG?AAi??", "st": "F", "vs": [7, 7]}
{"root": 430, "n": 13, "g6": "X?????????????~??w@@_Aa?Cg?aGCDG?CS?OB?ACC?ACO?_U_?", "st": "F", "vs": [7]}
{"root": 430, "n": 14, "g6": "[???????????????^_?M?GK?IG?HO?aG?CS?OB?ACC?ACO?_U_?OOO?@AG?CDI??", "st": "F", "vs": [7, 7]}
{"root": 431, "n": 13, "g6": "X?????????????~??w?H_AQ?_W?SG?`G@@S?@B??aC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 431, "n": 14, "g6": "\\???????????????^_?M?@K?HG@?o?SG?Oc?@B??aC?@AO?_i_?G_O?@CG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 432, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?GAO?GY_?", "st": "F", "vs": [7]}
{"root": 432, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?GAO?GY_?OOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 433, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 433, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PG@Cg?CK?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 433, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?@AO?OY_?AOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 474, "n": 13, "g6": "V?????????????}??w?T?AQAAW?cGCBG@CS?CS_@HS??", "st": "F", "vs": [7]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AQAAW?cGCBG?PQ?HI_?TA?Gag?", "st": "F", "vs": [7, 7]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AgAAW?cGCBG?PQ?HI_?QQ?Gag?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 13, "g6": "W?????????????@oGK?a__K@CG@DO?hG?IS?_R?FoC??aO?", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "V?????????????}??wAB?CSA?o@DO?hGA@K?PA_?Sk??", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "X?????????????}??wAB?CSA?oAGO@DO?Sc?_R?CGC?A@O?Ad_?", "st": "F", "vs": [7]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?o@DO?hGA@K?}?_?Gc?G`G?AdO?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 14, "g6": "Z????????????????wAB?CSA?oAGO@DO?Sc?_R?FoC??aO?`?O?CAO?@Qg??", "st": "F", "vs": [7, 7]}
{"root": 634, "n": 13, "g6": "W?????????????Do@IAH_CIAAWACGCBG?_S?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?As?R?Os?OWAGGC@g?GK?`Q_@CK??", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????}?As?R?OsADG@CGC@g?GK?GO_?_s?G_o?", "st": "F", "vs": [7]}
{"root": 655, "n": 14, "g6": "Z???????????????As?R?OsADG@CGC@g?GK?}?_?CS?CGG?CEO?P@O??CW??", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "X???????????????As?R?Os?OWAGGC@g?GK?}?_?@S?OhG?G`O?", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "Y???????????????As?R?OsADG@CGC@g?GK?}?_?@S?CGG?CEO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?As?R?PQ?OW@GGACGA?s?Gs_?O[??", "st": "F", "vs": [7]}
{"root": 656, "n": 14, "g6": "X???????????????As?R?PQ?OW@GGACGA?s?}?_?@S?CYG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 699, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 700, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 702, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG?PG?OK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 702, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?KG@AG?Gc?_G_?Ic?A@o?", "st": "F", "vs": [7]}
{"root": 702, "n": 14, "g6": "X???????????????^_CEO@I?GW?KG?PG@Aq?GP_C@A??iG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 703, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG?_K?_G_?Gs?GGo?", "st": "F", "vs": [7]}
{"root": 703, "n": 13, "g6": "Y?????????????~?@IAD__q?Og?GoAAG?Gc?GB??aC?OCO?GC_?@`_??", "st": "F", "vs": [7]}
{"root": 703, "n": 14, "g6": "Z???????????????^_?Q_OkABG?`O?PG?_K?@E_AAK?AGG?GCO?@`O?OCW??", "st": "F", "vs": [7, 7]}
{"root": 704, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KGAAG?Gc?_G_?Ic?C@o?", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG@?K?_G_?Gs?CGo?", "st": "F", "vs": [7]}
{"root": 708, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 708, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KG@AG?Gc?_G_?Ic?G@o?", "st": "F", "vs": [7]}
{"root": 708, "n": 14, "g6": "X???????????????^_CEOCI?GW?KG?PG@Aq?GP_C@A??iG?OBO?", "st": "F", "vs": [7, 7]}
{"root": 709, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 710, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 722, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 723, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?@Co?", "st": "F", "vs": [7]}
{"root": 750, "n": 13, "g6": "V?????????????}?@WCDOCE?UC@@GAAg?GK?AK_@IS??", "st": "F", "vs": [7]}
{"root": 959, "n": 13, "g6": "V?????????????}?@o?R?Gs?SgCDG?_g?_K?AE_AIK??", "st": "F", "vs": [7]}
{"root": 959, "n": 14, "g6": "W???????????????^??[?AW?bO?hO?_g?_K?PP_CDI?@BW?", "st": "F", "vs": [7, 7]}
{"root": 990, "n": 13, "g6": "V?????????????~??e?IOCi?GWAAG?_g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 990, "n": 13, "g6": "V?????????????~?OY?H_@Q?GW?PG?_g?_K?Ci_AAK??", "st": "F", "vs": [7]}
{"root": 990, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?AH_?dQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 991, "n": 13, "g6": "V?????????????~??e?IOCi?GW?QG?_g?_K?_s_A@K??", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "V?????????????~?OY?H_@Q?GWA@G?_g?_K?Ci_?QK??", "st": "F", "vs": [7]}
{"root": 991, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?OH_?dQ?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 996, "n": 13, "g6": "X?????????????~?@S?I_@a?HGCEG@@G?OS?OB?ACC?CGO?_M_?", "st": "F", "vs": [7]}
{"root": 1013, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1013, "n": 13, "g6": "W?????????????~?GUCEO@I?OW?SG?IG?Oc?_G_?Qc?C@o?", "st": "F", "vs": [7]}
{"root": 1013, "n": 14, "g6": "X???????????????^_CEO@I?OW?SG?`GA?a?AS_@?[?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1015, "n": 13, "g6": "V?????????????~?AICEO@I?GW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?`G?_K?_G_?Os??go?", "st": "F", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?IG?_K?OO_?Os?ACo?", "st": "F", "vs": [7]}
{"root": 1015, "n": 14, "g6": "X???????????????^_?a__q?Cg?SG@?W@@A?AE_?`K?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1016, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?`G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1018, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?`G?_K?Ok_?QK??", "st": "O", "vs": [7]}
{"root": 1020, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?`G?GK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????~?@W?P_@a?Og?IGCDG?_S?OB?@CC??cO?_U_?", "st": "F", "vs": [7]}
{"root": 1030, "n": 14, "g6": "\\???????????????^_?U?AK?EG?`O?IG?_S?OB?@CC??cO?_U_?COO??aG?CDI??O?o??", "st": "F", "vs": [7, 7]}
{"root": 1039, "n": 13, "g6": "V?????????????~??e?IOCi?GW?aGA?g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~?OY?H_Ci?GW?aGA?g?_K?O__?IS?@Co?", "st": "F", "vs": [7]}
{"root": 1049, "n": 13, "g6": "X?????????????~?@W?H_@a@?W?aG@@GAAS?AB?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1068, "n": 13, "g6": "X?????????????~??s?I_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1068, "n": 14, "g6": "\\???????????????^_?L?@S?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?CAO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PGACg?_K?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?CAO?OY_?GOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?@AO?OY_?AOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "Y???????????????^_?SOOY?GcACg@?W?FA?_G_?_s?OOG?@KO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 1070, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_A@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_@@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 14, "g6": "\\???????????????^_?M?@K?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1143, "n": 13, "g6": "V?????????????~?AIAEO@I?GWA@G?Gg?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1144, "n": 13, "g6": "V?????????????~?AIAD_@I?GWAAG?Gg?_K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~??e?QOOi?OW?aG@?g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~?OY?H_AQ?OW?PG@?g?CK?Oi_?aK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 14, "g6": "W???????????????^_?H_AQ?OW@?g?GWABQ?AH_ADQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 1150, "n": 13, "g6": "V?????????????~?@E?IOGi?OWAAG@?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g?GK?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 14, "g6": "W???????????????^_?P_@Q?OW@?g?OWABQ?@H_@DQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 1188, "n": 13, "g6": "V?????????????~?@E?IOGi?OW?QG@?g@?K?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1188, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g@?K?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1227, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG@@G?OK?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG@@G?GK?Ok_?aK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?aG?GK?OO_?Gs?CCo?", "st": "F", "vs": [7]}
{"root": 1235, "n": 14, "g6": "X???????????????^_?Q__q?Og?KG?OW@Aq?CP_AAA??bG?GHO?", "st": "F", "vs": [7, 7]}
{"root": 1237, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?cG@@G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1252, "n": 13, "g6": "V?????????????}?Cw?cOAI@@W?QGADG?OS?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1252, "n": 13, "g6": "X?????????????}?Cw@@_Ca?GgAAo?QG@Ac?CD??BC??QO?`B_?", "st": "F", "vs": [7]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?SG?PC?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?_o?SGACK?_C_?PS?AGo?", "st": "F", "vs": [7]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?PS?bG?_o?SG?_q?`B_C?a?@DG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 1291, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AG?Gg?GK?_s_A@K??", "st": "F", "vs": [7]}
{"root": 1292, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AGA?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 13, "g6": "V?????????????~??e?aOOi?GW@AG?_g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 13, "g6": "V?????????????~?OY?H_CQ?GW?PG?_g?CK?Oi_@AK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 14, "g6": "W???????????????^_?H_CQ?GW?_g?GWABQ?AH_ADQ?CGg?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 13, "g6": "W?????????????Do@I@H_CI@AW@CGCBG?OS?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?@I@H_CI@AW@CGCBG?OS?Do_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?Aw?Q_CI@AW@CGCBG?OS?HK_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "W?????????????}?Aw@H_Oe?aCCBG?_g?GK?P?_?Qc?ADO?", "st": "F", "vs": [7]}
{"root": 1319, "n": 14, "g6": "X???????????????@I@H_CI@AW@CGCBG?OS?}?_?GS?AwG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^?@H_Oe?aCCBG?_g?VA?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^??m?Oe?aCCBG?_g?cq?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 15, "g6": "Z?????????????????Fo?HK@AWCBG?_g?VA?AB_AGA?@IG?G`G?_?g?ADK??", "st": "F", "vs": [7, 7, 8]}
{"root": 1372, "n": 13, "g6": "X?????????????~?AW?H_GaA@g?Oo?IG?Gc?CB??QC?ACO?Od_?", "st": "F", "vs": [7]}
{"root": 1389, "n": 13, "g6": "X?????????????~?CW?H_@Q?Gg?SGCBG?OS?OB??aC?GCO?_e_?", "st": "F", "vs": [7]}
{"root": 1390, "n": 13, "g6": "X?????????????~?CW?P_CaA@g?Go?QG?Cc?OB??IC?GCO?_d_?", "st": "F", "vs": [7]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AI@EO@I?GW?PG@?g@?K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AICD_@I?GW?IG@?g@?K?Gq_?PK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AICEO@I?GW?PG@?g@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?IG@?g@?K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AICEO@I?GW@@G?Gg@?K?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?QG?Gg@?K?_q_@@K??", "st": "F", "vs": [7]}
{"root": 1542, "n": 14, "g6": "W???????????????^_?a_@I?GW?GgA?W@Aq?AP_CEQ?CCg?", "st": "F", "vs": [7, 7]}
{"root": 1563, "n": 13, "g6": "W?????????????~?CU?eO@I?GW@AGC?g@?K?O__?Ic?ACo?", "st": "F", "vs": [7]}
{"root": 1563, "n": 14, "g6": "Z???????????????^_@D_Cq?GWC?gA?W@AA?@S_?`K?OOG?@IO?GPO?@?W??", "st": "F", "vs": [7, 7]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iAEOAI?OW?SGA@G?CK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1604, "n": 13, "g6": "V?????????????~??iAEOAI?OW@CGA@G?CK?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1606, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?SGA@G?_K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1607, "n": 13, "g6": "V?????????????~??iAEO@I?GW?KGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1609, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1609, "n": 13, "g6": "W?????????????~?AICD_Oq?Gg?KG?QG?_K?_O_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1611, "n": 13, "g6": "V?????????????~??iAEOAI?OW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1614, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1615, "n": 13, "g6": "V?????????????~??iAEO@I?GW?cGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1616, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?SG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1617, "n": 13, "g6": "V?????????????~??iAEO@I?GW?SGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1618, "n": 13, "g6": "V?????????????~??iCEO@I?GW?SGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1620, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?KG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1623, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1626, "n": 13, "g6": "V?????????????~?AICEOAI?CW?SGA@G?_K?Gk_?IK??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????~?AICEOAI?CW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "W?????????????~?AI@D__q?Gg?KG?QG?_K?GO_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1627, "n": 14, "g6": "X???????????????^_?a__q?Gg?KG@?W?aq?AP_@AA??bG?OHO?", "st": "F", "vs": [7, 7]}
{"root": 1629, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGA@G?_K?Gk_?QK??", "st": "O", "vs": [7]}
{"root": 1630, "n": 13, "g6": "V?????????????~??iAEOCI?GW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1631, "n": 13, "g6": "V?????????????~??iCEOAI?OW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1654, "n": 13, "g6": "V?????????????~?@IAEOCI?CW?KGA@G?GK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1655, "n": 13, "g6": "V?????????????~?@IAEOCI?CW@CGA@G?GK?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1688, "n": 13, "g6": "V?????????????~?AY?H_@Q?GW?`G@?gA?K?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1688, "n": 13, "g6": "W?????????????~?AY?IOGi?GW?`G@?gA?K?___?Hc?GGo?", "st": "F", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????~??i?eO@I?GWC@G?_g?_K?Gk_AAK??", "st": "F", "vs": [7]}
{"root": 1689, "n": 14, "g6": "W???????????????^_?I_@I?GW?_g@?W?aq?OP_?eQ?OCg?", "st": "F", "vs": [7, 7]}
{"root": 1744, "n": 13, "g6": "V?????????????~?AE?IOGi?GW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1745, "n": 13, "g6": "V?????????????~?AE?QOGi?CW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1753, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1755, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1757, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "W?????????????~??iAD__q?Cg@AGC@G@?K??W_?Os?AOo?", "st": "F", "vs": [7]}
{"root": 1759, "n": 14, "g6": "X???????????????^_?I__q?CgC@GA?W@Aq?GP_?BA?@BG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 1759, "n": 15, "g6": "Y?????????????????Fw?@SABG?HOC@G@?K?Ok_?BA?AOg?GPg?AEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 1762, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?OCo?", "st": "F", "vs": [7]}
{"root": 1763, "n": 13, "g6": "V?????????????~?AE?IOGi?GWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1763, "n": 13, "g6": "V?????????????~?GY?`_@Q?GW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 13, "g6": "V?????????????~?AE?QOGi?CWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 13, "g6": "V?????????????~?GY?`_AQ?CW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1770, "n": 13, "g6": "V?????????????~?GY?H_CQ?GWA@G@?g?CK?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1786, "n": 13, "g6": "W?????????????~??[?S_OK?QGC?o?Ig?Gk?CG_@AS?OOo?", "st": "F", "vs": [7]}
{"root": 2027, "n": 13, "g6": "W?????????????w?CiAD_`a@PG@PO?WG?QC??F?Coc??Ko?", "st": "F", "vs": [7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?AD_`a@PG@PO?WG??[?eC_?BK?CiG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?@I_OkAEG@PO?cG??[?eC_?BK?IHG?B@O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 15, "g6": "Z?????????????????F??`a@PG@PO??wAWQ??X_@Ia?AOg?OkG?B@G???[??", "st": "F", "vs": [7, 7, 7]}
{"root": 2779, "n": 13, "g6": "X?????????????{?H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 2813, "n": 13, "g6": "Y?????????????GoCE@GOOa?XgC?o@OGA@C?OH??kg?]?O?A__?@G_??", "st": "F", "vs": [7]}
{"root": 2813, "n": 14, "g6": "\\???????????????CW@@_HA@AG?rOC?o?gC?_P?A@G?Aq_?A__?@G_??gG??Oa??{?o??", "st": "F", "vs": [7, 7]}
{"root": 2917, "n": 13, "g6": "Y?????????????J?HO?n?`C?aOCAO@@O?`C?OH??ow?]?O?AO_??K_??", "st": "F", "vs": [7]}
{"root": 2917, "n": 14, "g6": "\\???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AO_??K_??PG??GI??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "Y?????????????GoGSAO_HCA@O@OOAGOA?g?BX??cw?]?O??K_??Q_??", "st": "F", "vs": [7]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?{?O??EG??AQ??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?{?O??EG??AQ??@?o??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?{?O??EG??AQ??A?o??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "Y?????????????HOHC@D?OcA@OAGOC@O?_W?DL??UW?]?O?@__?AC_??", "st": "F", "vs": [7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 15, "g6": "^?????????????????@I?QG?a_AC_CA_@CG?_I?@?o?Ae_?`?_?Ar_??oG??Oa???WG???Q_?F_B???", "st": "F", "vs": [7, 7, 8]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HGCG_GK@CG@COCCG?`C?OH??ow?P?O?Dw_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "Y?????????????QOA{CG_GK@CG@COCCG?`C?OH??ow?]?O?A__?@@_??", "st": "F", "vs": [7]}
{"root": 3170, "n": 14, "g6": "\\???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?{?O?@OG??GI???Go??", "st": "F", "vs": [7, 7]}
{"root": 3170, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?{?O?@OG??GI??", "st": "F", "vs": [7, 7]}
{"root": 3180, "n": 13, "g6": "X?????????????{?OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 3180, "n": 13, "g6": "Y?????????????_oCKAC_PA?Yg@?o@OG@?c?DT?C?W?]?O?B?_??K_??", "st": "F", "vs": [7]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?{?O?@_G??@a??", "st": "F", "vs": [7, 7]}
{"root": 3301, "n": 13, "g6": "W?????????????OWBAC@_IAA@GA?oCOG?dS?Cj?F_C?@oO?", "st": "F", "vs": [7]}
{"root": 3646, "n": 13, "g6": "Y?????????????aOHC@N?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_??", "st": "F", "vs": [7]}
{"root": 3646, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??IG??@Q??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3646, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??EG??AQ??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3688, "n": 13, "g6": "X?????????????}?Ag@D?Cc@Co@GOAEO?GW??T??@W?@KO?``_?", "st": "F", "vs": [7]}
{"root": 3875, "n": 13, "g6": "X?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG??[O?_F_?", "st": "F", "vs": [7]}
{"root": 8790, "n": 13, "g6": "X?????????????~?GQ?I_AK?IG@AO?`O?EC?CP?@@G??[O?_F_?", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu2_b43.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 1, "4": 4, "6": 1}, "time": 16.54, "levels": [[13, {"eng-E": 7, "eng-F": 1, "eng-O": 2, "eng-R": 20, "patterns": 228, "to-engine": 228}, 3, {"O": 2, "F": 1}, 20], [14, {"E": 296, "R": 10, "eng-E": 594, "eng-F": 5, "eng-O": 6, "eng-R": 15, "patterns": 1108, "subset-fail": 154, "to-engine": 648}, 11, {"O": 6, "F": 5}, 25], [15, {"E": 8772, "F": 7, "R": 117, "eng-E": 5443, "eng-R": 16, "patterns": 19720, "subset-fail": 4952, "to-engine": 5978}, 0, {}, 30]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 47.15, "levels": [[13, {"eng-E": 255, "eng-F": 21, "eng-O": 8, "eng-R": 55, "patterns": 339, "to-engine": 339}, 29, {"O": 8, "F": 21}, 55], [14, {"E": 10435, "F": 87, "R": 452, "eng-E": 2880, "eng-F": 2, "eng-O": 11, "eng-R": 134, "patterns": 15816, "subset-fail": 1870, "to-engine": 3167}, 61, {"F": 50, "O": 11}, 337], [15, {"E": 83955, "F": 21, "R": 970, "eng-E": 10266, "eng-F": 4, "eng-R": 60, "patterns": 104516, "subset-fail": 10057, "to-engine": 10340}, 7, {"F": 7}, 208], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 1.48, "levels": [[13, {"eng-E": 42, "eng-F": 3, "eng-O": 1, "eng-R": 7, "patterns": 185, "to-engine": 185}, 4, {"O": 1, "F": 3}, 7], [14, {"E": 960, "F": 1, "R": 28, "eng-E": 120, "eng-R": 2, "patterns": 1313, "subset-fail": 85, "to-engine": 248}, 1, {"F": 1}, 14], [15, {"E": 1366, "R": 44, "patterns": 1410, "subset-fail": 42}, 0, {}, 1]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 6.75, "levels": [[13, {"eng-E": 104, "eng-F": 7, "eng-O": 2, "eng-R": 25, "patterns": 265, "to-engine": 265}, 9, {"O": 2, "F": 7}, 25], [14, {"E": 2865, "F": 15, "R": 101, "eng-E": 618, "eng-O": 1, "eng-R": 33, "patterns": 3979, "subset-fail": 358, "to-engine": 675}, 10, {"F": 9, "O": 1}, 81], [15, {"E": 14602, "F": 1, "R": 188, "eng-E": 711, "eng-R": 2, "patterns": 16356, "subset-fail": 1020, "to-engine": 713}, 1, {"F": 1}, 19], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 36.85, "levels": [[13, {"eng-E": 38, "eng-F": 52, "eng-O": 11, "eng-R": 113, "patterns": 214, "to-engine": 214}, 63, {"O": 11, "F": 52}, 113], [14, {"E": 14228, "F": 2, "R": 374, "eng-E": 2696, "eng-F": 2, "eng-O": 9, "eng-R": 50, "patterns": 18552, "subset-fail": 1045, "to-engine": 3010}, 12, {"F": 3, "O": 9}, 288], [15, {"E": 4320, "R": 39, "eng-E": 9225, "eng-R": 40, "patterns": 21436, "subset-fail": 7841, "to-engine": 9270}, 0, {}, 45]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 10.8, "levels": [[13, {"eng-E": 18, "eng-F": 27, "eng-O": 6, "eng-R": 57, "patterns": 216, "to-engine": 216}, 33, {"O": 6, "F": 27}, 57], [14, {"E": 7422, "R": 183, "eng-E": 1544, "eng-F": 2, "eng-O": 1, "eng-R": 13, "patterns": 9646, "subset-fail": 441, "to-engine": 1659}, 3, {"O": 1, "F": 2}, 109], [15, {"E": 2977, "F": 1, "R": 17, "eng-E": 1053, "eng-R": 6, "patterns": 5018, "subset-fail": 977, "to-engine": 1059}, 0, {}, 10]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 2.17, "levels": [[13, {"eng-E": 9, "eng-F": 11, "eng-O": 1, "eng-R": 18, "patterns": 152, "to-engine": 152}, 12, {"O": 1, "F": 11}, 18], [14, {"E": 2308, "R": 45, "eng-E": 113, "eng-R": 4, "patterns": 2670, "subset-fail": 52, "to-engine": 268}, 0, {}, 38]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 37.67, "levels": [[13, {"eng-E": 15, "eng-F": 34, "eng-O": 8, "eng-R": 93, "patterns": 293, "to-engine": 293}, 42, {"O": 8, "F": 34}, 93], [14, {"E": 11948, "F": 1, "R": 460, "eng-E": 2026, "eng-F": 9, "eng-O": 12, "eng-R": 41, "patterns": 16493, "subset-fail": 1362, "to-engine": 2857}, 21, {"O": 12, "F": 9}, 329], [15, {"E": 14565, "F": 3, "R": 148, "eng-E": 10112, "eng-R": 34, "patterns": 36826, "subset-fail": 11234, "to-engine": 10998}, 0, {}, 62]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 8.88, "levels": [[13, {"eng-E": 102, "eng-F": 2, "eng-O": 3, "eng-R": 33, "patterns": 271, "to-engine": 271}, 5, {"O": 3, "F": 2}, 33], [14, {"E": 889, "F": 6, "R": 20, "eng-E": 772, "eng-O": 2, "eng-R": 67, "patterns": 2517, "subset-fail": 584, "to-engine": 1022}, 8, {"F": 6, "O": 2}, 81], [15, {"E": 10644, "F": 1, "R": 89, "eng-E": 1439, "eng-R": 4, "patterns": 13850, "subset-fail": 1742, "to-engine": 1443}, 0, {}, 24]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.45, "levels": [[13, {"eng-E": 11, "eng-F": 2, "eng-R": 3, "patterns": 272, "to-engine": 272}, 2, {"F": 2}, 3], [14, {"E": 693, "R": 12, "patterns": 705, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 3.6, "levels": [[13, {"eng-E": 94, "eng-F": 4, "eng-O": 1, "eng-R": 42, "patterns": 271, "to-engine": 271}, 5, {"O": 1, "F": 4}, 42], [14, {"E": 1692, "F": 8, "R": 42, "eng-E": 273, "eng-R": 55, "patterns": 2324, "subset-fail": 258, "to-engine": 340}, 6, {"F": 6}, 75], [15, {"E": 9809, "R": 99, "patterns": 9908, "subset-fail": 80}, 0, {}, 19]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 20.53, "levels": [[13, {"eng-E": 144, "eng-F": 11, "eng-O": 4, "eng-R": 55, "patterns": 214, "to-engine": 214}, 15, {"F": 11, "O": 4}, 55], [14, {"E": 3890, "F": 24, "R": 127, "eng-E": 1197, "eng-O": 4, "eng-R": 79, "patterns": 5770, "subset-fail": 443, "to-engine": 1325}, 19, {"F": 15, "O": 4}, 146], [15, {"E": 25090, "F": 8, "R": 293, "eng-E": 3917, "eng-F": 2, "eng-R": 29, "patterns": 33183, "subset-fail": 4087, "to-engine": 3950}, 3, {"F": 3}, 77], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.72, "levels": [[13, {"eng-E": 89, "eng-F": 10, "eng-R": 42, "patterns": 141, "to-engine": 141}, 10, {"F": 10}, 42], [14, {"E": 2434, "R": 92, "patterns": 2526, "subset-fail": 18}, 0, {}, 46]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.4, "levels": [[13, {"eng-E": 51, "eng-F": 3, "eng-R": 26, "patterns": 157, "to-engine": 157}, 3, {"F": 3}, 26], [14, {"E": 863, "F": 1, "R": 16, "patterns": 880, "subset-fail": 3}, 1, {"F": 1}, 8], [15, {"E": 1340, "R": 30, "patterns": 1370, "subset-fail": 26}, 0, {}, 2]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 6.49, "levels": [[13, {"eng-E": 75, "eng-F": 7, "eng-O": 2, "eng-R": 27, "patterns": 213, "to-engine": 213}, 9, {"O": 2, "F": 7}, 27], [14, {"E": 2464, "F": 7, "R": 101, "eng-E": 407, "eng-O": 1, "eng-R": 20, "patterns": 3417, "subset-fail": 279, "to-engine": 600}, 4, {"F": 3, "O": 1}, 61], [15, {"E": 4964, "F": 1, "R": 54, "eng-E": 765, "eng-R": 2, "patterns": 6546, "subset-fail": 812, "to-engine": 767}, 0, {}, 5]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.35, "levels": [[13, {"eng-E": 84, "eng-F": 10, "eng-R": 42, "patterns": 136, "to-engine": 136}, 10, {"F": 10}, 42], [14, {"E": 2424, "R": 94, "patterns": 2518, "subset-fail": 26}, 0, {}, 44]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.18, "levels": [[13, {"eng-E": 90, "eng-F": 8, "eng-R": 40, "patterns": 138, "to-engine": 138}, 8, {"F": 8}, 40], [14, {"E": 1979, "R": 56, "patterns": 2035, "subset-fail": 19}, 0, {}, 23]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 16.46, "levels": [[13, {"eng-E": 73, "eng-F": 5, "eng-O": 3, "eng-R": 28, "patterns": 211, "to-engine": 211}, 8, {"F": 5, "O": 3}, 28], [14, {"E": 1604, "F": 12, "R": 76, "eng-E": 895, "eng-F": 2, "eng-O": 4, "eng-R": 52, "patterns": 2925, "subset-fail": 267, "to-engine": 991}, 14, {"F": 10, "O": 4}, 96], [15, {"E": 15270, "F": 6, "R": 205, "eng-E": 3179, "eng-F": 1, "eng-R": 18, "patterns": 23839, "subset-fail": 3997, "to-engine": 4530}, 2, {"F": 2}, 52], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.84, "levels": [[13, {"eng-E": 15, "eng-O": 1, "eng-R": 8, "patterns": 90, "to-engine": 90}, 1, {"O": 1}, 8], [14, {"eng-E": 155, "eng-R": 4, "patterns": 189, "subset-fail": 30, "to-engine": 159}, 0, {}, 4]], "open17": 0}
{"root": 51, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.9, "levels": [[13, {"E": 202, "F": 3, "R": 26, "patterns": 231}, 3, {"F": 3}, 26], [14, {"E": 1290, "F": 6, "R": 74, "patterns": 1370, "subset-fail": 26}, 2, {"F": 2}, 49], [15, {"E": 2871, "R": 21, "patterns": 2892, "subset-fail": 14}, 0, {}, 7]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.15, "levels": [[13, {"E": 97, "F": 1, "R": 13, "patterns": 111}, 1, {"F": 1}, 13], [14, {"E": 176, "R": 13, "patterns": 189, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.19, "levels": [[13, {"E": 157, "F": 1, "R": 21, "patterns": 179}, 1, {"F": 1}, 21], [14, {"E": 357, "R": 18, "patterns": 375, "subset-fail": 6}, 0, {}, 12]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.29, "levels": [[13, {"E": 142, "F": 2, "R": 17, "patterns": 161}, 2, {"F": 2}, 9], [14, {"E": 480, "F": 2, "R": 34, "patterns": 516, "subset-fail": 12}, 0, {}, 13]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.21, "levels": [[13, {"E": 188, "F": 1, "R": 28, "patterns": 217}, 1, {"F": 1}, 14], [14, {"E": 420, "R": 28, "patterns": 448, "subset-fail": 6}, 0, {}, 11]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.42, "levels": [[13, {"E": 133, "F": 2, "R": 21, "patterns": 156}, 2, {"F": 2}, 21], [14, {"E": 533, "F": 2, "R": 44, "patterns": 579, "subset-fail": 19}, 1, {"F": 1}, 24], [15, {"E": 918, "R": 14, "patterns": 932, "subset-fail": 13}, 0, {}, 1]], "open17": 0}
{"root": 62, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.05, "levels": [[13, {"E": 158, "R": 30, "patterns": 188}, 0, {}, 8]], "open17": 0}
{"root": 63, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.23, "levels": [[13, {"E": 176, "F": 2, "R": 32, "patterns": 210}, 1, {"F": 1}, 8], [14, {"E": 420, "F": 1, "R": 20, "patterns": 441, "subset-fail": 7}, 0, {}, 7]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 3.65, "levels": [[13, {"eng-E": 75, "eng-F": 1, "eng-O": 2, "eng-R": 27, "patterns": 192, "to-engine": 192}, 3, {"O": 2, "F": 1}, 27], [14, {"E": 330, "F": 1, "R": 3, "eng-E": 300, "eng-O": 1, "eng-R": 11, "patterns": 1119, "subset-fail": 200, "to-engine": 586}, 2, {"F": 1, "O": 1}, 13], [15, {"E": 1392, "R": 7, "eng-E": 527, "patterns": 3445, "subset-fail": 1018, "to-engine": 1035}, 0, {}, 0]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.06, "levels": [[13, {"E": 134, "R": 25, "patterns": 159}, 0, {}, 13]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.24, "levels": [[13, {"E": 162, "F": 2, "R": 10, "patterns": 174}, 1, {"F": 1}, 5], [14, {"E": 358, "F": 1, "R": 10, "patterns": 369, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.14, "levels": [[13, {"eng-E": 28, "eng-R": 10, "patterns": 134, "to-engine": 134}, 0, {}, 10]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.3, "levels": [[13, {"E": 153, "F": 2, "R": 22, "patterns": 177}, 2, {"F": 2}, 11], [14, {"E": 526, "F": 2, "R": 36, "patterns": 564, "subset-fail": 10}, 0, {}, 14]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.07, "levels": [[13, {"E": 157, "R": 22, "patterns": 179}, 0, {}, 11]], "open17": 0}
{"root": 81, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.01, "levels": [[13, {"eng-E": 69, "eng-F": 8, "eng-O": 2, "eng-R": 19, "patterns": 191, "to-engine": 191}, 10, {"O": 2, "F": 8}, 19], [14, {"E": 2382, "F": 3, "R": 110, "eng-E": 512, "eng-R": 5, "patterns": 3205, "subset-fail": 218, "to-engine": 530}, 0, {}, 54]], "open17": 0}
{"root": 82, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.06, "levels": [[13, {"eng-E": 87, "eng-F": 13, "eng-R": 29, "patterns": 129, "to-engine": 129}, 13, {"F": 13}, 29], [14, {"E": 2983, "F": 6, "R": 148, "patterns": 3137, "subset-fail": 72}, 0, {}, 45]], "open17": 0}
{"root": 83, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 15, "eng-F": 2, "eng-R": 5, "patterns": 84, "to-engine": 84}, 2, {"F": 2}, 5], [14, {"E": 348, "F": 1, "R": 13, "patterns": 362, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 84, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.72, "levels": [[13, {"eng-E": 38, "eng-F": 5, "eng-R": 20, "patterns": 124, "to-engine": 124}, 5, {"F": 5}, 20], [14, {"E": 1146, "R": 45, "patterns": 1191, "subset-fail": 15}, 0, {}, 22]], "open17": 0}
{"root": 85, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 7.64, "levels": [[13, {"eng-E": 130, "eng-F": 14, "eng-O": 2, "eng-R": 47, "patterns": 193, "to-engine": 193}, 16, {"F": 14, "O": 2}, 47], [14, {"E": 4577, "F": 18, "R": 190, "eng-E": 457, "eng-O": 1, "eng-R": 35, "patterns": 5580, "subset-fail": 375, "to-engine": 514}, 10, {"F": 9, "O": 1}, 109], [15, {"E": 14905, "F": 4, "R": 174, "eng-E": 631, "eng-R": 1, "patterns": 16540, "subset-fail": 987, "to-engine": 632}, 0, {}, 17]], "open17": 0}
{"root": 88, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.71, "levels": [[13, {"eng-E": 36, "eng-F": 1, "eng-R": 15, "patterns": 192, "to-engine": 192}, 1, {"F": 1}, 15], [14, {"E": 330, "F": 1, "patterns": 331}, 1, {"F": 1}, 0], [15, {"E": 1363, "R": 42, "patterns": 1405, "subset-fail": 40}, 0, {}, 1]], "open17": 0}
{"root": 89, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 12.63, "levels": [[13, {"eng-E": 125, "eng-F": 19, "eng-O": 3, "eng-R": 46, "patterns": 193, "to-engine": 193}, 22, {"F": 19, "O": 3}, 46], [14, {"E": 5782, "F": 20, "R": 318, "eng-E": 828, "eng-O": 2, "eng-R": 29, "patterns": 7319, "subset-fail": 410, "to-engine": 903}, 10, {"F": 8, "O": 2}, 170], [15, {"E": 13071, "F": 8, "R": 144, "eng-E": 1983, "eng-R": 9, "patterns": 16847, "subset-fail": 1756, "to-engine": 1996}, 2, {"F": 2}, 31], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 90, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.49, "levels": [[13, {"eng-E": 44, "eng-F": 8, "eng-R": 12, "patterns": 125, "to-engine": 125}, 8, {"F": 8}, 12], [14, {"E": 1696, "F": 3, "R": 75, "patterns": 1774, "subset-fail": 24}, 2, {"F": 2}, 26], [15, {"E": 1531, "R": 53, "patterns": 1584, "subset-fail": 52}, 0, {}, 1]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.2, "levels": [[13, {"eng-E": 74, "eng-F": 8, "eng-R": 31, "patterns": 225, "to-engine": 225}, 8, {"F": 8}, 31], [14, {"E": 2879, "R": 106, "patterns": 2985, "subset-fail": 17}, 0, {}, 52]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.26, "levels": [[13, {"eng-E": 36, "eng-F": 6, "eng-R": 11, "patterns": 300, "to-engine": 300}, 6, {"F": 6}, 11], [14, {"E": 2760, "F": 1, "R": 121, "patterns": 2882, "subset-fail": 48}, 0, {}, 36]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 18, "patterns": 168}, 0, {}, 18]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"E": 150, "F": 2, "R": 16, "patterns": 168}, 2, {"F": 2}, 16], [14, {"E": 695, "F": 2, "R": 36, "patterns": 733, "subset-fail": 14}, 0, {}, 24]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.38, "levels": [[13, {"E": 192, "F": 4, "R": 21, "patterns": 217}, 4, {"F": 4}, 21], [14, {"E": 1742, "F": 10, "R": 90, "patterns": 1842, "subset-fail": 49}, 2, {"F": 2}, 45], [15, {"E": 3210, "F": 1, "R": 28, "patterns": 3239, "subset-fail": 24}, 1, {"F": 1}, 4], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 165, "F": 1, "R": 15, "patterns": 181}, 1, {"F": 1}, 15], [14, {"E": 382, "R": 15, "patterns": 397, "subset-fail": 4}, 0, {}, 11]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 161, "R": 17, "patterns": 178}, 0, {}, 17]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 777, "F": 2, "R": 35, "patterns": 814, "subset-fail": 16}, 0, {}, 21]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.58, "levels": [[13, {"E": 168, "F": 2, "R": 15, "patterns": 185}, 2, {"F": 2}, 15], [14, {"E": 796, "F": 2, "R": 34, "patterns": 832, "subset-fail": 12}, 0, {}, 24]], "open17": 0}
{"root": 110, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.46, "levels": [[13, {"E": 170, "F": 2, "R": 12, "patterns": 184}, 2, {"F": 2}, 12], [14, {"E": 805, "F": 2, "R": 28, "patterns": 835, "subset-fail": 12}, 0, {}, 18]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.41, "levels": [[13, {"E": 163, "F": 2, "R": 9, "patterns": 174}, 2, {"F": 2}, 9], [14, {"E": 565, "F": 2, "R": 20, "patterns": 587, "subset-fail": 4}, 1, {"F": 1}, 15], [15, {"E": 755, "R": 12, "patterns": 767, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.36, "levels": [[13, {"E": 165, "F": 2, "R": 13, "patterns": 180}, 2, {"F": 2}, 13], [14, {"E": 786, "F": 2, "R": 30, "patterns": 818, "subset-fail": 15}, 0, {}, 17]], "open17": 0}
{"root": 117, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.65, "levels": [[13, {"eng-E": 219, "eng-O": 4, "eng-R": 27, "patterns": 250, "to-engine": 250}, 4, {"O": 4}, 27], [14, {"eng-E": 1314, "eng-O": 3, "eng-R": 63, "patterns": 2118, "subset-fail": 732, "to-engine": 1386}, 3, {"O": 3}, 63], [15, {"eng-E": 2596, "eng-R": 8, "patterns": 4892, "subset-fail": 2288, "to-engine": 2604}, 0, {}, 8]], "open17": 0}
{"root": 124, "kind": "F", "mult": {"2": 18, "3": 2, "4": 7}, "time": 0.19, "levels": [[13, {"E": 85, "F": 2, "R": 14, "patterns": 101}, 1, {"F": 1}, 4], [14, {"E": 143, "F": 1, "R": 14, "patterns": 158, "subset-fail": 4}, 1, {"F": 1}, 5], [15, {"E": 652, "R": 40, "patterns": 692, "subset-fail": 40}, 0, {}, 0]], "open17": 0}
{"root": 126, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.98, "levels": [[13, {"E": 219, "F": 3, "R": 20, "patterns": 242}, 3, {"F": 3}, 20], [14, {"E": 1502, "F": 6, "R": 67, "patterns": 1575, "subset-fail": 24}, 2, {"F": 2}, 44], [15, {"E": 3248, "F": 1, "R": 33, "patterns": 3282, "subset-fail": 31}, 0, {}, 3]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.36, "levels": [[13, {"E": 226, "F": 3, "R": 12, "patterns": 241}, 2, {"F": 2}, 6], [14, {"E": 1007, "F": 3, "R": 28, "patterns": 1038, "subset-fail": 14}, 0, {}, 12]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.0, "levels": [[13, {"E": 199, "F": 4, "R": 13, "patterns": 216}, 4, {"F": 4}, 13], [14, {"E": 1779, "F": 10, "R": 65, "patterns": 1854, "subset-fail": 40}, 2, {"F": 2}, 29], [15, {"E": 3182, "R": 24, "patterns": 3206, "subset-fail": 23}, 0, {}, 1]], "open17": 0}
{"root": 136, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 138, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.65, "levels": [[13, {"eng-E": 113, "eng-O": 2, "eng-R": 8, "patterns": 238, "to-engine": 238}, 2, {"O": 2}, 8], [14, {"eng-E": 566, "eng-O": 2, "eng-R": 9, "patterns": 1018, "subset-fail": 283, "to-engine": 735}, 2, {"O": 2}, 9], [15, {"eng-E": 1516, "eng-R": 1, "patterns": 3807, "subset-fail": 1782, "to-engine": 2025}, 0, {}, 1]], "open17": 0}
{"root": 140, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 152, "F": 1, "R": 7, "patterns": 160}, 1, {"F": 1}, 7], [14, {"E": 343, "R": 7, "patterns": 350, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 144, "F": 2, "R": 16, "patterns": 162}, 2, {"F": 2}, 16], [14, {"E": 672, "F": 2, "R": 36, "patterns": 710, "subset-fail": 16}, 0, {}, 22]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.1, "levels": [[13, {"E": 169, "R": 11, "patterns": 180}, 0, {}, 11]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 8], [14, {"E": 386, "R": 14, "patterns": 400, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 147, "F": 1, "R": 11, "patterns": 159}, 1, {"F": 1}, 11], [14, {"E": 339, "R": 10, "patterns": 349, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 162, "R": 11, "patterns": 173}, 0, {}, 11]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 148, "F": 2, "R": 15, "patterns": 165}, 2, {"F": 2}, 15], [14, {"E": 698, "F": 2, "R": 31, "patterns": 731, "subset-fail": 17}, 0, {}, 16]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.55, "levels": [[13, {"eng-E": 122, "eng-F": 1, "eng-O": 1, "eng-R": 15, "patterns": 249, "to-engine": 249}, 2, {"O": 1, "F": 1}, 15], [14, {"E": 354, "F": 2, "R": 32, "eng-E": 289, "eng-R": 15, "patterns": 919, "subset-fail": 236, "to-engine": 306}, 1, {"F": 1}, 26], [15, {"E": 1204, "R": 10, "patterns": 1214, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 164, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 163, "R": 11, "patterns": 174}, 0, {}, 11]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.24, "levels": [[13, {"E": 296, "F": 5, "R": 23, "patterns": 324}, 5, {"F": 5}, 23], [14, {"E": 3119, "F": 18, "R": 124, "patterns": 3261, "subset-fail": 61}, 5, {"F": 5}, 66], [15, {"E": 8639, "R": 82, "patterns": 8721, "subset-fail": 67}, 0, {}, 15]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 162, "R": 13, "patterns": 175}, 0, {}, 13]], "open17": 0}
{"root": 167, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 158, "R": 18, "patterns": 176}, 0, {}, 18]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.57, "levels": [[13, {"E": 194, "F": 3, "R": 22, "patterns": 219}, 3, {"F": 3}, 22], [14, {"E": 1279, "F": 4, "R": 67, "patterns": 1350, "subset-fail": 34}, 0, {}, 37]], "open17": 0}
{"root": 172, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.82, "levels": [[13, {"E": 192, "F": 3, "R": 24, "patterns": 219}, 3, {"F": 3}, 24], [14, {"E": 1313, "F": 4, "R": 70, "patterns": 1387, "subset-fail": 36}, 1, {"F": 1}, 35], [15, {"E": 1600, "R": 11, "patterns": 1611, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.96, "levels": [[13, {"E": 197, "F": 4, "R": 19, "patterns": 220}, 4, {"F": 4}, 19], [14, {"E": 1636, "F": 10, "R": 82, "patterns": 1728, "subset-fail": 37}, 2, {"F": 2}, 49], [15, {"E": 2341, "R": 32, "patterns": 2373, "subset-fail": 24}, 0, {}, 8]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.56, "levels": [[13, {"E": 203, "F": 5, "R": 11, "patterns": 219}, 5, {"F": 5}, 11], [14, {"E": 2067, "F": 18, "R": 70, "patterns": 2155, "subset-fail": 46}, 4, {"F": 4}, 32], [15, {"E": 4975, "F": 1, "R": 60, "patterns": 5036, "subset-fail": 58}, 0, {}, 3]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.6, "levels": [[13, {"E": 165, "F": 3, "R": 17, "patterns": 185}, 3, {"F": 3}, 17], [14, {"E": 1064, "F": 6, "R": 59, "patterns": 1129, "subset-fail": 25}, 1, {"F": 1}, 38], [15, {"E": 1409, "R": 59, "patterns": 1468, "subset-fail": 57}, 0, {}, 2]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.86, "levels": [[13, {"E": 152, "F": 2, "R": 20, "patterns": 174}, 2, {"F": 2}, 20], [14, {"E": 747, "F": 2, "R": 42, "patterns": 791, "subset-fail": 16}, 1, {"F": 1}, 25], [15, {"E": 1525, "R": 7, "patterns": 1532, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 178, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"E": 146, "F": 2, "R": 12, "patterns": 160}, 2, {"F": 2}, 12], [14, {"E": 642, "R": 20, "patterns": 662, "subset-fail": 8}, 0, {}, 12]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 150, "F": 1, "R": 14, "patterns": 165}, 1, {"F": 1}, 14], [14, {"E": 345, "R": 14, "patterns": 359, "subset-fail": 6}, 0, {}, 8]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 149, "F": 2, "R": 8, "patterns": 159}, 2, {"F": 2}, 8], [14, {"E": 693, "F": 2, "R": 17, "patterns": 712, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"E": 151, "F": 2, "R": 14, "patterns": 167}, 2, {"F": 2}, 14], [14, {"E": 693, "F": 2, "R": 31, "patterns": 726, "subset-fail": 15}, 0, {}, 18]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 110, "F": 1, "R": 7, "patterns": 118}, 1, {"F": 1}, 7], [14, {"E": 262, "R": 7, "patterns": 269, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 160, "R": 14, "patterns": 174}, 0, {}, 14]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.22, "levels": [[13, {"eng-E": 41, "eng-F": 5, "eng-R": 34, "patterns": 160, "to-engine": 160}, 5, {"F": 5}, 34], [14, {"E": 1555, "F": 3, "R": 46, "patterns": 1604, "subset-fail": 22}, 1, {"F": 1}, 23], [15, {"E": 1442, "F": 2, "R": 20, "patterns": 1464, "subset-fail": 18}, 0, {}, 2]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.62, "levels": [[13, {"eng-E": 31, "eng-F": 5, "eng-O": 1, "eng-R": 7, "patterns": 160, "to-engine": 160}, 6, {"O": 1, "F": 5}, 7], [14, {"E": 1091, "F": 2, "R": 51, "eng-E": 186, "eng-R": 2, "patterns": 1460, "subset-fail": 147, "to-engine": 193}, 1, {"F": 1}, 18], [15, {"E": 438, "R": 44, "patterns": 482, "subset-fail": 44}, 0, {}, 0]], "open17": 0}
{"root": 194, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.57, "levels": [[13, {"eng-E": 153, "eng-O": 3, "eng-R": 14, "patterns": 170, "to-engine": 170}, 3, {"O": 3}, 14], [14, {"eng-E": 653, "eng-O": 1, "eng-R": 19, "patterns": 1146, "subset-fail": 471, "to-engine": 675}, 1, {"O": 1}, 19], [15, {"eng-E": 631, "eng-R": 1, "patterns": 1480, "subset-fail": 848, "to-engine": 632}, 0, {}, 1]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.87, "levels": [[13, {"eng-E": 84, "eng-F": 9, "eng-R": 56, "patterns": 291, "to-engine": 291}, 9, {"F": 9}, 56], [14, {"E": 4121, "F": 2, "R": 155, "patterns": 4278, "subset-fail": 49}, 1, {"F": 1}, 68], [15, {"E": 1173, "F": 1, "R": 34, "patterns": 1208, "subset-fail": 20}, 0, {}, 15]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.85, "levels": [[13, {"E": 254, "F": 7, "R": 27, "patterns": 288}, 4, {"F": 4}, 14], [14, {"E": 2233, "F": 22, "R": 118, "patterns": 2373, "subset-fail": 62}, 5, {"F": 5}, 54], [15, {"E": 8370, "F": 1, "R": 82, "patterns": 8453, "subset-fail": 72}, 0, {}, 11]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.33, "levels": [[13, {"E": 220, "F": 5, "R": 16, "patterns": 241}, 5, {"F": 5}, 16], [14, {"E": 2517, "F": 20, "R": 88, "patterns": 2625, "subset-fail": 45}, 6, {"F": 6}, 46], [15, {"E": 10082, "R": 110, "patterns": 10192, "subset-fail": 89}, 0, {}, 21]], "open17": 0}
{"root": 200, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.74, "levels": [[13, {"eng-E": 94, "eng-F": 11, "eng-R": 55, "patterns": 160, "to-engine": 160}, 11, {"F": 11}, 55], [14, {"E": 3132, "F": 8, "R": 115, "patterns": 3255, "subset-fail": 67}, 1, {"F": 1}, 43], [15, {"E": 1128, "R": 18, "patterns": 1146, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 126, "R": 11, "patterns": 137}, 0, {}, 6]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}, 10]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}, 9]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.43, "levels": [[13, {"E": 212, "F": 2, "R": 25, "patterns": 239}, 2, {"F": 2}, 25], [14, {"E": 921, "R": 47, "patterns": 968, "subset-fail": 26}, 0, {}, 21]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.3, "levels": [[13, {"E": 214, "F": 4, "R": 21, "patterns": 239}, 4, {"F": 4}, 21], [14, {"E": 1919, "F": 10, "R": 86, "patterns": 2015, "subset-fail": 34}, 3, {"F": 3}, 54], [15, {"E": 4846, "F": 2, "R": 59, "patterns": 4907, "subset-fail": 54}, 0, {}, 7]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.35, "levels": [[13, {"E": 149, "F": 2, "R": 12, "patterns": 163}, 2, {"F": 2}, 12], [14, {"E": 687, "F": 2, "R": 28, "patterns": 717, "subset-fail": 14}, 0, {}, 16]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"E": 151, "F": 2, "R": 9, "patterns": 162}, 2, {"F": 2}, 9], [14, {"E": 611, "F": 2, "R": 20, "patterns": 633, "subset-fail": 9}, 0, {}, 13]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 122, "F": 1, "R": 10, "patterns": 133}, 1, {"F": 1}, 5], [14, {"E": 305, "R": 10, "patterns": 315, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.12, "levels": [[13, {"E": 207, "F": 4, "R": 25, "patterns": 236}, 4, {"F": 4}, 25], [14, {"E": 1875, "F": 10, "R": 105, "patterns": 1990, "subset-fail": 53}, 2, {"F": 2}, 56], [15, {"E": 3286, "R": 42, "patterns": 3328, "subset-fail": 37}, 0, {}, 5]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.97, "levels": [[13, {"E": 225, "F": 3, "R": 22, "patterns": 250}, 3, {"F": 3}, 22], [14, {"E": 1504, "F": 6, "R": 73, "patterns": 1583, "subset-fail": 26}, 2, {"F": 2}, 47], [15, {"E": 3283, "R": 38, "patterns": 3321, "subset-fail": 35}, 0, {}, 3]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 160, "F": 1, "R": 14, "patterns": 175}, 1, {"F": 1}, 14], [14, {"E": 376, "R": 9, "patterns": 385, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 220, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.14, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 4], [14, {"E": 193, "R": 6, "patterns": 199, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.46, "levels": [[13, {"E": 224, "F": 2, "R": 23, "patterns": 249}, 2, {"F": 2}, 23], [14, {"E": 1004, "F": 2, "R": 49, "patterns": 1055, "subset-fail": 21}, 0, {}, 30]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 122, "R": 13, "patterns": 135}, 0, {}, 13]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.59, "levels": [[13, {"E": 211, "F": 4, "R": 25, "patterns": 240}, 2, {"F": 2}, 13], [14, {"E": 984, "F": 6, "R": 55, "patterns": 1045, "subset-fail": 25}, 3, {"F": 3}, 29], [15, {"E": 5565, "R": 60, "patterns": 5625, "subset-fail": 50}, 0, {}, 7]], "open17": 0}
{"root": 227, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.69, "levels": [[13, {"eng-E": 61, "eng-O": 1, "eng-R": 8, "patterns": 135, "to-engine": 135}, 1, {"O": 1}, 8], [14, {"eng-E": 121, "eng-R": 6, "patterns": 320, "subset-fail": 69, "to-engine": 251}, 0, {}, 6]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 209, "F": 1, "R": 24, "patterns": 234}, 1, {"F": 1}, 24], [14, {"E": 481, "R": 22, "patterns": 503, "subset-fail": 7}, 0, {}, 15]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 203, "F": 2, "R": 28, "patterns": 233}, 1, {"F": 1}, 9], [14, {"E": 480, "F": 1, "R": 28, "patterns": 509, "subset-fail": 12}, 1, {"F": 1}, 8], [15, {"E": 1498, "R": 55, "patterns": 1553, "subset-fail": 53}, 0, {}, 1]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.03, "levels": [[13, {"E": 214, "F": 2, "R": 24, "patterns": 240}, 2, {"F": 2}, 24], [14, {"E": 994, "F": 2, "R": 52, "patterns": 1048, "subset-fail": 18}, 1, {"F": 1}, 33], [15, {"E": 1706, "F": 1, "R": 11, "patterns": 1718, "subset-fail": 8}, 0, {}, 4]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 163, "F": 1, "R": 16, "patterns": 180}, 1, {"F": 1}, 16], [14, {"E": 373, "R": 16, "patterns": 389, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 167, "F": 1, "R": 13, "patterns": 181}, 1, {"F": 1}, 13], [14, {"E": 380, "R": 13, "patterns": 393, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.86, "levels": [[13, {"E": 220, "F": 3, "R": 18, "patterns": 241}, 3, {"F": 3}, 18], [14, {"E": 1363, "F": 6, "R": 55, "patterns": 1424, "subset-fail": 24}, 2, {"F": 2}, 32], [15, {"E": 2752, "R": 26, "patterns": 2778, "subset-fail": 16}, 0, {}, 10]], "open17": 0}
{"root": 236, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 14, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 147, "F": 2, "R": 14, "patterns": 163}, 1, {"F": 1}, 7], [14, {"E": 325, "R": 14, "patterns": 339, "subset-fail": 5}, 0, {}, 9]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 151, "F": 2, "R": 6, "patterns": 159}, 2, {"F": 2}, 3], [14, {"E": 642, "R": 12, "patterns": 654, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 169, "F": 1, "R": 9, "patterns": 179}, 1, {"F": 1}, 9], [14, {"E": 384, "R": 9, "patterns": 393, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 245, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 146, "F": 3, "R": 5, "patterns": 154}, 2, {"F": 2}, 3], [14, {"E": 589, "F": 4, "R": 15, "patterns": 608, "subset-fail": 17}, 0, {}, 2]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}, 2]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"E": 154, "F": 3, "R": 12, "patterns": 169}, 2, {"F": 2}, 6], [14, {"E": 610, "F": 4, "R": 27, "patterns": 641, "subset-fail": 12}, 1, {"F": 1}, 10], [15, {"E": 915, "R": 12, "patterns": 927, "subset-fail": 9}, 0, {}, 3]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.37, "levels": [[13, {"E": 122, "F": 2, "R": 6, "patterns": 130}, 2, {"F": 2}, 3], [14, {"E": 410, "F": 2, "R": 16, "patterns": 428, "subset-fail": 8}, 1, {"F": 1}, 4], [15, {"E": 499, "R": 6, "patterns": 505, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 251, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.6, "levels": [[13, {"eng-E": 109, "eng-F": 10, "eng-R": 86, "patterns": 205, "to-engine": 205}, 10, {"F": 10}, 86], [14, {"E": 3552, "R": 83, "patterns": 3635, "subset-fail": 32}, 0, {}, 34]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 152, "F": 2, "R": 18, "patterns": 172}, 2, {"F": 2}, 18], [14, {"E": 757, "F": 2, "R": 38, "patterns": 797, "subset-fail": 10}, 1, {"F": 1}, 27], [15, {"E": 1615, "R": 11, "patterns": 1626, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 255, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.35, "levels": [[13, {"E": 166, "F": 2, "R": 12, "patterns": 180}, 2, {"F": 2}, 12], [14, {"E": 787, "F": 2, "R": 26, "patterns": 815, "subset-fail": 12}, 0, {}, 16]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 159, "F": 1, "R": 12, "patterns": 172}, 1, {"F": 1}, 12], [14, {"E": 368, "R": 12, "patterns": 380, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 261, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.43, "levels": [[13, {"E": 163, "F": 2, "R": 14, "patterns": 179}, 2, {"F": 2}, 14], [14, {"E": 778, "F": 2, "R": 31, "patterns": 811, "subset-fail": 17}, 0, {}, 16]], "open17": 0}
{"root": 270, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 110, "R": 15, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.46, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 23, "patterns": 214, "to-engine": 214}, 2, {"F": 2}, 23], [14, {"E": 696, "R": 17, "patterns": 713, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 274, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 151, "R": 19, "patterns": 170}, 0, {}, 19]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 159, "F": 1, "R": 22, "patterns": 182}, 1, {"F": 1}, 22], [14, {"E": 398, "R": 22, "patterns": 420, "subset-fail": 4}, 0, {}, 18]], "open17": 0}
{"root": 276, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.06, "levels": [[13, {"eng-E": 55, "eng-F": 6, "eng-R": 56, "patterns": 117, "to-engine": 117}, 6, {"F": 6}, 56], [14, {"E": 1330, "R": 48, "patterns": 1378, "subset-fail": 16}, 0, {}, 25]], "open17": 0}
{"root": 277, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.05, "levels": [[13, {"eng-E": 59, "eng-F": 4, "eng-R": 47, "patterns": 215, "to-engine": 215}, 4, {"F": 4}, 47], [14, {"E": 1463, "R": 13, "patterns": 1476, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 278, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 7, "eng-R": 7, "patterns": 156, "to-engine": 156}, 0, {}, 7]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.37, "levels": [[13, {"E": 221, "F": 2, "R": 20, "patterns": 243}, 2, {"F": 2}, 20], [14, {"E": 995, "F": 2, "R": 43, "patterns": 1040, "subset-fail": 20}, 0, {}, 25]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 174, "F": 1, "R": 10, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 389, "R": 9, "patterns": 398, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 286, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 70, "eng-R": 7, "patterns": 128, "to-engine": 128}, 0, {}, 7]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"E": 144, "F": 2, "R": 14, "patterns": 160}, 2, {"F": 2}, 14], [14, {"E": 627, "R": 28, "patterns": 655, "subset-fail": 14}, 0, {}, 14]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.14, "levels": [[13, {"E": 118, "F": 1, "R": 8, "patterns": 127}, 1, {"F": 1}, 8], [14, {"E": 196, "R": 8, "patterns": 204, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 290, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.2, "levels": [[13, {"eng-E": 19, "eng-F": 3, "eng-R": 15, "patterns": 144, "to-engine": 144}, 3, {"F": 3}, 15], [14, {"E": 649, "F": 3, "R": 21, "patterns": 673, "subset-fail": 3}, 3, {"F": 3}, 8], [15, {"E": 2360, "R": 82, "patterns": 2442, "subset-fail": 62}, 0, {}, 6]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.3, "levels": [[13, {"E": 117, "F": 1, "R": 10, "patterns": 128}, 1, {"F": 1}, 10], [14, {"E": 318, "R": 10, "patterns": 328, "subset-fail": 1}, 0, {}, 9]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 122, "R": 11, "patterns": 133}, 0, {}, 11]], "open17": 0}
{"root": 294, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}, 5]], "open17": 0}
{"root": 295, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 12, "eng-R": 8, "patterns": 80, "to-engine": 80}, 0, {}, 8]], "open17": 0}
{"root": 296, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.6, "levels": [[13, {"eng-E": 39, "eng-F": 3, "eng-R": 32, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 32], [14, {"E": 753, "R": 24, "patterns": 777, "subset-fail": 7}, 0, {}, 13]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.16, "levels": [[13, {"E": 120, "F": 1, "R": 13, "patterns": 134}, 1, {"F": 1}, 13], [14, {"E": 195, "R": 11, "patterns": 206, "subset-fail": 3}, 0, {}, 8]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 111, "F": 1, "R": 5, "patterns": 117}, 1, {"F": 1}, 5], [14, {"E": 263, "R": 5, "patterns": 268, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 108, "F": 1, "R": 11, "patterns": 120}, 1, {"F": 1}, 11], [14, {"E": 256, "R": 11, "patterns": 267, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 306, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 107, "F": 1, "R": 8, "patterns": 116}, 1, {"F": 1}, 8], [14, {"E": 258, "R": 8, "patterns": 266, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 311, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.64, "levels": [[13, {"E": 164, "F": 2, "R": 18, "patterns": 184}, 2, {"F": 2}, 18], [14, {"E": 666, "F": 2, "R": 33, "patterns": 701, "subset-fail": 14}, 1, {"F": 1}, 19], [15, {"E": 1038, "R": 11, "patterns": 1049, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 312, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.58, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 767, "F": 2, "R": 35, "patterns": 804, "subset-fail": 10}, 1, {"F": 1}, 24], [15, {"E": 1543, "R": 11, "patterns": 1554, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 162, "F": 1, "R": 17, "patterns": 180}, 1, {"F": 1}, 17], [14, {"E": 368, "R": 17, "patterns": 385, "subset-fail": 3}, 0, {}, 14]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.55, "levels": [[13, {"E": 163, "F": 2, "R": 17, "patterns": 182}, 2, {"F": 2}, 17], [14, {"E": 771, "F": 2, "R": 35, "patterns": 808, "subset-fail": 16}, 1, {"F": 1}, 18], [15, {"E": 1527, "R": 11, "patterns": 1538, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 328, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.54, "levels": [[13, {"eng-E": 27, "eng-F": 3, "eng-R": 22, "patterns": 202, "to-engine": 202}, 3, {"F": 3}, 22], [14, {"E": 1081, "R": 26, "patterns": 1107, "subset-fail": 11}, 0, {}, 10]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"E": 153, "F": 2, "R": 10, "patterns": 165}, 2, {"F": 2}, 10], [14, {"E": 695, "F": 2, "R": 22, "patterns": 719, "subset-fail": 12}, 0, {}, 12]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 166, "F": 1, "R": 18, "patterns": 185}, 1, {"F": 1}, 18], [14, {"E": 381, "R": 18, "patterns": 399, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 110, "F": 1, "R": 6, "patterns": 117}, 1, {"F": 1}, 6], [14, {"E": 259, "R": 6, "patterns": 265, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 335, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.58, "levels": [[13, {"eng-E": 44, "eng-F": 4, "eng-R": 17, "patterns": 120, "to-engine": 120}, 4, {"F": 4}, 17], [14, {"E": 865, "R": 21, "patterns": 886, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 336, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.47, "levels": [[13, {"eng-E": 61, "eng-F": 3, "eng-O": 1, "eng-R": 39, "patterns": 204, "to-engine": 204}, 4, {"F": 3, "O": 1}, 39], [14, {"E": 1053, "R": 29, "eng-E": 289, "patterns": 1456, "subset-fail": 97, "to-engine": 289}, 0, {}, 11]], "open17": 0}
{"root": 338, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.58, "levels": [[13, {"eng-E": 31, "eng-F": 3, "eng-R": 26, "patterns": 120, "to-engine": 120}, 3, {"F": 3}, 26], [14, {"E": 609, "R": 31, "patterns": 640, "subset-fail": 15}, 0, {}, 14]], "open17": 0}
{"root": 339, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.77, "levels": [[13, {"eng-E": 57, "eng-F": 4, "eng-O": 1, "eng-R": 41, "patterns": 206, "to-engine": 206}, 5, {"F": 4, "O": 1}, 41], [14, {"E": 1302, "F": 2, "R": 66, "eng-E": 283, "eng-R": 7, "patterns": 1748, "subset-fail": 111, "to-engine": 292}, 1, {"F": 1}, 46], [15, {"E": 754, "R": 33, "patterns": 787, "subset-fail": 33}, 0, {}, 0]], "open17": 0}
{"root": 340, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.72, "levels": [[13, {"eng-E": 36, "eng-F": 4, "eng-R": 17, "patterns": 114, "to-engine": 114}, 4, {"F": 4}, 17], [14, {"E": 699, "F": 1, "R": 21, "patterns": 721, "subset-fail": 9}, 1, {"F": 1}, 8], [15, {"E": 417, "R": 30, "patterns": 447, "subset-fail": 30}, 0, {}, 0]], "open17": 0}
{"root": 341, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.86, "levels": [[13, {"eng-E": 56, "eng-F": 7, "eng-O": 1, "eng-R": 39, "patterns": 206, "to-engine": 206}, 8, {"F": 7, "O": 1}, 39], [14, {"E": 2281, "F": 1, "R": 97, "eng-E": 284, "patterns": 2760, "subset-fail": 126, "to-engine": 292}, 1, {"F": 1}, 42], [15, {"E": 728, "R": 59, "patterns": 787, "subset-fail": 43}, 0, {}, 8]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 109, "F": 1, "R": 10, "patterns": 120}, 1, {"F": 1}, 10], [14, {"E": 257, "R": 10, "patterns": 267, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 352, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.12, "levels": [[13, {"eng-E": 38, "eng-R": 3, "patterns": 138, "to-engine": 138}, 0, {}, 3]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 102, "R": 22, "patterns": 124}, 0, {}, 22]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 20, "patterns": 126}, 0, {}, 20]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 12, "patterns": 80}, 0, {}, 6]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 15, "patterns": 123}, 0, {}, 15]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 10]], "open17": 0}
{"root": 421, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 66, "F": 2, "R": 20, "patterns": 88}, 1, {"F": 1}, 6], [14, {"E": 133, "F": 1, "R": 20, "patterns": 154, "subset-fail": 8}, 1, {"F": 1}, 6], [15, {"E": 434, "R": 46, "patterns": 480, "subset-fail": 46}, 0, {}, 0]], "open17": 0}
{"root": 424, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.39, "levels": [[13, {"E": 112, "F": 2, "R": 16, "patterns": 130}, 1, {"F": 1}, 8], [14, {"E": 237, "F": 1, "R": 16, "patterns": 254, "subset-fail": 1}, 1, {"F": 1}, 15], [15, {"E": 746, "R": 30, "patterns": 776, "subset-fail": 30}, 0, {}, 0]], "open17": 0}
{"root": 425, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 40, "eng-R": 6, "patterns": 92, "to-engine": 92}, 0, {}, 6]], "open17": 0}
{"root": 426, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 118, "F": 2, "R": 14, "patterns": 134}, 1, {"F": 1}, 7], [14, {"E": 245, "F": 1, "R": 13, "patterns": 259}, 1, {"F": 1}, 13], [15, {"E": 816, "F": 2, "R": 8, "patterns": 826, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 429, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 50, "R": 12, "patterns": 62}, 0, {}, 6]], "open17": 0}
{"root": 430, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 68, "F": 2, "R": 20, "patterns": 90}, 1, {"F": 1}, 10], [14, {"E": 139, "F": 1, "R": 17, "patterns": 157, "subset-fail": 7}, 1, {"F": 1}, 10], [15, {"E": 479, "F": 2, "R": 9, "patterns": 490, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 431, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 110, "F": 2, "R": 18, "patterns": 130}, 1, {"F": 1}, 9], [14, {"E": 237, "F": 1, "R": 18, "patterns": 256, "subset-fail": 3}, 1, {"F": 1}, 15], [15, {"E": 721, "R": 55, "patterns": 776, "subset-fail": 39}, 0, {}, 8]], "open17": 0}
{"root": 432, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 4, "patterns": 40, "to-engine": 40}, 1, {"F": 1}, 4], [14, {"E": 82, "F": 1, "R": 2, "patterns": 85}, 1, {"F": 1}, 1], [15, {"E": 566, "R": 12, "patterns": 578, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 433, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.63, "levels": [[13, {"eng-E": 5, "eng-F": 2, "eng-R": 16, "patterns": 92, "to-engine": 92}, 2, {"F": 2}, 16], [14, {"E": 347, "F": 1, "R": 15, "patterns": 363, "subset-fail": 2}, 1, {"F": 1}, 9], [15, {"E": 1029, "F": 2, "R": 20, "patterns": 1051, "subset-fail": 16}, 0, {}, 3]], "open17": 0}
{"root": 448, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 103, "R": 32, "patterns": 135}, 0, {}, 16]], "open17": 0}
{"root": 474, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.53, "levels": [[13, {"E": 218, "F": 4, "R": 46, "patterns": 268}, 1, {"F": 1}, 13], [14, {"E": 505, "F": 3, "R": 40, "patterns": 548, "subset-fail": 20}, 2, {"F": 2}, 21], [15, {"E": 2928, "F": 1, "R": 58, "patterns": 2987, "subset-fail": 34}, 0, {}, 13]], "open17": 0}
{"root": 511, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 101, "R": 14, "patterns": 115}, 0, {}, 14]], "open17": 0}
{"root": 556, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.71, "levels": [[13, {"E": 128, "F": 3, "R": 28, "patterns": 159}, 3, {"F": 3}, 28], [14, {"E": 898, "F": 6, "R": 81, "patterns": 985, "subset-fail": 19}, 2, {"F": 2}, 62], [15, {"E": 2092, "R": 23, "patterns": 2115, "subset-fail": 14}, 0, {}, 9]], "open17": 0}
{"root": 634, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 91, "F": 1, "R": 13, "patterns": 105}, 1, {"F": 1}, 13], [14, {"E": 221, "R": 13, "patterns": 234, "subset-fail": 6}, 0, {}, 7]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.74, "levels": [[13, {"E": 113, "F": 4, "R": 20, "patterns": 137}, 4, {"F": 4}, 20], [14, {"E": 975, "F": 10, "R": 81, "patterns": 1066, "subset-fail": 39}, 3, {"F": 3}, 45], [15, {"E": 2420, "R": 69, "patterns": 2489, "subset-fail": 68}, 0, {}, 1]], "open17": 0}
{"root": 656, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 170, "F": 3, "R": 40, "patterns": 213}, 3, {"F": 3}, 40], [14, {"E": 1186, "F": 4, "R": 117, "patterns": 1307, "subset-fail": 50}, 1, {"F": 1}, 68], [15, {"E": 1240, "R": 12, "patterns": 1252, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 18, "patterns": 137}, 0, {}, 18]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 119, "F": 1, "R": 17, "patterns": 137}, 1, {"F": 1}, 17], [14, {"E": 305, "R": 15, "patterns": 320, "subset-fail": 10}, 0, {}, 5]], "open17": 0}
{"root": 700, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 113, "F": 1, "R": 23, "patterns": 137}, 1, {"F": 1}, 23], [14, {"E": 297, "R": 21, "patterns": 318, "subset-fail": 10}, 0, {}, 11]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 117, "F": 1, "R": 19, "patterns": 137}, 1, {"F": 1}, 19], [14, {"E": 299, "R": 18, "patterns": 317, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 702, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.52, "levels": [[13, {"E": 116, "F": 2, "R": 12, "patterns": 130}, 2, {"F": 2}, 12], [14, {"E": 546, "F": 2, "R": 26, "patterns": 574, "subset-fail": 9}, 1, {"F": 1}, 16], [15, {"E": 1374, "R": 24, "patterns": 1398, "subset-fail": 15}, 0, {}, 9]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"E": 121, "F": 2, "R": 13, "patterns": 136}, 2, {"F": 2}, 13], [14, {"E": 397, "F": 2, "R": 22, "patterns": 421, "subset-fail": 7}, 1, {"F": 1}, 15], [15, {"E": 684, "R": 42, "patterns": 726, "subset-fail": 42}, 0, {}, 0]], "open17": 0}
{"root": 704, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 238, "R": 16, "patterns": 254, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 705, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 113, "R": 24, "patterns": 137}, 0, {}, 24]], "open17": 0}
{"root": 706, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 21, "patterns": 140}, 0, {}, 21]], "open17": 0}
{"root": 707, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.31, "levels": [[13, {"E": 119, "F": 2, "R": 15, "patterns": 136}, 2, {"F": 2}, 15], [14, {"E": 554, "F": 2, "R": 30, "patterns": 586, "subset-fail": 14}, 0, {}, 18]], "open17": 0}
{"root": 708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 119, "F": 2, "R": 16, "patterns": 137}, 2, {"F": 2}, 16], [14, {"E": 521, "F": 2, "R": 28, "patterns": 551, "subset-fail": 15}, 1, {"F": 1}, 12], [15, {"E": 932, "R": 12, "patterns": 944, "subset-fail": 11}, 0, {}, 1]], "open17": 0}
{"root": 709, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 115, "F": 1, "R": 20, "patterns": 136}, 1, {"F": 1}, 20], [14, {"E": 312, "R": 20, "patterns": 332, "subset-fail": 7}, 0, {}, 13]], "open17": 0}
{"root": 710, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 113, "F": 1, "R": 21, "patterns": 135}, 1, {"F": 1}, 21], [14, {"E": 308, "R": 21, "patterns": 329, "subset-fail": 5}, 0, {}, 16]], "open17": 0}
{"root": 711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 106, "R": 13, "patterns": 119}, 0, {}, 13]], "open17": 0}
{"root": 720, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 79, "eng-R": 7, "patterns": 86, "to-engine": 86}, 0, {}, 7]], "open17": 0}
{"root": 721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 72, "R": 10, "patterns": 82}, 0, {}, 10]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 109, "F": 1, "R": 25, "patterns": 135}, 1, {"F": 1}, 25], [14, {"E": 304, "R": 25, "patterns": 329, "subset-fail": 10}, 0, {}, 15]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 241, "R": 17, "patterns": 258, "subset-fail": 7}, 0, {}, 10]], "open17": 0}
{"root": 750, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 105, "F": 2, "R": 12, "patterns": 119}, 1, {"F": 1}, 6], [14, {"E": 270, "F": 1, "R": 12, "patterns": 283, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.03, "levels": [[13, {"E": 66, "R": 8, "patterns": 74}, 0, {}, 5]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 144, "F": 2, "R": 24, "patterns": 170}, 1, {"F": 1}, 7], [14, {"E": 348, "F": 1, "R": 24, "patterns": 373, "subset-fail": 13}, 1, {"F": 1}, 7], [15, {"E": 1458, "R": 64, "patterns": 1522, "subset-fail": 62}, 0, {}, 1]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 15, "patterns": 99}, 0, {}, 15]], "open17": 0}
{"root": 990, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 113, "F": 2, "R": 17, "patterns": 132}, 2, {"F": 2}, 17], [14, {"E": 611, "F": 2, "R": 34, "patterns": 647, "subset-fail": 15}, 1, {"F": 1}, 18], [15, {"E": 1521, "R": 8, "patterns": 1529, "subset-fail": 7}, 0, {}, 1]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.74, "levels": [[13, {"E": 124, "F": 2, "R": 11, "patterns": 137}, 2, {"F": 2}, 11], [14, {"E": 645, "F": 2, "R": 26, "patterns": 673, "subset-fail": 12}, 1, {"F": 1}, 13], [15, {"E": 1521, "R": 14, "patterns": 1535, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 1, {"F": 1}, 5], [14, {"E": 152, "F": 1, "R": 10, "patterns": 163, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 90, "eng-R": 9, "patterns": 99, "to-engine": 99}, 0, {}, 9]], "open17": 0}
{"root": 1013, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.32, "levels": [[13, {"eng-E": 136, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 149, "to-engine": 149}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 256, "F": 1, "R": 11, "eng-E": 259, "eng-R": 7, "patterns": 624, "subset-fail": 92, "to-engine": 267}, 1, {"F": 1}, 15], [15, {"E": 1483, "R": 29, "patterns": 1512, "subset-fail": 15}, 0, {}, 14]], "open17": 0}
{"root": 1014, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 89, "eng-R": 9, "patterns": 98, "to-engine": 98}, 0, {}, 9]], "open17": 0}
{"root": 1015, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.42, "levels": [[13, {"eng-E": 127, "eng-F": 2, "eng-O": 1, "eng-R": 19, "patterns": 149, "to-engine": 149}, 3, {"O": 1, "F": 2}, 19], [14, {"E": 475, "F": 4, "R": 36, "eng-E": 252, "eng-R": 13, "patterns": 875, "subset-fail": 109, "to-engine": 267}, 1, {"F": 1}, 36], [15, {"E": 1125, "R": 9, "patterns": 1134, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 133, "F": 1, "R": 13, "patterns": 147}, 1, {"F": 1}, 13], [14, {"E": 343, "R": 12, "patterns": 355, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 83, "eng-R": 13, "patterns": 96, "to-engine": 96}, 0, {}, 13]], "open17": 0}
{"root": 1018, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.62, "levels": [[13, {"eng-E": 127, "eng-O": 1, "eng-R": 22, "patterns": 150, "to-engine": 150}, 1, {"O": 1}, 22], [14, {"eng-E": 257, "eng-R": 12, "patterns": 364, "subset-fail": 95, "to-engine": 269}, 0, {}, 12]], "open17": 0}
{"root": 1019, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 87, "eng-R": 12, "patterns": 99, "to-engine": 99}, 0, {}, 12]], "open17": 0}
{"root": 1020, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 130, "F": 1, "R": 18, "patterns": 149}, 1, {"F": 1}, 18], [14, {"E": 361, "R": 18, "patterns": 379, "subset-fail": 2}, 0, {}, 16]], "open17": 0}
{"root": 1023, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 117, "R": 19, "patterns": 136}, 0, {}, 19]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 112, "R": 23, "patterns": 135}, 0, {}, 23]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 20, "patterns": 135}, 0, {}, 20]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 18, "patterns": 134}, 0, {}, 18]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 82, "F": 2, "R": 12, "patterns": 96}, 1, {"F": 1}, 6], [14, {"E": 141, "F": 1, "R": 12, "patterns": 154, "subset-fail": 8}, 1, {"F": 1}, 4], [15, {"E": 433, "R": 36, "patterns": 469, "subset-fail": 36}, 0, {}, 0]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 118, "F": 2, "R": 15, "patterns": 135}, 2, {"F": 2}, 15], [14, {"E": 560, "F": 2, "R": 30, "patterns": 592, "subset-fail": 13}, 0, {}, 19]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 117, "R": 17, "patterns": 134}, 0, {}, 17]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 82, "F": 1, "R": 16, "patterns": 99}, 1, {"F": 1}, 16], [14, {"E": 140, "R": 16, "patterns": 156, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 70, "R": 28, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"eng-E": 33, "eng-F": 1, "eng-R": 6, "patterns": 150, "to-engine": 150}, 1, {"F": 1}, 6], [14, {"E": 236, "F": 1, "R": 22, "patterns": 259, "subset-fail": 6}, 1, {"F": 1}, 8], [15, {"E": 720, "R": 48, "patterns": 768, "subset-fail": 32}, 0, {}, 4]], "open17": 0}
{"root": 1069, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.68, "levels": [[13, {"eng-E": 8, "eng-F": 3, "eng-R": 7, "patterns": 72, "to-engine": 72}, 3, {"F": 3}, 7], [14, {"E": 382, "F": 3, "R": 25, "patterns": 410, "subset-fail": 12}, 3, {"F": 3}, 9], [15, {"E": 1756, "F": 4, "R": 30, "patterns": 1790, "subset-fail": 34}, 0, {}, 0]], "open17": 0}
{"root": 1070, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.56, "levels": [[13, {"eng-E": 22, "eng-F": 3, "eng-R": 13, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 13], [14, {"E": 753, "F": 1, "R": 24, "patterns": 778, "subset-fail": 8}, 1, {"F": 1}, 7], [15, {"E": 744, "R": 26, "patterns": 770, "subset-fail": 26}, 0, {}, 0]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 8, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 123, "F": 1, "R": 14, "patterns": 138}, 1, {"F": 1}, 14], [14, {"E": 333, "R": 14, "patterns": 347, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 118, "F": 1, "R": 15, "patterns": 134}, 1, {"F": 1}, 15], [14, {"E": 321, "R": 15, "patterns": 336, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"E": 142, "F": 2, "R": 8, "patterns": 152}, 2, {"F": 2}, 8], [14, {"E": 717, "F": 2, "R": 20, "patterns": 739, "subset-fail": 9}, 1, {"F": 1}, 10], [15, {"E": 1607, "R": 14, "patterns": 1621, "subset-fail": 11}, 0, {}, 3]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.72, "levels": [[13, {"E": 121, "F": 2, "R": 11, "patterns": 134}, 2, {"F": 2}, 11], [14, {"E": 631, "F": 2, "R": 24, "patterns": 657, "subset-fail": 15}, 1, {"F": 1}, 9], [15, {"E": 1510, "F": 2, "R": 22, "patterns": 1534, "subset-fail": 21}, 0, {}, 3]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 127, "F": 2, "R": 8, "patterns": 137}, 2, {"F": 2}, 8], [14, {"E": 638, "F": 2, "R": 16, "patterns": 656, "subset-fail": 8}, 0, {}, 10]], "open17": 0}
{"root": 1226, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 74, "eng-R": 12, "patterns": 86, "to-engine": 86}, 0, {}, 12]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 116, "F": 1, "R": 13, "patterns": 130}, 1, {"F": 1}, 13], [14, {"E": 320, "R": 13, "patterns": 333, "subset-fail": 6}, 0, {}, 7]], "open17": 0}
{"root": 1228, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 74, "eng-R": 9, "patterns": 83, "to-engine": 83}, 0, {}, 9]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.89, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}, 13], [14, {"E": 596, "F": 2, "R": 28, "patterns": 626, "subset-fail": 8}, 1, {"F": 1}, 19], [15, {"E": 1418, "F": 1, "R": 24, "patterns": 1443, "subset-fail": 22}, 0, {}, 3]], "open17": 0}
{"root": 1236, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 86, "eng-R": 12, "patterns": 98, "to-engine": 98}, 0, {}, 12]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 128, "F": 1, "R": 21, "patterns": 150}, 1, {"F": 1}, 21], [14, {"E": 344, "R": 21, "patterns": 365, "subset-fail": 2}, 0, {}, 19]], "open17": 0}
{"root": 1238, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 86, "eng-R": 11, "patterns": 97, "to-engine": 97}, 0, {}, 11]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 83, "F": 2, "R": 19, "patterns": 104}, 2, {"F": 2}, 11], [14, {"E": 379, "F": 2, "R": 38, "patterns": 419, "subset-fail": 14}, 0, {}, 15]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.47, "levels": [[13, {"E": 86, "F": 2, "R": 16, "patterns": 104}, 2, {"F": 2}, 16], [14, {"E": 402, "F": 2, "R": 33, "patterns": 437, "subset-fail": 17}, 1, {"F": 1}, 16], [15, {"E": 550, "R": 6, "patterns": 556, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.33, "levels": [[13, {"E": 121, "F": 1, "R": 16, "patterns": 138}, 1, {"F": 1}, 16], [14, {"E": 349, "R": 16, "patterns": 365, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 120, "F": 1, "R": 14, "patterns": 135}, 1, {"F": 1}, 14], [14, {"E": 323, "R": 14, "patterns": 337, "subset-fail": 6}, 0, {}, 8]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.94, "levels": [[13, {"E": 132, "F": 2, "R": 15, "patterns": 149}, 2, {"F": 2}, 15], [14, {"E": 706, "F": 2, "R": 34, "patterns": 742, "subset-fail": 5}, 1, {"F": 1}, 27], [15, {"E": 2010, "R": 22, "patterns": 2032, "subset-fail": 21}, 0, {}, 1]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.91, "levels": [[13, {"E": 120, "F": 4, "R": 23, "patterns": 147}, 4, {"F": 4}, 23], [14, {"E": 1132, "F": 12, "R": 98, "patterns": 1242, "subset-fail": 54}, 3, {"F": 3}, 49], [15, {"E": 2166, "F": 1, "R": 29, "patterns": 2196, "subset-fail": 26}, 1, {"F": 1}, 3], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 138, "F": 1, "R": 12, "patterns": 151}, 1, {"F": 1}, 12], [14, {"E": 249, "R": 12, "patterns": 261, "subset-fail": 1}, 0, {}, 11]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 62, "R": 10, "patterns": 72}, 0, {}, 10]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 61, "R": 13, "patterns": 74}, 0, {}, 13]], "open17": 0}
{"root": 1387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 130, "R": 20, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 86, "F": 1, "R": 13, "patterns": 100}, 1, {"F": 1}, 13], [14, {"E": 153, "R": 12, "patterns": 165, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 1390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 87, "F": 1, "R": 12, "patterns": 100}, 1, {"F": 1}, 12], [14, {"E": 154, "R": 10, "patterns": 164, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 1492, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 9, "patterns": 92}, 0, {}, 9]], "open17": 0}
{"root": 1493, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.59, "levels": [[13, {"E": 127, "F": 2, "R": 10, "patterns": 139}, 2, {"F": 2}, 10], [14, {"E": 638, "F": 2, "R": 24, "patterns": 664, "subset-fail": 16}, 0, {}, 10]], "open17": 0}
{"root": 1494, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.51, "levels": [[13, {"E": 118, "F": 2, "R": 13, "patterns": 133}, 2, {"F": 2}, 13], [14, {"E": 612, "F": 2, "R": 27, "patterns": 641, "subset-fail": 13}, 0, {}, 16]], "open17": 0}
{"root": 1541, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 1542, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.86, "levels": [[13, {"E": 117, "F": 2, "R": 16, "patterns": 135}, 2, {"F": 2}, 16], [14, {"E": 634, "F": 2, "R": 33, "patterns": 669, "subset-fail": 11}, 1, {"F": 1}, 21], [15, {"E": 1506, "R": 18, "patterns": 1524, "subset-fail": 18}, 0, {}, 0]], "open17": 0}
{"root": 1563, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 106, "F": 2, "R": 12, "patterns": 120}, 1, {"F": 1}, 6], [14, {"E": 199, "F": 1, "R": 12, "patterns": 212, "subset-fail": 6}, 1, {"F": 1}, 6], [15, {"E": 686, "R": 42, "patterns": 728, "subset-fail": 42}, 0, {}, 0]], "open17": 0}
{"root": 1602, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 12, "patterns": 91}, 0, {}, 12]], "open17": 0}
{"root": 1603, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 117, "F": 1, "R": 17, "patterns": 135}, 1, {"F": 1}, 17], [14, {"E": 333, "R": 17, "patterns": 350, "subset-fail": 5}, 0, {}, 12]], "open17": 0}
{"root": 1604, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 115, "F": 1, "R": 19, "patterns": 135}, 1, {"F": 1}, 19], [14, {"E": 315, "R": 19, "patterns": 334, "subset-fail": 6}, 0, {}, 13]], "open17": 0}
{"root": 1606, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 313, "R": 22, "patterns": 335, "subset-fail": 12}, 0, {}, 10]], "open17": 0}
{"root": 1607, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 102, "F": 1, "R": 15, "patterns": 118}, 1, {"F": 1}, 15], [14, {"E": 307, "R": 15, "patterns": 322, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 1608, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 74, "R": 14, "patterns": 88}, 0, {}, 14]], "open17": 0}
{"root": 1609, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 114, "F": 2, "R": 21, "patterns": 137}, 2, {"F": 2}, 21], [14, {"E": 519, "F": 2, "R": 37, "patterns": 558, "subset-fail": 19}, 0, {}, 20]], "open17": 0}
{"root": 1610, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 10, "patterns": 91}, 0, {}, 10]], "open17": 0}
{"root": 1611, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 116, "F": 1, "R": 18, "patterns": 135}, 1, {"F": 1}, 18], [14, {"E": 316, "R": 17, "patterns": 333, "subset-fail": 6}, 0, {}, 11]], "open17": 0}
{"root": 1614, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 297, "R": 18, "patterns": 315, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 1615, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 122, "F": 1, "R": 13, "patterns": 136}, 1, {"F": 1}, 13], [14, {"E": 324, "R": 13, "patterns": 337, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 1616, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 251, "R": 13, "patterns": 264, "subset-fail": 1}, 0, {}, 12]], "open17": 0}
{"root": 1617, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 326, "R": 22, "patterns": 348, "subset-fail": 6}, 0, {}, 16]], "open17": 0}
{"root": 1618, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 111, "F": 1, "R": 22, "patterns": 134}, 1, {"F": 1}, 22], [14, {"E": 303, "R": 22, "patterns": 325, "subset-fail": 3}, 0, {}, 19]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 102, "F": 1, "R": 17, "patterns": 120}, 1, {"F": 1}, 17], [14, {"E": 208, "R": 17, "patterns": 225, "subset-fail": 4}, 0, {}, 13]], "open17": 0}
{"root": 1621, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 77, "eng-R": 13, "patterns": 90, "to-engine": 90}, 0, {}, 13]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 100, "F": 1, "R": 18, "patterns": 119}, 1, {"F": 1}, 18], [14, {"E": 289, "R": 18, "patterns": 307, "subset-fail": 9}, 0, {}, 9]], "open17": 0}
{"root": 1625, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 72, "eng-R": 15, "patterns": 87, "to-engine": 87}, 0, {}, 15]], "open17": 0}
{"root": 1626, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 114, "F": 1, "R": 20, "patterns": 135}, 1, {"F": 1}, 20], [14, {"E": 295, "R": 17, "patterns": 312, "subset-fail": 7}, 0, {}, 10]], "open17": 0}
{"root": 1627, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"E": 118, "F": 2, "R": 17, "patterns": 137}, 2, {"F": 2}, 17], [14, {"E": 506, "F": 2, "R": 34, "patterns": 542, "subset-fail": 10}, 1, {"F": 1}, 23], [15, {"E": 911, "R": 13, "patterns": 924, "subset-fail": 10}, 0, {}, 3]], "open17": 0}
{"root": 1628, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 81, "eng-R": 12, "patterns": 93, "to-engine": 93}, 0, {}, 12]], "open17": 0}
{"root": 1629, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.66, "levels": [[13, {"eng-E": 123, "eng-O": 1, "eng-R": 15, "patterns": 139, "to-engine": 139}, 1, {"O": 1}, 15], [14, {"eng-E": 198, "eng-R": 6, "patterns": 321, "subset-fail": 117, "to-engine": 204}, 0, {}, 6]], "open17": 0}
{"root": 1630, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 329, "R": 12, "patterns": 341, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 304, "R": 11, "patterns": 315, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1651, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 21, "patterns": 138}, 0, {}, 21]], "open17": 0}
{"root": 1652, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 83, "eng-R": 11, "patterns": 94, "to-engine": 94}, 0, {}, 11]], "open17": 0}
{"root": 1653, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"eng-E": 128, "eng-R": 10, "patterns": 138, "to-engine": 138}, 0, {}, 10]], "open17": 0}
{"root": 1654, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 126, "F": 1, "R": 9, "patterns": 136}, 1, {"F": 1}, 9], [14, {"E": 344, "R": 9, "patterns": 353, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 1655, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 125, "F": 1, "R": 11, "patterns": 137}, 1, {"F": 1}, 11], [14, {"E": 332, "R": 11, "patterns": 343, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1656, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 79, "R": 11, "patterns": 90}, 0, {}, 11]], "open17": 0}
{"root": 1662, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}, 13]], "open17": 0}
{"root": 1663, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 78, "R": 13, "patterns": 91}, 0, {}, 13]], "open17": 0}
{"root": 1688, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 105, "F": 2, "R": 15, "patterns": 122}, 2, {"F": 2}, 15], [14, {"E": 519, "F": 2, "R": 30, "patterns": 551, "subset-fail": 16}, 0, {}, 16]], "open17": 0}
{"root": 1689, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 110, "F": 2, "R": 12, "patterns": 124}, 1, {"F": 1}, 6], [14, {"E": 296, "F": 1, "R": 11, "patterns": 308, "subset-fail": 9}, 1, {"F": 1}, 2], [15, {"E": 1450, "R": 20, "patterns": 1470, "subset-fail": 20}, 0, {}, 0]], "open17": 0}
{"root": 1705, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 40, "eng-R": 7, "patterns": 90, "to-engine": 90}, 0, {}, 7]], "open17": 0}
{"root": 1711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 18, "patterns": 98}, 0, {}, 9]], "open17": 0}
{"root": 1713, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 13, "patterns": 99}, 0, {}, 13]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 106, "R": 17, "patterns": 123}, 0, {}, 17]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 109, "F": 1, "R": 11, "patterns": 121}, 1, {"F": 1}, 11], [14, {"E": 274, "R": 9, "patterns": 283, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 1745, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 102, "F": 1, "R": 22, "patterns": 125}, 1, {"F": 1}, 22], [14, {"E": 277, "R": 19, "patterns": 296, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 1750, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 16]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 22, "patterns": 125}, 0, {}, 22]], "open17": 0}
{"root": 1752, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 1753, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 112, "F": 1, "R": 12, "patterns": 125}, 1, {"F": 1}, 12], [14, {"E": 301, "R": 10, "patterns": 311, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 1755, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 103, "F": 1, "R": 20, "patterns": 124}, 1, {"F": 1}, 20], [14, {"E": 290, "R": 19, "patterns": 309, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 1756, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 19]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"E": 107, "F": 1, "R": 17, "patterns": 125}, 1, {"F": 1}, 17], [14, {"E": 285, "R": 16, "patterns": 301, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 105, "F": 1, "R": 19, "patterns": 125}, 1, {"F": 1}, 19], [14, {"E": 281, "R": 17, "patterns": 298, "subset-fail": 13}, 0, {}, 4]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.49, "levels": [[13, {"E": 94, "F": 2, "R": 29, "patterns": 125}, 2, {"F": 2}, 29], [14, {"E": 504, "F": 2, "R": 57, "patterns": 563, "subset-fail": 18}, 1, {"F": 1}, 38], [15, {"E": 1355, "F": 1, "R": 38, "patterns": 1394, "subset-fail": 31}, 1, {"F": 1}, 7], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 1762, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 108, "F": 1, "R": 17, "patterns": 126}, 1, {"F": 1}, 17], [14, {"E": 203, "R": 15, "patterns": 218, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 113, "F": 2, "R": 10, "patterns": 125}, 2, {"F": 2}, 10], [14, {"E": 581, "F": 2, "R": 22, "patterns": 605, "subset-fail": 15}, 0, {}, 9]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 110, "F": 2, "R": 13, "patterns": 125}, 2, {"F": 2}, 13], [14, {"E": 581, "F": 2, "R": 27, "patterns": 610, "subset-fail": 16}, 0, {}, 13]], "open17": 0}
{"root": 1770, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 105, "F": 1, "R": 17, "patterns": 123}, 1, {"F": 1}, 17], [14, {"E": 294, "R": 15, "patterns": 309, "subset-fail": 8}, 0, {}, 7]], "open17": 0}
{"root": 1771, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 55, "eng-R": 11, "patterns": 130, "to-engine": 130}, 0, {}, 11]], "open17": 0}
{"root": 1772, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 147, "R": 30, "patterns": 177}, 0, {}, 16]], "open17": 0}
{"root": 1773, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 185, "R": 26, "patterns": 211}, 0, {}, 13]], "open17": 0}
{"root": 1774, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 8]], "open17": 0}
{"root": 1775, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 3]], "open17": 0}
{"root": 1779, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 164, "R": 28, "patterns": 192}, 0, {}, 28]], "open17": 0}
{"root": 1780, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 171, "R": 23, "patterns": 194}, 0, {}, 23]], "open17": 0}
{"root": 1782, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 1785, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 124, "eng-R": 15, "patterns": 139, "to-engine": 139}, 0, {}, 15]], "open17": 0}
{"root": 1786, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 163, "F": 1, "R": 28, "patterns": 192}, 1, {"F": 1}, 28], [14, {"E": 313, "R": 28, "patterns": 341, "subset-fail": 8}, 0, {}, 20]], "open17": 0}
{"root": 1787, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 72, "eng-R": 10, "patterns": 158, "to-engine": 158}, 0, {}, 10]], "open17": 0}
{"root": 1788, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 186, "R": 27, "patterns": 213}, 0, {}, 14]], "open17": 0}
{"root": 1789, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 190, "R": 24, "patterns": 214}, 0, {}, 24]], "open17": 0}
{"root": 1790, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 171, "R": 22, "patterns": 193}, 0, {}, 22]], "open17": 0}
{"root": 1791, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 169, "R": 26, "patterns": 195}, 0, {}, 26]], "open17": 0}
{"root": 1792, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 128, "eng-R": 17, "patterns": 145, "to-engine": 145}, 0, {}, 17]], "open17": 0}
{"root": 1793, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 111, "R": 17, "patterns": 128}, 0, {}, 17]], "open17": 0}
{"root": 1794, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 16, "patterns": 132}, 0, {}, 16]], "open17": 0}
{"root": 1795, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 182, "R": 30, "patterns": 212}, 0, {}, 30]], "open17": 0}
{"root": 1796, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 161, "R": 26, "patterns": 187}, 0, {}, 13]], "open17": 0}
{"root": 2027, "kind": "F", "mult": {"2": 15, "3": 5, "4": 6}, "time": 0.47, "levels": [[13, {"E": 92, "F": 6, "R": 24, "patterns": 122}, 1, {"F": 1}, 2], [14, {"E": 252, "F": 5, "R": 24, "patterns": 281, "subset-fail": 11}, 2, {"F": 2}, 7], [15, {"E": 1300, "F": 1, "R": 16, "patterns": 1317, "subset-fail": 16}, 1, {"F": 1}, 0], [16, {"E": 480, "patterns": 480}, 0, {}, 0]], "open17": 0}
{"root": 2779, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 64, "F": 2, "R": 9, "patterns": 75}, 1, {"F": 1}, 6], [14, {"E": 159, "F": 1, "R": 8, "patterns": 168, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 2811, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 49, "R": 8, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 2813, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 53, "F": 2, "R": 4, "patterns": 59}, 1, {"F": 1}, 2], [14, {"E": 93, "F": 1, "R": 4, "patterns": 98}, 1, {"F": 1}, 2], [15, {"E": 416, "R": 22, "patterns": 438, "subset-fail": 22}, 0, {}, 0]], "open17": 0}
{"root": 2917, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 110, "F": 2, "patterns": 112}, 1, {"F": 1}, 0], [14, {"E": 152, "F": 1, "patterns": 153}, 1, {"F": 1}, 0], [15, {"E": 468, "R": 20, "patterns": 488, "subset-fail": 20}, 0, {}, 0]], "open17": 0}
{"root": 3139, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.01, "levels": [[13, {"E": 180, "F": 4, "R": 38, "patterns": 222}, 4, {"F": 4}, 19], [14, {"E": 1572, "F": 10, "R": 160, "patterns": 1742, "subset-fail": 54}, 3, {"F": 3}, 55], [15, {"E": 2900, "R": 132, "patterns": 3032, "subset-fail": 102}, 0, {}, 15]], "open17": 0}
{"root": 3160, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.65, "levels": [[13, {"E": 150, "F": 3, "R": 20, "patterns": 173}, 3, {"F": 3}, 20], [14, {"E": 1028, "F": 6, "R": 65, "patterns": 1099, "subset-fail": 15}, 2, {"F": 2}, 50], [15, {"E": 2105, "F": 4, "R": 12, "patterns": 2121, "subset-fail": 10}, 1, {"F": 1}, 5], [16, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 3170, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.55, "levels": [[13, {"E": 87, "F": 4, "R": 19, "patterns": 110}, 4, {"F": 4}, 19], [14, {"E": 750, "F": 10, "R": 71, "patterns": 831, "subset-fail": 37}, 2, {"F": 2}, 40], [15, {"E": 967, "F": 1, "R": 42, "patterns": 1010, "subset-fail": 43}, 0, {}, 0]], "open17": 0}
{"root": 3180, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"E": 67, "F": 3, "R": 15, "patterns": 85}, 2, {"F": 2}, 8], [14, {"E": 281, "F": 4, "R": 34, "patterns": 319, "subset-fail": 15}, 1, {"F": 1}, 15], [15, {"E": 489, "F": 2, "R": 7, "patterns": 498, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 3301, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 70, "F": 1, "R": 4, "patterns": 75}, 1, {"F": 1}, 2], [14, {"E": 195, "R": 4, "patterns": 199, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 3646, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.56, "levels": [[13, {"E": 256, "F": 4, "R": 48, "patterns": 308}, 1, {"F": 1}, 2], [14, {"E": 364, "F": 3, "R": 48, "patterns": 415, "subset-fail": 13}, 2, {"F": 2}, 6], [15, {"E": 1680, "R": 120, "patterns": 1800, "subset-fail": 104}, 0, {}, 1]], "open17": 0}
{"root": 3688, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 98, "F": 2, "R": 32, "patterns": 132}, 1, {"F": 1}, 9], [14, {"E": 268, "F": 1, "R": 28, "patterns": 297, "subset-fail": 9}, 0, {}, 11]], "open17": 0}
{"root": 3729, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 61, "R": 22, "patterns": 83}, 0, {}, 11]], "open17": 0}
{"root": 3734, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 38, "eng-R": 9, "patterns": 93, "to-engine": 93}, 0, {}, 9]], "open17": 0}
{"root": 3795, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 57, "R": 27, "patterns": 84}, 0, {}, 27]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 45, "R": 15, "patterns": 60}, 0, {}, 15]], "open17": 0}
{"root": 3875, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 114, "F": 1, "R": 21, "patterns": 136}, 1, {"F": 1}, 11], [14, {"E": 349, "R": 21, "patterns": 370, "subset-fail": 4}, 0, {}, 9]], "open17": 0}
{"root": 7451, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 8790, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"E": 120, "F": 1, "R": 34, "patterns": 155}, 1, {"F": 1}, 17], [14, {"E": 360, "R": 34, "patterns": 394}, 0, {}, 17]], "open17": 0}
{"root": 11695, "kind": "O", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.11, "levels": [[13, {"eng-E": 6, "eng-R": 2, "patterns": 78, "to-engine": 78}, 0, {}, 2]], "open17": 0}
{"root": 12347, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 22, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 13701, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.03, "levels": [[13, {"E": 44, "R": 16, "patterns": 60}, 0, {}, 2]], "open17": 0}
{"root": 15557, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.02, "levels": [[13, {"E": 22, "R": 12, "patterns": 34}, 0, {}, 3]], "open17": 0}


==> anc/gst1718_computation/gtree/nu2_b44_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b44_p0of2.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?GA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?AA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?GA_A?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?AA_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_W?ICA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC@@A??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC?HA??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "X?????????????~?AYADOAE?`c?Gg?_W?IA?@O_?@c?O@O?O@_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C@@A?AG_?Kc??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C?@a?@c_?OS??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??wAAC?Ga?@c_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?aC?Ga?@c_A?S??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?BC?EQ?AA_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uC?qDIOCI?HCBDG?gC?BA?AG_??{??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@X?GS?_WAAC?_a?@E_?CK??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@E?Dc?OgACC?`A??K_?_[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~?OY?TO@E?Dc?Og?_W?EA?CG_A?c??HO?G@_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "T?????????????scTHBHG?T?AK?wC?EC??y?", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA?OO_C@C??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA??W_A?S??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CWCGC?IA?CO_?@s??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW?SC?DA??M_?_K??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "V???????????????YQDQOXH?AK?EC?@s?A`??TO?wE??", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgAGCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@Gg?WCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?C@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?GI?C@_?", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@GgA@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg@@C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?`C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?HC@AY??P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?gA?Da_?AK??", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@WA@A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?@a?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?GQ?Da_?AK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "T?????????????rGMI?D_Da?CS?@W?QSAaE?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?O@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?C@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?BC?UI?A@_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?Oc?UI??P_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_Da?CS?@W?Dc?OE?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_?k?UG?@W?`C?CU?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?PA?hA_?OK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?HA?hA_?@K??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CWAGA??Q_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CW?`A?AA_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC@?I??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC?OI??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?Ag?aC?Ka??b_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?CO_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?@O_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW?EA?AO_?@s?C?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA??wAgG?Ag@_A?AO_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "Y???????????????W[@s_hA@SC?CW?XC?OI??T_B?A?AGG??MO?A@O??", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?QA?gS_?OS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?Aa?gS_?OS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?gA??c_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?aA?AC_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?AQ?DQ_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC@?Q??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "Y???????????????Xo?R??M@oc?Gg?CW?AQ?DQ_?OK?AOG?gSO?AAO??", "st": "F", "vs": [7, 7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?cA?Ec_?AK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_A?K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_?@K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?YQ?@A_?AK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?SA??S_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?DA?OC_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?@Q?@A_DCK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW@OC?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW?FCA?I?@D_?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????rG?[?s_[QAaC?Gg?OW?EA?AO_?@s?A?o?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_?M@cC?Ag?_W?Ga?`Q_?CK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_`Q??w?Ag?_W?Ga??a_BGK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIOX@?@S?_W?[C??y?_@_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[CA?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[C@?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "Y?????????????B_E[Eo_`Q??wBGG?Ag?OK?OO_C@C??aO?AA_??`_??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "[???????????????E[Eo_`Q@cC?Ag?_W?MA??M_C?K?GGG?_GO?@CO?@@G??CI??", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?KA?C__F@C??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?EA?wG_?Oc??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????wGIi@UO?M?@c?Cg?GW?cA??g_CoK??", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "Y???????????????Ii@UO?M?@c?Cg?GW?EA?wG_?Oc?C_G??gO?e@O??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?cA?oQ_?OK??", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?KA?oQ_?@K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQEAOAI?pC?Gg?WC?@q??b_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "W?????????????TgTQEAOAI?pC?Gg?CW?KA??[_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQ?B_oQ?pC?CWC_C?Gi?@D_?", "st": "O", "vs": [7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW?WCB@I??H_C_A?@DG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????IsDS_oQ?pC?WC?Bc?AM?c?O?PQ??ag?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "Y???????????????IsDS_oQ?pC?CW?WC?@q?CA_C?K?Q?G?AIO?@DO??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW@GCB@I?A@_C_A?@DG?@DO?", "st": "O", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????LgZA?B_WQ?CW?SG?_W?Ga??a_CIK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZABAO@EADC?_W?BcA?I?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WA@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoXAB`O?U?Gc?Gg?CW?Ca??c_CaK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CWA_A?O__?BC??ao?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "T?????????????koXE?BO?e@SC?Ag@WS?Ae?", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????koXE?BO?e@SC?DG?Ag@AA?JA_C?K??", "st": "F", "vs": [7]}
{"root": 30, "n": 14, "g6": "W???????????????UWEP_?e?Ac?AgACC?kI?_@_?BQ?I_g?", "st": "F", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "U???????????????UWEP_?e?@S@WS?DK?@h?T@O?", "st": "O", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "V???????????????UWEP_?e?@S@WS?DK?@h?T@O??e??", "st": "F", "vs": [7, 7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?PA?@G_F?c??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?Ca?wC_?AS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????bo[A@pO?e?@c?Og?GW?Ca??S_AcK??", "st": "O", "vs": [7]}
{"root": 32, "n": 13, "g6": "U?????????????bo[A@pOS`?GS?GWAGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?GO_EHC??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?pG_?Ac??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?_c??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_@?S??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?OK??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW@@A??g_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?BA?AG_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????PwZA?QO?eAaC?`G?Gg?Ga?LA_?AK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?GgB?C?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?Gg@?c?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?`G@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_CI?HCADG??w?PA?Ia_?GK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?SA??Q_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?PA?@A_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????hWZA?K_Ia@Ac??wAGC?Oi?AP_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "W?????????????hWZA?K_Ia?Og?QGADG@_A?B?_?aC??Bo?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?PA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?Ca?qC_?AS??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoXAB`O?e?@c?Gg?OW?Ca??S_CcK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "U?????????????JoXAB`Oc`?CS?OWCGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "W?????????????JoXAB`O?eAQC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_Ah?@o?p@oc?Gg?OW?Ga?gS_?CS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Ga??c_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW@OC??y??p_?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW?oC??y??p_?", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg@CA?Ka_?OK??", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg?KA?Ka_C?K??", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "U?????????????qgSi@cO?Y@PC?CgC_C?GY?@H_?", "st": "O", "vs": [7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?Cg?WC?qI?_@_C_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?CgAGC?qI?A@_C_A?@BG?@HO?", "st": "O", "vs": [7, 7]}
{"root": 48, "n": 13, "g6": "V?????????????boEM?CoD@@aC?PG?AW?Ca?AC_E_S??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????boEME_OD@@aC?AWAGC?AY?AH_?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????F?P[F__?M?cc?Ag?CW?QA?PQ_?OK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "U?????????????aw]AAIO?M?cc?Ag?wC?`A??b_?", "st": "F", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????w?BoCB_Gq@GWADG@Gg?DA?AG_C_[??", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "X?????????????~?CE?SO@IA@W?aGCDG?CS?Oo_?`C?@AO??B_?", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "V?????????????~?GW@@_@IA@W?aGCDG?@a?Aa_?Gk??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????~?OUAEO@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "W?????????????~??h?POCE?HC@@G?GgAAK??{_A?S?A?o?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "V?????????????~??h?`O_e?ICABG@?g?Ea?AS_??[??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????~?AQCB_@E?HC?HGACW?FA?GI_??k??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????~??wCB_GI?CW?QG?HG@AK?OG_?cc??HO?_@_?", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????@oCQCB_CQ?cg?QG?gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????}?OU?WOCU?QC?QG@Gg?FA?OJ_?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????@oAI?QOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOGe?`C?TGCGg?PQ?PI_?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOPI?aW@AGCGg?PQ?Ah_?", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????@o@I?aOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "U?????????????}??w?Q_PI?aW@AGCGg?PI?Ah_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "X?????????????}??wCB_Oi?KW?SG?aG?cc?D?_CCC?CHO??D_?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????}?@QAH_AQ?ag?WG?bG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 97, "n": 13, "g6": "V?????????????@o@QCB_AQ?Sg?aG@Gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "W?????????????}??w?S_AQ?Sg?aG@Gg@AK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "U?????????????}??wCB_AQ?PC@GgACW?IQ?DI_?", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "V?????????????@o@QCB_AQ@CW?aG?XG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "W?????????????}??w?S__[?HGAGo?aG?aK?C__@?c?@co?", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????@oCQCB_AQ?SW?aGAHGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w?QOOi?SW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w@B_AQ@Ag?aGCHG?SY?A`_?", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????}?AU?WOGU?IC?aGAGg?FA?_J_?", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "V?????????????@oAI?QODIAAW@AG?TG@CS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "U?????????????}??w?a_AQAAW?TGAGg?Si?GP_?", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????@oCI?aOPI?IW?QGCDG?SS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "U?????????????}??w?aOAe?HCCDG?gg?`Q?PI_?", "st": "F", "vs": [7]}
{"root": 109, "n": 14, "g6": "V???????????????^??M?CQ?IW?QG?gg@Ci?_hO@Ae??", "st": "F", "vs": [7, 7]}
{"root": 112, "n": 13, "g6": "U?????????????}??w?c__K?Sg@BGAGg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 114, "n": 13, "g6": "U?????????????}??w?R?_K@Ag@Go?hG?IQ?_R_?", "st": "F", "vs": [7]}
{"root": 122, "n": 13, "g6": "U?????????????}??w?a__K?SgACo@Gg?Ia?_R_?", "st": "F", "vs": [7]}
{"root": 132, "n": 13, "g6": "X?????????????}??wAD?_K?`g?co?Qg@CK?A__@Gc?O@O??H_?", "st": "F", "vs": [7]}
{"root": 134, "n": 13, "g6": "V?????????????}??w@H?Ci?HW@CgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 137, "n": 13, "g6": "W?????????????}??wAD?_K@CG@BO?hG@@S?`?_?Ss?C?o?", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}??wC@_PA?HWCCGABG?SS?`?_@DS?@?o?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "U?????????????}??wC@__a@@W?bG@GW@Ca?Ad_?", "st": "F", "vs": [7]}
{"root": 149, "n": 13, "g6": "W?????????????}?Ck?Q_GE@BC?`GCGg?GK?B?_?_c?OTO?", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "W?????????????}?CI?d_`Q?GgAEG?Og?OK?___??s?Cco?", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "U?????????????}?Ck?`_AQ@Ag?eG?OgAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ci?`_AQ@AWCBG?Og?_K?Bg_C?S?A?o?", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?OM@AODI?GWAEG?PG?OS?OG_@Kc??@o?", "st": "F", "vs": [7]}
{"root": 186, "n": 13, "g6": "U?????????????}?@I?d_AIACWABG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "U?????????????}?AI@D_AI@CWABG?OgAFA?CB_?", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "U?????????????}?G[?P_GQ?SgCIG?_g?eQ?AB_?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?GUCEOGI?GW?cG?QG?cS?DW_C?c??@o?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?AkAD__q?_g?Oo?cG?HC?OO_?_S?Cao?", "st": "F", "vs": [7]}
{"root": 202, "n": 14, "g6": "Z???????????????^?AD__q?_g?Oo?cG?HC?DW_C?c??@o?OOO?CAO?Cag??", "st": "F", "vs": [7, 7]}
{"root": 208, "n": 13, "g6": "W?????????????}?GsCEOGI?GW?cG?QG?cS?`?_?bc??@o?", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "W?????????????}?CQ?b__q?Gg?QG?LG?OK?_G_AGs?C?o?", "st": "F", "vs": [7]}
{"root": 216, "n": 13, "g6": "V?????????????}?Gs?i_AaA@g?QGCCg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 218, "n": 13, "g6": "U?????????????}?CM?XOCe?HC?`G@?WAFA?OD_?", "st": "F", "vs": [7]}
{"root": 236, "n": 13, "g6": "U?????????????}?Cw?Q_AIAAW?cGABG?Sq?GB_?", "st": "O", "vs": [7]}
{"root": 236, "n": 13, "g6": "V?????????????}?Cw?h_AIAAWABG@?W?HQ?@A_?cK??", "st": "F", "vs": [7]}
{"root": 242, "n": 13, "g6": "U?????????????}?@IAD__q?Gg@CGCGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 246, "n": 13, "g6": "U?????????????}?Ak?Q_OkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "U?????????????}?Gk?Q_CkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "U?????????????}?Aw?Q_AI@AW?SG@BGACq?CB_?", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "U?????????????}?Aw?R?Ok?GW@Ag?_WACi?A`_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_`a?Gg?QG@@g@DQ?CB_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_PS?Gg@@g?_WAEI?AP_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?LG?OW@CY?CP_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "W?????????????}?@Q@B__q?Og?aG?LG?GK?C__AGs?C?o?", "st": "F", "vs": [7]}
{"root": 268, "n": 13, "g6": "W?????????????}?G[?S_DK?eG?aO@@G@?K?P?_?OS?OIo?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~??q@B_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 14, "g6": "[???????????????^_?K_G[?DG?`O?_g?aK?_O_?TC?G?o?__O?OGO?@Gg???u??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 13, "g6": "U?????????????}?@W?k__i?_W?`GAAg?da?AB_?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?P?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?B?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?CO_CDS??_o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?AC_CDS??_o?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?Ck?k__i?OcAAg?OW?JA?GE_?GK??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OWACA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OW?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "X?????????????}?@W@J?DcAAg?`GAAg?GK?P?_?PC?CBO??`_?", "st": "F", "vs": [7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_?CK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Z???????????????^??U?Dc?_W?`GAAg?GK?HW_A?S??Oo?P?O?_iO?C?g??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?CA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg@CA?_i_@?K?CkG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg@CA?_i_@?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg?PA?_i_?GK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "W???????????????^??U?DcAAgAAgCGC?_Y?CH_@JA?@@g?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?DcAAg?`GAAg@CA?AG_@?s??Oo?HWO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?HWAAg?`GAAg@CA?AG_@?s??Oo?DcO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg?da?AB_?Oa?OTG?@@O?", "st": "O", "vs": [7, 7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM@CoPP?_c?Og?_WAEa?AQ_?", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM?QOGe@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 285, "n": 13, "g6": "W?????????????}?@sAE_AQADC@@G?Og?OK?H?_?cC?OFO?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AMACo`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AM?QOOeADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?CsAB_AQADC?PG@?g?OK?B?_?`C?ORO?", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "V?????????????~?OY?dOOP?_c?_g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "X?????????????~??kCE_Ci?GWAAG?_g?CK?O__?Gc??HO?GH_?", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????~?OY?dOCP?_c?GgA?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G?CS?@__?QC??EO?OB_?", "st": "F", "vs": [7]}
{"root": 315, "n": 13, "g6": "U?????????????}?AYA@o`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 326, "n": 13, "g6": "U?????????????}?Ce?iO``?Gc?_g@?W@Ba?AE_?", "st": "F", "vs": [7]}
{"root": 354, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PG?_g?_K?B?_?cC?O@O?OP_?", "st": "F", "vs": [7]}
{"root": 372, "n": 13, "g6": "U?????????????}?Cq?TO_p?_c?Og?_W?Ta?OE_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "U?????????????}?Ok?TOGU?_c?Og?_W?UQ?OP_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "Z?????????????}?Ok?k_Ai?`WAAG@@G?GS?CB?@CC?@GO?OC_?_A_??_o??", "st": "F", "vs": [7]}
{"root": 376, "n": 14, "g6": "[???????????????^?CJ?Ai?`W@@G?Og?OK?Dc_AAK?COG?AOO?OCO?O@G??GI??", "st": "F", "vs": [7, 7]}
{"root": 383, "n": 13, "g6": "X?????????????}?Ok?e_Ai?cW@AG?Og?OK?D?_@CC?OAO?OH_?", "st": "F", "vs": [7]}
{"root": 396, "n": 13, "g6": "V?????????????}?G[@H_GaADG?PGCCg?KA?OE_?aK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "V?????????????~?CY?dO_P@?c?_g@?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "X?????????????~??k@E_Ci?GWA@G?_g?_K?O__?@c??`O?_P_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "X?????????????~?@Q@@_Ga?PGCCG?Ig?Gk??w_?_c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[@@_GaAAC?Ig?PW@?a?Ac_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "X?????????????~??[@@_Ga?PGCCG?Ig?Gk?OO_C@C?@QO?@A_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[?S_GaAAC?Ig?PW@AA?GK_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 14, "g6": "[???????????????^_@@_Ga?PGCCG?Ig?Gk??w_?_c?G?o?OOO?_GO?@QG??GU??", "st": "F", "vs": [7, 7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?a_@aAAC?Hg?QW@@A?Ac_@@S??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?S_@aAAC?Hg?QW@AA?CS_@@S??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PWA?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PW?Ca?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PWA@A?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW?HA?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW?EA?OK_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 14, "g6": "X???????????????^_?F?_`?DS?PWC@C?IQ?GQ_CAA?GEG?CaO?", "st": "F", "vs": [7, 7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QWA@A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?`A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?DA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "X?????????????~??[?c_OS?aGA@O?Hg?HK?GO_?`C??BO?_`_?", "st": "F", "vs": [7]}
{"root": 411, "n": 14, "g6": "X???????????????^_?F?_`?Cs?QWCAC?QQ?OI_C@A?GIG?GaO?", "st": "F", "vs": [7, 7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?`A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?HA?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c__IAAC?Pg?IW?Ca?OS_@CS??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Pg?DK?@__?`C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?_K_?cS??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW@AA?_K_@AS??", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODS@g_SaB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "X?????????????RODS@g_Sa?GWF?G?KG?@S??J?CbC??QO?@A_?", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODSCb?LC@QG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 665, "n": 14, "g6": "Y???????????????Hg@T?LC@QG?KG?Ag??k?cW_?Cc??`O?AEO?w@O??", "st": "F", "vs": [7, 7]}
{"root": 781, "n": 13, "g6": "X?????????????F?DOCQ?QGA?oAAO?Oo?dS?Cj?F_C??WO?@G_?", "st": "F", "vs": [7]}
{"root": 810, "n": 13, "g6": "W?????????????{?GS?R?EC?gGC?o@Eg?Sk?a__AIC??EO?", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "V?????????????EGPAAC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "W?????????????{?@g?p?Oc?IGCAO@FG?S[?H?_COc?GDO?", "st": "F", "vs": [7]}
{"root": 819, "n": 14, "g6": "X???????????????BCAC_AaA@G@FG?gwBoA?BO_@GA?PAG?OIO?", "st": "F", "vs": [7, 7]}
{"root": 838, "n": 13, "g6": "V?????????????QOOWAD?EC?gGC?o@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "V?????????????QOGS?o__S?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "X?????????????QO@cAD?ECA@O@OOCCO?eS?CZ?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "W?????????????{?@cAD?ECA@O@OO@Kg?Pk?D?_AQC?OPO?", "st": "F", "vs": [7]}
{"root": 840, "n": 14, "g6": "X???????????????GS?o__S?gG@Kg?bWBoA?BG_?gA?HGG?_aO?", "st": "F", "vs": [7, 7]}
{"root": 840, "n": 14, "g6": "Z???????????????@cAD?ECA@O@OO@Kg?Pk?{?_?SC??gO?D?O?QOO?OPG??", "st": "F", "vs": [7, 7]}
{"root": 911, "n": 13, "g6": "W?????????????{?PG?p?Ac@@OACO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 913, "n": 13, "g6": "V?????????????QOBCCO_OcA@GA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????aOBCAH?Ac@@OAOOCCO?bc?DF?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "W?????????????{?PG?p?OS@GGCCO@FG?S[?PG_?Sc?O?o?", "st": "F", "vs": [7]}
{"root": 915, "n": 14, "g6": "Z???????????????PG?p?OS@GGCCO@FG?S[?{?_?KC?@?o?PGO?AcO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?KGAAO@MG?O{?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?IOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 931, "n": 13, "g6": "V?????????????E_GSAO__SAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?IGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?HOAAO@MG?O{?{?_?SS??", "st": "O", "vs": [7]}
{"root": 952, "n": 13, "g6": "X?????????????a_CgAC_E[@@G@@OC@G?_S?Db?F_C??cO?AA_?", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "X?????????????GKP@@COOI?TWCGG@AG?Yc?OD?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 981, "n": 13, "g6": "X?????????????a_Cg@C_E[A@GA@O@@G@?S?Db?F_C?@_O??E_?", "st": "F", "vs": [7]}
{"root": 994, "n": 13, "g6": "W?????????????{?CS@A_HAAAGAAO?]G?O{?CO_CHC?HAO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "X?????????????PGCSCG_GS?gGCCOAAO?NC?CN?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_IAAAGAAO?]G?O{?a?_AHC?CIO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?_O_AHC?D@O?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?PG_@OS?O?o?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?E?_AHC?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?PG_?Oc?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?GcCG_GS?gGCCO?]G?O{?a?_@DC?GHO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "Y?????????????{?GcCG_GS?gGCCOAAO?NC?CN?COC?AGO?Gg_?O@_??", "st": "F", "vs": [7]}
{"root": 1028, "n": 13, "g6": "X?????????????HOGW?r_GIA?WCOGA@G?_S?Db?F_C?@OO?@C_?", "st": "F", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????HOGW?r__I?_W@OGA@GA?S?Db?F_C?@OO?@G_?", "st": "F", "vs": [7]}
{"root": 1036, "n": 13, "g6": "X?????????????EO@SCO_OS?gGCGOA@O?dc?Cf?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 1042, "n": 13, "g6": "W?????????????{?H_CP?Oc?IGCAO@FG?S[?`?_?Qc?GDO?", "st": "F", "vs": [7]}
{"root": 1061, "n": 13, "g6": "V?????????????QGBACC_Aa@@GC@O?fG?c[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1117, "n": 13, "g6": "W?????????????{?BC@O_BA@@GC@O@JG?Q[?D?_ASC?OIO?", "st": "F", "vs": [7]}
{"root": 1121, "n": 13, "g6": "V?????????????Q_OQ?Q_EA@@GC@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1123, "n": 13, "g6": "Y?????????????{?@WAP?aC@CO?oOC@O?Tc?Gf??WC??SO?OQ_?_@_??", "st": "F", "vs": [7]}
{"root": 1146, "n": 13, "g6": "V?????????????`_Gg?T?BA@?gCOG@Hg?RK?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1149, "n": 13, "g6": "V?????????????J?HGCH?_Q@?gCOG@FG?S[?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 1157, "n": 13, "g6": "X?????????????`_@g?o_OK?gGAAOCOG?bS?DJ?F_C?@CO??a_?", "st": "F", "vs": [7]}
{"root": 1176, "n": 13, "g6": "V?????????????J?Oc?Q_OK@@GCOG@FG?S[?{?_?SS??", "st": "F", "vs": [7]}
{"root": 1192, "n": 13, "g6": "Y?????????????{?D_?S__S@?oACOCOG?bc?DF??cC?HGO?@G_?_A_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "V?????????????`_BAAC_IA@CGCOG@Ig?Qk?{?_?RC??", "st": "O", "vs": [7]}
{"root": 1214, "n": 13, "g6": "X?????????????J?HGAH?AcA?oACOCOG?bc?DF?F_C??IO?AA_?", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "W?????????????{?D_AH?Ac@AGCOG@FG?S[?QO_C@c?C@O?", "st": "F", "vs": [7]}
{"root": 1214, "n": 14, "g6": "Z???????????????D_AH?Ac@AGCOG@FG?S[?{?_?Ac?@@O?QOO?_KO?C@G??", "st": "F", "vs": [7, 7]}
{"root": 1220, "n": 13, "g6": "W?????????????{?D_?S_OS@GGCCO@FG?S[?PG_?AS?P?o?", "st": "F", "vs": [7]}
{"root": 1248, "n": 13, "g6": "V?????????????J?GoC@_Aa@?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1254, "n": 13, "g6": "V?????????????J?GoA@_AaA?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1258, "n": 13, "g6": "W?????????????{?D_CI?AS@?o?SO@FG?S[?P__?@S?P?o?", "st": "F", "vs": [7]}
{"root": 1272, "n": 13, "g6": "W?????????????{?D_AK?QG@@OCOG@FG?S[?CG_?Sc?OHO?", "st": "F", "vs": [7]}
{"root": 1274, "n": 13, "g6": "V?????????????J?GoAP?AaA?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1296, "n": 13, "g6": "X?????????????F?Go@Q?_c@GGC@OCOG?cs?Cr?F_C??KO?AC_?", "st": "F", "vs": [7]}
{"root": 1325, "n": 13, "g6": "X?????????????`_HG?X?EC@AO@OOCOG?dS?Cj?F_C??EO??Q_?", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "V?????????????P_HG?T?_WACGCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "W?????????????{?HG?T?_WACG?Oo@Hg?RK?P__?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1339, "n": 14, "g6": "X???????????????HG?T?_WACG@Hg?eWBoA?AE_AKA??IG?a@O?", "st": "F", "vs": [7, 7]}
{"root": 1341, "n": 13, "g6": "W?????????????{?GoAQ?AcA?WCOG@Ig?Qk?_W_?WS?G?o?", "st": "F", "vs": [7]}
{"root": 1358, "n": 13, "g6": "V?????????????Q_OoAI?AW@?gCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1514, "n": 13, "g6": "W?????????????}?@c@F?Ac?TO?cO@?o??s??R?A@S?Ooo?", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "X?????????????~?G[?I_AQ@?W?SG?HG?_S?CB?C@c??pO??P_?", "st": "F", "vs": [7]}
{"root": 2086, "n": 13, "g6": "X?????????????}??w?b?GS?GgAGoADG?GS?_R??@c?CPO?D@_?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????@o@S?a_`K?SG@COABO?KC?GP?ACg?^?O??B_?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "W?????????????}??w?T?CSACo?gO@CO?`C?Od?ABS?@_o?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????}??wCH_DA?aGABO?WG?`C?Od??TC?AIO??B_?", "st": "F", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}??w?b?GS@Ao?SOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}?AK@A_Ok?IG@HOAGG?QC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2730, "n": 14, "g6": "X???????????????^??b?GS@Ao?SOAGG?QC?HI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2933, "n": 13, "g6": "W?????????????}??w@A_Ok?IG?aOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2933, "n": 13, "g6": "X?????????????}??wAD_Aa?PG@HO?cG?HC?_F??`C?CIO?P@_?", "st": "F", "vs": [7]}
{"root": 2933, "n": 14, "g6": "Y???????????????^??M?Ok?IG?aO?cGA?[?HI_?QK?ACG?GSO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 2960, "n": 13, "g6": "X?????????????@o@S?g_ASA?o?cOAHO?KC?Gd?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?T?DCA?o?cO?WG?aS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?g_ASA?o?cOAHO?KC?Gd??TC?OHo?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "X?????????????}??w?T?DC?HOAHO?WG?aS?_R?AAC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 14, "g6": "Y???????????????^??M?DC?HOAHO?WG?aS?Ag_CA[?GGG?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 2981, "n": 13, "g6": "X?????????????@oAS@G_ASA?o@COAHO?SC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "W?????????????}??w?d?HCA?o@CO?gG@AS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "X?????????????}?AS@G_AS?aGAHO?gG@AS?_R??MC?OEO?AA_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 14, "g6": "[???????????????AS@G_AS?aGAHO?gG@AS?_R?FoC??KO?@oO?_KO?@@G???M??", "st": "F", "vs": [7, 7]}
{"root": 3041, "n": 13, "g6": "X?????????????@oAK?S_GSA?o?cO@HO?aC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "W?????????????}??w?b?GSA?o?cO@CG@CS?_R??Sc?CdO?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "Y?????????????}??w?b?Ac?`OC@_?cO?cg?G`?AGg?@_O??g_?_R_??", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "X?????????????@o@S?g_GSA?o?cO@HO?KC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "W?????????????}??w?g_GSA?o?cO@HO?KC?Od??TC?OHo?", "st": "F", "vs": [7]}
{"root": 3673, "n": 13, "g6": "W?????????????}?Aa?S__KACG?aOADO@CC?AX??MC?CBo?", "st": "F", "vs": [7]}
{"root": 4032, "n": 13, "g6": "W?????????????}?Gw?W_Aa?cgA?o@AG?Gc?CB??bC?OQo?", "st": "F", "vs": [7]}
{"root": 4174, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?OoA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4197, "n": 13, "g6": "W?????????????}?Gw?S_DA?`G?POA@G?OS?_b?@Hc?@Go?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "W?????????????}?Aa?SOGQACg?QGA@G?aS?CB?AMC?@EO?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4536, "n": 13, "g6": "W?????????????}?GI@@_AaACW?QGADG?OS?GB?@MC?ADO?", "st": "F", "vs": [7]}
{"root": 4677, "n": 13, "g6": "X?????????????}?@W@J?Pc?Gg?_o?`G?GS?`B??@c?CPO?OP_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~?@I?`_OQ?_gCCo?SGA@C?@H??FC??aO?CB_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SG?Cc?CB?ACC?AEO?_P_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 14, "g6": "[???????????????^_?Q_OQ?_gCCo?SG?Cc??w_?Gc?A@o?O_O?CKO?OGg?@?E??", "st": "F", "vs": [7, 7]}
{"root": 4716, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCoCAG?Cc?CB??IC?AEO?A`_?", "st": "F", "vs": [7]}
{"root": 4749, "n": 13, "g6": "Z?????????????~??[AA_GK?`GA@OCCoA@C?@H??_W??gO?_G_?CC_?@Oo??", "st": "F", "vs": [7]}
{"root": 4831, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SGA?c?CB?ACC?AEO?@P_?", "st": "F", "vs": [7]}
{"root": 4835, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCo?QGA?c?CB?CAC?AEO?@`_?", "st": "F", "vs": [7]}
{"root": 4943, "n": 13, "g6": "Y?????????????}?Aq?P_CQ@Cg@?o?SG@@C?CH?C?W?O_O?Gw_??D_??", "st": "F", "vs": [7]}
{"root": 5093, "n": 13, "g6": "X?????????????~??[?a_OQ?GgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5095, "n": 13, "g6": "X?????????????~??[AA_CQ@?gCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5116, "n": 13, "g6": "X?????????????~??[?a_AQ@?gCCo?cG?Gc?GB??SC?CEO?@P_?", "st": "F", "vs": [7]}
{"root": 5438, "n": 13, "g6": "W?????????????~?@P?aOGI?CW?cG?IG?Gc?OD??Fc?O@o?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "W?????????????}?@Q@AO_I@CW?gGAAG?ac?AB?CMC?AEO?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "Y?????????????}?Ow?S_CK?`GC@OAGo?SC?OP??OW?@_O??S_?Gh_??", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "X?????????????}?Ow?`__I@CW?gGAAG?ac?AB?A@C?@QO?GQ_?", "st": "F", "vs": [7]}
{"root": 5896, "n": 14, "g6": "Z???????????????^??S_GQA?gAGo?gG@@C?AB?CMC?AEO?B?O??SO?CSg??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "Y???????????????^?C@OPE?SCAAG@DG?GK?`o_?`c?GCG?AcO?GQO??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB??WC??IO?Gh_?OGO?@QG?@AQ??", "st": "F", "vs": [7, 7]}
{"root": 6391, "n": 13, "g6": "Y?????????????}?Oq?P_AQ@Ag?_o?SG@@C?_H?@?W?COO?DW_??D_??", "st": "F", "vs": [7]}
{"root": 6530, "n": 13, "g6": "X?????????????~?G[?Q_Aa?Cg?_o?IG@?S?GB?CCc??HO?CH_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOTCAo_dA?@g?CoBGG?Ac??T??OW?WWO?@K_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOWWAo_@KASG?BOBGG?Ac??T??OW?TCO??e_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGAo_dA?@gBGG?DG?@S?AB?EEC??eO?iGO??eO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?@KASG?BOBGG?@S?AB?DPC??RO?UCO??hO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?UC?Co?BOBGG?@S?AB?DPC??RO?dAO??hO??", "st": "F", "vs": [7, 7]}
{"root": 10862, "n": 13, "g6": "Y?????????????jOMS?P_CQ?_W?gG?SG?@c?OD?C?W?W?O??s_?@I_??", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?BC?GD?A?W?[CO?E@_?", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?WC?GD?A?W?[CO??p_?", "st": "F", "vs": [7]}
{"root": 13072, "n": 13, "g6": "[?????????????m_WkAC_CS?Go?gO?EO?_g?B@?@AG??S_?W?_?AO_?ACO???{??", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?KKO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "Z?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?O@_?WW_?AA_??_o??", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XOBB?BS?BG?HO@?o?PC?AH?A?g?AUO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 14, "g6": "[???????????????U_ES?BS?BG?HO@?o?PC?AH?A?g?KKO?AA_?@@_?AUG?C?Y??", "st": "F", "vs": [7, 7]}
{"root": 20764, "n": 13, "g6": "Z?????????????}?GwCH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_??@o??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu2_b44_p0of2.roots.jsonl <==
{"root": 0, "kind": "O", "mult": {"2": 27, "4": 4, "6": 1}, "time": 0.9, "levels": [[13, {"eng-F": 4, "patterns": 120, "to-engine": 120}, 4, {"F": 4}, 0], [14, {"E": 510, "R": 4, "patterns": 514}, 0, {}, 3]], "open17": 0}
{"root": 2, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 1.54, "levels": [[13, {"eng-E": 21, "eng-F": 7, "eng-R": 25, "patterns": 106, "to-engine": 106}, 7, {"F": 7}, 25], [14, {"E": 1033, "R": 4, "patterns": 1037, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 1.97, "levels": [[13, {"eng-E": 11, "eng-F": 5, "eng-O": 1, "eng-R": 19, "patterns": 181, "to-engine": 181}, 6, {"F": 5, "O": 1}, 19], [14, {"E": 1243, "R": 9, "eng-E": 140, "patterns": 1525, "subset-fail": 3, "to-engine": 273}, 0, {}, 3]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.56, "levels": [[13, {"eng-E": 6, "eng-F": 3, "eng-R": 8, "patterns": 64, "to-engine": 64}, 3, {"F": 3}, 8], [14, {"E": 277, "R": 6, "patterns": 283, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 8, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 2.84, "levels": [[13, {"eng-E": 3, "eng-F": 2, "eng-O": 4, "eng-R": 23, "patterns": 181, "to-engine": 181}, 6, {"O": 4, "F": 2}, 23], [14, {"E": 509, "R": 5, "eng-E": 544, "eng-F": 1, "eng-R": 6, "patterns": 1576, "subset-fail": 218, "to-engine": 844}, 1, {"F": 1}, 10], [15, {"E": 526, "patterns": 526}, 0, {}, 0]], "open17": 0}
{"root": 10, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 2.69, "levels": [[13, {"eng-E": 90, "eng-F": 10, "eng-O": 1, "eng-R": 7, "patterns": 208, "to-engine": 208}, 11, {"F": 10, "O": 1}, 7], [14, {"E": 3222, "F": 1, "R": 140, "eng-E": 104, "patterns": 3706, "subset-fail": 217, "to-engine": 211}, 0, {}, 32]], "open17": 0}
{"root": 12, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.0, "levels": [[13, {"eng-E": 161, "eng-F": 9, "eng-O": 2, "eng-R": 55, "patterns": 227, "to-engine": 227}, 11, {"O": 2, "F": 9}, 55], [14, {"E": 3293, "F": 9, "R": 77, "eng-E": 589, "eng-R": 44, "patterns": 4319, "subset-fail": 341, "to-engine": 644}, 4, {"F": 4}, 73], [15, {"E": 2052, "R": 6, "patterns": 2058, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 14, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.94, "levels": [[13, {"eng-E": 155, "eng-F": 8, "eng-O": 3, "eng-R": 48, "patterns": 214, "to-engine": 214}, 11, {"O": 3, "F": 8}, 48], [14, {"E": 2513, "F": 2, "R": 80, "eng-E": 745, "eng-R": 5, "patterns": 3788, "subset-fail": 461, "to-engine": 766}, 1, {"F": 1}, 42], [15, {"E": 196, "patterns": 196}, 0, {}, 0]], "open17": 0}
{"root": 16, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.77, "levels": [[13, {"eng-E": 171, "eng-F": 5, "eng-O": 3, "eng-R": 57, "patterns": 236, "to-engine": 236}, 8, {"O": 3, "F": 5}, 57], [14, {"E": 1994, "F": 1, "R": 42, "eng-E": 862, "eng-R": 4, "patterns": 3253, "subset-fail": 354, "to-engine": 875}, 1, {"F": 1}, 31], [15, {"E": 264, "R": 1, "patterns": 265, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 18, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.1, "levels": [[13, {"eng-E": 171, "eng-F": 7, "eng-O": 4, "eng-R": 50, "patterns": 232, "to-engine": 232}, 11, {"O": 4, "F": 7}, 50], [14, {"E": 2573, "R": 67, "eng-E": 1143, "eng-R": 8, "patterns": 4265, "subset-fail": 482, "to-engine": 1168}, 0, {}, 40]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.5, "levels": [[13, {"eng-E": 103, "eng-F": 5, "eng-O": 1, "eng-R": 42, "patterns": 151, "to-engine": 151}, 6, {"F": 5, "O": 1}, 42], [14, {"E": 1228, "F": 2, "R": 28, "eng-E": 212, "eng-R": 1, "patterns": 1556, "subset-fail": 100, "to-engine": 216}, 1, {"F": 1}, 8], [15, {"E": 111, "R": 1, "patterns": 112, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 22, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.88, "levels": [[13, {"eng-E": 74, "eng-F": 3, "eng-R": 28, "patterns": 207, "to-engine": 207}, 3, {"F": 3}, 28], [14, {"E": 1101, "F": 2, "R": 16, "patterns": 1119, "subset-fail": 10}, 1, {"F": 1}, 6], [15, {"E": 244, "patterns": 244}, 0, {}, 0]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.37, "levels": [[13, {"eng-E": 90, "eng-F": 3, "eng-O": 2, "eng-R": 26, "patterns": 211, "to-engine": 211}, 5, {"O": 2, "F": 3}, 26], [14, {"E": 975, "F": 3, "R": 27, "eng-E": 372, "eng-O": 1, "eng-R": 16, "patterns": 1768, "subset-fail": 265, "to-engine": 514}, 4, {"F": 3, "O": 1}, 25], [15, {"E": 560, "R": 1, "eng-E": 151, "patterns": 861, "subset-fail": 150, "to-engine": 151}, 0, {}, 0]], "open17": 0}
{"root": 26, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.79, "levels": [[13, {"eng-E": 110, "eng-F": 4, "eng-R": 34, "patterns": 148, "to-engine": 148}, 4, {"F": 4}, 34], [14, {"E": 1091, "R": 15, "patterns": 1106, "subset-fail": 10}, 0, {}, 4]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.76, "levels": [[13, {"eng-E": 126, "eng-F": 4, "eng-O": 2, "eng-R": 31, "patterns": 163, "to-engine": 163}, 6, {"O": 2, "F": 4}, 31], [14, {"E": 1008, "R": 16, "eng-E": 462, "eng-R": 3, "patterns": 1647, "subset-fail": 156, "to-engine": 469}, 0, {}, 14]], "open17": 0}
{"root": 30, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.05, "levels": [[13, {"eng-E": 25, "eng-F": 1, "eng-O": 1, "eng-R": 14, "patterns": 312, "to-engine": 312}, 2, {"O": 1, "F": 1}, 14], [14, {"E": 466, "F": 4, "R": 7, "eng-E": 179, "eng-F": 1, "eng-O": 1, "eng-R": 29, "patterns": 1152, "subset-fail": 257, "to-engine": 424}, 3, {"F": 2, "O": 1}, 33], [15, {"E": 1234, "F": 2, "R": 9, "eng-E": 97, "patterns": 1737, "subset-fail": 311, "to-engine": 192}, 0, {}, 0]], "open17": 0}
{"root": 32, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.08, "levels": [[13, {"eng-E": 107, "eng-F": 3, "eng-O": 1, "eng-R": 37, "patterns": 148, "to-engine": 148}, 4, {"F": 3, "O": 1}, 37], [14, {"E": 821, "R": 12, "eng-E": 164, "patterns": 1105, "subset-fail": 110, "to-engine": 165}, 0, {}, 7]], "open17": 0}
{"root": 34, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.28, "levels": [[13, {"eng-E": 170, "eng-F": 6, "eng-O": 2, "eng-R": 52, "patterns": 230, "to-engine": 230}, 8, {"O": 2, "F": 6}, 52], [14, {"E": 2377, "R": 50, "eng-E": 461, "patterns": 3204, "subset-fail": 335, "to-engine": 463}, 0, {}, 24]], "open17": 0}
{"root": 36, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.74, "levels": [[13, {"eng-E": 87, "eng-F": 4, "eng-R": 19, "patterns": 110, "to-engine": 110}, 4, {"F": 4}, 19], [14, {"E": 835, "R": 10, "patterns": 845, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.94, "levels": [[13, {"eng-E": 64, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 162, "to-engine": 162}, 2, {"O": 1, "F": 1}, 17], [14, {"E": 294, "R": 3, "eng-E": 227, "eng-R": 2, "patterns": 595, "subset-fail": 70, "to-engine": 229}, 0, {}, 4]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.23, "levels": [[13, {"eng-E": 130, "eng-F": 2, "eng-O": 3, "eng-R": 37, "patterns": 172, "to-engine": 172}, 5, {"O": 3, "F": 2}, 37], [14, {"E": 522, "R": 7, "eng-E": 713, "eng-R": 4, "patterns": 1489, "subset-fail": 239, "to-engine": 722}, 0, {}, 10]], "open17": 0}
{"root": 42, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.93, "levels": [[13, {"eng-E": 113, "eng-F": 4, "eng-O": 1, "eng-R": 37, "patterns": 155, "to-engine": 155}, 5, {"O": 1, "F": 4}, 37], [14, {"E": 1032, "R": 12, "eng-E": 226, "eng-R": 2, "patterns": 1346, "subset-fail": 75, "to-engine": 229}, 0, {}, 9]], "open17": 0}
{"root": 44, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.66, "levels": [[13, {"eng-E": 115, "eng-F": 5, "eng-R": 40, "patterns": 160, "to-engine": 160}, 5, {"F": 5}, 40], [14, {"E": 1467, "R": 25, "patterns": 1492, "subset-fail": 11}, 0, {}, 9]], "open17": 0}
{"root": 46, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.83, "levels": [[13, {"eng-E": 69, "eng-F": 1, "eng-O": 2, "eng-R": 21, "patterns": 170, "to-engine": 170}, 3, {"O": 2, "F": 1}, 21], [14, {"E": 299, "F": 1, "R": 5, "eng-E": 343, "eng-O": 1, "eng-R": 16, "patterns": 921, "subset-fail": 147, "to-engine": 473}, 2, {"F": 1, "O": 1}, 17], [15, {"E": 191, "eng-E": 158, "patterns": 443, "subset-fail": 94, "to-engine": 158}, 0, {}, 0]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.43, "levels": [[13, {"eng-E": 78, "eng-F": 2, "eng-R": 26, "patterns": 106, "to-engine": 106}, 2, {"F": 2}, 26], [14, {"E": 430, "R": 3, "patterns": 433, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.53, "levels": [[13, {"eng-E": 61, "eng-F": 2, "eng-R": 17, "patterns": 158, "to-engine": 158}, 2, {"F": 2}, 17], [14, {"E": 544, "R": 4, "patterns": 548, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.16, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}, 2], [14, {"E": 180, "R": 3, "patterns": 183}, 0, {}, 2]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 185, "R": 24, "patterns": 209}, 0, {}, 24]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 194, "R": 16, "patterns": 210}, 0, {}, 16]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 16, "patterns": 141}, 0, {}, 16]], "open17": 0}
{"root": 62, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 9, "patterns": 76, "to-engine": 76}, 2, {"F": 2}, 9], [14, {"E": 268, "R": 10, "patterns": 278, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 64, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 28, "eng-R": 4, "patterns": 64, "to-engine": 64}, 0, {}, 4]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.54, "levels": [[13, {"eng-E": 39, "eng-F": 1, "eng-R": 18, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 18], [14, {"E": 199, "R": 5, "patterns": 204, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 68, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"eng-E": 56, "eng-F": 1, "eng-R": 39, "patterns": 192, "to-engine": 192}, 1, {"F": 1}, 39], [14, {"E": 374, "R": 4, "patterns": 378}, 0, {}, 4]], "open17": 0}
{"root": 70, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"eng-E": 30, "eng-F": 1, "eng-R": 4, "patterns": 113, "to-engine": 113}, 1, {"F": 1}, 4], [14, {"E": 210, "patterns": 210}, 0, {}, 0]], "open17": 0}
{"root": 75, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 16, "eng-F": 2, "eng-R": 2, "patterns": 93, "to-engine": 93}, 2, {"F": 2}, 2], [14, {"E": 293, "R": 4, "patterns": 297}, 0, {}, 1]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}, 18], [14, {"E": 451, "R": 18, "patterns": 469, "subset-fail": 18}, 0, {}, 0]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 128, "F": 1, "R": 9, "patterns": 138}, 1, {"F": 1}, 9], [14, {"E": 311, "R": 9, "patterns": 320, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 83, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.62, "levels": [[13, {"E": 204, "F": 3, "R": 15, "patterns": 222}, 3, {"F": 3}, 15], [14, {"E": 1442, "F": 6, "R": 46, "patterns": 1494, "subset-fail": 32}, 0, {}, 20]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.39, "levels": [[13, {"E": 204, "F": 2, "R": 13, "patterns": 219}, 2, {"F": 2}, 13], [14, {"E": 930, "F": 2, "R": 28, "patterns": 960, "subset-fail": 23}, 0, {}, 7]], "open17": 0}
{"root": 87, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 10, "patterns": 151}, 0, {}, 10]], "open17": 0}
{"root": 89, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 145, "F": 1, "R": 9, "patterns": 155}, 1, {"F": 1}, 9], [14, {"E": 192, "R": 9, "patterns": 201, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 91, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "R": 14, "patterns": 160}, 0, {}, 14]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.87, "levels": [[13, {"eng-E": 70, "eng-O": 1, "eng-R": 4, "patterns": 219, "to-engine": 219}, 1, {"O": 1}, 4], [14, {"eng-E": 111, "eng-R": 3, "patterns": 485, "subset-fail": 147, "to-engine": 338}, 0, {}, 3]], "open17": 0}
{"root": 95, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 23, "eng-R": 5, "patterns": 56, "to-engine": 56}, 0, {}, 5]], "open17": 0}
{"root": 97, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.61, "levels": [[13, {"E": 250, "F": 3, "R": 35, "patterns": 288}, 3, {"F": 3}, 35], [14, {"E": 1534, "F": 6, "R": 105, "patterns": 1645, "subset-fail": 77}, 0, {}, 34]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 154, "F": 2, "R": 17, "patterns": 173}, 2, {"F": 2}, 17], [14, {"E": 634, "F": 2, "R": 32, "patterns": 668, "subset-fail": 26}, 0, {}, 8]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 119, "F": 1, "R": 11, "patterns": 131}, 1, {"F": 1}, 11], [14, {"E": 283, "R": 9, "patterns": 292, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 103, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 194, "F": 2, "R": 18, "patterns": 214}, 2, {"F": 2}, 18], [14, {"E": 913, "F": 2, "R": 30, "patterns": 945, "subset-fail": 15}, 0, {}, 17]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 130, "F": 1, "R": 12, "patterns": 143}, 1, {"F": 1}, 12], [14, {"E": 325, "R": 10, "patterns": 335, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 211, "F": 2, "R": 15, "patterns": 228}, 2, {"F": 2}, 15], [14, {"E": 964, "F": 2, "R": 33, "patterns": 999, "subset-fail": 26}, 0, {}, 9]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.8, "levels": [[13, {"E": 199, "F": 3, "R": 12, "patterns": 214}, 2, {"F": 2}, 6], [14, {"E": 930, "F": 4, "R": 27, "patterns": 961, "subset-fail": 21}, 1, {"F": 1}, 8], [15, {"E": 812, "R": 4, "patterns": 816, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 112, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 134, "F": 1, "R": 16, "patterns": 151}, 1, {"F": 1}, 16], [14, {"E": 325, "R": 16, "patterns": 341, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 114, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 127, "F": 1, "R": 14, "patterns": 142}, 1, {"F": 1}, 14], [14, {"E": 321, "R": 11, "patterns": 332, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 1]], "open17": 0}
{"root": 118, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 120, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 122, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 88, "F": 1, "R": 8, "patterns": 97}, 1, {"F": 1}, 8], [14, {"E": 237, "R": 8, "patterns": 245, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 125, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 119, "R": 11, "patterns": 130}, 0, {}, 11]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 136, "R": 16, "patterns": 152}, 0, {}, 16]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 82, "R": 9, "patterns": 91}, 0, {}, 9]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 101, "F": 1, "R": 6, "patterns": 108}, 1, {"F": 1}, 6], [14, {"E": 123, "R": 4, "patterns": 127, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 134, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 134, "F": 1, "R": 18, "patterns": 153}, 1, {"F": 1}, 18], [14, {"E": 237, "R": 18, "patterns": 255, "subset-fail": 5}, 0, {}, 13]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 110, "F": 1, "R": 14, "patterns": 125}, 1, {"F": 1}, 14], [14, {"E": 230, "R": 14, "patterns": 244, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 139, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 247, "F": 1, "R": 33, "patterns": 281}, 1, {"F": 1}, 33], [14, {"E": 431, "R": 27, "patterns": 458, "subset-fail": 10}, 0, {}, 17]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 195, "F": 1, "R": 19, "patterns": 215}, 1, {"F": 1}, 19], [14, {"E": 436, "R": 13, "patterns": 449, "subset-fail": 8}, 0, {}, 5]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 188, "R": 17, "patterns": 205}, 0, {}, 17]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 147, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 149, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 169, "R": 7, "patterns": 176, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 8, "patterns": 95}, 0, {}, 8]], "open17": 0}
{"root": 154, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 254, "R": 10, "patterns": 264, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 143, "F": 1, "R": 11, "patterns": 155}, 1, {"F": 1}, 11], [14, {"E": 347, "R": 7, "patterns": 354, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 160, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 80, "F": 1, "R": 4, "patterns": 85}, 1, {"F": 1}, 4], [14, {"E": 163, "R": 3, "patterns": 166}, 0, {}, 3]], "open17": 0}
{"root": 162, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 131, "R": 16, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 164, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 102, "eng-R": 5, "patterns": 107, "to-engine": 107}, 0, {}, 5]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 138, "F": 1, "R": 5, "patterns": 144}, 1, {"F": 1}, 5], [14, {"E": 250, "R": 5, "patterns": 255, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 168, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 170, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}, 8]], "open17": 0}
{"root": 179, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 5, "patterns": 110}, 0, {}, 5]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 53, "R": 4, "patterns": 57}, 0, {}, 4]], "open17": 0}
{"root": 184, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 9, "patterns": 101}, 0, {}, 9]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 137, "F": 1, "R": 11, "patterns": 149}, 1, {"F": 1}, 11], [14, {"E": 340, "R": 11, "patterns": 351, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 189, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 109, "F": 1, "R": 12, "patterns": 122}, 1, {"F": 1}, 12], [14, {"E": 301, "R": 12, "patterns": 313, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 20, "eng-R": 7, "patterns": 54, "to-engine": 54}, 0, {}, 7]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 133, "F": 1, "R": 15, "patterns": 149}, 1, {"F": 1}, 15], [14, {"E": 315, "R": 15, "patterns": 330, "subset-fail": 10}, 0, {}, 5]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 144, "eng-R": 17, "patterns": 161, "to-engine": 161}, 0, {}, 17]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 112, "R": 14, "patterns": 126}, 0, {}, 14]], "open17": 0}
{"root": 200, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 68, "R": 7, "patterns": 75}, 0, {}, 7]], "open17": 0}
{"root": 202, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.78, "levels": [[13, {"eng-E": 196, "eng-F": 2, "eng-R": 19, "patterns": 217, "to-engine": 217}, 2, {"F": 2}, 19], [14, {"E": 674, "F": 2, "R": 30, "patterns": 706, "subset-fail": 12}, 1, {"F": 1}, 18], [15, {"E": 186, "R": 3, "patterns": 189}, 0, {}, 3]], "open17": 0}
{"root": 204, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 15, "patterns": 135}, 0, {}, 15]], "open17": 0}
{"root": 208, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 193, "F": 1, "R": 22, "patterns": 216}, 1, {"F": 1}, 22], [14, {"E": 344, "R": 21, "patterns": 365, "subset-fail": 11}, 0, {}, 10]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 145, "R": 12, "patterns": 157}, 0, {}, 12]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 187, "F": 1, "R": 11, "patterns": 199}, 1, {"F": 1}, 11], [14, {"E": 316, "R": 10, "patterns": 326, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 130, "F": 1, "R": 9, "patterns": 140}, 1, {"F": 1}, 9], [14, {"E": 246, "R": 5, "patterns": 251, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 218, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 143, "F": 1, "R": 8, "patterns": 152}, 1, {"F": 1}, 8], [14, {"E": 367, "R": 8, "patterns": 375}, 0, {}, 8]], "open17": 0}
{"root": 220, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 27, "eng-R": 21, "patterns": 190, "to-engine": 190}, 0, {}, 21]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}, 7]], "open17": 0}
{"root": 226, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 142, "R": 14, "patterns": 156}, 0, {}, 7]], "open17": 0}
{"root": 230, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 236, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.26, "levels": [[13, {"eng-E": 194, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 213, "to-engine": 213}, 2, {"O": 1, "F": 1}, 17], [14, {"E": 324, "F": 1, "R": 16, "eng-E": 220, "eng-R": 4, "patterns": 782, "subset-fail": 226, "to-engine": 224}, 0, {}, 12]], "open17": 0}
{"root": 238, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 180, "R": 20, "patterns": 200}, 0, {}, 20]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 117, "F": 1, "R": 11, "patterns": 129}, 1, {"F": 1}, 11], [14, {"E": 300, "R": 11, "patterns": 311, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 244, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 195, "R": 17, "patterns": 212}, 0, {}, 17]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 128, "F": 1, "R": 12, "patterns": 141}, 1, {"F": 1}, 12], [14, {"E": 307, "R": 10, "patterns": 317, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 127, "F": 1, "R": 9, "patterns": 137}, 1, {"F": 1}, 9], [14, {"E": 295, "R": 9, "patterns": 304, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 254, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 155, "R": 26, "patterns": 181}, 0, {}, 14]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}, 18], [14, {"E": 453, "R": 15, "patterns": 468, "subset-fail": 11}, 0, {}, 4]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 182, "F": 1, "R": 21, "patterns": 204}, 1, {"F": 1}, 21], [14, {"E": 419, "R": 19, "patterns": 438, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 262, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 9, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 264, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.4, "levels": [[13, {"E": 185, "F": 2, "R": 14, "patterns": 201}, 2, {"F": 2}, 14], [14, {"E": 845, "F": 2, "R": 30, "patterns": 877, "subset-fail": 21}, 0, {}, 11]], "open17": 0}
{"root": 266, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 241, "F": 2, "R": 29, "patterns": 272}, 2, {"F": 2}, 29], [14, {"E": 944, "F": 2, "R": 54, "patterns": 1000, "subset-fail": 29}, 0, {}, 27]], "open17": 0}
{"root": 268, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 141, "F": 1, "R": 11, "patterns": 153}, 1, {"F": 1}, 11], [14, {"E": 249, "R": 11, "patterns": 260, "subset-fail": 2}, 0, {}, 9]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.31, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 1, "patterns": 36, "to-engine": 36}, 1, {"F": 1}, 1], [14, {"E": 66, "F": 1, "patterns": 67}, 1, {"F": 1}, 0], [15, {"E": 112, "patterns": 112}, 0, {}, 0]], "open17": 0}
{"root": 274, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 5.03, "levels": [[13, {"eng-E": 69, "eng-F": 11, "eng-O": 2, "eng-R": 22, "patterns": 203, "to-engine": 203}, 13, {"O": 2, "F": 11}, 22], [14, {"E": 3303, "F": 27, "R": 212, "eng-E": 484, "eng-O": 1, "eng-R": 30, "patterns": 4343, "subset-fail": 382, "to-engine": 546}, 11, {"F": 10, "O": 1}, 97], [15, {"E": 2509, "F": 1, "R": 16, "eng-E": 121, "patterns": 2811, "subset-fail": 176, "to-engine": 121}, 0, {}, 3]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 187, "F": 2, "R": 13, "patterns": 202}, 2, {"F": 2}, 13], [14, {"E": 856, "F": 2, "R": 26, "patterns": 884, "subset-fail": 16}, 0, {}, 12]], "open17": 0}
{"root": 280, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 7, "patterns": 117}, 0, {}, 7]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 12, "patterns": 126}, 0, {}, 12]], "open17": 0}
{"root": 285, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 61, "F": 1, "R": 10, "patterns": 72}, 1, {"F": 1}, 10], [14, {"E": 132, "R": 10, "patterns": 142, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 11, "patterns": 100}, 0, {}, 11]], "open17": 0}
{"root": 290, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.59, "levels": [[13, {"E": 192, "F": 2, "R": 14, "patterns": 208}, 2, {"F": 2}, 14], [14, {"E": 860, "F": 2, "R": 28, "patterns": 890, "subset-fail": 19}, 0, {}, 11]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 123, "F": 2, "R": 10, "patterns": 135}, 2, {"F": 2}, 10], [14, {"E": 540, "F": 2, "R": 24, "patterns": 566, "subset-fail": 16}, 0, {}, 10]], "open17": 0}
{"root": 294, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.68, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 18, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 18], [14, {"E": 340, "R": 5, "patterns": 345, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 296, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 300, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 108, "R": 5, "patterns": 113}, 0, {}, 5]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 307, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 53, "eng-R": 16, "patterns": 69, "to-engine": 69}, 0, {}, 16]], "open17": 0}
{"root": 311, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.49, "levels": [[13, {"eng-E": 82, "eng-F": 2, "eng-R": 16, "patterns": 100, "to-engine": 100}, 2, {"F": 2}, 16], [14, {"E": 342, "R": 3, "patterns": 345, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 190, "F": 1, "R": 23, "patterns": 214}, 1, {"F": 1}, 23], [14, {"E": 457, "R": 22, "patterns": 479, "subset-fail": 10}, 0, {}, 12]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 319, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 321, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 323, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 133, "R": 7, "patterns": 140}, 0, {}, 7]], "open17": 0}
{"root": 326, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 135, "F": 1, "R": 8, "patterns": 144}, 1, {"F": 1}, 8], [14, {"E": 354, "R": 8, "patterns": 362, "subset-fail": 1}, 0, {}, 7]], "open17": 0}
{"root": 328, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 13, "patterns": 108}, 0, {}, 13]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 181, "R": 19, "patterns": 200}, 0, {}, 19]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 334, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 15, "patterns": 130}, 0, {}, 15]], "open17": 0}
{"root": 336, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 338, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 340, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 13, "patterns": 137}, 0, {}, 13]], "open17": 0}
{"root": 342, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 344, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 138, "R": 16, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 346, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 134, "R": 12, "patterns": 146}, 0, {}, 12]], "open17": 0}
{"root": 350, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 352, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 188, "R": 19, "patterns": 207}, 0, {}, 19]], "open17": 0}
{"root": 354, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 146, "F": 1, "R": 14, "patterns": 161}, 1, {"F": 1}, 7], [14, {"E": 177, "R": 10, "patterns": 187, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 356, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 358, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 360, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 59, "R": 5, "patterns": 64}, 0, {}, 5]], "open17": 0}
{"root": 362, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 5, "patterns": 111}, 0, {}, 5]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 366, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 368, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 370, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 6, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 372, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 102, "F": 1, "R": 4, "patterns": 107}, 1, {"F": 1}, 4], [14, {"E": 276, "R": 4, "patterns": 280}, 0, {}, 4]], "open17": 0}
{"root": 374, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 376, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 148, "F": 2, "R": 9, "patterns": 159}, 2, {"F": 2}, 9], [14, {"E": 508, "F": 2, "R": 18, "patterns": 528, "subset-fail": 5}, 1, {"F": 1}, 12], [15, {"E": 141, "patterns": 141}, 0, {}, 0]], "open17": 0}
{"root": 378, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 24, "eng-R": 7, "patterns": 62, "to-engine": 62}, 0, {}, 7]], "open17": 0}
{"root": 381, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 151, "R": 11, "patterns": 162}, 0, {}, 11]], "open17": 0}
{"root": 383, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 14], [14, {"E": 176, "R": 9, "patterns": 185, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 385, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 96, "R": 13, "patterns": 109}, 0, {}, 13]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 11, "patterns": 151}, 0, {}, 11]], "open17": 0}
{"root": 392, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 48, "eng-R": 14, "patterns": 62, "to-engine": 62}, 0, {}, 14]], "open17": 0}
{"root": 394, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 396, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93}, 1, {"F": 1}, 3], [14, {"E": 167, "R": 3, "patterns": 170, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 398, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 13, "patterns": 154}, 0, {}, 13]], "open17": 0}
{"root": 400, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.43, "levels": [[13, {"eng-E": 40, "eng-F": 2, "eng-R": 7, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 7], [14, {"E": 329, "R": 3, "patterns": 332}, 0, {}, 1]], "open17": 0}
{"root": 403, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 53, "eng-R": 9, "patterns": 62, "to-engine": 62}, 0, {}, 9]], "open17": 0}
{"root": 405, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.91, "levels": [[13, {"eng-E": 74, "eng-F": 4, "eng-R": 29, "patterns": 107, "to-engine": 107}, 4, {"F": 4}, 29], [14, {"E": 749, "F": 2, "R": 17, "patterns": 768, "subset-fail": 3}, 1, {"F": 1}, 11], [15, {"E": 209, "R": 3, "patterns": 212, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 407, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.52, "levels": [[13, {"eng-E": 32, "eng-F": 2, "eng-R": 18, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 18], [14, {"E": 433, "R": 5, "patterns": 438, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 409, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.26, "levels": [[13, {"eng-E": 98, "eng-F": 5, "eng-R": 49, "patterns": 152, "to-engine": 152}, 5, {"F": 5}, 49], [14, {"E": 1379, "F": 2, "R": 23, "patterns": 1404, "subset-fail": 14}, 1, {"F": 1}, 9], [15, {"E": 179, "patterns": 179}, 0, {}, 0]], "open17": 0}
{"root": 411, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.15, "levels": [[13, {"eng-E": 54, "eng-F": 4, "eng-R": 28, "patterns": 164, "to-engine": 164}, 4, {"F": 4}, 28], [14, {"E": 1134, "F": 2, "R": 21, "patterns": 1157, "subset-fail": 6}, 1, {"F": 1}, 8], [15, {"E": 184, "R": 1, "patterns": 185, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 413, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.27, "levels": [[13, {"eng-E": 120, "eng-F": 6, "eng-R": 40, "patterns": 166, "to-engine": 166}, 6, {"F": 6}, 40], [14, {"E": 1769, "R": 30, "patterns": 1799, "subset-fail": 14}, 0, {}, 14]], "open17": 0}
{"root": 415, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.48, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 26, "patterns": 109, "to-engine": 109}, 2, {"F": 2}, 26], [14, {"E": 468, "R": 3, "patterns": 471, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 417, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 32, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 419, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 25, "eng-R": 10, "patterns": 70, "to-engine": 70}, 0, {}, 10]], "open17": 0}
{"root": 432, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 78, "R": 11, "patterns": 89}, 0, {}, 11]], "open17": 0}
{"root": 557, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 86, "R": 12, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 651, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.08, "levels": [[13, {"E": 29, "R": 7, "patterns": 36}, 0, {}, 4]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 59, "R": 19, "patterns": 78}, 0, {}, 11]], "open17": 0}
{"root": 665, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.48, "levels": [[13, {"E": 116, "F": 3, "R": 17, "patterns": 136}, 3, {"F": 3}, 9], [14, {"E": 779, "F": 6, "R": 50, "patterns": 835, "subset-fail": 26}, 1, {"F": 1}, 15], [15, {"E": 247, "F": 1, "R": 2, "patterns": 250, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 781, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 142, "F": 1, "R": 15, "patterns": 158}, 1, {"F": 1}, 9], [14, {"E": 275, "R": 13, "patterns": 288, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 794, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 140, "eng-R": 20, "patterns": 160, "to-engine": 160}, 0, {}, 20]], "open17": 0}
{"root": 796, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.43, "levels": [[13, {"eng-E": 142, "eng-R": 20, "patterns": 162, "to-engine": 162}, 0, {}, 20]], "open17": 0}
{"root": 802, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 9, "patterns": 158}, 0, {}, 6]], "open17": 0}
{"root": 804, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 140, "R": 18, "patterns": 158}, 0, {}, 18]], "open17": 0}
{"root": 806, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 14, "patterns": 159}, 0, {}, 14]], "open17": 0}
{"root": 808, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 17, "patterns": 157}, 0, {}, 17]], "open17": 0}
{"root": 810, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 139, "F": 1, "R": 18, "patterns": 158}, 1, {"F": 1}, 18], [14, {"E": 283, "R": 18, "patterns": 301, "subset-fail": 4}, 0, {}, 14]], "open17": 0}
{"root": 819, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.62, "levels": [[13, {"E": 137, "F": 2, "R": 11, "patterns": 150}, 2, {"F": 2}, 11], [14, {"E": 627, "F": 2, "R": 21, "patterns": 650, "subset-fail": 7}, 1, {"F": 1}, 13], [15, {"E": 239, "R": 2, "patterns": 241, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 821, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 824, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 836, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 144, "R": 14, "patterns": 158}, 0, {}, 14]], "open17": 0}
{"root": 838, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 141, "F": 1, "R": 15, "patterns": 157}, 1, {"F": 1}, 15], [14, {"E": 350, "R": 13, "patterns": 363, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 840, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.82, "levels": [[13, {"E": 142, "F": 3, "R": 13, "patterns": 158}, 3, {"F": 3}, 13], [14, {"E": 880, "F": 6, "R": 43, "patterns": 929, "subset-fail": 15}, 2, {"F": 2}, 29], [15, {"E": 382, "R": 5, "patterns": 387, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 842, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 62, "R": 14, "patterns": 76}, 0, {}, 14]], "open17": 0}
{"root": 909, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 911, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.81, "levels": [[13, {"eng-E": 207, "eng-F": 1, "eng-R": 14, "patterns": 222, "to-engine": 222}, 1, {"F": 1}, 14], [14, {"E": 367, "R": 14, "patterns": 381, "subset-fail": 2}, 0, {}, 12]], "open17": 0}
{"root": 913, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.45, "levels": [[13, {"E": 195, "F": 1, "R": 23, "patterns": 219}, 1, {"F": 1}, 23], [14, {"E": 466, "R": 22, "patterns": 488, "subset-fail": 9}, 0, {}, 13]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"E": 203, "F": 2, "R": 16, "patterns": 221}, 2, {"F": 2}, 16], [14, {"E": 701, "F": 2, "R": 31, "patterns": 734, "subset-fail": 11}, 1, {"F": 1}, 20], [15, {"E": 191, "R": 3, "patterns": 194, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 917, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.63, "levels": [[13, {"eng-E": 202, "eng-O": 2, "eng-R": 18, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 18], [14, {"eng-E": 568, "eng-R": 16, "patterns": 990, "subset-fail": 406, "to-engine": 584}, 0, {}, 16]], "open17": 0}
{"root": 919, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 203, "R": 17, "patterns": 220}, 0, {}, 17]], "open17": 0}
{"root": 921, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 207, "R": 16, "patterns": 223}, 0, {}, 16]], "open17": 0}
{"root": 923, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 206, "R": 15, "patterns": 221}, 0, {}, 15]], "open17": 0}
{"root": 925, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 203, "R": 18, "patterns": 221}, 0, {}, 18]], "open17": 0}
{"root": 927, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 204, "R": 16, "patterns": 220}, 0, {}, 16]], "open17": 0}
{"root": 929, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 210, "R": 13, "patterns": 223}, 0, {}, 13]], "open17": 0}
{"root": 931, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"E": 199, "F": 1, "R": 17, "patterns": 217}, 1, {"F": 1}, 17], [14, {"E": 459, "R": 17, "patterns": 476, "subset-fail": 10}, 0, {}, 7]], "open17": 0}
{"root": 948, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.76, "levels": [[13, {"eng-E": 204, "eng-O": 2, "eng-R": 18, "patterns": 224, "to-engine": 224}, 2, {"O": 2}, 18], [14, {"eng-E": 571, "eng-R": 16, "patterns": 997, "subset-fail": 410, "to-engine": 587}, 0, {}, 16]], "open17": 0}
{"root": 950, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 952, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 95, "F": 1, "R": 9, "patterns": 105}, 1, {"F": 1}, 9], [14, {"E": 149, "R": 8, "patterns": 157, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 954, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}, 2]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}, 14]], "open17": 0}
{"root": 964, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 966, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 969, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 202, "R": 16, "patterns": 218}, 0, {}, 16]], "open17": 0}
{"root": 971, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 973, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 63, "F": 1, "R": 2, "patterns": 66}, 1, {"F": 1}, 1], [14, {"E": 111, "patterns": 111}, 0, {}, 0]], "open17": 0}
{"root": 979, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}, 4]], "open17": 0}
{"root": 981, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}, 5], [14, {"E": 147, "R": 5, "patterns": 152, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 987, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 11, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 989, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 992, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 12, "patterns": 107}, 0, {}, 12]], "open17": 0}
{"root": 994, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 190, "F": 1, "R": 20, "patterns": 211}, 1, {"F": 1}, 20], [14, {"E": 357, "R": 19, "patterns": 376, "subset-fail": 9}, 0, {}, 10]], "open17": 0}
{"root": 1000, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 152, "R": 50, "patterns": 202}, 0, {}, 9]], "open17": 0}
{"root": 1002, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 1007, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 1010, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.35, "levels": [[13, {"eng-E": 61, "eng-F": 8, "eng-R": 41, "patterns": 216, "to-engine": 216}, 8, {"F": 8}, 41], [14, {"E": 2680, "F": 2, "R": 117, "patterns": 2799, "subset-fail": 47}, 0, {}, 44]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 150, "to-engine": 150}, 0, {}, 8]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 1026, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 66, "F": 1, "R": 4, "patterns": 71}, 1, {"F": 1}, 4], [14, {"E": 110, "R": 4, "patterns": 114, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 69, "F": 1, "R": 2, "patterns": 72}, 1, {"F": 1}, 2], [14, {"E": 126, "R": 2, "patterns": 128}, 0, {}, 2]], "open17": 0}
{"root": 1032, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 6, "patterns": 112}, 0, {}, 6]], "open17": 0}
{"root": 1034, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1036, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 102, "F": 1, "R": 6, "patterns": 109}, 1, {"F": 1}, 6], [14, {"E": 200, "R": 6, "patterns": 206, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1038, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 1042, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 203, "F": 1, "R": 12, "patterns": 216}, 1, {"F": 1}, 12], [14, {"E": 342, "R": 12, "patterns": 354, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 1044, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 9, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 1046, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 6, "patterns": 156}, 0, {}, 6]], "open17": 0}
{"root": 1048, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 4, "patterns": 153}, 0, {}, 4]], "open17": 0}
{"root": 1050, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1052, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 10, "patterns": 161}, 0, {}, 10]], "open17": 0}
{"root": 1054, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 143, "R": 8, "patterns": 151}, 0, {}, 8]], "open17": 0}
{"root": 1056, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 1058, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}, 8]], "open17": 0}
{"root": 1061, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 149, "F": 1, "R": 10, "patterns": 160}, 1, {"F": 1}, 10], [14, {"E": 385, "R": 10, "patterns": 395, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 1064, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 2]], "open17": 0}
{"root": 1066, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1069, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 3, "patterns": 109}, 0, {}, 3]], "open17": 0}
{"root": 1072, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 141, "R": 19, "patterns": 160}, 0, {}, 19]], "open17": 0}
{"root": 1074, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 11]], "open17": 0}
{"root": 1076, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 151, "R": 7, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 1078, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 61, "R": 2, "patterns": 63}, 0, {}, 2]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 152, "R": 7, "patterns": 159}, 0, {}, 7]], "open17": 0}
{"root": 1082, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 1084, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 1086, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 12, "patterns": 160}, 0, {}, 12]], "open17": 0}
{"root": 1088, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 1090, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1092, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 16, "patterns": 156}, 0, {}, 16]], "open17": 0}
{"root": 1094, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1098, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}, 5]], "open17": 0}
{"root": 1101, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 1104, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 148, "R": 3, "patterns": 151}, 0, {}, 3]], "open17": 0}
{"root": 1106, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1108, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 1110, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 9, "patterns": 157}, 0, {}, 9]], "open17": 0}
{"root": 1113, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 151, "R": 12, "patterns": 163}, 0, {}, 12]], "open17": 0}
{"root": 1115, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}, 5]], "open17": 0}
{"root": 1117, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 106, "F": 1, "R": 2, "patterns": 109}, 1, {"F": 1}, 2], [14, {"E": 203, "R": 1, "patterns": 204}, 0, {}, 1]], "open17": 0}
{"root": 1119, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 1121, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 145, "F": 1, "R": 13, "patterns": 159}, 1, {"F": 1}, 13], [14, {"E": 380, "R": 12, "patterns": 392, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 1123, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 143, "F": 1, "R": 10, "patterns": 154}, 1, {"F": 1}, 10], [14, {"E": 191, "R": 9, "patterns": 200, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 1125, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1127, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 14, "patterns": 164}, 0, {}, 14]], "open17": 0}
{"root": 1129, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 1131, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 11, "patterns": 161}, 0, {}, 11]], "open17": 0}
{"root": 1133, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 103, "eng-R": 9, "patterns": 112, "to-engine": 112}, 0, {}, 9]], "open17": 0}
{"root": 1135, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 5, "patterns": 105}, 0, {}, 5]], "open17": 0}
{"root": 1137, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1139, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 105, "R": 4, "patterns": 109}, 0, {}, 4]], "open17": 0}
{"root": 1141, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}, 8]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1146, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 8], [14, {"E": 352, "R": 8, "patterns": 360, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 1149, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.54, "levels": [[13, {"eng-E": 133, "eng-O": 1, "eng-R": 7, "patterns": 141, "to-engine": 141}, 1, {"O": 1}, 7], [14, {"eng-E": 174, "eng-R": 1, "patterns": 348, "subset-fail": 173, "to-engine": 175}, 0, {}, 1]], "open17": 0}
{"root": 1151, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 14, "patterns": 144}, 0, {}, 14]], "open17": 0}
{"root": 1153, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1155, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 131, "R": 11, "patterns": 142}, 0, {}, 11]], "open17": 0}
{"root": 1157, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}, 5], [14, {"E": 196, "R": 5, "patterns": 201, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 1159, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 1161, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 4]], "open17": 0}
{"root": 1163, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1165, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 9, "patterns": 146}, 0, {}, 9]], "open17": 0}
{"root": 1167, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1170, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"eng-E": 50, "eng-R": 4, "patterns": 106, "to-engine": 106}, 0, {}, 4]], "open17": 0}
{"root": 1172, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 94, "R": 9, "patterns": 103}, 0, {}, 9]], "open17": 0}
{"root": 1174, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1176, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 136, "F": 1, "R": 12, "patterns": 149}, 1, {"F": 1}, 12], [14, {"E": 357, "R": 12, "patterns": 369, "subset-fail": 9}, 0, {}, 3]], "open17": 0}
{"root": 1178, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 130, "R": 16, "patterns": 146}, 0, {}, 16]], "open17": 0}
{"root": 1180, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 63, "R": 4, "patterns": 67}, 0, {}, 4]], "open17": 0}
{"root": 1182, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1184, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1186, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 11, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1190, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1192, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 100, "F": 1, "R": 8, "patterns": 109}, 1, {"F": 1}, 8], [14, {"E": 164, "R": 8, "patterns": 172}, 0, {}, 8]], "open17": 0}
{"root": 1194, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 56, "R": 7, "patterns": 63}, 0, {}, 7]], "open17": 0}
{"root": 1197, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1199, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1201, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 139, "R": 5, "patterns": 144}, 0, {}, 5]], "open17": 0}
{"root": 1203, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1205, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 62, "R": 6, "patterns": 68}, 0, {}, 6]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 94, "R": 10, "patterns": 104}, 0, {}, 10]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 8, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1212, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.64, "levels": [[13, {"eng-E": 50, "eng-O": 1, "eng-R": 1, "patterns": 100, "to-engine": 100}, 1, {"O": 1}, 1], [14, {"eng-E": 63, "patterns": 253, "subset-fail": 130, "to-engine": 123}, 0, {}, 0]], "open17": 0}
{"root": 1214, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.64, "levels": [[13, {"E": 134, "F": 2, "R": 11, "patterns": 147}, 2, {"F": 2}, 11], [14, {"E": 518, "F": 2, "R": 22, "patterns": 542, "subset-fail": 7}, 1, {"F": 1}, 15], [15, {"E": 148, "R": 2, "patterns": 150}, 0, {}, 2]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 136, "R": 12, "patterns": 148}, 0, {}, 12]], "open17": 0}
{"root": 1218, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1220, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"E": 139, "F": 1, "R": 10, "patterns": 150}, 1, {"F": 1}, 10], [14, {"E": 247, "R": 10, "patterns": 257, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 1222, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 142, "R": 11, "patterns": 153}, 0, {}, 11]], "open17": 0}
{"root": 1224, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 14]], "open17": 0}
{"root": 1226, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1228, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "R": 5, "patterns": 147}, 0, {}, 5]], "open17": 0}
{"root": 1230, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1232, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 4, "patterns": 100}, 0, {}, 4]], "open17": 0}
{"root": 1234, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1236, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 1238, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 8, "patterns": 148}, 0, {}, 8]], "open17": 0}
{"root": 1240, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1242, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1244, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 133, "R": 15, "patterns": 148}, 0, {}, 15]], "open17": 0}
{"root": 1246, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 141, "eng-R": 8, "patterns": 149, "to-engine": 149}, 0, {}, 8]], "open17": 0}
{"root": 1248, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 351, "R": 12, "patterns": 363, "subset-fail": 8}, 0, {}, 4]], "open17": 0}
{"root": 1250, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1254, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.39, "levels": [[13, {"E": 128, "F": 1, "R": 19, "patterns": 148}, 1, {"F": 1}, 19], [14, {"E": 350, "R": 19, "patterns": 369, "subset-fail": 10}, 0, {}, 9]], "open17": 0}
{"root": 1256, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 63, "R": 6, "patterns": 69}, 0, {}, 6]], "open17": 0}
{"root": 1258, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 159, "R": 9, "patterns": 168, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 1260, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 12, "patterns": 147}, 0, {}, 12]], "open17": 0}
{"root": 1262, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 17, "patterns": 148}, 0, {}, 17]], "open17": 0}
{"root": 1264, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 60, "R": 8, "patterns": 68}, 0, {}, 8]], "open17": 0}
{"root": 1268, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 8, "patterns": 107}, 0, {}, 8]], "open17": 0}
{"root": 1270, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1272, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 140, "F": 1, "R": 10, "patterns": 151}, 1, {"F": 1}, 10], [14, {"E": 282, "R": 9, "patterns": 291, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 1274, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.71, "levels": [[13, {"eng-E": 140, "eng-O": 1, "eng-R": 5, "patterns": 146, "to-engine": 146}, 1, {"O": 1}, 5], [14, {"eng-E": 173, "patterns": 361, "subset-fail": 188, "to-engine": 173}, 0, {}, 0]], "open17": 0}
{"root": 1276, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1278, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1282, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 143, "eng-R": 7, "patterns": 150, "to-engine": 150}, 0, {}, 7]], "open17": 0}
{"root": 1284, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1286, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1288, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1290, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 13, "patterns": 143}, 0, {}, 13]], "open17": 0}
{"root": 1294, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1296, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}, 3], [14, {"E": 201, "R": 2, "patterns": 203, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1298, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 91, "R": 6, "patterns": 97}, 0, {}, 6]], "open17": 0}
{"root": 1300, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1302, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 3, "patterns": 105}, 0, {}, 3]], "open17": 0}
{"root": 1304, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 8, "patterns": 146}, 0, {}, 8]], "open17": 0}
{"root": 1306, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1308, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1310, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 137, "R": 7, "patterns": 144}, 0, {}, 7]], "open17": 0}
{"root": 1312, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1314, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1316, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1318, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 3, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1323, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1325, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 105, "F": 1, "R": 1, "patterns": 107}, 1, {"F": 1}, 1], [14, {"E": 206, "R": 1, "patterns": 207, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1328, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1330, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 3, "patterns": 140}, 0, {}, 3]], "open17": 0}
{"root": 1332, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 188, "R": 12, "patterns": 200}, 0, {}, 12]], "open17": 0}
{"root": 1335, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}, 11]], "open17": 0}
{"root": 1337, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1339, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.57, "levels": [[13, {"E": 185, "F": 2, "R": 16, "patterns": 203}, 2, {"F": 2}, 16], [14, {"E": 765, "F": 2, "R": 28, "patterns": 795, "subset-fail": 16}, 1, {"F": 1}, 12], [15, {"E": 284, "R": 1, "patterns": 285, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1341, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"E": 192, "F": 1, "R": 12, "patterns": 205}, 1, {"F": 1}, 12], [14, {"E": 297, "R": 11, "patterns": 308, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 99, "R": 7, "patterns": 106}, 0, {}, 7]], "open17": 0}
{"root": 1345, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 2, "patterns": 101}, 0, {}, 2]], "open17": 0}
{"root": 1348, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1352, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 64, "R": 3, "patterns": 67}, 0, {}, 3]], "open17": 0}
{"root": 1354, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 88, "R": 9, "patterns": 97}, 0, {}, 9]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 143, "R": 7, "patterns": 150}, 0, {}, 7]], "open17": 0}
{"root": 1358, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 195, "F": 1, "R": 9, "patterns": 205}, 1, {"F": 1}, 9], [14, {"E": 482, "R": 9, "patterns": 491, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 1360, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 191, "R": 16, "patterns": 207}, 0, {}, 16]], "open17": 0}
{"root": 1362, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 98, "R": 3, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 1364, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1366, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1368, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1371, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 64, "R": 2, "patterns": 66}, 0, {}, 2]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1377, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1379, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1381, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 184, "R": 20, "patterns": 204}, 0, {}, 10]], "open17": 0}
{"root": 1383, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1385, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 120, "F": 1, "R": 20, "patterns": 141}, 1, {"F": 1}, 20], [14, {"E": 318, "R": 18, "patterns": 336, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 1544, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1575, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"E": 54, "F": 1, "R": 3, "patterns": 58}, 1, {"F": 1}, 3], [14, {"E": 112, "R": 3, "patterns": 115, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1577, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 37, "eng-R": 2, "patterns": 39, "to-engine": 39}, 0, {}, 2]], "open17": 0}
{"root": 1579, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 1581, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 3, "patterns": 58}, 0, {}, 3]], "open17": 0}
{"root": 1583, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1585, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 14, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 1978, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 73, "R": 10, "patterns": 83}, 0, {}, 10]], "open17": 0}
{"root": 2001, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 19, "patterns": 98}, 0, {}, 19]], "open17": 0}
{"root": 2086, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 75, "F": 1, "R": 11, "patterns": 87}, 1, {"F": 1}, 6], [14, {"E": 143, "R": 11, "patterns": 154, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 2130, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 19, "patterns": 95}, 0, {}, 19]], "open17": 0}
{"root": 2185, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 70, "R": 13, "patterns": 83}, 0, {}, 13]], "open17": 0}
{"root": 2213, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.55, "levels": [[13, {"E": 152, "F": 4, "R": 26, "patterns": 182}, 3, {"F": 3}, 13], [14, {"E": 983, "F": 9, "R": 84, "patterns": 1076, "subset-fail": 59}, 0, {}, 22]], "open17": 0}
{"root": 2712, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 10, "patterns": 93}, 0, {}, 10]], "open17": 0}
{"root": 2730, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.86, "levels": [[13, {"E": 178, "F": 2, "R": 23, "patterns": 203}, 2, {"F": 2}, 23], [14, {"E": 859, "F": 2, "R": 46, "patterns": 907, "subset-fail": 17}, 1, {"F": 1}, 28], [15, {"E": 358, "patterns": 358}, 0, {}, 0]], "open17": 0}
{"root": 2790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 59, "R": 4, "patterns": 63}, 0, {}, 4]], "open17": 0}
{"root": 2866, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 4]], "open17": 0}
{"root": 2881, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 9, "patterns": 83}, 0, {}, 9]], "open17": 0}
{"root": 2912, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 15, "patterns": 105}, 0, {}, 15]], "open17": 0}
{"root": 2933, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 2, {"F": 2}, 15], [14, {"E": 536, "F": 2, "R": 29, "patterns": 567, "subset-fail": 14}, 1, {"F": 1}, 15], [15, {"E": 161, "patterns": 161}, 0, {}, 0]], "open17": 0}
{"root": 2960, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.95, "levels": [[13, {"E": 176, "F": 4, "R": 22, "patterns": 202}, 4, {"F": 4}, 22], [14, {"E": 1533, "F": 12, "R": 92, "patterns": 1637, "subset-fail": 75}, 1, {"F": 1}, 27], [15, {"E": 207, "patterns": 207}, 0, {}, 0]], "open17": 0}
{"root": 2981, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"E": 115, "F": 3, "R": 14, "patterns": 132}, 3, {"F": 3}, 14], [14, {"E": 768, "F": 6, "R": 50, "patterns": 824, "subset-fail": 39}, 1, {"F": 1}, 15], [15, {"E": 354, "R": 8, "patterns": 362, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 3041, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"E": 101, "F": 3, "R": 21, "patterns": 125}, 3, {"F": 3}, 21], [14, {"E": 741, "F": 6, "R": 62, "patterns": 809, "subset-fail": 47}, 0, {}, 21]], "open17": 0}
{"root": 3220, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 177, "F": 2, "R": 26, "patterns": 205}, 2, {"F": 2}, 26], [14, {"E": 831, "F": 2, "R": 54, "patterns": 887, "subset-fail": 43}, 0, {}, 13]], "open17": 0}
{"root": 3673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 124, "F": 1, "R": 17, "patterns": 142}, 1, {"F": 1}, 17], [14, {"E": 318, "R": 16, "patterns": 334, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 4032, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 118, "F": 1, "R": 25, "patterns": 144}, 1, {"F": 1}, 25], [14, {"E": 336, "R": 25, "patterns": 361, "subset-fail": 5}, 0, {}, 20]], "open17": 0}
{"root": 4174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}, 10], [14, {"E": 228, "R": 6, "patterns": 234, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 4177, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 4197, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 128, "F": 1, "R": 17, "patterns": 146}, 1, {"F": 1}, 17], [14, {"E": 315, "R": 16, "patterns": 331, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 4227, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"E": 124, "F": 2, "R": 16, "patterns": 142}, 2, {"F": 2}, 16], [14, {"E": 512, "F": 2, "R": 33, "patterns": 547, "subset-fail": 19}, 0, {}, 16]], "open17": 0}
{"root": 4245, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 62, "R": 7, "patterns": 69}, 0, {}, 7]], "open17": 0}
{"root": 4536, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 106, "F": 1, "R": 16, "patterns": 123}, 1, {"F": 1}, 16], [14, {"E": 266, "R": 16, "patterns": 282, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 4639, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 9, "patterns": 93}, 0, {}, 9]], "open17": 0}
{"root": 4677, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 98, "F": 1, "R": 11, "patterns": 110}, 1, {"F": 1}, 6], [14, {"E": 179, "R": 11, "patterns": 190, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 4709, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 62, "eng-R": 3, "patterns": 65, "to-engine": 65}, 0, {}, 3]], "open17": 0}
{"root": 4711, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.45, "levels": [[13, {"E": 96, "F": 2, "R": 6, "patterns": 104}, 2, {"F": 2}, 6], [14, {"E": 391, "F": 2, "R": 11, "patterns": 404, "subset-fail": 2}, 1, {"F": 1}, 9], [15, {"E": 250, "R": 4, "patterns": 254, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 4714, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4716, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 219, "R": 7, "patterns": 226, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 4733, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4735, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 4738, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 71, "eng-R": 4, "patterns": 75, "to-engine": 75}, 0, {}, 4]], "open17": 0}
{"root": 4742, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 9]], "open17": 0}
{"root": 4745, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 6, "patterns": 63}, 0, {}, 6]], "open17": 0}
{"root": 4747, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 11, "patterns": 105}, 0, {}, 11]], "open17": 0}
{"root": 4749, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 94, "F": 1, "R": 10, "patterns": 105}, 1, {"F": 1}, 10], [14, {"E": 134, "R": 10, "patterns": 144, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 4751, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.28, "levels": [[13, {"eng-E": 95, "eng-R": 10, "patterns": 105, "to-engine": 105}, 0, {}, 10]], "open17": 0}
{"root": 4753, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 95, "R": 10, "patterns": 105}, 0, {}, 10]], "open17": 0}
{"root": 4755, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 4757, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 62, "eng-R": 4, "patterns": 66, "to-engine": 66}, 0, {}, 4]], "open17": 0}
{"root": 4759, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.39, "levels": [[13, {"eng-E": 98, "eng-R": 7, "patterns": 105, "to-engine": 105}, 0, {}, 7]], "open17": 0}
{"root": 4761, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 8]], "open17": 0}
{"root": 4827, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 67, "eng-R": 8, "patterns": 75, "to-engine": 75}, 0, {}, 8]], "open17": 0}
{"root": 4829, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}, 4]], "open17": 0}
{"root": 4831, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 90, "F": 1, "R": 13, "patterns": 104}, 1, {"F": 1}, 13], [14, {"E": 214, "R": 10, "patterns": 224, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 4833, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 4835, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 93, "F": 1, "R": 10, "patterns": 104}, 1, {"F": 1}, 10], [14, {"E": 174, "R": 9, "patterns": 183, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 4943, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 54, "F": 1, "R": 5, "patterns": 60}, 1, {"F": 1}, 5], [14, {"E": 119, "R": 5, "patterns": 124, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 5093, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.41, "levels": [[13, {"eng-E": 104, "eng-F": 1, "eng-R": 8, "patterns": 113, "to-engine": 113}, 1, {"F": 1}, 8], [14, {"E": 219, "R": 8, "patterns": 227, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 5095, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 105, "F": 1, "R": 8, "patterns": 114}, 1, {"F": 1}, 8], [14, {"E": 226, "R": 7, "patterns": 233, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 5116, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 8, "patterns": 114, "to-engine": 114}, 1, {"F": 1}, 8], [14, {"E": 217, "R": 7, "patterns": 224, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 5168, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 102, "eng-R": 13, "patterns": 115, "to-engine": 115}, 0, {}, 13]], "open17": 0}
{"root": 5170, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5172, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}, 8]], "open17": 0}
{"root": 5184, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 13, "patterns": 141}, 0, {}, 7]], "open17": 0}
{"root": 5191, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 11, "patterns": 99}, 0, {}, 11]], "open17": 0}
{"root": 5193, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5197, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 101, "R": 13, "patterns": 114}, 0, {}, 13]], "open17": 0}
{"root": 5199, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}, 13]], "open17": 0}
{"root": 5201, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 61, "eng-R": 8, "patterns": 69, "to-engine": 69}, 0, {}, 8]], "open17": 0}
{"root": 5203, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 99, "R": 14, "patterns": 113}, 0, {}, 14]], "open17": 0}
{"root": 5428, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 1]], "open17": 0}
{"root": 5438, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.39, "levels": [[13, {"E": 180, "F": 1, "R": 3, "patterns": 184}, 1, {"F": 1}, 2], [14, {"E": 452, "R": 3, "patterns": 455}, 0, {}, 2]], "open17": 0}
{"root": 5637, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 4, "patterns": 53}, 0, {}, 4]], "open17": 0}
{"root": 5675, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 5, "patterns": 50}, 0, {}, 3]], "open17": 0}
{"root": 5691, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 17, "eng-R": 1, "patterns": 132, "to-engine": 132}, 0, {}, 1]], "open17": 0}
{"root": 5762, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}, 0]], "open17": 0}
{"root": 5764, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 70, "eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 5766, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 37, "eng-R": 1, "patterns": 72, "to-engine": 72}, 0, {}, 1]], "open17": 0}
{"root": 5768, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 34, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 5772, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 34, "eng-R": 5, "patterns": 73, "to-engine": 73}, 0, {}, 5]], "open17": 0}
{"root": 5818, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 5826, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 5840, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 5888, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5890, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}, 11]], "open17": 0}
{"root": 5896, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.78, "levels": [[13, {"E": 127, "F": 3, "R": 21, "patterns": 151}, 3, {"F": 3}, 21], [14, {"E": 816, "F": 6, "R": 63, "patterns": 885, "subset-fail": 20}, 3, {"F": 3}, 40], [15, {"E": 627, "R": 12, "patterns": 639, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 5923, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6117, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6119, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 6209, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 76, "R": 13, "patterns": 89}, 0, {}, 13]], "open17": 0}
{"root": 6356, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 63, "R": 5, "patterns": 68}, 0, {}, 5]], "open17": 0}
{"root": 6391, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}, 6], [14, {"E": 141, "R": 6, "patterns": 147}, 0, {}, 6]], "open17": 0}
{"root": 6528, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6530, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 67, "F": 1, "R": 3, "patterns": 71}, 1, {"F": 1}, 3], [14, {"E": 147, "R": 3, "patterns": 150}, 0, {}, 3]], "open17": 0}
{"root": 6532, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6534, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6536, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 6546, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 12, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 7571, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.85, "levels": [[13, {"E": 144, "F": 6, "R": 32, "patterns": 182}, 2, {"F": 2}, 10], [14, {"E": 683, "F": 10, "R": 61, "patterns": 754, "subset-fail": 37}, 3, {"F": 3}, 23], [15, {"E": 781, "R": 7, "patterns": 788, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 10862, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.2, "levels": [[13, {"E": 86, "F": 1, "R": 8, "patterns": 95}, 1, {"F": 1}, 4], [14, {"E": 166, "R": 8, "patterns": 174, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 12510, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.29, "levels": [[13, {"E": 95, "F": 2, "R": 33, "patterns": 130}, 2, {"F": 2}, 17], [14, {"E": 500, "F": 2, "R": 56, "patterns": 558, "subset-fail": 30}, 0, {}, 14]], "open17": 0}
{"root": 13072, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.19, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 7]], "open17": 0}
{"root": 13497, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.45, "levels": [[13, {"E": 109, "F": 5, "R": 14, "patterns": 128}, 3, {"F": 3}, 5], [14, {"E": 782, "F": 12, "R": 40, "patterns": 834, "subset-fail": 29}, 1, {"F": 1}, 9], [15, {"E": 260, "F": 2, "R": 4, "patterns": 266, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 14854, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.04, "levels": [[13, {"E": 38, "R": 5, "patterns": 43}, 0, {}, 3]], "open17": 0}
{"root": 20764, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 44, "F": 1, "R": 6, "patterns": 51}, 1, {"F": 1}, 3], [14, {"E": 124, "R": 6, "patterns": 130}, 0, {}, 3]], "open17": 0}
{"root": 21010, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 2, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 22228, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 54, "R": 6, "patterns": 60}, 0, {}, 3]], "open17": 0}
{"root": 22876, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 8, "eng-R": 2, "patterns": 50, "to-engine": 50}, 0, {}, 2]], "open17": 0}
{"root": 22882, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.06, "levels": [[13, {"eng-E": 3, "eng-R": 1, "patterns": 60, "to-engine": 60}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu2_b44_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b44_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "R?????????????c[Cd@CgQRB_A?{C?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?I?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?E?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKA_CCCC?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKCCCA?c?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Ga??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?AC_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa??E_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?C@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?CQ??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?AI?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?DC??Y?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@HOGd@HK?DC??s?CE?F_OF?E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "U???????????????QM@CgQRB_A?{CCCA@?P?HIO?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@CgQRB_A?{CCCA@?P?HIO??M??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?I?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????[?Cb_HI@HK?{CC?SAC@?GdOA@E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_HI@HK?{CA@CA?I?S?OCGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?S?OCCA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?a?OACA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?a?OAGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?`?OA@A?CQg?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?P?OC?Q?CQg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????hSKTEoG?L?@K?BC?cc?KI?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@CA??W_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@@A?@G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC?@a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAGC?HA?_G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAAC?Ga?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QCA?a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_C?S??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_@?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@_C?EA?AO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?SA??o_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?EA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AWAGC?IA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gCAAA?AO_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gC?IA?OO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?KC?HA?CA_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW@CA?___?aC?@CO?G@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW?EA?OO_C@C?@AO?CA_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?Oo?UOHE?Kc?cgABcA?I?G@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cgC@C?JI?O@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg@@C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg?`C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_Aq?Kc?cgC@C?cY??P_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?`A?CG_??[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?PA?GG_??[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????TSDU?KOw@?HC?`G??w?BA?@G_CoS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????TSDUCoOw@?Oc??wC@C?EI?AP_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?SA?ga_?AK??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?DA?ga_A?K??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@WA@A?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA?OA_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA??E_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?@a?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 14, "g6": "Y???????????????XcBa_?k?HG?Gg?@W?@a?@A_?sK?A_G?gaO??PO??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?aA?SW_?OK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?IA?SW_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW@GA??g_@gK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?IA?_G_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?Aa?AC_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?CW?cC?Ka??T_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?AgC_C?Ka??b_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?Ag?XC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA?G__?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA??o_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "Z???????????????@cAb?pcAhG?Ag?CW?Aa?AC_@gK?Q?G?G_O??MO?@?g??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[?sO?M@pC?Og?GW?DA?gc_A?S??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?cA??S_?sS??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GWA@A?@C_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?DA?OC_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC@?Q?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC?OQ?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????rGSQ?sO?M@pC?Og?GW?SA??w_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OW?aA?bG_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OWAKa??S_?CK??", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "T?????????????bGJQ@iO?M?CS?OW?FCB_E?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OW?FCA?I?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 14, "g6": "V???????????????PcAs_LQ??w?OWC?S?CU?w@O?FE??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 14, "g6": "W???????????????JQ@iO?M?CS?OWCXC?@Q??`_?FA?[?g?", "st": "O", "vs": [7, 7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?KA?Sc_C?K??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?HA?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?_a?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?GA_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?@A_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "T?????????????xOIQ?EOeI?@c??w?Hc?iE?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA?_C_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA??S_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??wA?Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?@Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?_@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?O@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?C@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "W?????????????xOIQ?H_?qAWg@SG?BG?SA?AO_A@C??Bo?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??w?QC@QQ?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?_I?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?CI?_@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "X???????????????[gAc_?qAWg?BG?gC?HA?OG_??{??eG?I`O?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 13, "g6": "T?????????????poDQ?BO?h?@SAoWD`C?CY?", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoW?KA?kG_A?c??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoWAoa?OC_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?SA?OG_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?PA?@G_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW@?a?Ic_?GK??", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?S??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?K??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoWB?C?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoW@AC?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?aC?Ca?Ic_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?HC?iQ?_@_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?OGO@Sa??_g?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?KA?_q_?@K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?Ga?_q_?GK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B__q?CW?SG?_W?KA??I_BAK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZACEO@E?ICBAG?WC?@q?CB_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WA@C?CY?A`_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W?gA?O__?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W@AA?AO_?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?CW?SGBAGACA?O__?PC?A@o?", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "Y???????????????EsEo__q?ICBAG?WC?@q?CB_ACA?@GG?@EO??HO??", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Ca??c_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Aa?@C_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?CWAOA?O__?GS??Eo?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A?_G_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A??W_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?QA??W_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?Aa?qC_?AK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoXAAhO?U?Gc?Gg?CW?@a??c_D_K??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "U?????????????JoXAAhOk@?CS?CWCCC?@Y?AH_?", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????JoXAAhO?UAoC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?PA?`a_?@K??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?Oa?`a_?AK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_`a?HG?Gg?_W?PA??I_@SK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZACKOAQ?iC?GgCAC?Aq?CB_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZA?D_`a?iC?_W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "W?????????????XWZA?D_`a?HG@SG?GgA_A?AG_?Ac?A@o?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?EA??W_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?DA??g_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????[oDeCoO?e?HC?`GE?g@GA?_O_?DC??`o?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA?QO?eA`C?`G?Gg?Ga?LA_?CK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA@gOAQ?AW?`G?Gg?IA??I_DAK??", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gO?eA`C?Gg@CC?HI?CH_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gOAQA`C?Gg@OC?AY?CH_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_A?K??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_??[??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?cA??S_?sK??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA?OC_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA??K_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?@Q?@A_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BGCAC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BG?QC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg@GC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?gC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?KC?GY??X_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????bo[E@aO?e@QC?PG?oC?Ci??T_?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "X???????????????PwF@_?e@QC?PG?Oc?pI?@@_?oA??dG??TO?", "st": "F", "vs": [7, 7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?QA??W_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?PA??g_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?Aa?bC_?AK??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?@a?bC_?CS??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoPa@hO?U?EC?@g?OW?@a??c_E_K??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "U?????????????YoPa@hOs@??s?OWC@C?@Y?@`_?", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?Aa?qC_?AS??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoXAAhO?e?@c?Gg?OW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "W?????????????JoXAAhO?eAoC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?aA?bG_?Ac??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?BA?bG_?_c??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????bGJP?BO@E?tC?DG?Og?BA?CG_F?c??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "U?????????????bG[AAsO@E?tC?DGCCC?@i?AD_?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EA@KC?Cg?AW?PA?`a_?@K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EAAEG?Cg?AW?PA??I_AWK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????Iw]A?oO`a@KC?Cg?cC?Cq??R_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "Y?????????????F?USBQ_PI?AW?BGCGg?_K?O__CAC??EO?AA_?C@_??", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "U?????????????}?O[?h_Ca?dG?Ag?@W?GY?P`_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????}?@k@DO`E?IC?@g?AW@BQ?D@_?", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????~?@H?HO_e@ACCBG?Gg?Qa?GS_??[??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_A?S?@?o?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_?_S?@?o?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????~??]@AOAE@@C?`G?GgAAK?O__CAC?AAO?@I_?", "st": "F", "vs": [7]}
{"root": 63, "n": 14, "g6": "[???????????????^_?F_GQ?GWAAG?`GAAK?O__?_c??dO?G_O?AGO??ag?CAE??", "st": "F", "vs": [7, 7]}
{"root": 67, "n": 13, "g6": "V?????????????~?G[CCo@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????}?Aa@B_Aa@Cg?QG?dG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????@oCQCB_CQ@CW?QG@HGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????}??w@C_CQ@CW?QG@HGAAK?D?_?SC?OMO?", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????@o@I@AOPIAAW?aG?TG?cS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "U?????????????}??w?Q_GQAAW?TG@Gg@Ci?CP_?", "st": "F", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??w@AO`I?QW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??wAB_GQ?QW?aG@GgACi?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 14, "g6": "V???????????????^??M?GQ?QW?aG@Gg@@q?`IO?SM??", "st": "F", "vs": [7, 7]}
{"root": 88, "n": 13, "g6": "U?????????????}??w@AODIAAW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????}??wAB_GQAAW?aG@Gg?Si?A`_?", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "W?????????????}??w?R_GQ@AW?SG?aGACS?G__?hS?G?o?", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????~?@S?Q_@IAAWABG@?g?FA??K_?_[??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????~??w?T?_e@@c@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????@o@QCB_AQ?SW?aGAHG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "U?????????????}??wCB_AQ?SW?aG@CW?IQ?PH_?", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?S__[?HG?go?aG?aK?C__@?c?Gco?", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "V?????????????@o@QCB_AQ@Cg?aG@GgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "W?????????????}??w?S_AQ@Cg?aG@GgAAK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aG?Wg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "U?????????????}??wCB_AQ?PC?WgACW?aQ?DI_?", "st": "F", "vs": [7]}
{"root": 102, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aGAGgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w?QOCi@CW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w@B_AQ?Qg?aGCHG@CY?A`_?", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????@oCI?QODI@AW?aG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "U?????????????}??w?QOOe?PC?TGCGg?`Q?DI_?", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "U?????????????}??w?c__K@Cg?bG@Gg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "U?????????????}??wC@_PA?agACgCAW?HQ?DH_?", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "X?????????????}??w?SODI@@W?QGADG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??w?T?AS?SgACoABG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 133, "n": 13, "g6": "V?????????????}??w@H?Ci?`W?SgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "U?????????????}??wC@_PA?ag?SgCAW@@Q?DH_?", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "W?????????????}?Ck?Q_OkABG@?o?`G?GK?C__A?S?Oao?", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "U?????????????}?@M?co`P?Oc@?g?OW?ea?OQ_?", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "W?????????????}?CICD_AI@BC@HG?Og?OK?A__?_c?OhO?", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "U?????????????}?Ak@E__M?_c?Og?_W?HI?P`_?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?@K@E_Ci?GWCIG?_g?_K?PK_?AS??Oo?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "U?????????????}?@IAD_AIACWCBG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????~?@W?P__i?_W?KGAAg?AQ?@Q_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "U?????????????}?A[?P_GQ@CgCIG?_g?eQ?AB_?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "U?????????????}?Ck?P_AQ?QgAEG?_gAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "U?????????????}?@s?b__q?GW?cG?QG?_i?PD_?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "U?????????????}?AkAD__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "X?????????????}?AkAD__q?_g?Oo?QGACS?AG_@?c??`O?C`_?", "st": "F", "vs": [7]}
{"root": 203, "n": 14, "g6": "Y???????????????^??j?OkABG?Oo?QG?_i?`D_?PA?CAG?@AO?C`O??", "st": "F", "vs": [7, 7]}
{"root": 205, "n": 13, "g6": "U?????????????}?Cq?b__q?_g?cG?QG?GY?PH_?", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}?Gq?b__q?GW?QGCHG?KA?GI_?cK??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "W?????????????}?Gs?b_GI?GW?cG?QGACS?D?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "U?????????????}?Gs?b__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????}?Gs?b__q?_g?QGCGg?cA?AE_?cK??", "st": "F", "vs": [7]}
{"root": 209, "n": 14, "g6": "W???????????????^?AL?C[ABG?QG@@SACU?H?O?Oq?AOg?", "st": "F", "vs": [7, 7]}
{"root": 215, "n": 13, "g6": "U?????????????}?AwCD_CI?`W?QG?_g?II?PH_?", "st": "F", "vs": [7]}
{"root": 217, "n": 13, "g6": "U?????????????}?Gs@B__q?GW?cG?QG?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 217, "n": 13, "g6": "X?????????????}?Gs@B__q?Og?cG?QGACS?D?_@CC?@BO??H_?", "st": "F", "vs": [7]}
{"root": 217, "n": 14, "g6": "Y???????????????^?AL?G[ABG?cG?QG?Oi?`D_?gA?COG?AEO??HO??", "st": "F", "vs": [7, 7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?HOAe?HC@@GA?g?OK?AG_?Ic?G@O??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_Ae?HC@@GA?g?OK?GO_?_c??dO??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_@I?IW@@GA?g?OK?G__?@c?G@O?AP_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "Z?????????????~?O[?I_@I?IW?QG@@G@?S?CB?@AC?@CO?CC_?OA_??Oo??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD_GI?SW?cG?JG?GK?P?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD__q?_g?cG?JG?GK?GO_?gs?G?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "Z???????????????^??Q_Ok?_g?cG?JG?GK?P?_CES?C?o?GOO?DEO?G?g??", "st": "F", "vs": [7, 7]}
{"root": 237, "n": 13, "g6": "U?????????????}?@I?h_AI@AW?cGABGAFA?GB_?", "st": "F", "vs": [7]}
{"root": 237, "n": 13, "g6": "U?????????????}?Ow?Q_AI@AW?cGABG?Sq?GB_?", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "U?????????????}?@I?d__q?Gg?JG?_W@CY?G`_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?@I?d__q?Gg@CGAGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "W?????????????}?Ck?Q_Ck?Gg@CGAGg?OK?D?_CES?@?o?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?Ck?Q_CkABG@CG?_W?Gi?PD_?", "st": "F", "vs": [7]}
{"root": 241, "n": 14, "g6": "X???????????????^?@J?AS?Qo@CG?_W?SA?_q_?OK?@DG?PDO?", "st": "F", "vs": [7, 7]}
{"root": 247, "n": 13, "g6": "U?????????????}?@I?d__q?_g?SG@Gg@Da?CB_?", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "V?????????????}?Ck?k_AQAAg?SGAAg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?aGCGg@Ea?AB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?Gs?S_G[ABG?aG?OW?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "W?????????????}?Gs?S_G[ABG?`O?aG?GK?C__@?S?Oao?", "st": "F", "vs": [7]}
{"root": 267, "n": 14, "g6": "X???????????????^??S_G[ABG?`O?aG@Ea?AB_?cA?C@G?`DO?", "st": "F", "vs": [7, 7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?@@_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "U?????????????}?@WCK_Gi?GW?PG@Ag@Da?CB_?", "st": "F", "vs": [7]}
{"root": 275, "n": 14, "g6": "V???????????????^??U?Gi?GW?PG@Ag@Da?`cO?_]??", "st": "F", "vs": [7, 7]}
{"root": 279, "n": 13, "g6": "U?????????????}?CY?QOOM@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AYA@o`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AY?QOOMADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 293, "n": 13, "g6": "U?????????????}?GY?QO_MADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "X?????????????~?G[?Q_@I?QW?`G@?g?GK?A__?@c?O@O?@P_?", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "V?????????????~?OY?dOCP?_cA?g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G@?S?O__?QC??EO?@B_?", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "W?????????????~?AH?PO@E?DC?`G?OgAAK??{_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 314, "n": 13, "g6": "U?????????????}?AWAI_AIAAWCBG?Og?ea?CB_?", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????}?GM?co`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 320, "n": 13, "g6": "W?????????????}?C[AH_OQADC?`G?Og?_K?H?_?QC?ARO?", "st": "F", "vs": [7]}
{"root": 325, "n": 13, "g6": "U?????????????}?Ge?iO``?Gc?_g@?W?ba?AE_?", "st": "F", "vs": [7]}
{"root": 327, "n": 13, "g6": "U?????????????}?CeAIO``?Gc?_g@?W?Ra?AE_?", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "W?????????????}?GY@H_AQ?Qg?PG?_g?_K?A__A?S?Ogo?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?W?fA?OD_?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PGA?g?_K?B?_ACC?O@O?CP_?", "st": "F", "vs": [7]}
{"root": 353, "n": 14, "g6": "Y???????????????^?CB_DI?IW?PG@?W?fA?OD_?WA?GOG?_AO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 377, "n": 13, "g6": "U?????????????}?Ok?TOGU?PC@@G?Og?UQ?OB_?", "st": "F", "vs": [7]}
{"root": 379, "n": 13, "g6": "W?????????????}?Gw@@__Y?OW?QG?dG@?K?G__?OS?Oao?", "st": "F", "vs": [7]}
{"root": 386, "n": 13, "g6": "U?????????????}?O[@A_HI?OW?iGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 391, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?g?fA?OB_?", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "V?????????????~?CU?eOOPA?c?_g@?W?DQ?AI_?CK??", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "X?????????????~??i@D_Cq?GgAAGC@G?_K?O__?BC??`O?CD_?", "st": "F", "vs": [7]}
{"root": 404, "n": 14, "g6": "[???????????????^_?I_Gk?RG?POAAGA?c?O__?GS?AAo?__O?ACO?C@g??BE??", "st": "F", "vs": [7, 7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[@@_CaAAC?Ig?PW@?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "X?????????????~??[@@_Ca?`GCCG?Ig?Gk?_O_?`C?@QO?OA_?", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?GK_?cS??", "st": "F", "vs": [7]}
{"root": 410, "n": 13, "g6": "X?????????????~??[@A_Ga?OgCCG?Hg?HK?_O_A@C?AQO?@A_?", "st": "F", "vs": [7]}
{"root": 410, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Hg?QW@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[@A_GaAAC?Pg?IW?HA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_@@C?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_?HC?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[AA_OaAAC?Pg?IW?PA?Gc_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[AA_OaA?gCCG?Pg?DK?_O_?`C?CQO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[@C_OaAAC?Pg?IW?QA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OaA?gCCG?Pg?DK?C__@@C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OSA?gCCG?Pg?DK?AO_?`C?OAO?Oa_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[@@_OaAAC?Ig?PW?Oa?Ac_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S__QAAC?Ig?PW?PA?GK_ACS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S_OaAAC?Ig?PW?QA?GK_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_OaA@GCCG?Ig?Gk?C__?QC?CEO?@A_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_GK@AGCAO?Ig?Gk?CO_?HC??BO?_`_?", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "V?????????????~??[CA_GaAAC?Hg?QW@@A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Hg?HK?O__?`C?OIO?@A_?", "st": "F", "vs": [7]}
{"root": 649, "n": 13, "g6": "X?????????????BoT@AgO?i?@WCcGBAG?Gc?@D??oC?COO?oK_?", "st": "F", "vs": [7]}
{"root": 649, "n": 14, "g6": "[???????????????@wDOOTA?Ag?AoCcG@`C?AH??Gg?B?O?G__?H?O?AGG?E@e??", "st": "F", "vs": [7, 7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSAc_LAB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSAc_LA?GWF?G?KG?@S??J?CbC?CAO?OA_?", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSCb?Sc?sG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSCb?Sc?sG?Oo?KG?@S??J??@c??HO?w@_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCQ_WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCL?aS@_o?BO?Go?Gc??d?AOC?COO?cB_?", "st": "F", "vs": [7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?aSO?C@G?A?I??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?aS@_o?BO?Go?Gc??d?CLC?G@O?G@_?Q?O?COG?C_Y??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?`gAHOB@_?BO?CW?AH??Cg?H?O?G__?P?O?CGG?C_]??", "st": "F", "vs": [7, 7]}
{"root": 809, "n": 13, "g6": "W?????????????{?POAD?ECA@O@OO@Hg?RK?AW_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 820, "n": 13, "g6": "V?????????????EGHACC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 837, "n": 13, "g6": "V?????????????aOGW?o_OK?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 839, "n": 13, "g6": "V?????????????aOGS?o_OS?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 841, "n": 13, "g6": "V?????????????aOHC?o__K?gGAAO@Ig?Qk?{?_?[C??", "st": "O", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?cG?@g?@K?gW_?WK??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?WG?@g?@K?gW_?cK??", "st": "F", "vs": [7]}
{"root": 858, "n": 14, "g6": "W???????????????JGAL?LC?iG?@g?AWA`a?B@_E?q?AOg?", "st": "F", "vs": [7, 7]}
{"root": 916, "n": 13, "g6": "V?????????????QOBCAC__SAGGA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 916, "n": 13, "g6": "Y?????????????{?@o?p?OcA@OCOOA@O?bc?DF?@GC?HGO??K_?_@_??", "st": "F", "vs": [7]}
{"root": 916, "n": 14, "g6": "Z???????????????BCAC__SAGGA@O@FG?S[?{?_?[C?C_G?QOO??KO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 920, "n": 13, "g6": "W?????????????{?BGCP?Ac@?oAAO@FG?S[?R?_?`C?OPO?", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "V?????????????EOGSAO__cAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?KGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?HOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 936, "n": 13, "g6": "V?????????????F?QWAT?HWBCG?@oB_G?AS?iC_?A[??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "Y?????????????coHS@J?iCBCG?@oB_G?AS??R??wC??IO??a_??H_??", "st": "F", "vs": [7]}
{"root": 936, "n": 14, "g6": "W???????????????B_Ce?Qg?d_?@oB_GAgQ??R_EGQ??Qg?", "st": "F", "vs": [7, 7]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS?iC_?A[?B_G??SO??aO??Cg??", "st": "F", "vs": [7, 7]}
{"root": 951, "n": 13, "g6": "X?????????????GWCQCGOEi@?WCOGA@G?TS?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AG_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "W?????????????{?OI@@_OQ?YWCCG?jG?_K?J?_ADC?O@O?", "st": "F", "vs": [7]}
{"root": 967, "n": 13, "g6": "X?????????????HGCQ?r_QAA@G@AGC@G@?S?Db?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 974, "n": 13, "g6": "X?????????????N?QSAR?PcA`O@CO?aO?Cc?AD??SC??gO?oB_?", "st": "F", "vs": [7]}
{"root": 974, "n": 14, "g6": "[???????????????F_Cd?QW@EODA_@CO?PG?@H??Og?@OO?@O_?GGO?AAG?E?]??", "st": "F", "vs": [7, 7]}
{"root": 980, "n": 13, "g6": "X?????????????HGOS@O_OS@CG@COCAO?NC?CN?F_C??KO?AA_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 998, "n": 13, "g6": "X?????????????H_OQAA_GK?gGCAOA@O?Jc?DF?F_C??gO?AC_?", "st": "F", "vs": [7]}
{"root": 1008, "n": 13, "g6": "Y?????????????{?@W?p?QCACO@OOA@O?dc?Cf??WC?COO?_Q_?O@_??", "st": "F", "vs": [7]}
{"root": 1027, "n": 13, "g6": "W?????????????{?Cc?r_aA?`GA@G@?g?UK?B?_ACc?OGo?", "st": "F", "vs": [7]}
{"root": 1035, "n": 13, "g6": "V?????????????EGPAAA_IAA@GA@O@JG?Q[?{?_?[C??", "st": "O", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????{?BCAO__S?gGA@O@JG?Q[?Ao_CGS?G?o?", "st": "F", "vs": [7]}
{"root": 1045, "n": 13, "g6": "W?????????????{?PC?W_OS?WGA@O?jG?a[?H?_ASC?OHO?", "st": "F", "vs": [7]}
{"root": 1047, "n": 13, "g6": "V?????????????Q_OQ?Q_EAA@GA@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "W?????????????{?OWAB?Oc@CGC?oAOGA?c?DT?CGC?DTO?", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "X?????????????_oGKAC_PA?igC?oAOGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1063, "n": 14, "g6": "Y???????????????]?CE?OW@AOAGOC?o@GC?_H?CGC?DTO?a?O?DTO??", "st": "F", "vs": [7, 7]}
{"root": 1068, "n": 13, "g6": "W?????????????{?H_AE?_cA?gA?oCAG@?c?Db?CGC?DMO?", "st": "O", "vs": [7]}
{"root": 1068, "n": 14, "g6": "Y???????????????]?AW?OoAAOC@OA?oA@C?OH?CGC?DMO?a?O?DbO??", "st": "O", "vs": [7, 7]}
{"root": 1085, "n": 13, "g6": "Y?????????????{?HG?p?_WAGOAC_@OO?ec?CV??SC?CGO?PA_?_@_??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?OS@?g?Oo@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?Ag@@OA@O@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1112, "n": 13, "g6": "W?????????????{?BC?S__S@AG?QO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????QGPAAC_Aa@@GC@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "V?????????????QGOQ?Q_EA@@GC@O?fG?c[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "W?????????????{?@o?Q_EA@@GC@O?fG?c[?@O_APC?OQO?", "st": "F", "vs": [7]}
{"root": 1122, "n": 14, "g6": "X???????????????@I?oOOQA?g?fG@GwBoA?B__?IA?HCG?_cO?", "st": "F", "vs": [7, 7]}
{"root": 1132, "n": 13, "g6": "W?????????????{?HCCO_OS?WGC@O?jG?a[?Ao_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 1142, "n": 13, "g6": "V?????????????`_Gg?Q_BA@?WCOG@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@QA@_BA@@GCOG@Ig?Qk?{?_?RC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@KA@_BA@@GCOG@Ig?Qk?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1183, "n": 13, "g6": "W?????????????{?BOCK?PG?Go@OO@FG?S[?GC_AAS?P?o?", "st": "F", "vs": [7]}
{"root": 1215, "n": 13, "g6": "W?????????????{?D_AQ?Ac@AGCAO@FG?S[?PG_?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1251, "n": 13, "g6": "V?????????????J?GoCH?Aa@?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1263, "n": 13, "g6": "V?????????????J?GoAA__a?HGCOG@FG?S[?{?_?Pc??", "st": "F", "vs": [7]}
{"root": 1303, "n": 13, "g6": "W?????????????{?@gAP?OS@CGCOG@Hg?RK?`__?`C?@BO?", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????P_HGCI?AcA?WCOG@Hg?RK?{?_?PS??", "st": "F", "vs": [7]}
{"root": 1338, "n": 13, "g6": "V?????????????P_HGCB?`A?GgCOG@Hg?RK?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "Y?????????????}??w?d?PC?PG@HOCCoACC?CD??OW?@OO?GC_?OX_??", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "W?????????????}?@K?c_HK?KG?aOCDO?IC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "W?????????????}??w?W_CS@Ao?cOAAO?aC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "Y?????????????}??w?W_CS@Ao?cOAAO?aC?AP?C?w?OGO?HI_?C@_??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}??w?b?BC?ao?cO@AO@AC?_F?AHS?@Go?", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "Y?????????????}??w?b?BC?ao?cO@AO@AC?AP?C?w?OGO?PI_?G@_??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}?AK?W_Gk?QG@AOAHO@AC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2713, "n": 14, "g6": "X???????????????^??b?BC?ao?cO@AO@AC?PI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2875, "n": 13, "g6": "X?????????????}??w?c_HK?PGADO?SG?`C?_F?AAc?@`O??H_?", "st": "F", "vs": [7]}
{"root": 2902, "n": 13, "g6": "W?????????????}?GK?S_HK?SG?QOCDO?QC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 2927, "n": 13, "g6": "X?????????????}??w?T?CS?SgACoAGG?HC?GL??WC?CHO?_`_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "X?????????????@oAK@C_ASA?o?cO@HO?IC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "W?????????????}??w?b?Gc?HOC@_?cO@CS?_R?@HS?@Oo?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "X?????????????}??w?b?Gc?HO@HO?SG@CS?_R??WC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 14, "g6": "Y???????????????^??M?CW?aO?Q_AGgA@K?HI_?SK?@_G?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 3010, "n": 13, "g6": "X?????????????@oCK?S_CSA?o@COAHO?QC?HD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3010, "n": 13, "g6": "W?????????????}??w@B?CSA?o@CO?cG?cS?_R??Sc?GdO?", "st": "F", "vs": [7]}
{"root": 3312, "n": 13, "g6": "X?????????????@o@c@D?DCA?oCCO?bOA@C?Ad?AGW?^?O??S_?", "st": "F", "vs": [7]}
{"root": 3851, "n": 13, "g6": "W?????????????}?@S?Q_`a?`G?gG@@G@AS?AB?AJC?ABO?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????Oc?m?WO_q?_g?_o@KG?PC?AH?C?g?^?O??g_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "Y?????????????}?GQ?J_BA?_g?_o@KG?PC?AH?C?g?A_O?OG_?_q_??", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????}?GQ?J_BAABG?_o@KG?PC?AH?AAC?CDO?_D_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 14, "g6": "[???????????????GQ?J_BAABG?_o@KG?PC?AH?FoC??SO?OOO?GIO?OAg??GE??", "st": "F", "vs": [7, 7]}
{"root": 4054, "n": 14, "g6": "[???????????????^?AC_@[?KG?_o@KG?PC?AH??gC?GCO?_q_?OOO?CDG?C?i??", "st": "F", "vs": [7, 7]}
{"root": 4176, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?Oo?`G?aS?OB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Gw?S_DA?Gg?QGA@G?OS?_b?CHc?CHO?", "st": "F", "vs": [7]}
{"root": 4228, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@GAAS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4734, "n": 13, "g6": "X?????????????~??[?`_AQ?_gCCo?KGA@C?CB??cC?GIO?AH_?", "st": "F", "vs": [7]}
{"root": 4756, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5192, "n": 13, "g6": "Z?????????????~??[AA_CK?PGA@OCCo?HC?@H?@?W??gO?AG_?GC_?AOo??", "st": "F", "vs": [7]}
{"root": 5307, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 5790, "n": 13, "g6": "W?????????????}?Cc?c_PS?`GCKGA@G?GS?CB??UC?OFO?", "st": "F", "vs": [7]}
{"root": 6191, "n": 13, "g6": "W?????????????}?Oq?Q_Oq?Gg?_o?cG@?c?_B??jC?CAo?", "st": "F", "vs": [7]}
{"root": 13071, "n": 13, "g6": "[?????????????m_WkAC_AS?Oo?gO?EO?_g?B@?@AG??S_?W?_?CO_?@CO???{??", "st": "F", "vs": [7]}
{"root": 14850, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Y?????????????}??w?R?Oc?POCCO@AO@?g?H@?AAG?@B_?`K_?C`_??", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Z?????????????}??w?R?Oc?POCH_CCO?`G?C`?AAG?@B_?A__?OI_?C_o??", "st": "F", "vs": [7]}
{"root": 19045, "n": 14, "g6": "[???????????????^??M?AW@AO?a_CCO?`G?OP??Ow?OeO?C`_?A_O?GDG?@GI??", "st": "F", "vs": [7, 7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu2_b44_p1of2.roots.jsonl <==
{"root": 1, "kind": "O", "mult": {"2": 25, "3": 1, "4": 3, "5": 2}, "time": 9.81, "levels": [[13, {"eng-E": 19, "eng-F": 7, "eng-O": 5, "eng-R": 63, "patterns": 349, "to-engine": 349}, 12, {"O": 5, "F": 7}, 63], [14, {"E": 2888, "F": 7, "R": 71, "eng-E": 1184, "eng-F": 9, "eng-O": 2, "eng-R": 78, "patterns": 6047, "subset-fail": 1015, "to-engine": 2087}, 12, {"F": 10, "O": 2}, 131], [15, {"E": 4917, "F": 1, "R": 27, "eng-E": 342, "patterns": 5752, "subset-fail": 493, "to-engine": 342}, 0, {}, 0]], "open17": 0}
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.78, "levels": [[13, {"eng-E": 10, "eng-F": 3, "eng-R": 18, "patterns": 168, "to-engine": 168}, 3, {"F": 3}, 18], [14, {"E": 651, "R": 6, "patterns": 657, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 1, "patterns": 36, "to-engine": 36}, 0, {}, 0]], "open17": 0}
{"root": 7, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 6.92, "levels": [[13, {"eng-E": 13, "eng-F": 12, "eng-O": 6, "eng-R": 69, "patterns": 183, "to-engine": 183}, 18, {"O": 6, "F": 12}, 69], [14, {"E": 2829, "R": 27, "eng-E": 1233, "eng-R": 14, "patterns": 4530, "subset-fail": 243, "to-engine": 1440}, 0, {}, 28]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 1.35, "levels": [[13, {"eng-E": 61, "eng-F": 7, "eng-R": 9, "patterns": 149, "to-engine": 149}, 7, {"F": 7}, 9], [14, {"E": 1647, "R": 60, "patterns": 1707, "subset-fail": 27}, 0, {}, 17]], "open17": 0}
{"root": 11, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.55, "levels": [[13, {"eng-E": 38, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 100, "to-engine": 100}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 195, "R": 4, "eng-E": 57, "patterns": 395, "subset-fail": 86, "to-engine": 112}, 0, {}, 2]], "open17": 0}
{"root": 13, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.21, "levels": [[13, {"eng-E": 171, "eng-F": 8, "eng-O": 2, "eng-R": 53, "patterns": 234, "to-engine": 234}, 10, {"O": 2, "F": 8}, 53], [14, {"E": 3061, "F": 1, "R": 57, "eng-E": 565, "eng-R": 4, "patterns": 3938, "subset-fail": 276, "to-engine": 575}, 1, {"F": 1}, 22], [15, {"E": 272, "patterns": 272}, 0, {}, 0]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.83, "levels": [[13, {"eng-E": 122, "eng-F": 7, "eng-O": 3, "eng-R": 40, "patterns": 172, "to-engine": 172}, 10, {"O": 3, "F": 7}, 40], [14, {"E": 1919, "F": 2, "R": 62, "eng-E": 641, "eng-R": 7, "patterns": 2915, "subset-fail": 299, "to-engine": 660}, 1, {"F": 1}, 33], [15, {"E": 155, "patterns": 155}, 0, {}, 0]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.51, "levels": [[13, {"eng-E": 169, "eng-F": 5, "eng-O": 2, "eng-R": 60, "patterns": 236, "to-engine": 236}, 7, {"O": 2, "F": 5}, 60], [14, {"E": 1868, "R": 42, "eng-E": 540, "eng-R": 9, "patterns": 2729, "subset-fail": 285, "to-engine": 555}, 0, {}, 27]], "open17": 0}
{"root": 19, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.31, "levels": [[13, {"eng-E": 59, "eng-F": 3, "eng-O": 2, "eng-R": 16, "patterns": 159, "to-engine": 159}, 5, {"F": 3, "O": 2}, 16], [14, {"E": 812, "F": 3, "R": 22, "eng-E": 314, "eng-O": 1, "eng-R": 16, "patterns": 1537, "subset-fail": 222, "to-engine": 494}, 2, {"F": 1, "O": 1}, 21], [15, {"E": 573, "R": 2, "eng-E": 112, "patterns": 835, "subset-fail": 150, "to-engine": 112}, 0, {}, 0]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 6.23, "levels": [[13, {"eng-E": 223, "eng-F": 10, "eng-O": 4, "eng-R": 84, "patterns": 321, "to-engine": 321}, 14, {"O": 4, "F": 10}, 84], [14, {"E": 4962, "F": 10, "R": 124, "eng-E": 1335, "eng-R": 48, "patterns": 7330, "subset-fail": 880, "to-engine": 1405}, 4, {"F": 4}, 106], [15, {"E": 1611, "R": 4, "patterns": 1615, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.77, "levels": [[13, {"eng-E": 156, "eng-F": 8, "eng-O": 2, "eng-R": 64, "patterns": 230, "to-engine": 230}, 10, {"O": 2, "F": 8}, 64], [14, {"E": 2985, "F": 8, "R": 77, "eng-E": 531, "eng-O": 1, "eng-R": 44, "patterns": 3992, "subset-fail": 388, "to-engine": 582}, 3, {"F": 2, "O": 1}, 69], [15, {"E": 659, "eng-E": 142, "patterns": 984, "subset-fail": 183, "to-engine": 142}, 0, {}, 0]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.31, "levels": [[13, {"eng-E": 109, "eng-F": 7, "eng-O": 2, "eng-R": 33, "patterns": 151, "to-engine": 151}, 9, {"F": 7, "O": 2}, 33], [14, {"E": 1616, "F": 4, "R": 62, "eng-E": 399, "eng-R": 1, "patterns": 2266, "subset-fail": 219, "to-engine": 408}, 1, {"F": 1}, 19], [15, {"E": 106, "patterns": 106}, 0, {}, 0]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.51, "levels": [[13, {"eng-E": 130, "eng-F": 6, "eng-O": 2, "eng-R": 32, "patterns": 170, "to-engine": 170}, 8, {"O": 2, "F": 6}, 32], [14, {"E": 1575, "R": 52, "eng-E": 462, "patterns": 2266, "subset-fail": 180, "to-engine": 470}, 0, {}, 31]], "open17": 0}
{"root": 29, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.53, "levels": [[13, {"eng-E": 116, "eng-F": 5, "eng-O": 1, "eng-R": 27, "patterns": 149, "to-engine": 149}, 6, {"F": 5, "O": 1}, 27], [14, {"E": 1301, "R": 30, "eng-E": 159, "patterns": 1605, "subset-fail": 130, "to-engine": 159}, 0, {}, 12]], "open17": 0}
{"root": 31, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.96, "levels": [[13, {"eng-E": 127, "eng-F": 3, "eng-O": 3, "eng-R": 37, "patterns": 170, "to-engine": 170}, 6, {"O": 3, "F": 3}, 37], [14, {"E": 831, "R": 10, "eng-E": 702, "eng-R": 2, "patterns": 1778, "subset-fail": 227, "to-engine": 711}, 0, {}, 11]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.77, "levels": [[13, {"eng-E": 93, "eng-F": 3, "eng-R": 21, "patterns": 117, "to-engine": 117}, 3, {"F": 3}, 21], [14, {"E": 609, "R": 7, "patterns": 616, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.38, "levels": [[13, {"eng-E": 82, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 117, "to-engine": 117}, 4, {"F": 3, "O": 1}, 31], [14, {"E": 666, "R": 19, "eng-E": 201, "patterns": 924, "subset-fail": 41, "to-engine": 203}, 0, {}, 13]], "open17": 0}
{"root": 37, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.04, "levels": [[13, {"eng-E": 158, "eng-F": 9, "eng-O": 2, "eng-R": 58, "patterns": 227, "to-engine": 227}, 11, {"O": 2, "F": 9}, 58], [14, {"E": 3313, "R": 96, "eng-E": 514, "patterns": 4204, "subset-fail": 317, "to-engine": 524}, 0, {}, 36]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.14, "levels": [[13, {"eng-E": 60, "eng-F": 2, "eng-O": 1, "eng-R": 18, "patterns": 159, "to-engine": 159}, 3, {"O": 1, "F": 2}, 18], [14, {"E": 563, "F": 2, "R": 10, "eng-E": 222, "eng-R": 1, "patterns": 869, "subset-fail": 74, "to-engine": 225}, 1, {"F": 1}, 6], [15, {"E": 177, "R": 1, "patterns": 178, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 41, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.71, "levels": [[13, {"eng-E": 123, "eng-F": 4, "eng-O": 2, "eng-R": 32, "patterns": 161, "to-engine": 161}, 6, {"F": 4, "O": 2}, 32], [14, {"E": 1150, "R": 24, "eng-E": 344, "patterns": 1732, "subset-fail": 219, "to-engine": 346}, 0, {}, 13]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.01, "levels": [[13, {"eng-E": 112, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 147, "to-engine": 147}, 4, {"F": 3, "O": 1}, 31], [14, {"E": 745, "R": 11, "eng-E": 159, "patterns": 1026, "subset-fail": 114, "to-engine": 161}, 0, {}, 5]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.96, "levels": [[13, {"eng-E": 60, "eng-F": 3, "eng-O": 1, "eng-R": 20, "patterns": 162, "to-engine": 162}, 4, {"F": 3, "O": 1}, 20], [14, {"E": 862, "F": 1, "R": 17, "eng-E": 74, "patterns": 1147, "subset-fail": 132, "to-engine": 146}, 0, {}, 5]], "open17": 0}
{"root": 47, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 18, "eng-R": 6, "patterns": 80, "to-engine": 80}, 0, {}, 6]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.84, "levels": [[13, {"eng-E": 132, "eng-F": 3, "eng-R": 28, "patterns": 163, "to-engine": 163}, 3, {"F": 3}, 28], [14, {"E": 855, "R": 7, "patterns": 862, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 51, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-R": 11, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 11], [14, {"E": 110, "R": 1, "patterns": 111}, 0, {}, 1]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.08, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.07, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 182, "F": 1, "R": 19, "patterns": 202}, 1, {"F": 1}, 19], [14, {"E": 409, "R": 19, "patterns": 428, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 275, "F": 2, "R": 22, "patterns": 299}, 1, {"F": 1}, 11], [14, {"E": 606, "F": 1, "R": 22, "patterns": 629, "subset-fail": 13}, 0, {}, 10]], "open17": 0}
{"root": 61, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 20, "eng-F": 1, "eng-R": 5, "patterns": 75, "to-engine": 75}, 1, {"F": 1}, 5], [14, {"E": 162, "patterns": 162}, 0, {}, 0]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.15, "levels": [[13, {"eng-E": 68, "eng-F": 2, "eng-O": 1, "eng-R": 58, "patterns": 256, "to-engine": 256}, 3, {"F": 2, "O": 1}, 58], [14, {"E": 769, "F": 1, "R": 15, "eng-E": 187, "patterns": 1248, "subset-fail": 90, "to-engine": 375}, 1, {"F": 1}, 11], [15, {"E": 350, "R": 6, "patterns": 356, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 65, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"eng-E": 8, "eng-R": 1, "patterns": 32, "to-engine": 32}, 0, {}, 1]], "open17": 0}
{"root": 67, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.31, "levels": [[13, {"eng-E": 40, "eng-F": 1, "eng-R": 15, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 15], [14, {"E": 204, "patterns": 204}, 0, {}, 0]], "open17": 0}
{"root": 69, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 12, "eng-R": 2, "patterns": 56, "to-engine": 56}, 0, {}, 2]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 7, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.94, "levels": [[13, {"eng-E": 177, "eng-O": 1, "eng-R": 25, "patterns": 203, "to-engine": 203}, 1, {"O": 1}, 25], [14, {"eng-E": 303, "eng-R": 13, "patterns": 456, "subset-fail": 140, "to-engine": 316}, 0, {}, 13]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 126, "F": 2, "R": 11, "patterns": 139}, 2, {"F": 2}, 11], [14, {"E": 514, "F": 2, "R": 26, "patterns": 542, "subset-fail": 21}, 0, {}, 7]], "open17": 0}
{"root": 81, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 7, "patterns": 80}, 0, {}, 7]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 207, "F": 2, "R": 16, "patterns": 225}, 2, {"F": 2}, 16], [14, {"E": 977, "F": 2, "R": 33, "patterns": 1012, "subset-fail": 22}, 0, {}, 13]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.89, "levels": [[13, {"E": 133, "F": 2, "R": 9, "patterns": 144}, 2, {"F": 2}, 9], [14, {"E": 674, "F": 2, "R": 18, "patterns": 694, "subset-fail": 9}, 1, {"F": 1}, 9], [15, {"E": 637, "R": 1, "patterns": 638, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 88, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.36, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}, 13], [14, {"E": 686, "F": 2, "R": 24, "patterns": 712, "subset-fail": 11}, 0, {}, 15]], "open17": 0}
{"root": 90, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 12, "patterns": 153}, 0, {}, 12]], "open17": 0}
{"root": 92, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 146, "F": 1, "R": 13, "patterns": 160}, 1, {"F": 1}, 13], [14, {"E": 279, "R": 13, "patterns": 292, "subset-fail": 4}, 0, {}, 9]], "open17": 0}
{"root": 94, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.55, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 11, "patterns": 111, "to-engine": 111}, 2, {"F": 2}, 11], [14, {"E": 414, "R": 4, "patterns": 418, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 96, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.93, "levels": [[13, {"E": 259, "F": 3, "R": 25, "patterns": 287}, 3, {"F": 3}, 25], [14, {"E": 1592, "F": 6, "R": 72, "patterns": 1670, "subset-fail": 59}, 0, {}, 19]], "open17": 0}
{"root": 98, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 163, "F": 2, "R": 22, "patterns": 187}, 2, {"F": 2}, 22], [14, {"E": 641, "F": 2, "R": 42, "patterns": 685, "subset-fail": 32}, 0, {}, 12]], "open17": 0}
{"root": 100, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 184, "F": 2, "R": 17, "patterns": 203}, 2, {"F": 2}, 17], [14, {"E": 866, "F": 2, "R": 37, "patterns": 905, "subset-fail": 33}, 0, {}, 6]], "open17": 0}
{"root": 102, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 123, "F": 1, "R": 11, "patterns": 135}, 1, {"F": 1}, 11], [14, {"E": 275, "R": 11, "patterns": 286, "subset-fail": 9}, 0, {}, 2]], "open17": 0}
{"root": 104, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.4, "levels": [[13, {"E": 194, "F": 2, "R": 14, "patterns": 210}, 2, {"F": 2}, 14], [14, {"E": 923, "F": 2, "R": 27, "patterns": 952, "subset-fail": 15}, 0, {}, 14]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"E": 203, "F": 3, "R": 16, "patterns": 222}, 2, {"F": 2}, 8], [14, {"E": 936, "F": 4, "R": 37, "patterns": 977, "subset-fail": 28}, 0, {}, 12]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 132, "F": 1, "R": 18, "patterns": 151}, 1, {"F": 1}, 18], [14, {"E": 314, "R": 16, "patterns": 330, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 113, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 133, "F": 1, "R": 11, "patterns": 145}, 1, {"F": 1}, 11], [14, {"E": 325, "R": 11, "patterns": 336, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 115, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 159, "F": 1, "R": 26, "patterns": 186}, 1, {"F": 1}, 13], [14, {"E": 225, "R": 26, "patterns": 251, "subset-fail": 10}, 0, {}, 8]], "open17": 0}
{"root": 117, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 83, "F": 1, "R": 2, "patterns": 86}, 1, {"F": 1}, 1], [14, {"E": 121, "R": 2, "patterns": 123}, 0, {}, 1]], "open17": 0}
{"root": 119, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "R": 15, "patterns": 159}, 0, {}, 15]], "open17": 0}
{"root": 121, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 123, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 136, "R": 17, "patterns": 153}, 0, {}, 17]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 5, "patterns": 95}, 0, {}, 5]], "open17": 0}
{"root": 133, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 137, "F": 1, "R": 14, "patterns": 152}, 1, {"F": 1}, 14], [14, {"E": 254, "R": 14, "patterns": 268, "subset-fail": 4}, 0, {}, 10]], "open17": 0}
{"root": 135, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 187, "F": 1, "R": 18, "patterns": 206}, 1, {"F": 1}, 18], [14, {"E": 427, "R": 17, "patterns": 444, "subset-fail": 9}, 0, {}, 8]], "open17": 0}
{"root": 138, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 161, "R": 27, "patterns": 188}, 0, {}, 27]], "open17": 0}
{"root": 140, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 143, "eng-R": 10, "patterns": 289, "to-engine": 289}, 0, {}, 10]], "open17": 0}
{"root": 142, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 188, "R": 24, "patterns": 212}, 0, {}, 24]], "open17": 0}
{"root": 146, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 148, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 82, "F": 1, "R": 5, "patterns": 88}, 1, {"F": 1}, 5], [14, {"E": 144, "R": 5, "patterns": 149, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 151, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 139, "F": 1, "R": 9, "patterns": 149}, 1, {"F": 1}, 9], [14, {"E": 349, "R": 9, "patterns": 358, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 153, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 94, "F": 1, "R": 6, "patterns": 101}, 1, {"F": 1}, 6], [14, {"E": 178, "R": 6, "patterns": 184, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.19, "levels": [[13, {"eng-E": 200, "eng-O": 1, "eng-R": 15, "patterns": 216, "to-engine": 216}, 1, {"O": 1}, 15], [14, {"eng-E": 321, "eng-R": 10, "patterns": 496, "subset-fail": 165, "to-engine": 331}, 0, {}, 10]], "open17": 0}
{"root": 163, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 167, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"eng-E": 142, "eng-R": 16, "patterns": 158, "to-engine": 158}, 0, {}, 16]], "open17": 0}
{"root": 169, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "R": 9, "patterns": 153}, 0, {}, 9]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}, 10], [14, {"E": 240, "R": 10, "patterns": 250, "subset-fail": 3}, 0, {}, 7]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 178, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"eng-E": 69, "eng-R": 6, "patterns": 148, "to-engine": 148}, 0, {}, 6]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 58, "R": 5, "patterns": 63}, 0, {}, 5]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 187, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 86, "F": 1, "R": 6, "patterns": 93}, 1, {"F": 1}, 6], [14, {"E": 244, "R": 6, "patterns": 250, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 190, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"eng-E": 45, "eng-F": 1, "eng-R": 13, "patterns": 110, "to-engine": 110}, 1, {"F": 1}, 13], [14, {"E": 212, "R": 2, "patterns": 214}, 0, {}, 2]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.75, "levels": [[13, {"eng-E": 142, "eng-O": 1, "eng-R": 10, "patterns": 153, "to-engine": 153}, 1, {"O": 1}, 10], [14, {"eng-E": 199, "eng-R": 4, "patterns": 343, "subset-fail": 140, "to-engine": 203}, 0, {}, 4]], "open17": 0}
{"root": 195, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 145, "F": 1, "R": 12, "patterns": 158}, 1, {"F": 1}, 12], [14, {"E": 348, "R": 9, "patterns": 357, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 197, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 9, "eng-R": 3, "patterns": 40, "to-engine": 40}, 0, {}, 3]], "open17": 0}
{"root": 199, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 107, "F": 1, "R": 15, "patterns": 123}, 1, {"F": 1}, 15], [14, {"E": 306, "R": 15, "patterns": 321, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 122, "F": 2, "R": 14, "patterns": 138}, 2, {"F": 2}, 14], [14, {"E": 479, "F": 2, "R": 27, "patterns": 508, "subset-fail": 13}, 1, {"F": 1}, 14], [15, {"E": 137, "patterns": 137}, 0, {}, 0]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 191, "F": 1, "R": 17, "patterns": 209}, 1, {"F": 1}, 17], [14, {"E": 447, "R": 15, "patterns": 462, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 126, "F": 1, "R": 10, "patterns": 137}, 1, {"F": 1}, 10], [14, {"E": 228, "R": 9, "patterns": 237, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.48, "levels": [[13, {"E": 118, "F": 3, "R": 14, "patterns": 135}, 3, {"F": 3}, 14], [14, {"E": 698, "F": 6, "R": 48, "patterns": 752, "subset-fail": 41}, 1, {"F": 1}, 11], [15, {"E": 150, "R": 1, "patterns": 151, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 211, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 77, "eng-R": 4, "patterns": 160, "to-engine": 160}, 0, {}, 4]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 15, "patterns": 140}, 0, {}, 15]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176}, 1, {"F": 1}, 15], [14, {"E": 409, "R": 15, "patterns": 424, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 217, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 165, "F": 2, "R": 22, "patterns": 189}, 2, {"F": 2}, 22], [14, {"E": 607, "F": 2, "R": 43, "patterns": 652, "subset-fail": 26}, 1, {"F": 1}, 17], [15, {"E": 167, "patterns": 167}, 0, {}, 0]], "open17": 0}
{"root": 219, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.77, "levels": [[13, {"eng-E": 72, "eng-F": 4, "eng-R": 24, "patterns": 100, "to-engine": 100}, 4, {"F": 4}, 24], [14, {"E": 485, "R": 18, "patterns": 503, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 221, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 140, "R": 12, "patterns": 152}, 0, {}, 6]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 136, "R": 7, "patterns": 143}, 0, {}, 7]], "open17": 0}
{"root": 225, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}, 11]], "open17": 0}
{"root": 227, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.68, "levels": [[13, {"E": 188, "F": 2, "R": 15, "patterns": 205}, 2, {"F": 2}, 15], [14, {"E": 674, "F": 2, "R": 26, "patterns": 702, "subset-fail": 11}, 1, {"F": 1}, 15], [15, {"E": 188, "R": 4, "patterns": 192, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.54, "levels": [[13, {"E": 123, "F": 2, "R": 9, "patterns": 134}, 2, {"F": 2}, 9], [14, {"E": 636, "F": 2, "R": 17, "patterns": 655, "subset-fail": 10}, 0, {}, 9]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 180, "F": 1, "R": 19, "patterns": 200}, 1, {"F": 1}, 19], [14, {"E": 409, "R": 19, "patterns": 428, "subset-fail": 12}, 0, {}, 7]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.8, "levels": [[13, {"E": 183, "F": 3, "R": 16, "patterns": 202}, 3, {"F": 3}, 16], [14, {"E": 1147, "F": 6, "R": 47, "patterns": 1200, "subset-fail": 33}, 1, {"F": 1}, 18], [15, {"E": 334, "R": 3, "patterns": 337, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 243, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 245, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 193, "eng-R": 25, "patterns": 218, "to-engine": 218}, 0, {}, 25]], "open17": 0}
{"root": 247, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 194, "F": 1, "R": 20, "patterns": 215}, 1, {"F": 1}, 20], [14, {"E": 444, "R": 18, "patterns": 462, "subset-fail": 11}, 0, {}, 7]], "open17": 0}
{"root": 249, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 15, "patterns": 143}, 0, {}, 15]], "open17": 0}
{"root": 251, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 253, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 123, "R": 16, "patterns": 139}, 0, {}, 16]], "open17": 0}
{"root": 255, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 6, "patterns": 215, "to-engine": 215}, 1, {"F": 1}, 6], [14, {"E": 314, "R": 8, "patterns": 322, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 257, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 179, "R": 17, "patterns": 196}, 0, {}, 17]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}, 17]], "open17": 0}
{"root": 263, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 16, "eng-R": 3, "patterns": 76, "to-engine": 76}, 0, {}, 3]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}, 10], [14, {"E": 324, "R": 10, "patterns": 334, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 267, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.68, "levels": [[13, {"E": 167, "F": 3, "R": 16, "patterns": 186}, 3, {"F": 3}, 16], [14, {"E": 1049, "F": 6, "R": 48, "patterns": 1103, "subset-fail": 32}, 1, {"F": 1}, 20], [15, {"E": 265, "R": 4, "patterns": 269, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 270, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 2, "eng-R": 1, "patterns": 36, "to-engine": 36}, 0, {}, 1]], "open17": 0}
{"root": 272, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"eng-F": 2, "eng-R": 4, "patterns": 72, "to-engine": 72}, 2, {"F": 2}, 4], [14, {"E": 215, "patterns": 215}, 0, {}, 0]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 119, "F": 2, "R": 5, "patterns": 126}, 1, {"F": 1}, 3], [14, {"E": 315, "F": 1, "R": 5, "patterns": 321, "subset-fail": 3}, 1, {"F": 1}, 2], [15, {"E": 620, "R": 1, "patterns": 621, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"E": 112, "F": 1, "R": 16, "patterns": 129}, 1, {"F": 1}, 16], [14, {"E": 299, "R": 16, "patterns": 315, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 115, "R": 7, "patterns": 122}, 0, {}, 7]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 6, "patterns": 73}, 0, {}, 6]], "open17": 0}
{"root": 286, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.4, "levels": [[13, {"E": 192, "F": 2, "R": 20, "patterns": 214}, 2, {"F": 2}, 20], [14, {"E": 883, "F": 2, "R": 38, "patterns": 923, "subset-fail": 25}, 0, {}, 15]], "open17": 0}
{"root": 293, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 125, "F": 1, "R": 12, "patterns": 138}, 1, {"F": 1}, 12], [14, {"E": 317, "R": 12, "patterns": 329, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 295, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 297, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 9, "patterns": 112}, 0, {}, 9]], "open17": 0}
{"root": 301, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 248, "R": 7, "patterns": 255, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 306, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"eng-E": 52, "eng-F": 1, "eng-R": 16, "patterns": 69, "to-engine": 69}, 1, {"F": 1}, 16], [14, {"E": 102, "patterns": 102}, 0, {}, 0]], "open17": 0}
{"root": 310, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.49, "levels": [[13, {"eng-E": 72, "eng-F": 2, "eng-R": 25, "patterns": 99, "to-engine": 99}, 2, {"F": 2}, 25], [14, {"E": 347, "patterns": 347}, 0, {}, 0]], "open17": 0}
{"root": 312, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"eng-E": 7, "eng-O": 1, "eng-R": 5, "patterns": 138, "to-engine": 138}, 1, {"O": 1}, 5], [14, {"eng-E": 52, "patterns": 295, "to-engine": 295}, 0, {}, 0]], "open17": 0}
{"root": 314, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.36, "levels": [[13, {"E": 164, "F": 2, "R": 19, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 407, "F": 1, "R": 18, "patterns": 426, "subset-fail": 13}, 0, {}, 6]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}, 16], [14, {"E": 455, "R": 16, "patterns": 471, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 318, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}, 11]], "open17": 0}
{"root": 320, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 143, "F": 1, "R": 9, "patterns": 153}, 1, {"F": 1}, 9], [14, {"E": 256, "R": 9, "patterns": 265, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 322, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 325, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 143, "F": 1, "R": 12, "patterns": 156}, 1, {"F": 1}, 12], [14, {"E": 365, "R": 11, "patterns": 376, "subset-fail": 2}, 0, {}, 9]], "open17": 0}
{"root": 327, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 147, "F": 1, "R": 8, "patterns": 156}, 1, {"F": 1}, 8], [14, {"E": 368, "R": 5, "patterns": 373, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 11, "patterns": 132}, 0, {}, 11]], "open17": 0}
{"root": 333, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 193, "R": 19, "patterns": 212}, 0, {}, 19]], "open17": 0}
{"root": 335, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 120, "R": 16, "patterns": 136}, 0, {}, 16]], "open17": 0}
{"root": 337, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 180, "R": 26, "patterns": 206}, 0, {}, 26]], "open17": 0}
{"root": 339, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 193, "F": 1, "R": 17, "patterns": 211}, 1, {"F": 1}, 17], [14, {"E": 361, "R": 17, "patterns": 378, "subset-fail": 1}, 0, {}, 16]], "open17": 0}
{"root": 341, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 121, "R": 15, "patterns": 136}, 0, {}, 15]], "open17": 0}
{"root": 343, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 3]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 142, "R": 12, "patterns": 154}, 0, {}, 12]], "open17": 0}
{"root": 348, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 8, "patterns": 94}, 0, {}, 8]], "open17": 0}
{"root": 351, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 353, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.46, "levels": [[13, {"E": 142, "F": 2, "R": 19, "patterns": 163}, 2, {"F": 2}, 19], [14, {"E": 557, "F": 2, "R": 38, "patterns": 597, "subset-fail": 6}, 1, {"F": 1}, 31], [15, {"E": 195, "patterns": 195}, 0, {}, 0]], "open17": 0}
{"root": 355, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 17, "patterns": 135}, 0, {}, 17]], "open17": 0}
{"root": 357, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 359, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 361, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 365, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 367, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 104, "R": 4, "patterns": 108}, 0, {}, 4]], "open17": 0}
{"root": 369, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 5, "patterns": 115}, 0, {}, 5]], "open17": 0}
{"root": 371, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 373, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 375, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 377, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 151, "F": 1, "R": 11, "patterns": 163}, 1, {"F": 1}, 11], [14, {"E": 377, "R": 11, "patterns": 388, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 379, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 65, "F": 1, "R": 2, "patterns": 68}, 1, {"F": 1}, 2], [14, {"E": 118, "R": 2, "patterns": 120}, 0, {}, 2]], "open17": 0}
{"root": 382, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 27, "eng-R": 8, "patterns": 62, "to-engine": 62}, 0, {}, 8]], "open17": 0}
{"root": 384, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 386, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 96, "F": 1, "R": 7, "patterns": 104}, 1, {"F": 1}, 7], [14, {"E": 244, "R": 5, "patterns": 249, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 388, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 391, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 153, "F": 1, "R": 8, "patterns": 162}, 1, {"F": 1}, 8], [14, {"E": 380, "R": 8, "patterns": 388, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}, 4]], "open17": 0}
{"root": 395, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 91, "R": 5, "patterns": 96}, 0, {}, 5]], "open17": 0}
{"root": 397, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 142, "R": 15, "patterns": 157}, 0, {}, 15]], "open17": 0}
{"root": 401, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 404, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.52, "levels": [[13, {"eng-E": 33, "eng-F": 2, "eng-R": 14, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 14], [14, {"E": 305, "F": 1, "R": 9, "patterns": 315, "subset-fail": 1}, 1, {"F": 1}, 6], [15, {"E": 172, "patterns": 172}, 0, {}, 0]], "open17": 0}
{"root": 406, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 13, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 408, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.85, "levels": [[13, {"eng-E": 72, "eng-F": 3, "eng-R": 35, "patterns": 110, "to-engine": 110}, 3, {"F": 3}, 35], [14, {"E": 604, "R": 11, "patterns": 615, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 410, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.75, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 15, "patterns": 119, "to-engine": 119}, 2, {"F": 2}, 15], [14, {"E": 423, "R": 2, "patterns": 425}, 0, {}, 1]], "open17": 0}
{"root": 412, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.46, "levels": [[13, {"eng-E": 111, "eng-F": 5, "eng-R": 50, "patterns": 166, "to-engine": 166}, 5, {"F": 5}, 50], [14, {"E": 1387, "R": 19, "patterns": 1406, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 414, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.02, "levels": [[13, {"eng-E": 75, "eng-F": 5, "eng-R": 39, "patterns": 119, "to-engine": 119}, 5, {"F": 5}, 39], [14, {"E": 1004, "R": 19, "patterns": 1023, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 416, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"eng-E": 79, "eng-F": 5, "eng-R": 27, "patterns": 111, "to-engine": 111}, 5, {"F": 5}, 27], [14, {"E": 977, "R": 18, "patterns": 995, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 418, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 22, "eng-R": 10, "patterns": 64, "to-engine": 64}, 0, {}, 10]], "open17": 0}
{"root": 421, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"eng-E": 30, "eng-F": 2, "eng-R": 21, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 21], [14, {"E": 330, "R": 5, "patterns": 335, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 498, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 649, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.33, "levels": [[13, {"E": 95, "F": 2, "R": 14, "patterns": 111}, 1, {"F": 1}, 4], [14, {"E": 183, "F": 1, "R": 14, "patterns": 198, "subset-fail": 2}, 1, {"F": 1}, 6], [15, {"E": 296, "R": 4, "patterns": 300, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 652, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.09, "levels": [[13, {"E": 88, "R": 22, "patterns": 110}, 0, {}, 6]], "open17": 0}
{"root": 664, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.45, "levels": [[13, {"E": 131, "F": 4, "R": 9, "patterns": 144}, 4, {"F": 4}, 5], [14, {"E": 1042, "F": 12, "R": 37, "patterns": 1091, "subset-fail": 30}, 0, {}, 10]], "open17": 0}
{"root": 731, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.07, "levels": [[13, {"E": 114, "R": 21, "patterns": 135}, 0, {}, 21]], "open17": 0}
{"root": 783, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.91, "levels": [[13, {"E": 94, "F": 4, "R": 10, "patterns": 108}, 2, {"F": 2}, 3], [14, {"E": 374, "F": 6, "R": 25, "patterns": 405, "subset-fail": 2}, 3, {"F": 3}, 11], [15, {"E": 622, "R": 14, "patterns": 636, "subset-fail": 9}, 0, {}, 2]], "open17": 0}
{"root": 795, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 145, "eng-R": 16, "patterns": 161, "to-engine": 161}, 0, {}, 16]], "open17": 0}
{"root": 801, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 803, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 142, "R": 16, "patterns": 158}, 0, {}, 16]], "open17": 0}
{"root": 805, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 807, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 146, "R": 15, "patterns": 161}, 0, {}, 15]], "open17": 0}
{"root": 809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 147, "F": 1, "R": 13, "patterns": 161}, 1, {"F": 1}, 13], [14, {"E": 283, "R": 13, "patterns": 296, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 816, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 71, "R": 9, "patterns": 80}, 0, {}, 9]], "open17": 0}
{"root": 820, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 137, "F": 1, "R": 15, "patterns": 153}, 1, {"F": 1}, 15], [14, {"E": 371, "R": 15, "patterns": 386, "subset-fail": 7}, 0, {}, 8]], "open17": 0}
{"root": 823, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 831, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}, 6]], "open17": 0}
{"root": 837, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 14], [14, {"E": 353, "R": 13, "patterns": 366, "subset-fail": 9}, 0, {}, 4]], "open17": 0}
{"root": 839, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 148, "F": 1, "R": 12, "patterns": 161}, 1, {"F": 1}, 12], [14, {"E": 364, "R": 9, "patterns": 373, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 841, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.59, "levels": [[13, {"eng-E": 82, "eng-O": 1, "eng-R": 4, "patterns": 161, "to-engine": 161}, 1, {"O": 1}, 4], [14, {"eng-E": 102, "patterns": 371, "subset-fail": 180, "to-engine": 191}, 0, {}, 0]], "open17": 0}
{"root": 858, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.56, "levels": [[13, {"E": 128, "F": 4, "R": 44, "patterns": 176}, 2, {"F": 2}, 12], [14, {"E": 662, "F": 6, "R": 78, "patterns": 746, "subset-fail": 34}, 1, {"F": 1}, 24], [15, {"E": 362, "F": 2, "patterns": 364, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 910, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 11, "patterns": 103}, 0, {}, 11]], "open17": 0}
{"root": 912, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 199, "R": 23, "patterns": 222}, 0, {}, 23]], "open17": 0}
{"root": 914, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.59, "levels": [[13, {"eng-E": 200, "eng-R": 21, "patterns": 221, "to-engine": 221}, 0, {}, 21]], "open17": 0}
{"root": 916, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.67, "levels": [[13, {"E": 192, "F": 2, "R": 26, "patterns": 220}, 2, {"F": 2}, 26], [14, {"E": 731, "F": 2, "R": 47, "patterns": 780, "subset-fail": 12}, 1, {"F": 1}, 34], [15, {"E": 238, "R": 2, "patterns": 240, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 918, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 920, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"eng-E": 211, "eng-F": 1, "eng-R": 8, "patterns": 220, "to-engine": 220}, 1, {"F": 1}, 8], [14, {"E": 347, "R": 7, "patterns": 354}, 0, {}, 7]], "open17": 0}
{"root": 922, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 198, "R": 22, "patterns": 220}, 0, {}, 22]], "open17": 0}
{"root": 924, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"E": 196, "F": 1, "R": 20, "patterns": 217}, 1, {"F": 1}, 20], [14, {"E": 462, "R": 19, "patterns": 481, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 926, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 928, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 194, "R": 23, "patterns": 217}, 0, {}, 23]], "open17": 0}
{"root": 930, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.63, "levels": [[13, {"eng-E": 200, "eng-O": 2, "eng-R": 20, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 20], [14, {"eng-E": 574, "eng-R": 20, "patterns": 993, "subset-fail": 399, "to-engine": 594}, 0, {}, 20]], "open17": 0}
{"root": 936, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.59, "levels": [[13, {"E": 105, "F": 4, "R": 13, "patterns": 122}, 2, {"F": 2}, 4], [14, {"E": 395, "F": 6, "R": 30, "patterns": 431, "subset-fail": 9}, 2, {"F": 2}, 7], [15, {"E": 321, "F": 1, "R": 6, "patterns": 328, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 201, "R": 18, "patterns": 219}, 0, {}, 18]], "open17": 0}
{"root": 951, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 45, "F": 1, "patterns": 46}, 1, {"F": 1}, 0], [14, {"E": 79, "patterns": 79}, 0, {}, 0]], "open17": 0}
{"root": 953, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 955, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 75, "R": 3, "patterns": 78}, 0, {}, 3]], "open17": 0}
{"root": 963, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.6, "levels": [[13, {"eng-E": 15, "eng-F": 4, "eng-R": 11, "patterns": 101, "to-engine": 101}, 4, {"F": 4}, 11], [14, {"E": 630, "F": 4, "R": 22, "patterns": 656, "subset-fail": 13}, 0, {}, 5]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 967, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 61, "F": 1, "R": 5, "patterns": 67}, 1, {"F": 1}, 5], [14, {"E": 105, "R": 5, "patterns": 110, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 970, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 206, "R": 14, "patterns": 220}, 0, {}, 14]], "open17": 0}
{"root": 972, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 39, "R": 4, "patterns": 43}, 0, {}, 2]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.46, "levels": [[13, {"E": 169, "F": 2, "R": 32, "patterns": 203}, 1, {"F": 1}, 8], [14, {"E": 287, "F": 1, "R": 32, "patterns": 320, "subset-fail": 12}, 1, {"F": 1}, 10], [15, {"E": 440, "R": 4, "patterns": 444, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 978, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 139, "R": 12, "patterns": 151}, 0, {}, 12]], "open17": 0}
{"root": 980, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 202, "F": 1, "R": 14, "patterns": 217}, 1, {"F": 1}, 14], [14, {"E": 347, "R": 13, "patterns": 360, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 986, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 3]], "open17": 0}
{"root": 988, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 2, {"F": 2}, 5], [14, {"E": 292, "F": 2, "R": 20, "patterns": 314, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 98, "F": 2, "R": 6, "patterns": 106}, 2, {"F": 2}, 3], [14, {"E": 300, "F": 2, "R": 12, "patterns": 314, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 993, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 998, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"E": 138, "F": 1, "R": 10, "patterns": 149}, 1, {"F": 1}, 10], [14, {"E": 253, "R": 10, "patterns": 263, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 1001, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 52, "R": 2, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 1004, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 147, "R": 9, "patterns": 156}, 0, {}, 9]], "open17": 0}
{"root": 1008, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 95, "F": 1, "R": 6, "patterns": 102}, 1, {"F": 1}, 6], [14, {"E": 128, "R": 6, "patterns": 134, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 1011, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"eng-E": 105, "eng-R": 6, "patterns": 218, "to-engine": 218}, 0, {}, 6]], "open17": 0}
{"root": 1013, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1022, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 1025, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 2, "patterns": 111}, 0, {}, 2]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}, 6], [14, {"E": 144, "R": 6, "patterns": 150, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1029, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 1031, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 101, "R": 9, "patterns": 110}, 0, {}, 9]], "open17": 0}
{"root": 1033, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}, 13]], "open17": 0}
{"root": 1035, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.73, "levels": [[13, {"eng-E": 96, "eng-O": 1, "eng-R": 10, "patterns": 107, "to-engine": 107}, 1, {"O": 1}, 10], [14, {"eng-E": 163, "eng-R": 3, "patterns": 277, "subset-fail": 111, "to-engine": 166}, 0, {}, 3]], "open17": 0}
{"root": 1037, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 10, "patterns": 109}, 0, {}, 10]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 102, "F": 1, "R": 5, "patterns": 108}, 1, {"F": 1}, 5], [14, {"E": 195, "R": 4, "patterns": 199, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1041, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1043, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 147, "R": 13, "patterns": 160}, 0, {}, 13]], "open17": 0}
{"root": 1045, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 142, "F": 1, "R": 9, "patterns": 152}, 1, {"F": 1}, 9], [14, {"E": 261, "R": 8, "patterns": 269, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 1047, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"E": 150, "F": 1, "R": 7, "patterns": 158}, 1, {"F": 1}, 7], [14, {"E": 380, "R": 7, "patterns": 387, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 5, "patterns": 106}, 0, {}, 5]], "open17": 0}
{"root": 1051, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 17, "patterns": 150}, 0, {}, 17]], "open17": 0}
{"root": 1053, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1055, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1057, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}, 3]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 1063, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"E": 259, "F": 3, "R": 20, "patterns": 282}, 2, {"F": 2}, 11], [14, {"E": 1057, "F": 4, "R": 44, "patterns": 1105, "subset-fail": 28}, 1, {"F": 1}, 14], [15, {"E": 717, "R": 3, "patterns": 720, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 1065, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.8, "levels": [[13, {"eng-E": 47, "eng-O": 1, "eng-R": 8, "patterns": 282, "to-engine": 282}, 1, {"O": 1}, 8], [14, {"eng-E": 128, "eng-O": 1, "eng-R": 2, "patterns": 646, "subset-fail": 271, "to-engine": 375}, 1, {"O": 1}, 2], [15, {"eng-E": 63, "patterns": 733, "subset-fail": 413, "to-engine": 320}, 0, {}, 0]], "open17": 0}
{"root": 1070, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}, 7]], "open17": 0}
{"root": 1073, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 7, "patterns": 155}, 0, {}, 7]], "open17": 0}
{"root": 1075, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1077, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1079, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 1081, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"eng-E": 156, "eng-R": 6, "patterns": 162, "to-engine": 162}, 0, {}, 6]], "open17": 0}
{"root": 1083, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 144, "R": 11, "patterns": 155}, 0, {}, 11]], "open17": 0}
{"root": 1085, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 150, "F": 1, "R": 11, "patterns": 162}, 1, {"F": 1}, 11], [14, {"E": 196, "R": 11, "patterns": 207, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1087, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 149, "R": 11, "patterns": 160}, 0, {}, 11]], "open17": 0}
{"root": 1089, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1091, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 1093, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.52, "levels": [[13, {"E": 283, "F": 2, "R": 19, "patterns": 304}, 2, {"F": 2}, 19], [14, {"E": 1267, "F": 2, "R": 36, "patterns": 1305, "subset-fail": 17}, 0, {}, 21]], "open17": 0}
{"root": 1096, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}, 2]], "open17": 0}
{"root": 1100, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1102, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 64, "R": 7, "patterns": 71}, 0, {}, 7]], "open17": 0}
{"root": 1105, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1107, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 1109, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 145, "R": 9, "patterns": 154}, 0, {}, 9]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 138, "F": 1, "R": 9, "patterns": 148}, 1, {"F": 1}, 9], [14, {"E": 253, "R": 9, "patterns": 262, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 1114, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 6, "patterns": 154}, 0, {}, 6]], "open17": 0}
{"root": 1116, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}, 16], [14, {"E": 493, "R": 16, "patterns": 509, "subset-fail": 5}, 0, {}, 11]], "open17": 0}
{"root": 1118, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 149, "R": 6, "patterns": 155}, 0, {}, 6]], "open17": 0}
{"root": 1120, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 1122, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.53, "levels": [[13, {"E": 145, "F": 2, "R": 11, "patterns": 158}, 2, {"F": 2}, 11], [14, {"E": 672, "F": 2, "R": 25, "patterns": 699, "subset-fail": 8}, 1, {"F": 1}, 15], [15, {"E": 302, "R": 1, "patterns": 303, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1124, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 195, "R": 15, "patterns": 210}, 0, {}, 15]], "open17": 0}
{"root": 1128, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 107, "eng-R": 6, "patterns": 113, "to-engine": 113}, 0, {}, 6]], "open17": 0}
{"root": 1130, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1132, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 145, "F": 1, "R": 11, "patterns": 157}, 1, {"F": 1}, 11], [14, {"E": 259, "R": 9, "patterns": 268, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 1134, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 1136, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 94, "R": 8, "patterns": 102}, 0, {}, 8]], "open17": 0}
{"root": 1138, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1140, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 107, "R": 4, "patterns": 111}, 0, {}, 4]], "open17": 0}
{"root": 1142, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 122, "F": 1, "R": 12, "patterns": 135}, 1, {"F": 1}, 12], [14, {"E": 343, "R": 12, "patterns": 355, "subset-fail": 2}, 0, {}, 10]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 11, "patterns": 148}, 0, {}, 11]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1152, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 135, "R": 13, "patterns": 148}, 0, {}, 13]], "open17": 0}
{"root": 1154, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1156, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 127, "R": 15, "patterns": 142}, 0, {}, 15]], "open17": 0}
{"root": 1158, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 92, "R": 13, "patterns": 105}, 0, {}, 13]], "open17": 0}
{"root": 1160, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 96, "R": 8, "patterns": 104}, 0, {}, 8]], "open17": 0}
{"root": 1162, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 1164, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1166, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 1168, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.63, "levels": [[13, {"E": 182, "F": 3, "R": 13, "patterns": 198}, 2, {"F": 2}, 7], [14, {"E": 910, "F": 4, "R": 26, "patterns": 940, "subset-fail": 17}, 0, {}, 10]], "open17": 0}
{"root": 1171, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 9, "patterns": 99}, 0, {}, 9]], "open17": 0}
{"root": 1173, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1175, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 1177, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 1179, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1181, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1183, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 97, "F": 1, "R": 5, "patterns": 103}, 1, {"F": 1}, 5], [14, {"E": 168, "R": 5, "patterns": 173, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 1185, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 15, "patterns": 145}, 0, {}, 15]], "open17": 0}
{"root": 1187, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 134, "R": 14, "patterns": 148}, 0, {}, 7]], "open17": 0}
{"root": 1189, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1191, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 133, "R": 14, "patterns": 147}, 0, {}, 14]], "open17": 0}
{"root": 1193, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 60, "R": 4, "patterns": 64}, 0, {}, 4]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1198, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 132, "R": 14, "patterns": 146}, 0, {}, 14]], "open17": 0}
{"root": 1200, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1202, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 143, "R": 6, "patterns": 149}, 0, {}, 6]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 43, "R": 2, "patterns": 45}, 0, {}, 2]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 1210, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "patterns": 94}, 0, {}, 0]], "open17": 0}
{"root": 1213, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 6]], "open17": 0}
{"root": 1215, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 140, "F": 1, "R": 7, "patterns": 148}, 1, {"F": 1}, 7], [14, {"E": 241, "R": 7, "patterns": 248, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 1217, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"eng-E": 142, "eng-R": 10, "patterns": 152, "to-engine": 152}, 0, {}, 10]], "open17": 0}
{"root": 1219, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 144, "R": 1, "patterns": 145}, 0, {}, 1]], "open17": 0}
{"root": 1221, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 141, "eng-R": 12, "patterns": 153, "to-engine": 153}, 0, {}, 12]], "open17": 0}
{"root": 1223, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 7, "patterns": 147}, 0, {}, 7]], "open17": 0}
{"root": 1225, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1229, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 101, "eng-R": 4, "patterns": 105, "to-engine": 105}, 0, {}, 4]], "open17": 0}
{"root": 1231, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1233, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 144, "R": 5, "patterns": 149}, 0, {}, 5]], "open17": 0}
{"root": 1241, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1243, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 4, "patterns": 99}, 0, {}, 4]], "open17": 0}
{"root": 1245, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1247, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 6, "patterns": 99}, 0, {}, 6]], "open17": 0}
{"root": 1249, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1251, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"eng-E": 95, "eng-O": 1, "eng-R": 3, "patterns": 99, "to-engine": 99}, 1, {"O": 1}, 3], [14, {"eng-E": 149, "eng-R": 1, "patterns": 271, "subset-fail": 121, "to-engine": 150}, 0, {}, 1]], "open17": 0}
{"root": 1253, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 137, "R": 15, "patterns": 152}, 0, {}, 15]], "open17": 0}
{"root": 1255, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 10, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1257, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 0, {}, 8]], "open17": 0}
{"root": 1259, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1261, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 4]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 354, "R": 11, "patterns": 365, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 1265, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1267, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1269, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 14, "patterns": 152}, 0, {}, 14]], "open17": 0}
{"root": 1271, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 1273, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1275, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1277, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1279, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 1281, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1285, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1287, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1289, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 134, "R": 15, "patterns": 149}, 0, {}, 15]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1293, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1295, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 131, "R": 13, "patterns": 144}, 0, {}, 13]], "open17": 0}
{"root": 1299, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1301, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1303, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 132, "F": 1, "R": 9, "patterns": 142}, 1, {"F": 1}, 9], [14, {"E": 257, "R": 8, "patterns": 265, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 1305, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1307, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1309, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 139, "R": 9, "patterns": 148}, 0, {}, 9]], "open17": 0}
{"root": 1311, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 133, "R": 8, "patterns": 141}, 0, {}, 8]], "open17": 0}
{"root": 1313, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 142, "R": 2, "patterns": 144}, 0, {}, 2]], "open17": 0}
{"root": 1315, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1317, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 105, "eng-R": 5, "patterns": 110, "to-engine": 110}, 0, {}, 5]], "open17": 0}
{"root": 1320, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1322, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 1324, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 66, "R": 4, "patterns": 70}, 0, {}, 4]], "open17": 0}
{"root": 1326, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1329, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1331, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 134, "R": 8, "patterns": 142}, 0, {}, 8]], "open17": 0}
{"root": 1333, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"E": 189, "F": 1, "R": 12, "patterns": 202}, 1, {"F": 1}, 12], [14, {"E": 467, "R": 11, "patterns": 478, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1336, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"E": 188, "F": 1, "R": 11, "patterns": 200}, 1, {"F": 1}, 11], [14, {"E": 467, "R": 11, "patterns": 478, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 1340, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 194, "R": 12, "patterns": 206}, 0, {}, 12]], "open17": 0}
{"root": 1342, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 1346, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1350, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 106, "R": 1, "patterns": 107}, 0, {}, 1]], "open17": 0}
{"root": 1353, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 1355, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 1357, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1359, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1361, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 144, "R": 3, "patterns": 147}, 0, {}, 3]], "open17": 0}
{"root": 1363, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1365, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 1367, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 1369, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 12, "patterns": 102}, 0, {}, 12]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 63, "R": 3, "patterns": 66}, 0, {}, 3]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1376, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1380, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 1382, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1384, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1386, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1524, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 16, "patterns": 101}, 0, {}, 16]], "open17": 0}
{"root": 1573, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 98, "F": 1, "R": 12, "patterns": 111}, 1, {"F": 1}, 7], [14, {"E": 260, "R": 12, "patterns": 272, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 1576, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 55, "R": 2, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 1578, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 57, "R": 4, "patterns": 61}, 0, {}, 4]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 52, "R": 6, "patterns": 58}, 0, {}, 6]], "open17": 0}
{"root": 1582, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1584, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 1834, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 94, "F": 1, "R": 14, "patterns": 109}, 1, {"F": 1}, 14], [14, {"E": 201, "R": 14, "patterns": 215}, 0, {}, 14]], "open17": 0}
{"root": 1979, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 21, "patterns": 145}, 0, {}, 21]], "open17": 0}
{"root": 2003, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 46, "R": 8, "patterns": 54}, 0, {}, 8]], "open17": 0}
{"root": 2119, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 2162, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 134, "F": 1, "R": 13, "patterns": 148}, 1, {"F": 1}, 13], [14, {"E": 338, "R": 12, "patterns": 350, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 2187, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 100, "R": 16, "patterns": 116}, 0, {}, 16]], "open17": 0}
{"root": 2687, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 87, "F": 2, "R": 9, "patterns": 98}, 2, {"F": 2}, 9], [14, {"E": 409, "F": 2, "R": 17, "patterns": 428, "subset-fail": 6}, 0, {}, 13]], "open17": 0}
{"root": 2713, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.7, "levels": [[13, {"E": 126, "F": 3, "R": 11, "patterns": 140}, 3, {"F": 3}, 11], [14, {"E": 836, "F": 6, "R": 36, "patterns": 878, "subset-fail": 24}, 1, {"F": 1}, 15], [15, {"E": 268, "R": 1, "patterns": 269, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 2747, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "R": 21, "patterns": 149}, 0, {}, 4]], "open17": 0}
{"root": 2804, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 2875, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 155, "R": 7, "patterns": 162, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 2902, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 133, "F": 1, "R": 12, "patterns": 146}, 1, {"F": 1}, 12], [14, {"E": 315, "R": 12, "patterns": 327, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 2927, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 136, "F": 1, "R": 13, "patterns": 150}, 1, {"F": 1}, 13], [14, {"E": 250, "R": 13, "patterns": 263, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 2942, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 9, "patterns": 85}, 0, {}, 9]], "open17": 0}
{"root": 2970, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.83, "levels": [[13, {"E": 180, "F": 3, "R": 25, "patterns": 208}, 3, {"F": 3}, 25], [14, {"E": 1166, "F": 6, "R": 77, "patterns": 1249, "subset-fail": 53}, 1, {"F": 1}, 28], [15, {"E": 225, "R": 2, "patterns": 227, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 3010, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 101, "F": 2, "R": 22, "patterns": 125}, 2, {"F": 2}, 22], [14, {"E": 566, "F": 2, "R": 45, "patterns": 613, "subset-fail": 32}, 0, {}, 15]], "open17": 0}
{"root": 3174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 92, "R": 15, "patterns": 107}, 0, {}, 15]], "open17": 0}
{"root": 3312, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 133, "F": 1, "R": 20, "patterns": 154}, 1, {"F": 1}, 20], [14, {"E": 324, "R": 17, "patterns": 341, "subset-fail": 12}, 0, {}, 5]], "open17": 0}
{"root": 3851, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 114, "F": 1, "R": 17, "patterns": 132}, 1, {"F": 1}, 17], [14, {"E": 288, "R": 16, "patterns": 304, "subset-fail": 9}, 0, {}, 7]], "open17": 0}
{"root": 4054, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.8, "levels": [[13, {"E": 182, "F": 3, "R": 27, "patterns": 212}, 3, {"F": 3}, 27], [14, {"E": 1058, "F": 6, "R": 81, "patterns": 1145, "subset-fail": 34}, 2, {"F": 2}, 48], [15, {"E": 675, "R": 16, "patterns": 691, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 4176, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 121, "F": 1, "R": 18, "patterns": 140}, 1, {"F": 1}, 18], [14, {"E": 211, "R": 15, "patterns": 226, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 4190, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 10, "patterns": 97}, 0, {}, 10]], "open17": 0}
{"root": 4198, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 81, "F": 1, "R": 11, "patterns": 93}, 1, {"F": 1}, 11], [14, {"E": 212, "R": 10, "patterns": 222, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 4228, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 79, "F": 1, "R": 14, "patterns": 94}, 1, {"F": 1}, 14], [14, {"E": 173, "R": 14, "patterns": 187, "subset-fail": 4}, 0, {}, 10]], "open17": 0}
{"root": 4510, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 63, "R": 11, "patterns": 74}, 0, {}, 11]], "open17": 0}
{"root": 4578, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 14, "patterns": 95}, 0, {}, 14]], "open17": 0}
{"root": 4640, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 6]], "open17": 0}
{"root": 4688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}, 14]], "open17": 0}
{"root": 4710, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 4712, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4715, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 68, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 4732, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 4734, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"E": 94, "F": 1, "R": 11, "patterns": 106}, 1, {"F": 1}, 11], [14, {"E": 202, "R": 9, "patterns": 211, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 4736, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4741, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 4744, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 4746, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 9, "patterns": 102}, 0, {}, 9]], "open17": 0}
{"root": 4748, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 4750, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 55, "eng-R": 9, "patterns": 64, "to-engine": 64}, 0, {}, 9]], "open17": 0}
{"root": 4752, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 4754, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 70, "eng-R": 5, "patterns": 75, "to-engine": 75}, 0, {}, 5]], "open17": 0}
{"root": 4756, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 89, "F": 1, "R": 13, "patterns": 103}, 1, {"F": 1}, 13], [14, {"E": 186, "R": 13, "patterns": 199, "subset-fail": 5}, 0, {}, 8]], "open17": 0}
{"root": 4758, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4760, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 69, "eng-R": 7, "patterns": 76, "to-engine": 76}, 0, {}, 7]], "open17": 0}
{"root": 4826, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 46, "R": 7, "patterns": 53}, 0, {}, 7]], "open17": 0}
{"root": 4828, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 69, "eng-R": 5, "patterns": 74, "to-engine": 74}, 0, {}, 5]], "open17": 0}
{"root": 4830, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 4832, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4834, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 4859, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 51, "patterns": 51}, 0, {}, 0]], "open17": 0}
{"root": 5092, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 102, "R": 11, "patterns": 113}, 0, {}, 11]], "open17": 0}
{"root": 5094, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.35, "levels": [[13, {"E": 92, "F": 2, "R": 5, "patterns": 99}, 2, {"F": 2}, 5], [14, {"E": 388, "F": 2, "R": 10, "patterns": 400, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 5114, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.26, "levels": [[13, {"eng-E": 76, "eng-R": 5, "patterns": 81, "to-engine": 81}, 0, {}, 5]], "open17": 0}
{"root": 5167, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 73, "eng-R": 7, "patterns": 80, "to-engine": 80}, 0, {}, 7]], "open17": 0}
{"root": 5169, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 10, "patterns": 112}, 0, {}, 10]], "open17": 0}
{"root": 5171, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}, 7]], "open17": 0}
{"root": 5173, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 101, "R": 12, "patterns": 113}, 0, {}, 12]], "open17": 0}
{"root": 5186, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 5192, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 87, "F": 1, "R": 10, "patterns": 98}, 1, {"F": 1}, 10], [14, {"E": 139, "R": 10, "patterns": 149, "subset-fail": 3}, 0, {}, 7]], "open17": 0}
{"root": 5196, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 17, "patterns": 112}, 0, {}, 17]], "open17": 0}
{"root": 5198, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 12, "patterns": 114}, 0, {}, 12]], "open17": 0}
{"root": 5200, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 9, "patterns": 115}, 0, {}, 9]], "open17": 0}
{"root": 5202, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 13, "patterns": 100}, 0, {}, 13]], "open17": 0}
{"root": 5307, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.73, "levels": [[13, {"eng-E": 32, "eng-O": 1, "eng-R": 1, "patterns": 186, "to-engine": 186}, 1, {"O": 1}, 1], [14, {"eng-E": 65, "eng-R": 1, "patterns": 459, "subset-fail": 84, "to-engine": 375}, 0, {}, 1]], "open17": 0}
{"root": 5429, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 5588, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 74, "R": 13, "patterns": 87}, 0, {}, 13]], "open17": 0}
{"root": 5673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 50, "R": 6, "patterns": 56}, 0, {}, 6]], "open17": 0}
{"root": 5688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 37, "R": 8, "patterns": 45}, 0, {}, 8]], "open17": 0}
{"root": 5692, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 4, "eng-R": 6, "patterns": 136, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 5763, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 46, "eng-R": 1, "patterns": 47, "to-engine": 47}, 0, {}, 1]], "open17": 0}
{"root": 5765, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5767, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 22, "eng-R": 1, "patterns": 46, "to-engine": 46}, 0, {}, 1]], "open17": 0}
{"root": 5771, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 71, "F": 1, "R": 18, "patterns": 90}, 1, {"F": 1}, 18], [14, {"E": 188, "R": 16, "patterns": 204, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 5821, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 5831, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "R": 5, "patterns": 61}, 0, {}, 5]], "open17": 0}
{"root": 5865, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 7, "patterns": 64}, 0, {}, 7]], "open17": 0}
{"root": 5889, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5894, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.26, "levels": [[13, {"eng-E": 64, "eng-R": 4, "patterns": 68, "to-engine": 68}, 0, {}, 4]], "open17": 0}
{"root": 5922, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 6009, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 125, "R": 21, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 6118, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6191, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 80, "F": 1, "R": 8, "patterns": 89}, 1, {"F": 1}, 8], [14, {"E": 210, "R": 7, "patterns": 217, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 6258, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 10, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 6385, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 5, "patterns": 58}, 0, {}, 5]], "open17": 0}
{"root": 6514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "R": 8, "patterns": 62}, 0, {}, 8]], "open17": 0}
{"root": 6529, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6531, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 6533, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 6535, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 6537, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 7264, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.05, "levels": [[13, {"E": 80, "R": 16, "patterns": 96}, 0, {}, 16]], "open17": 0}
{"root": 7687, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 54, "R": 11, "patterns": 65}, 0, {}, 11]], "open17": 0}
{"root": 11139, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.03, "levels": [[13, {"E": 52, "R": 8, "patterns": 60}, 0, {}, 5]], "open17": 0}
{"root": 13071, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.12, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 7]], "open17": 0}
{"root": 13259, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.08, "levels": [[13, {"E": 87, "R": 14, "patterns": 101}, 0, {}, 14]], "open17": 0}
{"root": 14850, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.14, "levels": [[13, {"E": 36, "F": 1, "R": 6, "patterns": 43}, 1, {"F": 1}, 3], [14, {"E": 84, "R": 6, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 19045, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.29, "levels": [[13, {"E": 84, "F": 2, "R": 13, "patterns": 99}, 2, {"F": 2}, 13], [14, {"E": 382, "F": 2, "R": 27, "patterns": 411, "subset-fail": 10}, 1, {"F": 1}, 16], [15, {"E": 157, "R": 1, "patterns": 158, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 21009, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 6, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 21597, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 105, "R": 28, "patterns": 133}, 0, {}, 15]], "open17": 0}
{"root": 22350, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.17, "levels": [[13, {"E": 64, "F": 2, "R": 24, "patterns": 90}, 2, {"F": 2}, 6], [14, {"E": 272, "F": 2, "R": 48, "patterns": 322, "subset-fail": 18}, 0, {}, 8]], "open17": 0}
{"root": 22880, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 10, "eng-R": 1, "patterns": 51, "to-engine": 51}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu2_b45_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b45_p0of2.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????v?SU?PO@D@`K?eC?HC??Y?A@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA?@O_??s??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA??S_?GS??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?Ca??S_?CS?@?o?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????woD`?@oeH?AS?AW?BC@SQ??a_?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?EA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AWCGC?QA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "T?????????????poJED_OI`?CK@GC?DS?@U?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_C?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GWB?C?Ca?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?WC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?cC?@a?GC_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag@ACA?a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?GO`AGCH?GS?GW?FsA?E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_?PC??aO?CA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_@@C??aO?AA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_?PC??aO?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_??}O?O?g??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?GGG?AGO?@CO?A@G?@?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?GGO?@CO?@@G?A?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?AGO?@CO?C@G??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "_???????????????^_?FoO`?`C?`G?Og?CK?___AAC?@CO?@C_?CA_?COG?CAA??@GO??OP???OQ????M???", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "c?????????????????Fw?O`?`C?`G?Og?CK??}_C?K?OOG?OOO?AGO??aG??_Q??G?o??a?_?CA@???H@???OO_??AAG??A?D?????k???", "st": "O", "vs": [7, 7, 7]}
{"root": 8, "n": 13, "g6": "V?????????????}??wAD_DE?QC?QGCHG?IA?GY_??k??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?GGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?AGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?CC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?AC_CDS??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?PA?AC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg@AA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg?QA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "Y???????????????^??M?AQ?cW?SG?hG?PA?AC_CDS?COG?AGO?OTO??", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 13, "g6": "V?????????????}??w?SOHI?PCCDGAGg?QA?AG_CAs??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????}??w@HO_UAAcAGg?@c?II?CP_?", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QO_e?QC@BGAGg?IA??S_?hS??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg@@A?AG_CCs??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg?PA?AG_CCs??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg@AA?AC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg?IA?CC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????}??w?hO_e?`cAGg?@c?HI?C`_?", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?OTAAo@p?_c?_g?OW?aA?CO_?Xc??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?cA?CO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?SA?GO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GC_?MK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GA_?MK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsCBOAE?Gc@Cg?_W@DQ??a_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W@AA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W?IA?_Y_?GK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?PA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?HA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 14, "g6": "Y???????????????^??l?PS?GW?PG?_W?IA?_Y_?GK?@GG?@AO?GdO??", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "T?????????????}?OeADOAE?Gc@Ag?]C?OM?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????}?@wCH_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????}?@wCH_Oi?Gc@Ag?_W@CA?CO_?Os??Oo?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "T?????????????}?AeADOAE?Gc@AgCMC?OM?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?AeADOAE?Gc@Ag?_WAFA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?OwADOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "T?????????????}?Oe@DOAE?Gc@AgAMC?OM?", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?GwCH_AE?Gc@Ag?_W?PA?Gi_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?_A_@IK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?OA_@IK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CKADO_U?FC?Og?_W?IA?DK_@?K??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GC_?MK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GA_?MK??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?_Q?AA_?MK??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?AMCHOGE@BC?PG?_W?MQ??Q_@?K??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?@q?b_`I?_W?PG?_W?cA?AA_AEK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Ce?`O_e@@c?Og@?W?VA?AA_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CI@@c?Og@?W?HA?_e_?GK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CIAAW?Og@?W?IA?@A_ABK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "W?????????????}?Aw@H_CIAAWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????}?C[CH_CI@@W?Og@?W?PA?AA_AKK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "W?????????????}?C[CH_CI@@WAKG@?W?QA?_O_?GS?@Ao?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?cA?AC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?KA?GC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?FOCE?GcAAg@?W?`A?AA_?kK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_C?K??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}?AsAI__Y?GcCCg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????}?Ce?`OOe@@c?Og@?WAFA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}?Ow@H_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????p_@i?d_SQ?Cg?EGB@GAwA??F_?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????B_CkAg__k@aGEOG?Ag??k?g?_?qS??Oo?", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "W?????????????DWPIAD_pA?BGD_G?Gg??k?J__?_S?G?o?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????`oDSAb?LA?@WAWG?@g?AK?eC_A?S?C?o?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????J_WWD`?DS??wAHG?Cg?@K?GC_AoS?O?o?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????ooUC?[_DQ??wAHG?Ag?AK?_C_BOS?A?o?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????ooUC?k_HQ??w?XG?Ag?AK?YC_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "W?????????????f?DWAd?PQ??w@HG?Ag?AK?wC_?OS?A?o?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "U?????????????aOHCC@_OQ?GW@Ig?dWBoA?B__?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "V?????????????{?PGAP?OQ?GW@Ig?dW?MA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????{?PG?o_Aa@?W@Kg?bW?BA?QG_CGS??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "W?????????????R?PG?T?OSA?g?Oo@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA?G__C@S??", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA??c_C@S??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?H_CQ?_I?GW@Hg?eWACA?Ag_AAc??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????{?@SAO_BAA?W@Hg?eW?EA?aO_A@S??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?OO_C@C??QO?BA_?", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????{?HO?P_EAA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "X?????????????{?HOCQ?EA@CGC?o?kg?`k?H?_CCC?GGO?AK_?", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????b?HG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW?SA?QO_CCc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW@HA?_c_?GS??", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????{?BCAO_aA@?g@LG?aw?LA?_c_A?K??", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????a_BCAO__S?KGA@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?BCAO__S?KG@Hg?eWAIA?@O_A@S??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?PO?p?QC@?g@Hg?eW@AA?_S_?WS??", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "V?????????????{?BCCO_QAA?g@Hg?eW?MA?OS_C?K??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????b?BCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????aOBCAO__K@CG?SO@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????{?BCAO__K?IG@LG?aw?QA?aO_AGS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "X?????????????{?BCAO__K@CG?SO@LG?P[?D?_ACC?PGO??I_?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????{?BOAO_aA@?g@LG?aw@AA?BO_C@c??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "W?????????????F?@KAO__KAGGACO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?@KAO__KAGG@LG?aw?[A?_O_ACS??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?B_AO__KAGG@LG?awACA?AW_ACS??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?F?_AAC?OCO??c_?", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????{?B_?T?QCA?W@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW?SA?Q__CBC??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW@IA?_W_?GS??", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "V?????????????{?PO?o_IA@@G@Ig?dW@KA??o_C@c??", "st": "O", "vs": [7]}
{"root": 199, "n": 13, "g6": "Z?????????????{?H_CS?ECA?o@OOAAO?dS?Cj?CGC?GOO?CO_?GG_?@?o??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????{?BCAO__S?gG@Hg?eWAIA??W_AGS??", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "W?????????????_oGI@@_aA?cGA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????{?GI@@_aA@?g?ZG?cw@GA?_o_@GS??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "X?????????????{?CSCA_OK@CG@?o?[g?Pk?O__@AC??cO?aA_?", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?a__AAc??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?GI@@_GQA?g?ZG?cwAIA?PA_@?K??", "st": "F", "vs": [7]}
{"root": 218, "n": 13, "g6": "W?????????????PGGQCAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "W?????????????R?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????{?GEAAOIi@ACC@G?ig@KA??o_C?s??", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "X?????????????{?H_A@_OQ?igACGC@G?TS?@__?BC?OBO?A@_?", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?CKAO__cA@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?GS@B?_cA@G?]G?`w@GQ?HA_C?K??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OKCC_HA@@G?]G?`wACA?Og_@Oc??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OK@O__c@@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?GSCB?_c?cG?]G?`wACA?IC_AAS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@O_OcA@G?]G?`wAGA?GW_AGS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@B?OcA@G?]G?`w?gQ?PA_C?K??", "st": "O", "vs": [7]}
{"root": 238, "n": 13, "g6": "V?????????????{?D_AQ?_QAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 240, "n": 13, "g6": "X?????????????{?D_AQ?_a@?gCOG@FG?S[?@O_C@C?@QO?O@_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????{?D_AI?AcAGC@FG?gw@Ga??S_CCS??", "st": "O", "vs": [7]}
{"root": 248, "n": 13, "g6": "X?????????????{?D_AI?QGAAGCOG@FG?S[?_O_?Sc??DO?O@_?", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????{?D_AK?AcAGC@FG?gw@HA?GC_C@S??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????{?D_?S_OSAGC@FG?gw?EA?QG_CAS??", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "W?????????????`_HG?T?BA@?WCOG@Hg?RK?{?_?BC?@AO?", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?BAAGC@Hg?eWA@A?Ag_A?s??", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "X?????????????{?OoAQ?Ag@?WCOG@Hg?RK?_G_?Ac?@`O?O@_?", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?Ag?KG@Hg?eW?@a?OE_COK??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`GAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`G?Gg@FG?gw@AQ??Q_COK??", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "X?????????????{?D_AQ?`O@AOCOG@FG?S[?C__C?c?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_AE?ASAGC@JG?cwAEA?OC_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_CK?ASAGC@JG?cw@BA?_C_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?GgCOG@JG?Q[?_G_?Qc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?HOCOG@JG?Q[?_O_?Gc?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????a_Gg@X_OIA?WC@GA?g?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????{?DeA@O_EA?cA?g?eWAIA?PO_?`C??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "W?????????????b?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GH@TO_E@ACC@G?igAKA??o_A@c??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA?C__AAS??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA??c_AAS??", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "V?????????????}?O[?SOPQ?OW?WG?Ag??k?HK_?cK??", "st": "O", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?O[@H_Aa@DG?cG?Ag??k?G__?_s?@_o?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "Y?????????????}?@SCJ?Pc?bG?Oo?WG?@S??J??QC??EO?@A_?C`_??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "V?????????????}?@QAI_BA?ag?_o?@g?@K?CW_CKK??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "X?????????????}?AK?S_PS?KG@DO?_o??s??R?@AC?@CO?``_?", "st": "O", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????}?Ck?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "O", "vs": [7]}
{"root": 431, "n": 13, "g6": "X?????????????}?@Q?a_HK?QGAIO?PO?@c??F??QC?ACO?``_?", "st": "O", "vs": [7]}
{"root": 444, "n": 13, "g6": "Y?????????????}?Ow?P_Aa?@g@Go?QG@Cc??d??WC??SO??S_?CB_??", "st": "O", "vs": [7]}
{"root": 471, "n": 13, "g6": "W?????????????}??w?T__Y@CWACG?_g?GK?DG_?CS?CGo?", "st": "F", "vs": [7]}
{"root": 600, "n": 13, "g6": "V?????????????}??w?Q_Ok?QG@AO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 607, "n": 13, "g6": "V?????????????}??w?Q_Ok?aGAAO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 609, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG@AOACGACS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 651, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?gG?IC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?AK?Q_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 658, "n": 13, "g6": "V?????????????}?@K?a_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 696, "n": 13, "g6": "V?????????????}?AI?QOGi@CW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 698, "n": 13, "g6": "V?????????????}?AI?QOHI@AW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "W?????????????}??w?a_GQ@Cg?So?WGA?s?H?_?RC?AOo?", "st": "F", "vs": [7]}
{"root": 780, "n": 13, "g6": "X?????????????}??w?d_AaA@G@GoCGG?GS?CB??gC?OOO?OX_?", "st": "F", "vs": [7]}
{"root": 822, "n": 13, "g6": "V?????????????}?AI@D_DA?HG?SG@AG@CS?@o_C@[??", "st": "F", "vs": [7]}
{"root": 843, "n": 13, "g6": "Y?????????????}??wAB?AS?co?WOACo?QC?_J??gC??SO?_C_?GP_??", "st": "F", "vs": [7]}
{"root": 852, "n": 13, "g6": "W?????????????}??w@A_BK?HG?co?gGA?k?H?_ABC?@Oo?", "st": "F", "vs": [7]}
{"root": 865, "n": 13, "g6": "V?????????????}?CICH_Aa?PG?gG?QG@AS?@o_@@[??", "st": "F", "vs": [7]}
{"root": 927, "n": 13, "g6": "W?????????????}??w?T?AS?cg@AGAGgAAK?G__C@c?AHO?", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????}??w?b?AS@Cg@Co?SGA@K?C__C@c?C_o?", "st": "F", "vs": [7]}
{"root": 955, "n": 13, "g6": "W?????????????}??w@G_CcA?o@DO?hGA@K?AS_AGS??Oo?", "st": "F", "vs": [7]}
{"root": 966, "n": 13, "g6": "V?????????????}??w?S__K?cGADO@CGA@K?AW_?gk??", "st": "O", "vs": [7]}
{"root": 1006, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?Sc?Ac_CA[??", "st": "F", "vs": [7]}
{"root": 1010, "n": 13, "g6": "W?????????????}??w?h?BC?HG@DO@Ag@CK?CO_C@c?@Oo?", "st": "F", "vs": [7]}
{"root": 1040, "n": 13, "g6": "W?????????????}??w?R?CS@Cg?So?WGA@K?D?_C@c?COo?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "W?????????????}??w?T?CS?QGAHOACgA@K?AO_C@c?C_o?", "st": "F", "vs": [7]}
{"root": 1076, "n": 13, "g6": "V?????????????}??w?h?OWA?oAGO@DO?KS?Cc_CA[??", "st": "F", "vs": [7]}
{"root": 1084, "n": 13, "g6": "Y?????????????}??w?X?Gg?SO?bO@AG?IS?PB?@GC?@GO?_K_??a_??", "st": "F", "vs": [7]}
{"root": 1088, "n": 13, "g6": "V?????????????}??w?X?OWA?oAGO@DO?IS?DC_CA[??", "st": "F", "vs": [7]}
{"root": 1127, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?IS?DG_CA[??", "st": "F", "vs": [7]}
{"root": 1138, "n": 13, "g6": "[?????????????}??w@H?Og?H_C@_?co?IC?GT?AGW?@_O?G__?OO_?O@O??@K??", "st": "O", "vs": [7]}
{"root": 1191, "n": 13, "g6": "W?????????????}??wAH?BA?ag?ao?QG?cS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1195, "n": 13, "g6": "W?????????????}?Gc?QOGi?SW?WG?cG@@S?@o_C@c?C?o?", "st": "F", "vs": [7]}
{"root": 1205, "n": 13, "g6": "Y?????????????}??wAH?DA?agAAo@GG?PC?Ad??WC?CGO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????}?GS?g_GY?IW?cGCAG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1233, "n": 13, "g6": "V?????????????}??w@D?_KAAGCAG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1284, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?SoCCG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1294, "n": 13, "g6": "W?????????????}??w@D?HC?PgCCG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1302, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?OT?CGC?CGO?Ac_??B_??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "V?????????????}??wAC__K@CG@DOCCG?Pc?_Q_?Wk??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "W?????????????}??wAC__Q?agCCG?bG?KS?AO_C@c?G`O?", "st": "F", "vs": [7]}
{"root": 1331, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1349, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1351, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "W?????????????}?Aa?S_OSAAG@BO?dG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "Y?????????????}??w?g_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1353, "n": 14, "g6": "[???????????????^??g_Ac@@O@BO?dG@CK?@o_C@c?@?o?B?O?COO?OPG???i??", "st": "F", "vs": [7, 7]}
{"root": 1355, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1361, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1363, "n": 13, "g6": "V?????????????}??wAD?_KAAG?aG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1369, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1373, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1380, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1382, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1414, "n": 13, "g6": "V?????????????}??w@C__KACGADO?cG?`c?CQ_?Wk??", "st": "O", "vs": [7]}
{"root": 1441, "n": 13, "g6": "V?????????????}??wAH?_KACGAAoACG?SS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1449, "n": 13, "g6": "V?????????????}??wAH?_KACG?ao?cG?KS?Gi_AAK??", "st": "O", "vs": [7]}
{"root": 1469, "n": 13, "g6": "Y?????????????}?Ow?T?BC?PG@HO@AG@AS?AB??QC?AEO?OA_?_@_??", "st": "F", "vs": [7]}
{"root": 1597, "n": 13, "g6": "X?????????????}?G[?P_AaADGA?o?QG?Oc?GB?@@C?A@O?@d_?", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????}?CYCIOCI?GW?QG@@G@?K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 1629, "n": 13, "g6": "V?????????????}?AW?\\?AE?HCA@G?_gAAK?PS_@@S??", "st": "F", "vs": [7]}
{"root": 1643, "n": 13, "g6": "W?????????????}?Gw?S_CK?PGCDO?QGACS?HG_?Ac?G@o?", "st": "F", "vs": [7]}
{"root": 1651, "n": 13, "g6": "V?????????????}?CWCD_CE?HC?`G@?g?EK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1673, "n": 13, "g6": "V?????????????}?AWCD_AI?HC?`GA?g?EK?PW_@?s??", "st": "F", "vs": [7]}
{"root": 1675, "n": 13, "g6": "Y?????????????}?AWAL?`S?Gg@?o?QG@?S?_b?@GC??QO??Q_?CH_??", "st": "F", "vs": [7]}
{"root": 1690, "n": 13, "g6": "V?????????????}?@H?`O_e?PCCHG?Og@?K?Po_@@c??", "st": "F", "vs": [7]}
{"root": 1725, "n": 13, "g6": "W?????????????}?Ow?R?CQ@CW?WGADG?OS?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1829, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?QG?_g?_K?Hc_A@K??", "st": "F", "vs": [7]}
{"root": 1883, "n": 13, "g6": "V?????????????}?CW?l?CE?PC@@G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1926, "n": 13, "g6": "V?????????????}?@WAL?CE?PC@@GA?gAAK?HS_?PS??", "st": "O", "vs": [7]}
{"root": 1928, "n": 13, "g6": "X?????????????}?GU?aOGI?GW?QG?`G?_S?`B?@MC?@CO?CC_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "X?????????????~??p?aOAI?_W?cG?QG@?c?@D??Fc?O@O?G@_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "[?????????????~??]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_?OAO???[??", "st": "F", "vs": [7]}
{"root": 1930, "n": 14, "g6": "^???????????????^_?KOCQ?Gg@?o?cG?HC?OH??Gg??]O?_A_?G@_?COG??IA??CGO?A?P????Y???", "st": "F", "vs": [7, 7]}
{"root": 1940, "n": 13, "g6": "X?????????????}?AK?Q_HK?QG?PO?SG?OS?PB?CMC??BO??H_?", "st": "O", "vs": [7]}
{"root": 1958, "n": 13, "g6": "V?????????????}?@QAKOCQ?GgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1960, "n": 13, "g6": "W?????????????}?O[AKOAQ?OWA@G?Ig?_K?H?_?Pc?AOo?", "st": "F", "vs": [7]}
{"root": 2002, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?QGA?g?OK?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2025, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?aG?Og?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2027, "n": 13, "g6": "V?????????????}?G[?aOAI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2037, "n": 13, "g6": "V?????????????}?@W@L?CE?`C?`G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 2051, "n": 13, "g6": "V?????????????}?@WCJ?AK?OgADG?_g?GK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2065, "n": 13, "g6": "V?????????????}?AH@DOAE?`C?PGCGg@?K?Po_?`c??", "st": "F", "vs": [7]}
{"root": 2109, "n": 13, "g6": "V?????????????}?@ICEOGI?OW@CGAIG?Oc?@k_?O[??", "st": "F", "vs": [7]}
{"root": 2111, "n": 13, "g6": "V?????????????}?O[?Q_GQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2113, "n": 13, "g6": "X?????????????}?G[?Q_Ba?_g?_o@CG?PC?AH??`C??HO?`D_?", "st": "F", "vs": [7]}
{"root": 2125, "n": 13, "g6": "X?????????????~?CP?aOAI?CW?KG@AG?Oc?AD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2133, "n": 13, "g6": "W?????????????}?Gs?b??u?QCCIG?Og@?K?___@Gc?@DO?", "st": "F", "vs": [7]}
{"root": 2201, "n": 13, "g6": "V?????????????}?Gh?POGE?HC@DGA?g?OK?CW_CKc??", "st": "F", "vs": [7]}
{"root": 2212, "n": 13, "g6": "X?????????????}?G[?Q_Ca?Gg@Go?aG?_c?OD??@c??HO?``_?", "st": "F", "vs": [7]}
{"root": 2227, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 2247, "n": 13, "g6": "V?????????????}?O[?Q_PQ?OW?aGA@G?GK?GI_?Kk??", "st": "F", "vs": [7]}
{"root": 2282, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}
{"root": 2298, "n": 13, "g6": "V?????????????}?AWAL?AE@@C?PG?_gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 2314, "n": 13, "g6": "X?????????????}?GU?QOCI?_WAAG?PG?OS?`B??mC?CCO?_C_?", "st": "F", "vs": [7]}
{"root": 2426, "n": 13, "g6": "X?????????????~?OPAAO@I?GW@CG?aG?Gc?@D??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2426, "n": 14, "g6": "[???????????????^_CCOOQ?Cg?Oo@CG?PC?AH??Gg?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 3105, "n": 13, "g6": "W?????????????go@sE@_eA?@g?Co@OG?Oc?@B?BgC??Io?", "st": "F", "vs": [7]}
{"root": 3502, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gGB@G?AS?AB?DKC??MO?", "st": "F", "vs": [7]}
{"root": 5025, "n": 13, "g6": "Y?????????????k_PgBP?TC?Ag?Ao?KG?`C?CH??Og??KO??c_?oB_??", "st": "F", "vs": [7]}
{"root": 5218, "n": 13, "g6": "Z?????????????jOJS?K_?q?_gC?o?aG?Cc?OD??OW?E?O??[_?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 5308, "n": 13, "g6": "Y?????????????eGSaAgOGa?@g?OoBOG?QC?@H??Ag?WWO?GG_?CC_??", "st": "F", "vs": [7]}
{"root": 5608, "n": 13, "g6": "W?????????????dGJABGOAa?@gDOG?KG?@S?CB?EEC?CEO?", "st": "O", "vs": [7]}
{"root": 6055, "n": 13, "g6": "Z?????????????MOPcF?_AcAQG?@oAKG?Oc??T?@?W?I?O?GG_?@Q_?O?o??", "st": "F", "vs": [7]}
{"root": 6284, "n": 13, "g6": "W?????????????Z?SW?l?eA?@g?Co?PG?_S?@B?E@c?AGo?", "st": "F", "vs": [7]}
{"root": 6958, "n": 13, "g6": "Y?????????????T_SW?S_YA?Og?Ao@GG?@c?cD??CW?GGO?bG_?GC_??", "st": "F", "vs": [7]}
{"root": 7099, "n": 13, "g6": "X?????????????W[CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7099, "n": 14, "g6": "Z???????????????CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?W[O?O@G??", "st": "O", "vs": [7, 7]}
{"root": 7315, "n": 13, "g6": "W?????????????YOCs?s_sA?BG?@o?WG@?S?GB?CIc?ACo?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????r_UK?P_AQ?Cg?Co?IG?Ac?GD?@GC?GIO?CB_?", "st": "F", "vs": [7]}
{"root": 7750, "n": 13, "g6": "Y?????????????V?AW@J?IcB?o?PO?Go@_C??h??Ag??oO?AO_?cB_??", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "W?????????????EOHS@`_iA?CgB?G?kG?@c?_D?EIC??RO?", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "Z?????????????EOWgAT?KKAgG?CoB?G?UC??X?C?g?CGO?OC_?@I_?@?o??", "st": "F", "vs": [7]}
{"root": 7804, "n": 14, "g6": "[???????????????BGAT?KKAgGB?G?kG?@c?_D?EIC??RO?GOO?OCO??dG??OI??", "st": "F", "vs": [7, 7]}
{"root": 8175, "n": 13, "g6": "Y?????????????}?CS?b?OcACoCEO?Oo?SC??T??@W?GGO?HA_?A`_??", "st": "F", "vs": [7]}
{"root": 8327, "n": 13, "g6": "X?????????????}?@K@C_PK?cG?SO?_o?KC?C`??Ag?OwO??J_?", "st": "F", "vs": [7]}
{"root": 8479, "n": 13, "g6": "X?????????????}?CWAD?`W?cO?P_CCO?HG??T??@W?GBO?D`_?", "st": "F", "vs": [7]}
{"root": 9545, "n": 13, "g6": "Y?????????????}?GkCK_AS?KGACO?_o?SC??L??AW?AGO?GI_?A`_??", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?CK@C_BK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?Ow@B?Gc?IG?`O?Ao?HC??h??_g?@eO?OB_?", "st": "F", "vs": [7]}
{"root": 10099, "n": 13, "g6": "X?????????????}?AK?S_PK?QG@@O?Ao?HC??h?@?g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10108, "n": 13, "g6": "X?????????????}?@WAK_AK?PG?DO@?o?aC?CH??Ag?OkO?AB_?", "st": "F", "vs": [7]}
{"root": 10181, "n": 13, "g6": "[?????????????~??w?T?CS?Co?QO@@O?QC??X?A?g??`_?OO_?CG_??RO?C?K??", "st": "F", "vs": [7]}
{"root": 10181, "n": 14, "g6": "_???????????????^_?M?Ag?PO?H_?QO?_g?C`?A?g??`_?OO_?CG_??RO?C?K??O_O?A?P???_Q???BI???", "st": "F", "vs": [7, 7]}
{"root": 10718, "n": 13, "g6": "X?????????????}??wCB?AcACG@AO?dO?aC?CD??OW?CeO?OP_?", "st": "F", "vs": [7]}
{"root": 11553, "n": 13, "g6": "X?????????????}??w?h?Og?IGAAOCGo@CC?AD??_W?AQO?GX_?", "st": "F", "vs": [7]}
{"root": 15455, "n": 13, "g6": "Y?????????????}??w?b?OcACoAGOCAOAAC?OP?@@W?@IO?Ca_?@@_??", "st": "F", "vs": [7]}
{"root": 15600, "n": 13, "g6": "Y?????????????}??w@G_Ac?POC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17201, "n": 13, "g6": "Y?????????????}?@WAL?`S?_oC@O?Oo?Gc?CD?A?W?@_O?Ca_?GP_??", "st": "F", "vs": [7]}
{"root": 17592, "n": 13, "g6": "[?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og??P_?___??[_?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_??b??___?G@O?@?K??O_O??_H??C?I???Be???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_?___??[_?G@O?@?K??_OO??_`??A?a???CY???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 15, "g6": "c?????????????????Fw?Ao?E_?c_?aO?Gg?@E??IG?AC_?AD???b??OOO?A?S??G@_?@A@??@?Q??C?I???a?_??_AG??A?H????M[???", "st": "O", "vs": [7, 7, 7]}
{"root": 17682, "n": 13, "g6": "[?????????????~?AW?L?Ac?@oCAO?PO?OW?@P?A@G?CA_?AO_?GG_??aO??C[??", "st": "F", "vs": [7]}
{"root": 17713, "n": 13, "g6": "X?????????????}?AS?S_`K?PG?PO@?o?HC?GH??_g?CwO?OB_?", "st": "F", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?_G_?GC_?G@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?@G_?CC_?@@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??GGO?@?P??C?Q???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??@GO??OP???OQ???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 15, "g6": "c?????????????????Fw?Cg?H_?S_?I_?EG?CQ??@o?GC_?_D??GB??OCO?@?c??OA_??_`??A?a??C?Q???C__??CCG???OP????W{???", "st": "O", "vs": [7, 7, 7]}
{"root": 18161, "n": 13, "g6": "[?????????????~?GW?L?AS?Oo?IO@@O?IC??X?@?g?A@_?_O_?AG_??RO??GK??", "st": "F", "vs": [7]}
{"root": 18161, "n": 14, "g6": "`???????????????^_AE?@g?HO?`_?IO?_g?A`?@?g?A@_?_O_?AG_??RO??GK??__O??CP???OQ???BI??@?B???", "st": "F", "vs": [7, 7]}
{"root": 18260, "n": 13, "g6": "Z?????????????}?Gw?d?AS?KG@COA@O?SC?GP?A?g?O@_?`K_??Q_??Oo??", "st": "F", "vs": [7]}
{"root": 18522, "n": 13, "g6": "X?????????????}?OwAH?OSA?o?gOACO?GW?B@??_g?CQO??Z_?", "st": "F", "vs": [7]}
{"root": 18813, "n": 13, "g6": "X?????????????}?AS@C_`KA@G?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18840, "n": 13, "g6": "X?????????????}?AS@A_`KAAG?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18863, "n": 13, "g6": "Y?????????????}?@S?a_GK?HG?Ko?cG?Dc?OD?@?W?A_O?_o_?OI_??", "st": "F", "vs": [7]}
{"root": 20016, "n": 13, "g6": "Z?????????????MOQcAB?PcB_G?SO?IO?OW?C`??Ag??D_?___?AK_?C_o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Y?????????????JOQKB__?k?Cg?AoCOG?BC?GH??Gg?G@_?p__?EA_??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Z?????????????p_DgCb?[C?Ao?oO?HO?BC?GH??Gg?G@_?G__??U_?P?o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 14, "g6": "[???????????????DgCb?[C?Ao?HO?EG?_c?@D?A?W?WoO?EA_?G_O??JG?COI??", "st": "F", "vs": [7, 7]}
{"root": 24311, "n": 13, "g6": "Y?????????????qO?w?x?XCA?o@OO?DO?@W?S@??BG??Q_?k__?@B_??", "st": "F", "vs": [7]}
{"root": 30905, "n": 13, "g6": "Y?????????????f??sAb?Kc?HO?EO?PO?CW?@P??@g?A@_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 34819, "n": 13, "g6": "Y?????????????ogIa?E_AK?iG?aO?HO@_C?@`??BG??B_?hO_?E@_??", "st": "F", "vs": [7]}
{"root": 40183, "n": 13, "g6": "Y?????????????b_HG@H?Gc?SGADO?Ao?QC??X?AGg?O@_?kO_?AK_??", "st": "F", "vs": [7]}
{"root": 51515, "n": 13, "g6": "[?????????????}?GWCA_HK?KG@CO?BO@?W?GP?A@G??Q_?_B??AO_?OSO??gK??", "st": "O", "vs": [7]}
{"root": 51515, "n": 14, "g6": "]???????????????^?AE?HK?aG?BOA?o?`C?OH??Cg?O@_?AO_?_g_?A_o??cA??_SO??KH???", "st": "O", "vs": [7, 7]}
{"root": 57157, "n": 13, "g6": "[?????????????@oASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "\\?????????????}??w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "]?????????????}?ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N???wO??PC??_A_??_E???", "st": "F", "vs": [7]}
{"root": 57157, "n": 14, "g6": "^????????????????w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??^?O??HC??H?O?A@@???@y???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "_???????????????ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??@oO??G`??C?Q??@?I???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "`???????????????^??d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??F@???PA??C?Q???_D???", "st": "F", "vs": [7, 7]}
{"root": 68074, "n": 13, "g6": "]?????????????Ao?s?b?QC?cO@_OCOO@DG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ???", "st": "F", "vs": [7]}
{"root": 68074, "n": 14, "g6": "`???????????????@W?L?CW@GO@G_@_OAGG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ??@CA??C@A??@DH???", "st": "F", "vs": [7, 7]}
{"root": 70922, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?HG?CI??Co?CO_?CP??AH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70922, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?AQ??`O??R??G`??CP??@C_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 13, "g6": "]?????????????CgCK?K_AS@?o?SO?IOA?g?KE?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA???", "st": "F", "vs": [7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@_o?CO_?CP??BH??OA_?A?W??I?_??SA???oA??@GA??BBB???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA??COA??AGA???oX???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu2_b45_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b45_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "T?????????????}?A[?WoOT?_k?@c?ASAEE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????XoQeAoOi@?CK?WC?DS?@U?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GW?aC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?AgCCC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?Ag?cC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????}?Oo?TOOU?`c?Cg?GW?BA?DK_C?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????}?Ae?TOOU?AS?GWCKC?`e?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "W?????????????}?Ae?TOOU?`c?Cg?GWAEA?CO_@?S?G?o?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?OO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?GO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_Ca?HC@CgAGW@AA?AC_CBS??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW@@A?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW?PA?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGWAAA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGW?QA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGWA@A?AC_@DS??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?_C_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?AC_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?ag?SG?ag?@a??c_CG[??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????}??w@BOPE?IC?aGCHG?HA?Ck_??[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??w?cOGY?HC@CgCGW?IA?CO_AHc??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??wAH_Ca?HC@CgCGW?IA?CC_@BS??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?AsCIOAE?Gc@Cg?_W@@q??a_?GK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????}?AsAB_`Q?GW@Cg?_W?BA?@C_@?S?@Co?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W@@A?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?GC_?LS??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?@i_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?HA?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?_A_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?OA_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?bC?PG?_W?QA??Q_AGk??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?AeCKOAE?Gc@Ag?_W@Ba?GA_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[CKOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[?h_AE?Gc@Ag?_W?PA?`a_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?_A_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwADOAE?Gc@Ag?_WACq??Q_?CK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_WA@A?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????}?G[CI_AE?Gc@Cg?_W?QA?HI_?AK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_@?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_A?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_WA?a?CC_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?GC_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?OA_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?OA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????}?@KAH_GiA@W?MG?_W?cA?___?aC?@Ao?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMCHOGE?Gc?Kg?_W?KA?Oq_@?K??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?`A?AA_?Kk??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?HA?GG_?Kk??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?Gi?d_`I?_W?PG?_W?cA?AA_CEK??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????}?Gi?d_`I?_WCEG?_W?SA?GO_?CS?@Co?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_CI@AWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?aA?AA_?iK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?IA?OA_?iK??", "st": "O", "vs": [7]}
{"root": 44, "n": 13, "g6": "W?????????????}?A[CH_AI@@WAKG@?W?KA?GO_?CS?AAo?", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????}?CYCH_AI@@c?_g@?WA@A?Da_?OK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?CiCBOCE?GcACg@?W?Ua?AA_?AK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I_CE?GcACg@?W?IA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I__Y?OW?PG@?W?HA?@A_ACk??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?WAAA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?aA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}?Oe?`OOe@@c?Og@?W?fA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????QoESCJ?TA?@W@WG?@g?AK?eC_@?S?G?o?", "st": "O", "vs": [7]}
{"root": 129, "n": 13, "g6": "W?????????????ROScEC_?i?gW?pG?Ag?CK?Ko_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "W?????????????R?POAB?AS?GgC?o@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA?G__C?s??", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA??g_C?s??", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????{?H_CS?OW?HOC?o@Hg?RK?`?_ACC?CGO?AI_?", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????{?BCAO_AaA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 168, "n": 13, "g6": "W?????????????aOHC?S__K?KGAAO@Ig?Qk?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 168, "n": 13, "g6": "V?????????????{?PGAP?_K?KG@Ig?dWACA?Ac_AAS??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????R?PG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA?GO_CCc??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA??W_CCc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?H_?p?_c?GW@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_?p?_c@?g?Oo@Hg?RK?O__CQC?AAO?@A_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_CQ?EGAAOA@O@Hg?RK?`?_AAC??SO?AE_?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????QOBCCD?aC?KGA?o@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????{?BCCO_BA@?W@Hg?eW?SA?QO_CDC??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????{?HG?p?aCA?g@Hg?eW?MA?_O_A?s??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "X?????????????{?HG?p?aCA?gA?o@Hg?RK?B__CAC?GCO?CC_?", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????b?BC?S_OS@GGC@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA?G__AAc??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA??g_AAc??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????{?P_?p?Ac@?g@Hg?eW?EA?QO_C?s??", "st": "O", "vs": [7]}
{"root": 182, "n": 13, "g6": "X?????????????{?P_AQ?EG@?gC?o@Hg?RK?P?_CAC?@QO?GA_?", "st": "F", "vs": [7]}
{"root": 184, "n": 13, "g6": "W?????????????aOBCAO_`C?IGA@O@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 184, "n": 13, "g6": "V?????????????{?PG?p?QC@?g@LG?aw@@A?`C_?SS??", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "W?????????????F?HOCP?_S@?g?Oo@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 190, "n": 13, "g6": "X?????????????{?HOCP?_S@?g?Oo@Hg?RK?F?_CCC??KO?OC_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????{?B_CP?OI?GW@Hg?eW@IA?_S_?GS??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????F?PCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?PC?S_QAA?W@Hg?eW?[A?___ABC??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?B_CP?QAA?W@Hg?eWACA?OW_?Sc??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????F?PGAO__K@AG?PO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????{?BCCO_IA@?W@Hg?eWAEA?QO_?@S??", "st": "F", "vs": [7]}
{"root": 204, "n": 13, "g6": "V?????????????{?HG?p?IAA?W@Hg?eWAKA??W_ACc??", "st": "O", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????{?BG@P?QCA?W@Eg?hWAKA??W_ACS??", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "W?????????????PGOQAAO_I?kWCOG?fG@?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "V?????????????{?GHC@OJEAGC?fGA?g?HA?PG_CCc??", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?HA@@_GQA?g?ZG?cw?gA?_o_AGS??", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "Y???????????????CEAGOGQA?g?ZG?cw?cA?_o_AOc?]?G?@_O?AAO??", "st": "F", "vs": [7, 7]}
{"root": 227, "n": 13, "g6": "W?????????????IGGcCC__Q?[W?fG@?g@?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "W?????????????OgOKCC_GS@GG@GO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????{?OKCC_GS@GG?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????a_CIA@_`A@@G@@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?GECGOOQ?_g?ZG?cw@CA?a__@Ac??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?CIA@_`A?_g?ZG?cw?cA?a__AAS??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "W?????????????QGOcCA_Oa?kW?fGA?gA?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????{?OcACOJE?RcA?gC?W?EA?QG_CAc??", "st": "O", "vs": [7]}
{"root": 235, "n": 13, "g6": "W?????????????`GGQAAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?HG?S__SAGC@FG?gw?kA?___A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?_SAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?AcA@O@FG?gw?EA?OI_COK??", "st": "F", "vs": [7]}
{"root": 257, "n": 13, "g6": "W?????????????`_@gAP?OS?GWCOG@Hg?RK?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "V?????????????{?@gAA_AEAGC@Hg?eWAEA?QG_@?S??", "st": "O", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????{?@gAGOAEAGC@Hg?eWAEA?QG_?Ac??", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "V?????????????{?D_CK?QOAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "W?????????????Q_Oo?Y?OI?GWCOG@Hg?RK?{?_?PC??IO?", "st": "O", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?AEAGC@Hg?eW?LA?_C_A@S??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?BO?GW@Hg?eW?@Q?OI_COK??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "W?????????????R?OoAA_AK?HGCOG@JG?Q[?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AQAGC@JG?cwAEA?AK_A?S??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AKAGC@JG?cwAEA?OG_?QS??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????{?H_CK?OS?GoCOG@JG?Q[?G__C@C?@HO?O@_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????{?CECCOEY@?WA@G?kgAKA?O__@AK??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????{?OE?tOOE?aCA@G?igAKA?O__@AS??", "st": "F", "vs": [7]}
{"root": 284, "n": 13, "g6": "V?????????????}?ASCJ?Gq?GW?gG?SG?@S?Pc_?@[??", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "V?????????????}?O[@COPQ?GW?WG?Ag??k?HK_?cK??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????}?C[?SO`Q?_W?WG?Ag??k?PK_?cK??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "Y?????????????}?@gCF?Ac?Gg@GoAKG??s??R??HC??IO?Ca_?A@_??", "st": "O", "vs": [7]}
{"root": 333, "n": 13, "g6": "Y?????????????}?@K?S_PS?KG@DOCKG??s??R??EC??cO?CE_?A@_??", "st": "O", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?Ok?W_Os?IG@?o?@g?@K?CI_@KK??", "st": "F", "vs": [7]}
{"root": 344, "n": 13, "g6": "V?????????????}?Ck?W_Os?IG@?o?@g?@K?CI_CKK??", "st": "F", "vs": [7]}
{"root": 359, "n": 13, "g6": "V?????????????}?@QCI_BA@Ag@?o?@g?@K?CW_@KK??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "X?????????????}?C[?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "F", "vs": [7]}
{"root": 449, "n": 13, "g6": "V?????????????}?Gh?PO?eAEC?BG?Og?_K?Co_@Hc??", "st": "F", "vs": [7]}
{"root": 451, "n": 13, "g6": "V?????????????}?Ch?PO?e@EC?BG?Og?OK?Co_CHc??", "st": "O", "vs": [7]}
{"root": 545, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 599, "n": 13, "g6": "Y?????????????}?@c?a__k?QGABO@CG?HC?@F??MC?CAO?AA_?_@_??", "st": "F", "vs": [7]}
{"root": 601, "n": 13, "g6": "V?????????????}??w?Q_Gk?QG@AO?SG@CS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG?aO?cG@CS?`I_@AK??", "st": "F", "vs": [7]}
{"root": 629, "n": 13, "g6": "V?????????????}??w?Q__k?IG?aOACG?SS?PI_@AK??", "st": "F", "vs": [7]}
{"root": 643, "n": 13, "g6": "V?????????????}?CK?Q_`K?SGADO?SG?PC?@o_@?{??", "st": "O", "vs": [7]}
{"root": 652, "n": 13, "g6": "V?????????????}?AK?Q_GQACgACo?gG?IC?@o_@@k??", "st": "O", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?AK?Q_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 657, "n": 13, "g6": "V?????????????}?@K?a_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 693, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?WG?QC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 695, "n": 13, "g6": "V?????????????}?AI?QOPI?aW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 699, "n": 13, "g6": "V?????????????}?AI?QOOi?cW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 773, "n": 13, "g6": "Y?????????????}??w?d__a?cWCGGABG?GS?CB??gC?OCO?AQ_??`_??", "st": "F", "vs": [7]}
{"root": 821, "n": 13, "g6": "V?????????????}?AI@H_DA?HGACo?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 823, "n": 13, "g6": "V?????????????}?AIAH_DA?HG@Co?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??w@A_DK?KGACo?QGA?k?H?_ABC?AOo?", "st": "O", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?`?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?P?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?OGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?AGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "W?????????????}??w@B?`K?HG@Co?WG@?k?H?_AAc?AOo?", "st": "F", "vs": [7]}
{"root": 853, "n": 13, "g6": "W?????????????}??wAA_`K?HG?co?gG@?k?P?_@BC?@Oo?", "st": "F", "vs": [7]}
{"root": 855, "n": 13, "g6": "W?????????????}??w?R?`K@@G?co?SG?_k?O__@Ac?A_o?", "st": "F", "vs": [7]}
{"root": 868, "n": 13, "g6": "V?????????????}??w@A__k?IG?aO?cG@CS?HI_?QK??", "st": "F", "vs": [7]}
{"root": 899, "n": 13, "g6": "Y?????????????}??wAA_Gk?IGAHO@GG?HC?_F??WC?OCO?CQ_??`_??", "st": "F", "vs": [7]}
{"root": 904, "n": 13, "g6": "V?????????????}??wAA__k?aG?QO?SG?cS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "W?????????????}??w?T?AS@Cg?aG@GgAAK?C__C@c?CHO?", "st": "F", "vs": [7]}
{"root": 992, "n": 13, "g6": "W?????????????}??w?b?Ac@Ag?cG@GgA@K?AO_C@c?A`O?", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?So?cG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1120, "n": 13, "g6": "Y?????????????}??wAD?HCA?o@BO?QG?QS?PB??SC?AcO??S_?_A_??", "st": "F", "vs": [7]}
{"root": 1124, "n": 13, "g6": "W?????????????}??w@D?HC?Pg?cG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1179, "n": 13, "g6": "X?????????????}??w@H?OW@AOC@_@AO?Qg?AT?CCC?AAO?PB_?", "st": "F", "vs": [7]}
{"root": 1194, "n": 13, "g6": "W?????????????}??wAH?AQ?ag?go?WG?`S?OO_C@c?AOo?", "st": "O", "vs": [7]}
{"root": 1208, "n": 13, "g6": "Y?????????????}??wAH?_K?KG@DO?ao@@C?Ad??cC??KO?_A_?H@_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "X?????????????}??wAH?_K?SG@DOACG?PC?BD?CCC?GJO??H_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "W?????????????}??wAH?DA?agAAo?aG?KS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "Y?????????????}??w?X?DCA?o@BOCAG?aS?PB??aC?GSO??E_?A@_??", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "V?????????????}??wAD?_K?QGCAG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1223, "n": 13, "g6": "W?????????????}??w?X?GgA?o?bO?Sg@CK?HC_?CS?OGo?", "st": "F", "vs": [7]}
{"root": 1232, "n": 13, "g6": "V?????????????}??wAD?_KAAGCAG?Sg@CK?DC_@BS??", "st": "F", "vs": [7]}
{"root": 1308, "n": 13, "g6": "V?????????????}??w?c__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "V?????????????}??wAC__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?AT?CGC?AGO?Oc_??B_??", "st": "F", "vs": [7]}
{"root": 1318, "n": 13, "g6": "W?????????????}??w?h?BCAAG@BO@Cg@CK?C__C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?cg@CK?BC_?bS??", "st": "F", "vs": [7]}
{"root": 1332, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?IS?CS_AG[??", "st": "F", "vs": [7]}
{"root": 1366, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1368, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????}??w@C__K?PGADO?cG?cc?`A_?Qk??", "st": "O", "vs": [7]}
{"root": 1415, "n": 13, "g6": "X?????????????}??w@C__KACG@AOADO?QC?AT??aC??BO?HH_?", "st": "F", "vs": [7]}
{"root": 1419, "n": 13, "g6": "Y?????????????}??w@G_`A?PGADO?gG?`c?Ad?AGC?@GO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1442, "n": 13, "g6": "V?????????????}??wAH?_KACG?aoACG?cS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1509, "n": 13, "g6": "V?????????????}?CYAIOAI?OW?aGA@G?_K?`g_?Ok??", "st": "F", "vs": [7]}
{"root": 1540, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 1584, "n": 13, "g6": "V?????????????}?CIAEOAI?OWCIG?`G?GS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1605, "n": 13, "g6": "X?????????????}?G[?P_AQ?Og?cGCIG?_S?OB?@@C??rO?A@_?", "st": "F", "vs": [7]}
{"root": 1624, "n": 13, "g6": "V?????????????}?CWCL?AE?HC@@G?_g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1634, "n": 13, "g6": "V?????????????}?AW@L?GE?HCA@G?_gAAK?PS_?PS??", "st": "O", "vs": [7]}
{"root": 1652, "n": 13, "g6": "V?????????????}?CWCD_AI?HC?`G@?g?EK?PW_?_s??", "st": "F", "vs": [7]}
{"root": 1670, "n": 13, "g6": "V?????????????}?AWAL?AE?HC?`GA?gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????}?@H?`OOe?PCAHG?Og?_K?`o_@@c??", "st": "F", "vs": [7]}
{"root": 1730, "n": 13, "g6": "W?????????????}?Cw?R?CSACW?WGADG?OK?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1732, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????}?@KCEOCI?GW?SGAIG?OS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1810, "n": 13, "g6": "X?????????????}?AKAD_Ga?GWAAG?PG?OS?`B??]C?CAO??I_?", "st": "F", "vs": [7]}
{"root": 1830, "n": 13, "g6": "V?????????????}?@QAKOAQ?OgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1847, "n": 13, "g6": "V?????????????}?AICIOAI?_W@EG?`G?GS?@k_A?[??", "st": "F", "vs": [7]}
{"root": 1875, "n": 13, "g6": "V?????????????}?Gk?`_CQ?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 1880, "n": 13, "g6": "V?????????????}?@WCL?CE?PC@@G?Og@AK?HS_?PS??", "st": "F", "vs": [7]}
{"root": 1886, "n": 13, "g6": "X?????????????}?O[?c_AS?IG?`OAGo?PC?AH??@c??HO?H`_?", "st": "F", "vs": [7]}
{"root": 1915, "n": 13, "g6": "V?????????????}?CWCL?AE?PC?PG@?g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1939, "n": 13, "g6": "X?????????????}?AK?Q_Ca?GgAGo?SG?cc?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "X?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "[?????????????~??]?cOAQ?CgA?o?KG?PC?AH?@?g?@OO?@O_?CG_?OAO???[??", "st": "O", "vs": [7]}
{"root": 1941, "n": 14, "g6": "[???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@O?O@_?GAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 14, "g6": "_???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g??]O?_A_?O@_?@OG??IA??CGO?A?P????Y??@?E???", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 15, "g6": "c?????????????????Fw?Ca?HG?HOA?o?EC?CP??PG?CA_?_A_?O@_?C@G?C?I???{o??I?_??I@???`@??A?O_???BG??@?D???G?K???", "st": "O", "vs": [7, 7, 7]}
{"root": 1957, "n": 13, "g6": "V?????????????}?@SAKOCQ?GWCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1961, "n": 13, "g6": "V?????????????}?@IAEOAI?OW?cGCIG@?c?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1975, "n": 13, "g6": "V?????????????}?GYCIOAI?OW?QGC@G@?K?Dg_@?k??", "st": "F", "vs": [7]}
{"root": 2011, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?aG?Og@?K?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?QOGIACW?cGAHG?_S?CW_?Sc??@o?", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?S_AQ?_gCGo?cG@Cc?CW_?CS?CAo?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "X?????????????}?G[@@_AQ?Og?cGCIG?GS?OB??PC??rO?G@_?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "V?????????????}?G[?QOCI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2028, "n": 14, "g6": "Y???????????????^?AF?AQ?Og?cG?Og@?K?AG_?Ks?C?o?GKO?`PO??", "st": "F", "vs": [7, 7]}
{"root": 2031, "n": 13, "g6": "X?????????????}?O[@@_Aa?OgAKG?QG?OS?GB??PC??jO?_@_?", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?QG?_g?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2031, "n": 14, "g6": "Y???????????????^?CF?Aa?Og?QG?_g?_K?AG_?Is?O?o?GKO?P`O??", "st": "F", "vs": [7, 7]}
{"root": 2035, "n": 13, "g6": "V?????????????}?AWCJ?GK?GgADG?Og?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2038, "n": 13, "g6": "V?????????????}?AWAJ?CK?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2050, "n": 13, "g6": "V?????????????}?O[?Q_CK?Gg?SGAHG?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2056, "n": 13, "g6": "Y?????????????}?G[@KOAI?OW?SG@AG?Oc?`D??cC??cO?AS_??B_??", "st": "F", "vs": [7]}
{"root": 2064, "n": 13, "g6": "V?????????????}?G[?a_AK?Og?SGCHG@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2071, "n": 13, "g6": "W?????????????}?Gw?S_CK?PG@DO@AGACS??S_?WS?GCo?", "st": "F", "vs": [7]}
{"root": 2073, "n": 13, "g6": "V?????????????}?AHA@OGe?`CCHG?_g?GK?Po_?Pc??", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "X?????????????}?CKAE_CI?GW?QG?LG?OS?GB?@CC??EO?`Q_?", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "V?????????????}?CKAE_`Q?Og?QG?_g?_K?AE_?LK??", "st": "F", "vs": [7]}
{"root": 2110, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2112, "n": 13, "g6": "V?????????????}?O[@A_AQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "X?????????????~?CP?aO@I?GW?cG@AG?Gc?@D??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "[?????????????~??]@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[??", "st": "F", "vs": [7]}
{"root": 2126, "n": 14, "g6": "^???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[???{O?A?H??A?I???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "`???????????????^_?F_Ga?PG?HO?Oo?QC?GP??PG??a_?___?OO_?CCO??_c??O_O?A@@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?O@O?O@_?OAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2194, "n": 13, "g6": "V?????????????}?CYAIOCI?GW?aG?PG?_K?`g_A?k??", "st": "F", "vs": [7]}
{"root": 2196, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?aGA?g?_K?Hc_?PK??", "st": "F", "vs": [7]}
{"root": 2204, "n": 13, "g6": "Y?????????????}?O[?S_AIACW?kG?QG?_c?OD??WC?GCO?GC_?CQ_??", "st": "F", "vs": [7]}
{"root": 2222, "n": 13, "g6": "W?????????????}?AK?c_`K?IGAIO@KG?HC??o_@@S?GAo?", "st": "O", "vs": [7]}
{"root": 2279, "n": 13, "g6": "Y?????????????}?AW@L?PS?IGA@O?QG?_S?`B??WC?AEO??Q_??`_??", "st": "F", "vs": [7]}
{"root": 2299, "n": 13, "g6": "V?????????????}?CYCIOCI?GWAAG?PG?_K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 2301, "n": 13, "g6": "V?????????????}?@WAL?AE@@C@@G?_gAAK?HS_?`S??", "st": "O", "vs": [7]}
{"root": 2304, "n": 13, "g6": "X?????????????}?@E?QOOi?OWAAG?`GACS?GB??mC?OCO?GC_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?O@O?C@_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?C@O?C@_?", "st": "O", "vs": [7]}
{"root": 2356, "n": 13, "g6": "V?????????????}?A[CIOAI?OW?QGC?g@?K?Pc_@@K??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?_O_?@G_?@AO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?AO_?@G_?CAO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?COO?CO_?_G_?GAO???[??", "st": "O", "vs": [7]}
{"root": 2425, "n": 14, "g6": "`???????????????^_?F__a@@G?PO?Go?IC?@P?@@G?AA_?O__?_O_??cO??Oc??@_O??H@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "[???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "_???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g??]O?GA_?_@_?COG??aA??_GO?@?P????Y???OE???", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 15, "g6": "c?????????????????Fw?_a@@G?PO?Go?IC?@P?@@G?AA_?GA_?_@_?A@G?A?I???{o??a?_??a@??C@@??@?O_???BG???OD????_K???", "st": "O", "vs": [7, 7, 7]}
{"root": 2443, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gG?SG@_c??F?DKC??MO?", "st": "F", "vs": [7]}
{"root": 2483, "n": 13, "g6": "W?????????????bGJAD_O@Q?AgBGG?SG?PC??F?EEC?CEO?", "st": "F", "vs": [7]}
{"root": 3140, "n": 13, "g6": "Y?????????????KoOsDO_sA?@g?Co?gG?_c??T??OW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "W?????????????WoCaE@_BQ?OW?kG?BG?GS?OB?DoC??TO?", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "Y?????????????m?KW@G_BQ?Ag?_o?kG?@c?AD?A?W?@OO?CO_?oK_??", "st": "F", "vs": [7]}
{"root": 4206, "n": 13, "g6": "Y?????????????D_JC@a__k?@g?Oo?EG?_c?@D?E?W?T_O?OO_??a_??", "st": "F", "vs": [7]}
{"root": 5292, "n": 13, "g6": "Z?????????????b_Kg?E_oK?qG?OoAoG?Ac?@D??AW?S?O?AO_?CC_??dO??", "st": "F", "vs": [7]}
{"root": 5411, "n": 13, "g6": "Y?????????????gg@K?S_cS@QG?IO@?o?EC?WP??`G?X_O??I_??D_??", "st": "F", "vs": [7]}
{"root": 5560, "n": 13, "g6": "W?????????????KgIaCWO?q@?gASG?IG?_S?CB?FAC?@EO?", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "Y?????????????KoQcEC_iA?Ag?AoB?G?Gc?CD??GW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "W?????????????ROEWCh?iA?Ag?AoB?G?OS?@B?ECc?@Co?", "st": "F", "vs": [7]}
{"root": 6282, "n": 13, "g6": "W?????????????[_@wDH?eA?@g?Co?aG?_S?@B?EAc?@Co?", "st": "F", "vs": [7]}
{"root": 6992, "n": 13, "g6": "X?????????????WsE@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?", "st": "O", "vs": [7]}
{"root": 6992, "n": 13, "g6": "\\?????????????fGKY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?o?_?I?_?AOO??IC???B_??", "st": "O", "vs": [7]}
{"root": 6992, "n": 14, "g6": "[???????????????E@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?WsO?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 14, "g6": "_???????????????KY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?W?G?@OA??C_O??D@????Y????e???", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 15, "g6": "c?????????????????@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?KYG?C?Q???@o?B??_?@O@???c@???D?_???BG????d????CK???", "st": "O", "vs": [7, 7, 7]}
{"root": 7094, "n": 13, "g6": "X?????????????TSB@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?", "st": "F", "vs": [7]}
{"root": 7094, "n": 13, "g6": "\\?????????????igIi?oOHA?@g?Co@_G?EC?AP?A@G?OA_?Q?_?`?_?AOO?@AC???B_??", "st": "F", "vs": [7]}
{"root": 7094, "n": 14, "g6": "Z???????????????B@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?TSO?O@G??", "st": "F", "vs": [7, 7]}
{"root": 7094, "n": 14, "g6": "^???????????????Ii?oOHA?@g?Co@_G?EC?AP?A@G?OA_?ig_?OA_?H?G?CGA??C_O??`@????Y???", "st": "F", "vs": [7, 7]}
{"root": 7100, "n": 13, "g6": "X?????????????W[D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????f_KM?aO?i?CW@_G?QG?Cc??d??IC?D@O?o@_?", "st": "F", "vs": [7]}
{"root": 7100, "n": 14, "g6": "[???????????????D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?W[O?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 7614, "n": 13, "g6": "W?????????????w_JG?[_LA?BG?@oAGG?Oc?AB?CJC?CAo?", "st": "F", "vs": [7]}
{"root": 7997, "n": 13, "g6": "Y?????????????}?Os@C_PS?Go?QO?`O?KC??X???w?OGO?HA_?C`_??", "st": "F", "vs": [7]}
{"root": 8688, "n": 13, "g6": "Z?????????????}?CWCJ?BCAAO?a_@GO?Og?OE??@g??H_?AG_?_A_?Goo??", "st": "F", "vs": [7]}
{"root": 8966, "n": 13, "g6": "Y?????????????}?@WCJ?DC?`O?WOA@O@EC??L??AW?ASO?_E_?G@_??", "st": "F", "vs": [7]}
{"root": 9510, "n": 13, "g6": "X?????????????}?AW?T?`W?SO?Q_?WO?Og??L??AW?GBO?H`_?", "st": "F", "vs": [7]}
{"root": 9550, "n": 13, "g6": "Y?????????????}?@cCF?Cc@DO?`O?Oo?IC??L??AW?OAO?Ga_?D@_??", "st": "F", "vs": [7]}
{"root": 9860, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?AD??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 9894, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?_D??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "X?????????????}?CK@C_PK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "Y?????????????}?Ow@B?Gc@Co?SO?`O?HC?CD?A?W?@_O??U_??h_??", "st": "F", "vs": [7]}
{"root": 10121, "n": 13, "g6": "Y?????????????}?Os?b?Ac@DO?QO?@o?BC?AH?A?W?@_O?Ca_?GD_??", "st": "F", "vs": [7]}
{"root": 10179, "n": 13, "g6": "[?????????????~??w@D?OS?Go?aO?HOAAC??X??Gg?@@_?AO_?_G_??RO?@?K??", "st": "F", "vs": [7]}
{"root": 10179, "n": 14, "g6": "`???????????????^_?M?Gg@@O?P_?aO?Cg?_`??Gg?@@_?AO_?_G_??RO?@?K??A_O??OP??A?Q???BI???CB???", "st": "F", "vs": [7, 7]}
{"root": 12242, "n": 13, "g6": "Y?????????????}??w@D?GS?QG?POAGo?HC?`H??_g??EO?_Q_?O`_??", "st": "F", "vs": [7]}
{"root": 14178, "n": 13, "g6": "[?????????????}??w@B?Ac?POCH_@CO?SC?_`??QG?GD_?C__?_O_?@`O???k??", "st": "O", "vs": [7]}
{"root": 15630, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17872, "n": 13, "g6": "Y?????????????}?Ow@C_AS@Co?cO?PO?KC?CD?@?W?@OO?OQ_?_H_??", "st": "F", "vs": [7]}
{"root": 18581, "n": 13, "g6": "X?????????????}?Ow@H?AW?aOC@_?WO?OW?D@??Og?GIO??j_?", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoAK?w_?kAoGAOO?KO?@W?@P?@?g??D_?pG_?A`_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoWc?b?FC?AoAOO?KO?@W?@P?@?g??D_?kA_?A`_??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH??k?DGB?o@_G@GC??X??Gg??P_?CS_?AI_?O?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH?CS?DG?POB?o?oC??X??Gg??P_?c?_??k_?H?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?DGB?o@_G?@c?@D??CW?AIO?AI_?_@_?Q?G??Da??Q@O??", "st": "F", "vs": [7, 7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?PO?POB?o?@c?@D??CW?Q?O??k_?Q@_?P?G??IQ??K@O??", "st": "F", "vs": [7, 7]}
{"root": 20746, "n": 13, "g6": "[?????????????TOFCF?_Cc?@o?EO?HO?GW?AP??DG??a_?CB??b__?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 20746, "n": 13, "g6": "Y?????????????b_Ig@p?Cc?@o?EO?HO?GW?AP??DG??a_?wC_?CB_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?CP??@g??`_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?A`??aG??`_?wA_??L_??", "st": "O", "vs": [7]}
{"root": 33057, "n": 13, "g6": "Z?????????????b?[OCb?TC?BO@oO?IO?Ag?C`?A@G??B_?@__?AK_?CGo??", "st": "F", "vs": [7]}
{"root": 33057, "n": 14, "g6": "\\???????????????P_FC?cW@SO?E_@oO?Ag?C`???w??oO?AK_?GP_?@OG??IQ??OHO??", "st": "F", "vs": [7, 7]}
{"root": 54130, "n": 13, "g6": "[?????????????@oOSAB?BC?aO?a_?gO?IG?GQ?@GG?AO_?AP???N??^?O??HC??", "st": "O", "vs": [7]}
{"root": 54130, "n": 13, "g6": "\\?????????????}??wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??O_O?ACC???N_??", "st": "O", "vs": [7]}
{"root": 54130, "n": 14, "g6": "_????????????????wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??^?O??HC??`?O?@A@???@y???AE???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 14, "g6": "_???????????????^??M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?CGC??O__?@C@??CAA???@}???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 15, "g6": "c??????????????????M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?FoC??@G_?AC@??ACA???AE??@C?_??_OG???CD????Fk???", "st": "O", "vs": [7, 7, 7]}
{"root": 57182, "n": 13, "g6": "[?????????????@o@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57182, "n": 13, "g6": "]?????????????}?@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N???wO?C@C??CA_??GE???", "st": "F", "vs": [7]}
{"root": 57182, "n": 14, "g6": "`???????????????@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??@oO?A?`???_Q???OI????R???", "st": "F", "vs": [7, 7]}
{"root": 70921, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?PG?AI??Co?CO_?AP??CH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70921, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?CQ??PO??R??G`??AP??AC_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 75527, "n": 13, "g6": "[?????????????JORCB?_?s?Co?SO?BO?OW?o@??aG??S_?AD??@B??IoO?D?S??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu2_b46_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b46_p0of2.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "V?????????????Cs@eCoOPQ?ag?BG??w?SA?A__F?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????EWCi@DOQEB_C?@g?AWAUA?OO_?OK??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????KW@i@SOSEB_C?@g?AW@GA?`g_?_K??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_@iB_C?@g?AWACA?UA_?CK??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_UA?Eg?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????_wEQ?X_Qa?TG?Ag?@W?WA?@__F?K??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Dc?M@aOoI@DCCOg?CW@OA?`?_@TC??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Ig?M@aOoI@DCCOg?CWA_A?Q?_?kc??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__@AC??EO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?BC?CAO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?@c??HO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA??W_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___@AC??EO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___?BC?CAO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@__?@c?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@G_?Cc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAAA?@G_?Oc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA??o_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?QA?AO_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?BA?@G_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_C?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_A?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?AKAI_Ha??wCHG?Cg?Ia?CC_?A[??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "X?????????????}?CK?S_DS?QGAHOCKG?@K?O__?QC?C@O??L_?", "st": "O", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?C[AI_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????}?O[AI_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?OC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?GC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA??c_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?AgCH_Gq?GWAKG?@W?Ia?CA_?Ak??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "X?????????????}?Cw@@_Aa@CW?aGCHG?AS?___?_c??LO?A@_?", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "X?????????????}?OM?WOCQ@AW?SG@AG@Cc?@o_?`C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?H?_?aC??Uo?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW@AG?Dg?_a?Ca_?WK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW?WG?Dg?Ca?Ca_@AK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "X?????????????}??w?Q_OYACW?WG@AG?As?P?_@@C?APO?_@_?", "st": "O", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????}??w?a__Y?cW@AG?Dg?Oa?Aa_AGK??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?ggCAW?FA?_K_?OK??", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "X?????????????}??wAB?Ac@CG@DO?ggA@K?B?_?aC?OEO??`_?", "st": "O", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?WgCAW?FA?_K_A?K??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_@Co?PS?PB??WC?AOO?OO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "Z?????????????}??w@H?Ag@@_C@_?co?HS?PB??WC?COO?CO_??I_?O?o??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?`?_?cC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?D?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????}?AKAC_PA?ag?XG?Aw?FA?_K_?_K??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "X?????????????}??wAH?_K?ag?ao?QG?cS?B?_?BC?O@O?O`_?", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "V?????????????}?Gc@DOCU@AC@AG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????}?CS?g_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 108, "n": 13, "g6": "X?????????????}??w@D?DC?PgCAG?Sg@CK?H?_?QC?OEO??a_?", "st": "O", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 118, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?bG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 122, "n": 13, "g6": "W?????????????}?GE@AOAI?QW?aG?OgACK?@w_@?c?G?o?", "st": "O", "vs": [7]}
{"root": 124, "n": 13, "g6": "W?????????????}?Oh?POCE?RC@@G?Og@?K?OO_?Lc?C@O?", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "W?????????????}?O[AC_HS?HG@@O?`G?GS?OG_?_c??po?", "st": "O", "vs": [7]}
{"root": 126, "n": 13, "g6": "X?????????????}?O[AC_HS?_g?`G?Og?EK?D?_?@c?@HO?O@_?", "st": "O", "vs": [7]}
{"root": 128, "n": 13, "g6": "W?????????????}?GE@AO`I?GW?aG?PG@AK?CG_?Mc?C?o?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?OO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?CO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?aG?GS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "X?????????????}?O[A@_AI?DWAKG?aG?GS?`?_?_c?CPO??H_?", "st": "O", "vs": [7]}
{"root": 140, "n": 13, "g6": "W?????????????}?G[@@_Ca?GgCKG?QG@?S?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "W?????????????}?G[?S_GK?GgCKG?aG@?K?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????}?G[?S_AI?DWCKG?aG?SA?GK_A?[??", "st": "O", "vs": [7]}
{"root": 152, "n": 13, "g6": "X?????????????}?Gw@B?AS?cWCDG?_g@?K?D?_?Cc?@DO??P_?", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "W?????????????}?O[@@_Da?HGA?o?SG?Oc?OG_@?S??io?", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????}?O[@@_Da?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????}?G[@@_`a?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "X?????????????}?G[@@_`a?HG?SG?`G?DS?CO_?HC?GBO?G@_?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?AO_@@C??rO?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GG_?Ks?O?o?", "st": "F", "vs": [7]}
{"root": 162, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC?`G@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?Oh?`OAE@BC?PG?_g?_K?GO_?Lc?G@O?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?GO_?@c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?OG_@?c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?CG_@?c??po?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????}?Ok?a_AI@BC?Og?_W?EY?GH_?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_?`C??rO?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????}?Ok@E_CI?GW?QG@@G@?S?OG_?_c??po?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?OC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_@i@BC?`G?OW?_q?CQ_?GK??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G@CA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G?SA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????}?OY@@_CQ?Eg?SGAIG?cA?AE_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?_G_?Mc?C@O?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?AG_?Mc?C@O?", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?GO_?@c??po?", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?CG_@?c??po?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC?QG@?g@?K?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????qGIa?E_Ia?CgCKG?QG?Oc??F?DaC??EO?OA_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????kOXC?E_Ia?CgCKG?QG?Oc??F?@@C?IaO??Q_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?QG?`G??[?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????U_EG@K_ASAgG?HOCgG?Ac?oW_??{??", "st": "O", "vs": [7]}
{"root": 232, "n": 13, "g6": "V?????????????V?EGCc_ASAcG?DO@SG?Cc?oW_??{??", "st": "O", "vs": [7]}
{"root": 255, "n": 13, "g6": "X?????????????k_HS?J?FA?AWEGG?QG?OS??J??`C?KIO?_A_?", "st": "F", "vs": [7]}
{"root": 257, "n": 13, "g6": "X?????????????cgHQ?B_iA?EGEGG?QG?OS??J?@iC?GCO??E_?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????JOESAa_?q?WCCKG@?g??k?@K_EOS??", "st": "F", "vs": [7]}
{"root": 323, "n": 13, "g6": "X?????????????YOESCWO?Y?AW?oG@GGABC??L?C@C?IaO??B_?", "st": "F", "vs": [7]}
{"root": 370, "n": 13, "g6": "V?????????????EoI`@PO?eAEC?`G?Og?@K?@W_F?c??", "st": "F", "vs": [7]}
{"root": 445, "n": 13, "g6": "V?????????????BoXCDCO@I?@WCgG?Cg?GK?[C_?BK??", "st": "F", "vs": [7]}
{"root": 447, "n": 13, "g6": "X?????????????BoJAD_O?i?@WBCG?BG?CS?AB??aC?WcO?GC_?", "st": "O", "vs": [7]}
{"root": 449, "n": 13, "g6": "X?????????????m?@wAcO@I?@WBGG?BG?AS?AB??gC?CGO?oK_?", "st": "O", "vs": [7]}
{"root": 513, "n": 13, "g6": "Y?????????????T_DgCS_cI?CWF?G?PG?@S??b??oC??[O?OC_?GA_??", "st": "F", "vs": [7]}
{"root": 523, "n": 13, "g6": "Y?????????????J_UG?p_Sa?CWEGG?QG?AS??J?AOC??[O?_C_?GA_??", "st": "F", "vs": [7]}
{"root": 565, "n": 13, "g6": "V?????????????coBaASO@I?dC?PG?Cg?OK?wG_?As??", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GO_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GC_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW?oG@GG?AS?K?_E?S??Ko?", "st": "F", "vs": [7]}
{"root": 633, "n": 13, "g6": "Y?????????????f?WW@R?Hc?Oo?Ao?IG?Ac?SB?A@C?OAO?Aa_?G@_??", "st": "F", "vs": [7]}
{"root": 812, "n": 13, "g6": "X?????????????[GCqAWO?i?@WECG?IG?Gc?CD?CqC??EO?GA_?", "st": "O", "vs": [7]}
{"root": 820, "n": 13, "g6": "V?????????????EoUCCWO?eBAC?IG?PG?OS?XC_?BS??", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????SwTa?KOAQ@?W?SG?IG?_c?W?_C@S?AAo?", "st": "O", "vs": [7]}
{"root": 941, "n": 13, "g6": "[?????????????SwTa?KOAQA?gA?o?SG?DC?GH??_g?H?O?D?_?___?CGO???[??", "st": "F", "vs": [7]}
{"root": 943, "n": 13, "g6": "X?????????????V?CsA@_iA?DG?`O?SGB@C?GD?C@C?AYO??B_?", "st": "O", "vs": [7]}
{"root": 955, "n": 13, "g6": "Y?????????????{?DcCF?ES@EG?gG?SG??s??R?AOC??gO?GE_?_@_??", "st": "F", "vs": [7]}
{"root": 957, "n": 13, "g6": "W?????????????qWEq?SO@Q@?W?WG@AG?Ac?W?_?`S?OAo?", "st": "O", "vs": [7]}
{"root": 982, "n": 13, "g6": "V?????????????HoLCCh?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1058, "n": 13, "g6": "V?????????????f?AYAKOIQ??w?SG?BG?OK?wG_?Gk??", "st": "F", "vs": [7]}
{"root": 1083, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?BG?Og?OK?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1083, "n": 13, "g6": "Y?????????????kOXCAg_?s?iG?HOCKG?GS?CB?@GC?GOO??E_??X_??", "st": "O", "vs": [7]}
{"root": 1097, "n": 13, "g6": "V?????????????coBcAK_IQ?DC?DG?Og?OK??M_F?K??", "st": "O", "vs": [7]}
{"root": 1128, "n": 13, "g6": "Y?????????????]?QK@K_bA?BG?@oECG?HC?CD?@AC?@AO?OA_?@H_??", "st": "F", "vs": [7]}
{"root": 1132, "n": 13, "g6": "Y?????????????M_QKBG_bA?Ag?AoECG?Cc?CD?@@C?OAO?OA_?AP_??", "st": "F", "vs": [7]}
{"root": 1169, "n": 13, "g6": "V?????????????YOES?wO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "V?????????????l?DSAJ?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1281, "n": 13, "g6": "W?????????????kOXCAg_Ia?WCCKG?@g?@K?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1301, "n": 13, "g6": "V?????????????coBC@Q_@K@SG@CO?[G@@C?wG_??{??", "st": "O", "vs": [7]}
{"root": 1400, "n": 13, "g6": "V?????????????FOESBOO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "W?????????????poFE?DO@E?cC?BG?Cg@?K?W?_?QS?Q?o?", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "Y?????????????poFE?QO?iAOC@GG?BG?AS?OB?D?C?I?O?@E_?A@_??", "st": "M", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?A__?_B_??", "st": "O", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?AO_?_B_??", "st": "F", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cGA?o?[G??s??R?CCc?ADO?O@_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cG?`OA?o?MC??L?A@C?OQO??R_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?_c?PO?`OA?o?MC??R?ACC?C`O??L_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "Z?????????????}?CWCJ?_c?PO@GO?`O?MC??L??AW?AOO?AG_?OE_?O?o??", "st": "F", "vs": [7]}
{"root": 1770, "n": 13, "g6": "X?????????????}?Ok?W_Os?QG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 1784, "n": 13, "g6": "X?????????????}?Ok@G_Os?Gg?_o?SG??s??R?A@C?CPO?D@_?", "st": "O", "vs": [7]}
{"root": 1805, "n": 13, "g6": "X?????????????}?Gk?W__s@AG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 1811, "n": 13, "g6": "X?????????????}?GkCG_Gs?_g?Oo?SG??s??R?C@C?GPO?D@_?", "st": "O", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS@?g?Oo?WG?QC??R?AAC?CPO??L_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?cG??s??R??EC?GDO?B@_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?WG??s??R?CAC?GDO?C`_?", "st": "O", "vs": [7]}
{"root": 2325, "n": 13, "g6": "X?????????????}?CSCJ?Cc?`OCCOA?o?MC??R?AAC?A`O??L_?", "st": "O", "vs": [7]}
{"root": 2417, "n": 13, "g6": "X?????????????}?@S?c_PQ?GW?aG@HGA?S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2454, "n": 13, "g6": "X?????????????}?@S?c_DQ?GWCAGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2457, "n": 13, "g6": "X?????????????}?AS?S_DQ@?W?QGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2509, "n": 13, "g6": "X?????????????}?GsCI_CK?@g?Oo?PG?AS?OB??WC?APO?GP_?", "st": "O", "vs": [7]}
{"root": 2555, "n": 13, "g6": "X?????????????}?OW?Z?Dc?aG?Ao@AG?Ac?@B?@GC?GDO?_D_?", "st": "F", "vs": [7]}
{"root": 2645, "n": 13, "g6": "W?????????????}?OwAD?OS?Co?WO?_o?SC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 2657, "n": 13, "g6": "W?????????????}?Ow@B?Cc?Co@GOACO@CC?CH??TC??Jo?", "st": "O", "vs": [7]}
{"root": 2675, "n": 13, "g6": "W?????????????}?Ow?S_@K?cGACO?PO@CC?GH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2681, "n": 13, "g6": "W?????????????}?OwAB?Ac?Co@GOACO?KC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2705, "n": 13, "g6": "W?????????????}?Ow@C_@K?cGACO?PO?KC?OH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2711, "n": 13, "g6": "W?????????????}?Ow?R?Gc?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2735, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z?AAC?ASO?_D_?", "st": "O", "vs": [7]}
{"root": 2749, "n": 13, "g6": "X?????????????}?Ow?d?AS?Co@GO?_o?KC??Z?@@C?GPO?_D_?", "st": "F", "vs": [7]}
{"root": 2805, "n": 13, "g6": "Y?????????????}?Ow?d?OW?aO?H_ACO?_g?B@?C@G?A_O?AG_??V_??", "st": "M", "vs": [7]}
{"root": 2819, "n": 13, "g6": "Z?????????????}?Ow?d?Ac?Co@GOACO?SC?AH??Aw?AGO?GC_?_I_?G?o??", "st": "F", "vs": [7]}
{"root": 3044, "n": 13, "g6": "X?????????????}?@c@B?_kA@GAGo@CG@@C?CD??MC?ACO?AB_?", "st": "O", "vs": [7]}
{"root": 3284, "n": 13, "g6": "Z?????????????}?GK?c_`K?PG?Oo?gG?`C?AH?CCW??wO?CG_?GC_?G@O??", "st": "F", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Z?????????????}?AK?c_`K@@G?Oo?gG?`C?AH?CCW??wO?OG_?GC_?A@O??", "st": "F", "vs": [7]}
{"root": 3407, "n": 13, "g6": "Z?????????????}??wCB?`C?Qo?QOAHO@AC?AD??_W?@_O?OC_??a_?CGo??", "st": "F", "vs": [7]}
{"root": 3492, "n": 13, "g6": "X?????????????}?Oc@B?CkA@GAGo@CG@@C?CB??MC??DO?AD_?", "st": "O", "vs": [7]}
{"root": 3580, "n": 13, "g6": "Z?????????????}??wAH?Cc?HGCGoACG?`c?AD??_W?A_O?Ag_??S_?C@O??", "st": "F", "vs": [7]}
{"root": 3653, "n": 13, "g6": "Z?????????????}??w?c_`K@CGCAOCCG@@c?AD??_W?A_O?AG_??S_?CPO??", "st": "F", "vs": [7]}
{"root": 3718, "n": 13, "g6": "X?????????????}??w@B?CcACoAGOCCG@@C?CJ??Qc?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3718, "n": 13, "g6": "Z?????????????}??w@B?Cc?HOCH_@COAAC?OP??`W?@OO?_O_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 3765, "n": 13, "g6": "X?????????????}??w?R?AcACoAGOACG?`C?CJ??ac?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3884, "n": 13, "g6": "X?????????????}?@K?S_DA?`GADO@CG?PC?PD??MC?OEO??B_?", "st": "O", "vs": [7]}
{"root": 3888, "n": 13, "g6": "X?????????????}?@K?a_Oa?`G?hO@GG@@C?Ad??MC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 4000, "n": 13, "g6": "Z?????????????}?Cc?a__K?KGCAOADOAAC?GP?AGg??wO?CG_??E_?@?o??", "st": "F", "vs": [7]}
{"root": 4052, "n": 13, "g6": "X?????????????}??wC@__a@@G@HO@CGA@C?PD??bC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 4056, "n": 13, "g6": "X?????????????}??wC@__a?PGAHO?SGA@C?HD??RC?AQO??B_?", "st": "O", "vs": [7]}
{"root": 4195, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4199, "n": 13, "g6": "W?????????????}?Ow?T?CW@AO@AOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4203, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O@CG?Dc?AD??_W?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O?Ko?aC?AD??_W?OOO?OC_?@X_??", "st": "F", "vs": [7]}
{"root": 4255, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO?a_ACO?`G?B@??cG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4284, "n": 13, "g6": "W?????????????}?OwAD?GW?PO?SOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4286, "n": 13, "g6": "W?????????????}?Ow?h?AW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4297, "n": 13, "g6": "W?????????????}?Ow?h?GW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4305, "n": 13, "g6": "W?????????????}?Ow@H?OW?KO?gOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4308, "n": 13, "g6": "W?????????????}?OwAD?GW?HO?aOAAG?OS?AB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4382, "n": 13, "g6": "Y?????????????}?GSCC_@[?PG?PO@?o?HC?GH??_g?OGO?OC_?@b_??", "st": "O", "vs": [7]}
{"root": 4397, "n": 13, "g6": "Y?????????????}?Ow?d?AW?SO?S_?WO?PG?O`?@AG?G_O?G__??N_??", "st": "O", "vs": [7]}
{"root": 4414, "n": 13, "g6": "Z?????????????}?@SAK_CS?cGCBO?Oo?aC?AP?A@G?GGO??K_??a_?A_o??", "st": "F", "vs": [7]}
{"root": 4490, "n": 13, "g6": "W?????????????}?Ow?h?_K?KGACO?_o@CC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4532, "n": 13, "g6": "Z?????????????}?Ow?T?CW@COACO?_o?`C?AD??HW?GGO?_K_?GA_??Oo??", "st": "F", "vs": [7]}
{"root": 4591, "n": 13, "g6": "Y?????????????}?Ow?h?Gc@@OC@_ACO?GW?H@??_g?@OO?@C_??Z_??", "st": "M", "vs": [7]}
{"root": 4599, "n": 13, "g6": "X?????????????}?Ow@C__K?SGAAO?Oo?HC??j?@AC?GcO?CD_?", "st": "O", "vs": [7]}
{"root": 4659, "n": 13, "g6": "W?????????????}?Ow?h?PCA?oACO?Oo?KC?CD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4672, "n": 13, "g6": "Z?????????????}?Ow?h?PC?IG?_o@GG?QC?AD??BW?GOO?CO_?_K_?C@O??", "st": "F", "vs": [7]}
{"root": 4674, "n": 13, "g6": "Z?????????????}?Ow?h?PC?cG?SO?_o?QC?AD??BW?GOO?CO_?_K_?C?o??", "st": "F", "vs": [7]}
{"root": 4715, "n": 13, "g6": "Z?????????????}?Ow?X?CW?QO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4721, "n": 13, "g6": "W?????????????}?Ow@D?CcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4731, "n": 13, "g6": "W?????????????}?Ow?d?OcA?o@GOA@O?SC?G`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4743, "n": 13, "g6": "Z?????????????}?Ow?d?AW?SO@GOA@O?KC?O`??Aw?CGO?_K_??a_?A?o??", "st": "F", "vs": [7]}
{"root": 4752, "n": 13, "g6": "W?????????????}?Ow@B?DCA?o@GOA@O@CC?C`??TC??Jo?", "st": "F", "vs": [7]}
{"root": 4774, "n": 13, "g6": "W?????????????}?Ow?h?GcA?o@GOA@O@CC?C`??TC??Jo?", "st": "O", "vs": [7]}
{"root": 5185, "n": 13, "g6": "X?????????????XG@K?g_ac@WG?DO@?oB?C??L??AW?UGO?@`_?", "st": "O", "vs": [7]}
{"root": 5293, "n": 13, "g6": "[?????????????sOPc@B?EC@aO?SOA@O?CW?@P??@g?E@_?I?_?P?_??IO?CCK??", "st": "F", "vs": [7]}
{"root": 5517, "n": 13, "g6": "X?????????????AoSSAW_?[?wG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6034, "n": 13, "g6": "Y?????????????XOPW@`_sA?@WD?GACG?@c?AD??GW?B_O?OC_??i_??", "st": "F", "vs": [7]}
{"root": 6265, "n": 13, "g6": "Y?????????????X_FGCX?sC?@o@@O?Co@GC?@D?C?W?GCO?DA_??p_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Z?????????????sOTC?w_?[?IG?HOA?o?QC?@P?@?g?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?CgA?o?cG?DC?GD?C?W??MO?Aa_?O@_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?IG?HOA?o?QC?@P?@?g?O@_?___??[_?A@O??OK??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?HOA?o?QC?GD?C?W?ACO?Aa_?@P_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?SOA?o?QC?@P?C?W??WO?@I_?GD_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?@o?SO?HO@?W?C`??IG?CA_?GO_?CG_??QO?C?[??", "st": "F", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????eODcAg_?[?`G?`O?Co@@C??h??Og?[OO?@B_?", "st": "F", "vs": [7]}
{"root": 8342, "n": 13, "g6": "Y?????????????d_Kc?F?QcA`G?PO?_o@OC?G`??GW?ACO?@S_?a@_??", "st": "F", "vs": [7]}
{"root": 9739, "n": 13, "g6": "X?????????????iOHc?b?Ac?qG?IO?@o?_c??T??OW?YAO?@`_?", "st": "F", "vs": [7]}
{"root": 10002, "n": 13, "g6": "Y?????????????qOKSDG_?s?OoCcO?IO@OC?AD?@?W?AGO?AI_?@`_??", "st": "F", "vs": [7]}
{"root": 10186, "n": 13, "g6": "X?????????????dOASB__AS?iG?BO?Go?`C??L?A?W?XCO?@`_?", "st": "O", "vs": [7]}
{"root": 10710, "n": 13, "g6": "Y?????????????SoKcCR?kC?EO?IO?@o?gC??T?A?W?O_O?EA_??h_??", "st": "O", "vs": [7]}
{"root": 11363, "n": 13, "g6": "Y?????????????l?XGAd?CS?BG?HOB?o@CC?_D??OW??gO?AK_?G`_??", "st": "F", "vs": [7]}
{"root": 12307, "n": 13, "g6": "Y?????????????J_GkF?_AKAWG?Go?gGAAC?AP?A?W?ECO??q_??D_??", "st": "F", "vs": [7]}
{"root": 12888, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16372, "n": 13, "g6": "[?????????????kOPcAB?Wc?Oo@OO?DO?CW?@P??Og?I@_?Q?_?H?_??HO?CCK??", "st": "F", "vs": [7]}
{"root": 17420, "n": 13, "g6": "Y?????????????Y_YGCL??s?DG?POD?o?QC?AD?A?W?@GO?CK_?H@_??", "st": "F", "vs": [7]}
{"root": 19809, "n": 13, "g6": "X?????????????Cg@KB@_iA@CG?CoE_G?cC??T??@W?OwO?EC_?", "st": "F", "vs": [7]}
{"root": 21084, "n": 13, "g6": "Z?????????????QgCK?K_cS?DG?`O?Oo?WC?X@??EG??E_?S?_?B?_?SPO??", "st": "F", "vs": [7]}
{"root": 21743, "n": 13, "g6": "X?????????????qG?[B__ASAaG?`O?Go?cC??L?A?W?QgO?A`_?", "st": "O", "vs": [7]}
{"root": 23200, "n": 13, "g6": "Y?????????????V?UG?R?oK?iG?Ao?IG?Ac?GD?A?W??qO?CI_?_@_??", "st": "F", "vs": [7]}
{"root": 23451, "n": 13, "g6": "[?????????????w_QgAX?MC?Ao?QO?`OA?W?@`?@@G??I_?C__?GO_??aO?A?[??", "st": "F", "vs": [7]}
{"root": 23832, "n": 13, "g6": "Y?????????????{?CaCE_AKACgA?oAWG?`C??h??_W?AoO?GG_?AQ_??", "st": "F", "vs": [7]}
{"root": 26691, "n": 13, "g6": "X?????????????CoKACo_TA?HG?@oECG?Oc?@D?@?W?@oO?gW_?", "st": "O", "vs": [7]}
{"root": 28705, "n": 13, "g6": "X?????????????agLA?E_CKBOG?WO?BOA_C?@H???w?EgO?O`_?", "st": "O", "vs": [7]}
{"root": 30013, "n": 13, "g6": "Z?????????????}?Co?T?`W@AO@@_?gO?`G?B@??Ag??D_?OO_?AE_?AOo??", "st": "F", "vs": [7]}
{"root": 31743, "n": 13, "g6": "Z?????????????}?AWCB?Pc@@G?DO?WGAAC?OH??Ag?C@_?AO_?GK_?A`O??", "st": "F", "vs": [7]}
{"root": 33192, "n": 13, "g6": "Z?????????????}?CkCC_OS?KG?cOCAO??w??p?@?g?G@_?Og_?AC_?A_o??", "st": "F", "vs": [7]}
{"root": 33341, "n": 13, "g6": "Z?????????????}?OS?b?Hc?KG?cOCAO??w??p?@@G?G@_?AG_?OS_?A_o??", "st": "F", "vs": [7]}
{"root": 33995, "n": 13, "g6": "Z?????????????}?OS@C_OS?SoACO@AO?Gg?H@?CAG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 34029, "n": 13, "g6": "Z?????????????}??wCH_PA?aG?aO?PO?SC?_`?@AG?@A_?Cg_?OS_??@o??", "st": "F", "vs": [7]}
{"root": 34353, "n": 13, "g6": "Z?????????????}??wCH_HA@AGCAO?Oo?SC?_`?AAG?@C_?Gg_?CS_??@o??", "st": "F", "vs": [7]}
{"root": 34611, "n": 13, "g6": "Y?????????????}?Gc?b?Gc?HOCGO?cO@@G?B@?CCG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 34656, "n": 13, "g6": "[?????????????}??w@H?AW?aO?a_?gO?IG?_Q??WG?AO_?OP??`?_?GOO??@{??", "st": "F", "vs": [7]}
{"root": 35601, "n": 13, "g6": "[?????????????}??wAD?CW?KOCA_?gO?IG?GQ?AGG?CO_?AP??H?_?OOO??@{??", "st": "F", "vs": [7]}
{"root": 70024, "n": 13, "g6": "[?????????????M?QoEP??w?KOBA_D?O?DG??e??SG?AG_??L??G__?ADO?AGK??", "st": "F", "vs": [7]}
{"root": 81695, "n": 13, "g6": "[?????????????j?AoEE?AW?DOA`_?SO?_W?W@??oG??c_??R??K?_?ODO??Ck??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu2_b46_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu2_b46_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "U?????????????}?GU@BO`E?OS?OW?`C?GQ?@p_?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OWCCC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW@CC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SCA@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SC@@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?QC?Ca??a_?_k??", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????cWCY?kOIIB_C?@g?AWAAA?RC_?_K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????KWPI@WOCeB_C?@g?AWAOA?Pg_?OK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????PgEKCQ_JA?QW?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "Y?????????????KWDaCE_Ea@CgF?G?@g?@K?S?_?IC??SO?_A_?A@_??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWB?A?I?_?gC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWA_A?S?_?WC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CW?oA?Q?_CGC??MO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????{?DTA?oOH?TSC?WAWCABA??K_?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?C__?BC?OAO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?_G_?Cc??HO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?HC?CAO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?@c??`O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA?@G_?Oc?A@O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA??K_?GS?@?o?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?WAGA?@__?BC?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?W?EA?AO_C@C?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?WA@G?ig?EA??W_?Oc?O@o?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "X?????????????}?O[@@_Aa?PGCGoAKG?@S?B?_@AC?AAO??J_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?O[?P_AQ?cWAKG?@W?Ca?Ca_?Ak??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAI_Ca?cgCKG?@g?Oa?Ac_?A[??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AWA@A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AW?`A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?CkAE_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?OkAE_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "X?????????????}?OkAE_GI?GW@KG?@g?@K?OG_?Gc?APO?A@_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????}?CKCI_BA@Ag@KG?@g?Ga?Cc_?A[??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????}?CKAH_CaADG@KG?Ag?PA?Ac_?@[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????}?O[@C_DQ??w?XG?Ag?`A?PC_?C[??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "X?????????????}?Oe@IOAI?AWAKG?BG?GS?Co_A@C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????}?AWCH_HQ?GgAKG?Og?SA??e_?BK??", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 47, "n": 13, "g6": "V?????????????}??w?Q_OYACW?aG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?H?_?_S??Uo?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????}??w?a_OYACW?QG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????}??w?b?_K@CG@DO?ggA@K?OO_?HC?@QO?G@_?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "W?????????????}??wAB?AcA?oAGO@DO?Sc?B?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?hG?Aw?FA?_K_?OK??", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "V?????????????}?CS?W_CY?HC?cgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 69, "n": 13, "g6": "W?????????????}??w?X?Ac?POC@_ADO?`c?C__CAC??bo?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????}??w?b?CcA?oAGO@DO?Kc?`?_ACC??Jo?", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?XG?Aw?FA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????}??w?g__K?`g?aG?Sg@CK?B?_ADC??IO?_A_?", "st": "O", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CS@G_CY?HC?cgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????}?GS@G_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_?co?`S?PB??WC?COO?CO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????}?Gc@DOCU?QCAAG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????}?GS?g_GYA@C?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????}??wAD?DCA?o@BO?Sg@CK?C__?HC??BO?_P_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}?@QC@_PAA@G@DO?hG@@S?@o_?_c?@@O?G@_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?aC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?BC?@QO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?hG?Qg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_@AC?GQO??B_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_?BC?GQO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wAC__K@CG@DO?hG?HS?C__?Gc?OHO?G@_?", "st": "O", "vs": [7]}
{"root": 119, "n": 13, "g6": "W?????????????}??w@B?CcA?oCGOADO?Kc?D?_@CC??Jo?", "st": "O", "vs": [7]}
{"root": 121, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC@AGA?g?GK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 125, "n": 13, "g6": "W?????????????}?O[AC_DS?HG@@O?`G?GS?OG_@?c??po?", "st": "O", "vs": [7]}
{"root": 125, "n": 13, "g6": "V?????????????}?O[AC_DS?HG?`G?KW@CA?GI_?Ok??", "st": "O", "vs": [7]}
{"root": 127, "n": 13, "g6": "W?????????????}?AkCE_AI?OW@AGA@G?GS?GG_A?c??po?", "st": "F", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?CG_?Ks?C?o?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?GG_?Ks?A?o?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "X?????????????}?Gk?`O@eABC?PG@?g@?K?D?_?DC?@IO?GA_?", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}?O[?S_PS?Gg@?o?QG?Oc?GG_?_c??po?", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KWACA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KW?KA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 141, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?QG?OS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 141, "n": 13, "g6": "X?????????????}?O[@COAI?DWAKG?QG?OS?D?_@AC?GEO??B_?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_AI?DWAKG?QG?Ca?Ga_?_k??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_Ga?DWAKG?QG?cA?AI_?_k??", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "W?????????????}?O[?a_OK?Gg?SGAIG?_K?GG_?Ks?A?o?", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "V?????????????}?O[A@_AI?EW?SGAIG?Ca?CS_@?[??", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????}?O[?S_AI?DWAKG?aG?SA?OK_@?[??", "st": "O", "vs": [7]}
{"root": 149, "n": 13, "g6": "X?????????????}?Gw@B?AS@?gCGoCDG?GK?G__?HC??HO?CD_?", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "W?????????????}?O[@@_Ha?HGA?o?SG?Oc?OG_?_S??io?", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?IgACA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?Ig?KA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "W?????????????}?Gk@A_AIABC?`G?Og@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?B?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "W?????????????}?Ok?Q_CI?RC@@GA?g?GK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????}?Ok@E_AI?OWAAG@@G?GS?CG_A?c??po?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC@@GA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "X?????????????}?Gk?Q_@eABC@@GA?g?OK?`?_@CC?AAO?AI_?", "st": "O", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_CE?HC@@GA?g?EK?O__?Gc?@DO?C@_?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_AI?OW?QGA?g?EK?C__?Gc?G@O?GH_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?CC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "X?????????????}?OY@@_@i?GW?SGAIG?OK?CW_?Gc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIGACA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIG?KA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?AC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "X?????????????}?OY@@_@i?OW?SGAIG?Oc?H?_C@C?@HO??D_?", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_@?S?O?o?", "st": "O", "vs": [7]}
{"root": 191, "n": 13, "g6": "U?????????????}?AI?PO`P@Ac?Og?_W?`a?@e_?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?_C_@?S??ko?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?GC_A?S??ko?", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "V?????????????}?GY?`_`a?HG?JG?Og?aa?@C_?_[??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "X?????????????}?Ok?`O?u?UC?QG@?g@?K?H?_ACC?@EO?_A_?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "X?????????????WWEQ?I_JA?AgCKG?aG?Gc??F?EoC??EO??Q_?", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????gWBI?H_RA?BG@OGCKG?Oc??F?BcC?OAO??I_?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????[_SK?H_RA?BG@OGCKG?Oc??F?A@C?BIO?_A_?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????KOAq?Q_JA?AgCoGBCG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????KOIaDC_AS?kG?DO?sG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 360, "n": 13, "g6": "Y?????????????So?k@W_kA@Gg?CoCKG??s??R?@AC?OCO?OC_?E@_??", "st": "F", "vs": [7]}
{"root": 572, "n": 13, "g6": "X?????????????N?YO?U?PSAGo?HO?_o?@c??d?CAC??SO?WB_?", "st": "O", "vs": [7]}
{"root": 618, "n": 13, "g6": "Y?????????????e_?w?a_PK@oGDGGAQG?Ac??F?ACC?CGO?_C_?AI_??", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "X?????????????e_Ig@WO?i?@W?EG?HG?GS?oB?ACC?OGO?KK_?", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "Y?????????????e_Ig@`_JA?@W?EG?HG?GS?oB?B?C?@GO?_C_??i_??", "st": "O", "vs": [7]}
{"root": 709, "n": 13, "g6": "Y?????????????U_EgC`_bA?@WF?G?EG?Cc?AD?AGC?OGO?GC_??i_??", "st": "F", "vs": [7]}
{"root": 721, "n": 13, "g6": "W?????????????igIi?WO?q?_WACG?HG?GS?W?_?`S?OGo?", "st": "O", "vs": [7]}
{"root": 721, "n": 13, "g6": "[?????????????igIi?WO?q?Og@?oACGA@C?@H??Og?K?O?c?_?@__?@GO???[??", "st": "F", "vs": [7]}
{"root": 791, "n": 13, "g6": "V?????????????eO@sDGO?eBAC?IG?`G?GS?[C_?BS??", "st": "F", "vs": [7]}
{"root": 876, "n": 13, "g6": "W?????????????MO?wBH?gcASG?POASG?OS?o?_?Bc?C@o?", "st": "O", "vs": [7]}
{"root": 905, "n": 13, "g6": "W?????????????Z_QM?QO?i?CW?EG?HG?GS?@O_A_S?S?o?", "st": "O", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????Y_CcD__FA?Ag?AoCKG?PC?AD?EBC??aO??B_?", "st": "O", "vs": [7]}
{"root": 927, "n": 13, "g6": "Y?????????????d_Dc?F?Qc?pGF?G?QG?OS??J??oC?GGO?_G_?@E_??", "st": "F", "vs": [7]}
{"root": 956, "n": 13, "g6": "W?????????????qWEq?SO@IA?W?IG?`G?GS?c?_@AS?GOo?", "st": "O", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?K?O?c?_?B?_??SO???[??", "st": "F", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?OOO?CO_?GG_?GAO???[??", "st": "O", "vs": [7]}
{"root": 973, "n": 13, "g6": "[?????????????goKc?r?dC@IG@?o?WG?QC??T??@W?I?O?a?_??K_??HO?@?K??", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "V?????????????XOQc@T?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????XOES?q_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1118, "n": 13, "g6": "V?????????????JOESAa_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "Y?????????????YOQK@K_FA?Ag?AoECG?Gc?CD?@@C?OAO?OA_?@P_??", "st": "F", "vs": [7]}
{"root": 1172, "n": 13, "g6": "V?????????????iOESAI_FA?BG@GG?PG?OS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "V?????????????l?LC?N?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1228, "n": 13, "g6": "V?????????????EoUCCWO?e?SCECG?PG?@S?XC_?BS??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "X?????????????JOES?E_Qa?CgF?G?oG?@c??F?A@C?QaO??Q_?", "st": "O", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?A_C?OCO??s_?GA_??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?COC?GCO??s_?CA_??", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????iOES?i_RA?BG?oG?HG?_S??M_ECK??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "W?????????????\\?SKCo_Qa?_WCKG?aG?Gc??k_?IS?G?o?", "st": "O", "vs": [7]}
{"root": 1358, "n": 13, "g6": "W?????????????N?[GCS_GKAOg?GoAKG?PC??w_A?c?@@o?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "W?????????????d_[GAT?GK?wG?IO?`G@CS?_G_?Cs?@Go?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "Y?????????????d_[GAT?GK?wG?IO?Co?HC?PD??EC?OAO?OA_?CH_??", "st": "O", "vs": [7]}
{"root": 1384, "n": 13, "g6": "V?????????????Qo[C?J?SC?kO?kO@CG?GK??M_CaK??", "st": "O", "vs": [7]}
{"root": 1394, "n": 13, "g6": "W?????????????MOQc@D?ScAIG?IOBGG?GS?o?_?Bc?A@o?", "st": "O", "vs": [7]}
{"root": 1398, "n": 13, "g6": "V?????????????M_SK?i_RA?BG@GG?`G?GS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????LO[C?F?SC?MOAQO@OG?CK??M_CcK??", "st": "O", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?B?C?@_O?C__?_B_??", "st": "F", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?AOC?A_O?GO_?_B_??", "st": "F", "vs": [7]}
{"root": 1473, "n": 13, "g6": "W?????????????poFE?BO?e?cC?DG?AgA?K?g?_?WS?I?o?", "st": "F", "vs": [7]}
{"root": 1612, "n": 13, "g6": "X?????????????}?CWCJ?CS?KGA?oAKG??s??R??Sc?CDO?C@_?", "st": "O", "vs": [7]}
{"root": 1763, "n": 13, "g6": "Z?????????????}?CK?W_Cs@AGCHO@?o?SC??L??AW?C_O?OO_?CG_?@Oo??", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "X?????????????}?Ok?W__c?`O@@OA?o?UC??R?AAC?@PO??L_?", "st": "F", "vs": [7]}
{"root": 1988, "n": 13, "g6": "Z?????????????}?CgCF?Gc@AG?POCGo?KC?C`??@g?G_O?GG_?CC_??Ho??", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "X?????????????}?GkCK_AS?aGA?o?WG??s??R?@AC?ODO?C`_?", "st": "O", "vs": [7]}
{"root": 2369, "n": 13, "g6": "Z?????????????}?CaCE_OK@AG@AOCHO?KC?C`??BG??oO?AO_?CG_??Bo??", "st": "F", "vs": [7]}
{"root": 2585, "n": 13, "g6": "W?????????????}?Ow?d?GS?Co?WO?_o?cC?AD?ACc??Lo?", "st": "F", "vs": [7]}
{"root": 2652, "n": 13, "g6": "Y?????????????}?Ow?T?OW?aO?H_ACO?_g?B@??`G?A_O?_G_??V_??", "st": "M", "vs": [7]}
{"root": 2686, "n": 13, "g6": "W?????????????}?Ow?R?Ac?Co@GOACO@CC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2690, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z??dC?O@O?OD_?", "st": "F", "vs": [7]}
{"root": 2710, "n": 13, "g6": "W?????????????}?Ow@B?Ac?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2770, "n": 13, "g6": "Z?????????????}?Ow?d?OS?Co@GOACO?KC?CD??BW?CGO?AG_?_E_??Oo??", "st": "F", "vs": [7]}
{"root": 2772, "n": 13, "g6": "X?????????????}?Ow?Q_@K?cGACO?WG?_S??Z??dC?OBO?O@_?", "st": "O", "vs": [7]}
{"root": 2896, "n": 13, "g6": "Z?????????????}?Ow@B?Gc?CoACO?gG?IC?OH??Aw?G_O?AO_?CC_?ODO??", "st": "F", "vs": [7]}
{"root": 2910, "n": 13, "g6": "Y?????????????}?Ow?d?GW?HO?H_AGOA?g?H@?A@G?AGO?AG_??f_??", "st": "M", "vs": [7]}
{"root": 2961, "n": 13, "g6": "X?????????????}?AcAB?Oc?HO@AOCGo?ac?CD??MC?OCO?AB_?", "st": "O", "vs": [7]}
{"root": 3176, "n": 13, "g6": "X?????????????}?@SAC_`K?SG@COCAO@@c?CD??MC?CAO?AB_?", "st": "O", "vs": [7]}
{"root": 3376, "n": 13, "g6": "Z?????????????}??w?h?OS?GgCCoCGG@AC?GX??_g?AGO??g_?AC_?G`O??", "st": "F", "vs": [7]}
{"root": 3721, "n": 13, "g6": "Z?????????????}??w@B?Oc?HOCH_@COAAC?OP??`W?@OO?CO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 3776, "n": 13, "g6": "Z?????????????}??w@B?Ac?POCH_@COAAC?OP??`W?AOO?AO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 4053, "n": 13, "g6": "Z?????????????}??w?T?ASAAG?aOAHO?QC?_P?@Gg?COO?OO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4159, "n": 13, "g6": "Z?????????????}??w@B?HCACG?aOADO?SC?OP??Sg?G_O?AO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4192, "n": 13, "g6": "W?????????????}?Ow@D?AW?IO?aO@AG?OS?AB??Hs?GOo?", "st": "F", "vs": [7]}
{"root": 4196, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4196, "n": 13, "g6": "X?????????????}?Ow?X?PC?cG?DoACG?`C?CD??bC?OAO?AB_?", "st": "O", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Ow?T?CW?`OACOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4200, "n": 13, "g6": "W?????????????}?Ow?d?AW?IO@AO@CG?OS?AB??Hs?GGo?", "st": "F", "vs": [7]}
{"root": 4204, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4222, "n": 13, "g6": "Y?????????????}?AS@A_AK?PGA@O@CG?Dc?_D??OW?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4256, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO@A_ACO?PG?B@??cG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4259, "n": 13, "g6": "Y?????????????}?Ow@D?CW?IOAA_?gO?`G?B@?ACG?G_O?AO_??N_??", "st": "O", "vs": [7]}
{"root": 4265, "n": 13, "g6": "Y?????????????}?Ow@H?Cg?aO?Q_?WO@@G?A`??aG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4283, "n": 13, "g6": "W?????????????}?Ow?h?OW?cO?WOACG?GS?CB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4289, "n": 13, "g6": "W?????????????}?OwAD?CW?`O?QOAAG?GS?CB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QO@CG?GS?CB??Hs?GGo?", "st": "O", "vs": [7]}
{"root": 4313, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QO@CO?`G?_S?AB??Bs?G_o?", "st": "O", "vs": [7]}
{"root": 4315, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QOACO?`G?_S?AB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4317, "n": 13, "g6": "W?????????????}?Ow@H?Og?QO?SO?`G?GS?GB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4346, "n": 13, "g6": "Y?????????????}?OwAD?GW?aO?Q_?WO?QG?D@?AAG?C_O?CO_??N_??", "st": "F", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?O__??N_??", "st": "O", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?C__??N_??", "st": "F", "vs": [7]}
{"root": 4450, "n": 13, "g6": "Y?????????????}?Ow?X?OW?cO?Q_?SO?PG?C`?@AG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4558, "n": 13, "g6": "W?????????????}?Ow@H?CgA?o?SO?_o?aC?AD?AGc??Lo?", "st": "F", "vs": [7]}
{"root": 4670, "n": 13, "g6": "W?????????????}?OwAH?OcA?o?SO?_o?QC?AD?@Gc??Lo?", "st": "F", "vs": [7]}
{"root": 4710, "n": 13, "g6": "W?????????????}?Ow?X?AcA?o@GOA@O@CC?G`??dC??Jo?", "st": "O", "vs": [7]}
{"root": 4726, "n": 13, "g6": "Z?????????????}?Ow?X?GW?aO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4730, "n": 13, "g6": "W?????????????}?Ow?d?GcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4789, "n": 13, "g6": "W?????????????}?Ow?R?PCA?o@GOA@O?KC?G`??dC??Jo?", "st": "F", "vs": [7]}
{"root": 5518, "n": 13, "g6": "X?????????????AoSS?w_?[@gG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6041, "n": 13, "g6": "X?????????????TOLC?Q_?k?BG?HOE?o?@c?CD?@?W?UOO?B@_?", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Z?????????????dOXC@o_?[?QG?HOA?o?IC?GP??Gg?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Y?????????????X_QgEP?MC?@o?cO?HO?IC?@D?C?W??SO?OE_?GP_??", "st": "F", "vs": [7]}
{"root": 7105, "n": 13, "g6": "Z?????????????pOLCD__?[?PG?HO?Co?HC??h??Gg?C@_?F__?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 7266, "n": 13, "g6": "Y?????????????V?Sc@__CQ?AgE?o@EG@?c?AD??GW?PGO?CG_?@c_??", "st": "F", "vs": [7]}
{"root": 7558, "n": 13, "g6": "[?????????????Z?ROAb?gS?Ao?IO@@O?GW??p??PG??a_?`?_?G__?GAO??_[??", "st": "F", "vs": [7]}
{"root": 8002, "n": 13, "g6": "Z?????????????@W?YB@_QAAaG?`O?Go?gC?p@??DG?AA_?H?_?O__?RGO??", "st": "F", "vs": [7]}
{"root": 8407, "n": 13, "g6": "Y?????????????L_PgE`?@K?BG?POB?o@AC?_D??GW??SO?CS_?I@_??", "st": "F", "vs": [7]}
{"root": 12893, "n": 13, "g6": "Z?????????????]?SQ?a_@KBCG?QO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 14957, "n": 13, "g6": "Y?????????????XOSSAo_@KASG?PO@?oB?C??d??AW?AWO?OG_?B@_??", "st": "F", "vs": [7]}
{"root": 15695, "n": 13, "g6": "Z?????????????r?UO?a_@K?HG?DOB?o?cC?O`??Og?A@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16037, "n": 13, "g6": "Z?????????????r?UO?Q_@K?PG?DOB?o?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16308, "n": 13, "g6": "X?????????????bGFA?B_wA?HG?DO?GoAAC?CH?A?g?IWO?H@_?", "st": "O", "vs": [7]}
{"root": 16358, "n": 13, "g6": "Z?????????????]?@I?`_HA?QGAAOCPO@CC?A`?CaG?CC_?GO_?OG_?OqO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Z?????????????[G?s?R?PCAcG?aO?OoBGC?G`??_g??D_?I?_?D?_?OYO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Y?????????????[G?s?R?PCABODGO?OoBGC?CD??@W?@_O?CQ_?G`_??", "st": "F", "vs": [7]}
{"root": 17334, "n": 13, "g6": "Z?????????????[G@K@A_?k@GG?gODCO?QC?oP??HG??B_?O__?CO_?PaO??", "st": "F", "vs": [7]}
{"root": 19132, "n": 13, "g6": "Y?????????????coWcDO_[A?KG?BO?Co?WC?GP?A?g?@GO?CK_?@`_??", "st": "F", "vs": [7]}
{"root": 20551, "n": 13, "g6": "Y?????????????X_FGE`?bC?DG?DOA?o?Cc?GD??_W??MO?_A_?A`_??", "st": "F", "vs": [7]}
{"root": 20749, "n": 13, "g6": "Z?????????????wOHSCo_?[?BG@@O?Go?PC?@H??Cg?@@_?L__?_A_?G?o??", "st": "F", "vs": [7]}
{"root": 21237, "n": 13, "g6": "Y?????????????qOSc?b?cc@oG?@o@CG?Gc?OD??GW??iO?Aa_?C@_??", "st": "F", "vs": [7]}
{"root": 21491, "n": 13, "g6": "Y?????????????F_MCEO_?sA`G?HO?_o@CC??L??OW?O_O?AW_?G`_??", "st": "O", "vs": [7]}
{"root": 21694, "n": 13, "g6": "Y?????????????[_XG?I_gKASG?BO?Co?Oc?OD??OW?AGO?Ag_?H@_??", "st": "F", "vs": [7]}
{"root": 22971, "n": 13, "g6": "[?????????????f?EG?L?@S@_oEAO?POAaC??X??Og?A@_?I?_?P?_?ACO??Cs??", "st": "F", "vs": [7]}
{"root": 23573, "n": 13, "g6": "Y?????????????XOPcE__@cAaG?QO?@o?SC?_P?A?W?ECO??S_?A`_??", "st": "F", "vs": [7]}
{"root": 23919, "n": 13, "g6": "Z?????????????]?@o?H_Ga?PGCPOA?oBCC?AP??`G?CA_?D?_?GG_?OYO??", "st": "F", "vs": [7]}
{"root": 25486, "n": 13, "g6": "Y?????????????kOJCCW_?[@aG?_oAGG?_c??d?C?W?@WO?@I_?C@_??", "st": "F", "vs": [7]}
{"root": 26055, "n": 13, "g6": "X?????????????iCAQAgOGQ??wAOGCGG?oc??T??CW?WWO?BG_?", "st": "F", "vs": [7]}
{"root": 28041, "n": 13, "g6": "Y?????????????\\?BWDO_?k?`GE@O?_o@AC?@D??OW?COO?BG_?_P_??", "st": "F", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_GkDG_CSAWG?KO?@oB?C?B@??AW?OGO?IG_??d_??", "st": "O", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_DCAJ?hCAWG?KO?@oB?C??d??AW??SO?CS_?B@_??", "st": "O", "vs": [7]}
{"root": 31305, "n": 13, "g6": "Z?????????????}?CWAD?`W@CO?Q_?`O?_W?D@??SG??H_?H?_?_a_??Eo??", "st": "F", "vs": [7]}
{"root": 33991, "n": 13, "g6": "Z?????????????}?OK@C_OS?SoACO@AO?Gg?H@?CCG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 34605, "n": 13, "g6": "Y?????????????}?Oc?b?Gc?HO?WOCCO@@G?P@??cG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 35531, "n": 13, "g6": "Y?????????????}?AS?R?BC?POCGOACO?`G?H@?CCG?GG_?@o_??N_??", "st": "O", "vs": [7]}
{"root": 35531, "n": 13, "g6": "[?????????????}??w?d?AW?KO?a_CGO@AG?GQ?@GG?OO_?OP??D?_?@OO??@{??", "st": "O", "vs": [7]}
{"root": 35563, "n": 13, "g6": "[?????????????}??w?X?_W?aO?a_?gO@AG?AQ?@GG?@O_?OP??P?_?OOO??@{??", "st": "F", "vs": [7]}
{"root": 42373, "n": 13, "g6": "Z?????????????r?DGAb?WC?DO?D_?oO?BG?@I??gG?@O_?_H??k__??Bo??", "st": "F", "vs": [7]}
{"root": 80182, "n": 13, "g6": "[?????????????l?XGBD??sA?o?IO@?o@OC?GP??PG??a_??b??B__?GAO??`S??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b42_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b42_p0of4.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 4, "6": 2}, "time": 1321.01, "levels": [[13, {"eng-E": 8, "eng-O": 35, "patterns": 1119, "to-engine": 1119}, 35, {"O": 35}, 0], [14, {"eng-E": 7444, "eng-F": 1000, "eng-M": 1, "eng-O": 243, "eng-R": 3610, "patterns": 36670, "to-engine": 36670}, 1244, {"O": 243, "F": 1000, "M": 1}, 3610], [15, {"E": 951047, "F": 54, "R": 6137, "eng-E": 235039, "eng-F": 27, "eng-O": 59, "eng-R": 349, "patterns": 1237754, "to-engine": 280516}, 118, {"F": 59, "O": 59}, 4061], [16, {"E": 50220, "R": 52, "eng-E": 46257, "eng-F": 1, "eng-O": 2, "eng-R": 10, "patterns": 106500, "to-engine": 56228}, 3, {"O": 2, "F": 1}, 53], [17, {"E": 622, "eng-E": 268, "patterns": 1992, "to-engine": 1370}, 0, {}, 0]], "open17": 0}
{"root": 7, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 20.96, "levels": [[13, {"E": 401, "F": 22, "R": 63, "patterns": 486}, 22, {"F": 22}, 63], [14, {"E": 16311, "F": 186, "R": 645, "patterns": 17142}, 138, {"F": 138}, 448], [15, {"E": 117341, "F": 19, "R": 1045, "patterns": 118405}, 7, {"F": 7}, 545], [16, {"E": 5012, "R": 4, "patterns": 5016}, 0, {}, 4]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 720.32, "levels": [[13, {"eng-E": 196, "eng-F": 148, "eng-O": 32, "eng-R": 305, "patterns": 681, "to-engine": 681}, 180, {"O": 32, "F": 148}, 305], [14, {"E": 115182, "F": 588, "R": 6881, "eng-E": 24782, "eng-F": 41, "eng-O": 129, "eng-R": 837, "patterns": 151758, "to-engine": 29107}, 726, {"F": 597, "O": 129}, 5838], [15, {"E": 590208, "F": 87, "R": 4553, "eng-E": 143506, "eng-F": 7, "eng-O": 36, "eng-R": 570, "patterns": 743410, "to-engine": 148562}, 87, {"F": 51, "O": 36}, 3690], [16, {"E": 45917, "R": 56, "eng-E": 34692, "eng-R": 4, "patterns": 80713, "to-engine": 34740}, 0, {}, 51]], "open17": 0}
{"root": 32, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.32, "levels": [[13, {"E": 327, "F": 3, "R": 111, "patterns": 441}, 1, {"F": 1}, 20], [14, {"E": 449, "F": 2, "R": 22, "patterns": 473}, 1, {"F": 1}, 12], [15, {"E": 586, "patterns": 586}, 0, {}, 0]], "open17": 0}
{"root": 37, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 7.9, "levels": [[13, {"E": 360, "F": 19, "R": 90, "patterns": 469}, 19, {"F": 19}, 90], [14, {"E": 14588, "F": 72, "R": 755, "patterns": 15415}, 36, {"F": 36}, 552], [15, {"E": 31240, "F": 6, "R": 203, "patterns": 31449}, 2, {"F": 2}, 152], [16, {"E": 1457, "patterns": 1457}, 0, {}, 0]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.96, "levels": [[13, {"E": 310, "F": 27, "R": 44, "patterns": 381}, 27, {"F": 27}, 44], [14, {"E": 13684, "F": 50, "R": 922, "patterns": 14656}, 25, {"F": 25}, 609], [15, {"E": 17721, "R": 74, "patterns": 17795}, 0, {}, 50]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.65, "levels": [[13, {"E": 341, "F": 28, "R": 65, "patterns": 434}, 15, {"F": 15}, 33], [14, {"E": 9984, "F": 69, "R": 647, "patterns": 10700}, 35, {"F": 35}, 387], [15, {"E": 23610, "R": 142, "patterns": 23752}, 0, {}, 92]], "open17": 0}
{"root": 65, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 8.62, "levels": [[13, {"E": 370, "F": 23, "R": 78, "patterns": 471}, 23, {"F": 23}, 78], [14, {"E": 17384, "F": 92, "R": 907, "patterns": 18383}, 46, {"F": 46}, 622], [15, {"E": 38357, "F": 3, "R": 288, "patterns": 38648}, 1, {"F": 1}, 213], [16, {"E": 728, "R": 2, "patterns": 730}, 0, {}, 2]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 38.32, "levels": [[13, {"eng-E": 165, "eng-O": 13, "eng-R": 32, "patterns": 403, "to-engine": 403}, 13, {"O": 13}, 32], [14, {"eng-E": 6704, "eng-O": 17, "eng-R": 300, "patterns": 8392, "to-engine": 8392}, 17, {"O": 17}, 300], [15, {"eng-E": 11587, "eng-R": 30, "patterns": 13077, "to-engine": 13077}, 0, {}, 30]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 13.45, "levels": [[13, {"E": 391, "F": 25, "R": 66, "patterns": 482}, 25, {"F": 25}, 66], [14, {"E": 18110, "F": 102, "R": 924, "patterns": 19136}, 51, {"F": 51}, 619], [15, {"E": 40215, "F": 3, "R": 278, "patterns": 40496}, 1, {"F": 1}, 204], [16, {"E": 558, "patterns": 558}, 0, {}, 0]], "open17": 0}
{"root": 92, "kind": "O", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 38.13, "levels": [[13, {"eng-E": 28, "eng-O": 4, "eng-R": 11, "patterns": 236, "to-engine": 236}, 4, {"O": 4}, 11], [14, {"eng-E": 1527, "eng-O": 20, "eng-R": 101, "patterns": 2059, "to-engine": 2059}, 20, {"O": 20}, 101], [15, {"eng-E": 11013, "eng-O": 2, "eng-R": 105, "patterns": 12876, "to-engine": 12876}, 2, {"O": 2}, 105], [16, {"eng-E": 1214, "patterns": 1214, "to-engine": 1214}, 0, {}, 0]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 7.69, "levels": [[13, {"E": 256, "F": 12, "R": 104, "patterns": 372}, 12, {"F": 12}, 104], [14, {"E": 6564, "F": 56, "R": 447, "patterns": 7067}, 44, {"F": 44}, 395], [15, {"E": 26924, "F": 12, "R": 227, "patterns": 27163}, 4, {"F": 4}, 170], [16, {"E": 878, "R": 3, "patterns": 881}, 0, {}, 3]], "open17": 0}
{"root": 225, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 22.53, "levels": [[13, {"eng-E": 55, "eng-O": 3, "eng-R": 27, "patterns": 476, "to-engine": 476}, 3, {"O": 3}, 27], [14, {"eng-E": 1503, "eng-O": 8, "eng-R": 85, "patterns": 2466, "to-engine": 2466}, 8, {"O": 8}, 85], [15, {"eng-E": 6616, "eng-R": 34, "patterns": 7333, "to-engine": 7333}, 0, {}, 34]], "open17": 0}
{"root": 266, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 11.36, "levels": [[13, {"eng-E": 22, "eng-F": 11, "eng-O": 2, "patterns": 452, "to-engine": 452}, 13, {"O": 2, "F": 11}, 0], [14, {"E": 5473, "F": 38, "R": 599, "eng-E": 592, "eng-F": 2, "eng-O": 1, "eng-R": 5, "patterns": 7213, "to-engine": 1103}, 36, {"F": 35, "O": 1}, 319], [15, {"E": 22289, "F": 7, "R": 277, "eng-E": 429, "patterns": 23456, "to-engine": 883}, 3, {"F": 3}, 159], [16, {"E": 1678, "patterns": 1678}, 0, {}, 0]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.67, "levels": [[13, {"E": 117, "F": 18, "R": 72, "patterns": 207}, 9, {"F": 9}, 36], [14, {"E": 2606, "F": 12, "R": 278, "patterns": 2896}, 6, {"F": 6}, 215], [15, {"E": 2296, "R": 11, "patterns": 2307}, 0, {}, 11]], "open17": 0}
{"root": 1735, "kind": "O", "mult": {"2": 13, "3": 9, "4": 1, "5": 2}, "time": 8.82, "levels": [[13, {"eng-O": 1, "eng-R": 8, "patterns": 147, "to-engine": 147}, 1, {"O": 1}, 8], [14, {"eng-E": 60, "eng-O": 2, "eng-R": 4, "patterns": 388, "to-engine": 388}, 2, {"O": 2}, 4], [15, {"eng-E": 409, "eng-O": 1, "patterns": 1638, "to-engine": 1638}, 1, {"O": 1}, 0], [16, {"eng-E": 388, "patterns": 1164, "to-engine": 1164}, 0, {}, 0]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b42_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b42_p1of4.nodes.jsonl <==
{"root": 4, "n": 13, "g6": "T?????????????~?AL?Go@H?HS@CWCAC@Aq?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????~?AL?Go@H?HS@CW@AC@Aq?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????~?AL?Go@H?HS@CW?IC@Aq?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????~?AL?Go@H?HS@CWADcA?I?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????~?AL?Go@H?HS@CWADc?GI?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CWCCC@@A?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CWCCC?_a?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CWCCC?Ga?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cC@@A?@E_?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cCA?a?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cC?_a?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cC?Ga?@E_?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cC?CY?_@_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?cC?CY?O@_?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CW?ECA?a?@E_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "U?????????????~?GU?bO@H?HS@CWC@C?CY?O@_?", "st": "F", "vs": [8]}
{"root": 4, "n": 13, "g6": "W?????????????~?GU?bO@E?Cc?Qg@CW?QA?@O_@?c?G?o?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "W?????????????~?GU?bO@E?Cc?Qg@CW?BA?_G_@?c?G@O?", "st": "F", "vs": [8]}
{"root": 4, "n": 14, "g6": "X???????????????^_?bO@H?HS@CWCCC@@A?@E_ADa?@@G??@o?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_@H?HS@CWAAC?CY?CYOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CWAAC?CY?ATOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc?QgCCC?CY?GbOAAE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?Cc?QgCCC@@A?@E_?IA?CPg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_AD_CY?HS@CWAAC?CY?GOO?HI?OOW?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_@H?HS@CW@@C?CY?CYOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CW@@C?CY?ATOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CWCCC?CY?ATO@@E??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_@H?HS@CW?PC?CY?CYOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CW?PC?CY?ATOCCE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_@H?HS@CW?cCA?a?@E_@?a?ALG??@o?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CWC@C?CY?ATO?cE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CW?cC?CY?ATOC@E??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?Cc@CW?cCA?a?@E_?KA?@Ig?G?o?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CW?GsA?E?ATO?cE??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?Cc@CW?cC?CY?_@_?KA?@Ig?G?o?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "Y???????????????^_AD_CY?HS@CW?cC?CY?_@_?SA?O@G?@HO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_AD_CY?Cc@CW?EC?CY?ATOC@E??", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_?bO@H?HS@CWC@C?CY?O@_ADa?O@G??Oo?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_@E?Cc?Qg@CW?BA?_G_A?S?ALG?GCo?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?CW?HG@CW?BA?GC_A?S?@Ig?_Go?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?CW?HG@CW?BA?_G_@?c?@Ig?OAo?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "X???????????????^_AD_CY?CW?HG?Qg?BA?GC_A?S?CPg?_Go?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CWA@A?GOOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CWA@A?@OOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CWA@A?_AOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CWA@A?AAOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?__O?bQ?C?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?__O?bQ??_W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?__O?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?A_O?bQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?A_O?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?@_O?bQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?@_O?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?@_O?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?_CO?bQ?C?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?_CO?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?_CO?bQ??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?_CO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?GCO?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?GCO?bQ??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?GCO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOC?I?C?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOC?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOC?I??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOA?I?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOA?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWCAC@Aq?CYOA?I??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "U???????????????^_?bO@E?Cc?QgADc?aL?_Oo?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?OOO@CY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?@OO@CY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?_GO@CY?A?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?_GO@CY?@?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?_GO@CY??_W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgCAC@Aq?AGO@CY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CW?`A?_AOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?@_O?bQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?_CO?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?_CO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?GCO?bQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?CYOC?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW@AC@Aq?CYOA?I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@AC@Aq?@OO@CY?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@AC@Aq?_GO@CY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@AC@Aq?_GO@CY?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg@AC@Aq?AGO@CY?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "V???????????????^_?bO@E?Cc?Qg@CW?DA?_AOADe??", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?@_O?bQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?_CO?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?_CO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?GCO?bQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?CYOC?I?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?CYOC?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CW?IC@Aq?CYOA?I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg?IC@Aq?_GO@CY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg?IC@Aq?_GO@CY?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?Qg?IC@Aq?AGO@CY?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?_CO?bQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?_CO?bQ??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?_CO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?GCO?bQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?GCO?bQ??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?GCO?bQ???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOC?I?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOC?I?@?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOC?I??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOA?I?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOA?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADcA?I?CYOA?I??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "U???????????????^_?bO@E?Cc@CWADc?HT?_Ao?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADcA?I?GGO?Qi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADcA?I?GGO?Qi??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADcA?I?OAO?Qi?C?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADcA?I?OAO?Qi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADcA?I?OAO?Qi??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgADcA?I?AGO@CY??GW?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgADcA?I?_CO@CY??GW?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc?QgADcA?I?CCO@CY??GW?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?Go@H?HS@CWADc?GI?CYOA?I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????^_?bO@E?Cc@CWADc?GI?OAO?Qi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Cc@CWAAC?CY?CYO?Qh?OO[?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?Ok?HS@CWAAC?CY?CYO@A@??cc?__w?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?Ok?Pg@CWAAC?CY?ATO@A@??cc?__w?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Cc@CW@@C?CY?CYO?Qh?OO[?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Pg?HG@CW?CY?__o@@D?@Ik?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Cc@CW?PC?CY?CYO?Qh?OO[?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Pg?HG@CW?CY?C_oC@D?@Ik?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?Ok?Pg?HG@CW?QA?@E_C@E??oC?G?g?ATW??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "W?????????????????Fw?Ok?Pg?HG?EC?CY?ATO@CX?OC[?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?Ok?Pg?Go?HG?BA?GC_A?S?@Ig?GbG?_Gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?@E?Cc?QgADc?E@?CYO??M?CPc?_Og??CW??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Z?????????????????Fw?@E?Cc?Qg@CWA@A?_CO?bQ???w?_AG?Okg??_K??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?@E?Cc?Qg@CWA@A?CYO?OE?GUS?_@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?@E?Cc?Qg@CWA@A?CYO?GE?GUS?_@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Z?????????????????Fw?@E?Cc?Qg@CWA@A?CYOC?I??_W?_AG?Okg?@?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Z?????????????????Fw?@E?Cc?Qg@CWA@A?CYOA?I??_W?_AG?Okg?@?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?Qg@Aq?OOO?_E?OGS?GbW?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?Qg@Aq?@OO?_E?OGS?GbW?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?Qg@Aq?AGO?_E?OGS?GbW?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?@E?Cc?Qg@CW?`A?CYO?OE?GUS?_@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "Y?????????????????Fw?@E?Cc?Qg@AC@Aq?CYOA?I?AAC?GbG?_?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?@E?Cc?Qg@CW?DA?CYO@?E?GUS?_@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?@E?Cc?Qg@CW?DA?CYO?OE?GUS?_@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG@CWA@A?Oko?Qh?C?S?_AW?", "st": "O", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?QgA?H?Oko@CX?OGS?C?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?QgA?H?Oko@CX?OGS?A?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 4, "n": 15, "g6": "X?????????????????Fw?CY?CW?HG?QgA?H?Oko@CX?OGS?@?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 4, "n": 16, "g6": "Y????????????????????~?@Ao@CWAAC?CY?CYO?Qh?CGA?@HC?__{??", "st": "F", "vs": [8, 8, 8, 8]}
{"root": 13, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?GW?cA?oo_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?GWBBA??K_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?GWBBA?AA_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW@OA?Bg_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?`A?Bg_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?Ma?_C_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?Ma?OA_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?Ma??Q_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?Ma?_@_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "U?????????????ooAiD`O?e?@cBOg?GW?Ma?C@_?", "st": "F", "vs": [8]}
{"root": 13, "n": 13, "g6": "T?????????????oo@s?i_kI@gS?GW?Cs?@e?", "st": "F", "vs": [8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GW?cA?oo_D`Q?@?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GW?cA?oo_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GW?cA?oo_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?CK?H?_?@a?WWW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?CK?H?_?OQ?WWW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "X???????????????AiD`O?e?@cBOg?GW?cA?oo_?\\A?OAG??@o?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "X???????????????AiD`O?e?@cBOg?GW?cA?oo_?\\A?G@G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA??K_D`Q?@?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA??K_D`Q??_W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA??K_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?CK??K_?OQ?WWW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA?AA_D`Q??_W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA?AA_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?GWBBA?AA_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BG?GWBBA?AA_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BG?GWBBA?AA_BOi??_W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BG?GWBBA?AA_BOi??CW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?CK?AA_?_I?WWW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "V???????????????@sD`O?e?@cBOg?GWBBA?DSO?OU??", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW@OA?Bg_D`Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW@OA?Bg_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW@OA?Bg_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW@OA?Bg_BOi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW@OA?Bg_BOi??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_@AA?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_C?a?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_A?Q?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_?AQ?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_C?I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?S?_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "X???????????????WWD`O?e?@cBOg?GW@OA?Bg_@CA?AiG??@o?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?`A?Bg_D`Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?`A?Bg_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?`A?Bg_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?`A?Bg_BOi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?`A?Bg_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?`A?Bg_BOi??@W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?GO_C?a?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?GO_A?Q?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?GO_?AQ?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?GO_C?I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?GO_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?_C_D`Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?_C_D`Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?_C_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_C_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_C_BOi??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_C_BOi??@W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?_C_A?Q?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?_C_?AQ?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?_C_C?I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?_C_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?OA_D`Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?OA_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?OA_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?OA_BOi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?OA_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?OA_BOi??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?OA_?AQ?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?OA_C?I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?OA_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "V???????????????WWD`O?e?@cBOg?GW?Ma?DSOA?U??", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma??Q_D`Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma??Q_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma??Q_D`Q???w?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma??Q_BOi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma??Q_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK??Q_C?I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK??Q_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?_@_D`Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?_@_D`Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_@_BOi?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_@_BOi??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?_@_BOi??@W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BGBOg?CK?_@_?_I?@sW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI@gS?GW?\\CA?E??eO?BI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?C@_D`Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?C@_D`Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_?e?@cBOg?GW?Ma?C@_D`Q??AW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?C@_BOi?O?W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?C@_BOi??GW?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "W???????????????WW?i_kI?AW?BG?GW?Ma?C@_BOi??@W?", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "V???????????????WW?\\?DS@gS?GW?Cs?@e?kIOA?E??", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "V???????????????WW?\\?DS@gS?GW?Cs?@e?kIO?OE??", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 14, "g6": "V???????????????WW?\\?DS@gS?GW?Cs?@e?kIO?GE??", "st": "F", "vs": [8, 8]}
{"root": 13, "n": 15, "g6": "Y??????????????????\\??e?@cBOg?GW?cA?oo_D`Q?AiC?_@G?A?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "Y??????????????????i_?e?@cBOg?GW?cA?oo_D`Q?@sC?_CG??@w??", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "[??????????????????i_kI?AW?BGBOg?CK?H?_EEC?OAG??@o?OAG?A?S??\\B??", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X??????????????????\\?DS?AW?BG?GWBBA??K_D`Q?LAc?@?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X??????????????????\\?DS?AW?BG?GWBBA?AA_D`Q?LAc?@?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DS?AW?BG?GW@OA?Bg_D`Q?LAc??Ow?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "Y?????????????????EE??e?@cBOg?GW@OA?Bg_D`Q?COC?DSG??@w??", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DS?AW?BG?GW?Ma?_C_D`Q?LAc??Ow?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DS?AW?BG?GW?Ma?OA_D`Q?LAc??Ow?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DS?AW?BG?GW?Ma?_@_D`Q?LAc??Ow?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DSAog?GW?\\CA?E?YDO?Cp??Kc?C?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "X?????????????????EE?DS?AW?BG?GW?Ma?C@_D`Q?LAc??Ow?", "st": "F", "vs": [8, 8, 8]}
{"root": 13, "n": 15, "g6": "W?????????????????EE?Bg?TO?GW?Cs?@e?kIOBOh??_[?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`G?Og?`A?_b_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`G?Og?PA?_b_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`G?Og?_a?_b_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`G?Og?Ca?_b_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "U?????????????~?G]?PO@E?DC?`G?Og?_Q?_b_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "T?????????????~?G]?GoCH?GSCCW?PS?DE?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?aA?_O_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?aA?CO_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?aA?_C_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?aA?CC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?aA?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?_O_?PS??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?GO_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?_C_?PS??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?GC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?QA?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?GO_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?CO_?PS??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?_C_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?GC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?AI_A?K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?EA?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCWA@A?GC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCWA@A?AI_A?K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCWA@A?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?`A?_C_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?`A?CC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?`A?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?PA?_C_?PS??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?PA?GC_?PS??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?PA?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?PA?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCWA?Q?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCWA?Q?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?_Q?AI_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?Go@P?Oc?OgCCW?OQ?AI_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "T?????????????~?G]?PO@P?GSCCW?Gs?Oe?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?aA?_O_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?aA?CO_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?aA?AO_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?aA?_G_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?aA?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?QA?_O_?Gs??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?QA?GO_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?QA?GG_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?QA?@E_A?K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?QA?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?_O_?Gs??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?GO_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?CO_?Gs??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?_G_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?GG_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?IA?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCWA@A?GG_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCWA@A?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCWA@A?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?`A?_G_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?`A?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?PA?_G_?Gs??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?PA?GG_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?PA?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?PA?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?HA?GG_?Gs??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?HA?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCWA?a?@E_A?K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCWA?a?@E_@?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@P?Oc?OgCCW?_a?@E_A?K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?aA?_G_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?aA?_C_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?aA?CC_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?aA?OA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?aA?CA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?_G_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?GG_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?_C_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?GC_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?OA_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?QA?GA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?_G_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?GG_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?_C_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?GC_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?OA_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?GA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?IA?CA_?IK??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?a?GC_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?a?GA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?a?CA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_a?_C_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_a?CC_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_a?OA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_a?CA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?Q?OA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?Q?GA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCWA?Q?CA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_Q?OA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?_Q?CA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?Oc?OgCCW?OQ?GA_?IK??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?aA?_O_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?aA?AO_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?aA?_C_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?aA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?aA??Q_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?_O_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?GO_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?_C_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?GC_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA?GA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?IA??Q_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA?_O_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA?GO_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA?_C_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA?GC_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA?GA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?EA??Q_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA@A?GC_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA@A?OA_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA@A?GA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?`A?_C_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?`A?OA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?HA?GC_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?HA?GA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA?Q?OA_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA?Q?GA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCWA?Q??Q_?`K??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?_Q?OA_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?OgCCW?_Q??Q_?`K??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?_O_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?CO_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?_G_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?@G_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?OA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA?CA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?aA??Q_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA?GO_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA?_G_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA?GG_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA?@G_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?QA??Q_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?_O_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?GO_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?CO_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?_G_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?GG_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?OA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?EA?CA_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA@A?GG_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA@A?@G_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA@A?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA@A?CA_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?`A?_G_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?`A?@G_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?`A?OA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?`A?CA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?PA?_G_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?PA?GG_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?PA?OA_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?PA?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA?a?OA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA?a?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCWA?a??Q_?Ok??", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?_a?OA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?_a?CA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?_a??Q_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?Ca?GA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?Ca?CA_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`GCCW?Ca??Q_?Ok??", "st": "F", "vs": [8]}
{"root": 23, "n": 13, "g6": "X?????????????~?G]?PO@E?DC?`G?OgAAK?A__?aC??cO?_C_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "X?????????????~?G]?PO@E?DC?`G?OgAAK?A__?HC??HO?O@_?", "st": "O", "vs": [8]}
{"root": 23, "n": 13, "g6": "X?????????????~?G]?PO@E?DC?`G?OgAAK?@G_C?c?A@O?O@_?", "st": "O", "vs": [8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_O_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_O_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_O_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?_O_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?CO_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?CO_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?CO_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?aA?AI_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?CO_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_C_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_C_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?_C_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?_C_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?DC?`GCCWA?Q?AI_CAA?@Ag?G_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?CC_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?CC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?CC_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?DC?`GCCW?OQ?AI_?aA?@Ag?G_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?AI_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?AI_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?aA?AI_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?O@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GO_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GO_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GO_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?QA?AI_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?GO_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GC_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GC_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?GC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?GC_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?DC?`GCCW?_Q?AI_@AA?@Ag?C_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?AI_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?AI_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?AI_@?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GO_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GO_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GO_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?EA?AI_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?EA?GO_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?_C_?PS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GC_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GC_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?GC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?EA?GC_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?OgCCW?EA?AI_A?Q??gg?GCo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?DC?`GCCW?_Q?AI_@AA?@Ag?@_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?AI_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?AI_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?EA?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?GC_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?GC_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?GC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?OgA@A?AI_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?OgCCWA@A?AI_C@A??gg?GCo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?AI_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?AI_@?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCWA@A?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?_C_?PS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?_C_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?_C_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?OgA?Q?AI_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?`A?_C_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?CC_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?CC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?OQ?AI_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?`A?CC_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?AI_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?AI_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?`A?AI_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?Gi?O@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?`A?O@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?GC_?PS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?GC_?PS?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?GC_?PS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?_Q?AI_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?PA?AI_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?PA?GC_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?AI_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?AI_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?AI_@?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?DC?`G?Og?Gi?G@_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?PA?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA?Q?AI_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA?Q?AI_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA?Q?AI_@?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCWA?Q?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?_Q?AI_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?_Q?AI_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?_Q?AI_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_Q?O@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?Oc?OgCCW?Gi?O@_?SA??gg?GCo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?OQ?AI_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?OQ?AI_@?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?OQ?G@_?II?@DW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_O_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_O_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_O_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA?_O_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?CO_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?CO_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?CO_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?aA?@E_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA?CO_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?AO_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?AO_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA?AO_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Y???????????????^_AF_AI?DC?`G?OgAAK?G__?QC?OGG?GGO?@Eo??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DC?`GCCW?HA?@E_?HA?@Ag?G_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_G_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_G_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?_G_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?Oc?OgCCWA?a?@E_C?a??gg?G_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?@E_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?@E_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?aA?@E_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GO_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GO_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GO_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?QA?@E_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?QA?GO_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DC?OgCCW?QA?@E_A?Q?ACg?GOo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GG_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GG_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?GG_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?Oc?OgCCW?_a?@E_@?a??gg?C_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?Oc?OgCCW?QA?@E_?SA??gg?GGo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DC?`GCCW?QA?@E_?aA?@Ag?GGo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?@E_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?@E_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GO_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GO_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GO_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?IA?@E_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?IA?GO_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DC?`GCCW?IA?@E_A?Q?@Ag?GOo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?_G_?Gs?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GG_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GG_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?GG_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?Oc?OgCCW?_a?@E_@?a??gg?A_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?@E_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?@E_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?@E_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?GG_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?GG_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?GG_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?OgA@A?@E_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCWA@A?GG_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?@E_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?@E_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA@A?@E_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCWA@A?G@_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?_G_?Gs?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?_G_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?_G_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?OgA?a?@E_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?`A?_G_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?@E_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?@E_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?`A?@E_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?CY?O@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?`A?O@_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?GG_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?GG_?Gs?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?GG_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?_a?@E_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?PA?@E_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?PA?GG_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?@E_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?@E_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?@E_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?CY?G@_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?PA?G@_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?HA?GG_?Gs?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?HA?GG_?Gs?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?`G?Og?HA?@E_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?HA?GG_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?HA?@E_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?HA?@E_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?HA?G@_?`I??bW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Z???????????????^_AF_AI?DC?`GCCW?HA?@E_@?K??cG?GAO?ADO??OW??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA?a?@E_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA?a?@E_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?_a?@E_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?_a?@E_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?_a?@E_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?_G_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?_G_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?_C_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?CC_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?OA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?aA?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?aA?CA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?QA?GG_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?QA?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?GG_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?QA?GC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?QA?@P_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?GC_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?QA?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?QA?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?QA?GA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?GG_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?IA?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?IA?GG_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?GC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?IA?@P_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?IA?GC_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?IA?GA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?`GCCW?IA?@P_CAA?@Ag?GAo?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?a?GC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?OgA?a?@P_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?a?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?a?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCWA?a?GA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?a?CA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?OgA?Q?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_a?_C_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?OQ?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_a?CC_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?GSCCW@@C?OQ?@P_?Gq?ACg??_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og@?I?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_a?OA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_a?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?OI?@P_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_a?CA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?Q?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?Q?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?Q?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCWA?Q?GA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCWA?Q?CA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_Q?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_Q?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_Q?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og@?I?@P_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_Q?OA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_Q?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?_Q?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?`G?Og?OI?@P_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?_Q?CA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?OQ?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?OQ?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?OgCCW?OQ?GA_?PQ??gw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?GSCCW?_c?_I?@P_?Gq?ACg??_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?_O_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA?_O_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?AO_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Y???????????????^_AF_AI?CW?IG?Og?aA?AO_?`K?CAG?_bO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA?AO_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?GSCCW@CC?HA?CH_?PQ??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?CW?IGCCW?HA?CH_?_Q?@Ag?G_o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA??Q_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA??Q_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?aA??Q_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?aA??Q_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA?GO_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?Og?IA?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?IA?GO_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA?GC_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?IA??Q_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?EA?GO_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?Og?EA?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?EA?GO_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?EA?GC_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?EA?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?EA?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?EA??Q_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA@A?GC_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?OgA@A?CH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCWA@A?GC_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA@A?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA@A?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCWA@A?GA_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?`A?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?OgA?Q?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?`A?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?`A?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?`A?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?Og@?I?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?`A?OA_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?HA?GC_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?Og?HA?CH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?HA?GC_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?GSCCW?QC?_Q?CH_?PQ??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Z???????????????^_AF_AI?CW?IGCCW?HA?GC_?`K?CCG?CAO?ADO??OW??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?HA?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?HA?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Y???????????????^_AF_AI?CW?IG?Og?HA?GA_?`K?CAG?_bO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?HA?GA_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?GSCCW?QC?_I?CH_?PQ??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA?Q?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA?Q?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q??Q_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q??Q_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCW?_Q??Q_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?Og?@I?CH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?OgCCW?_Q??Q_?Gq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?_O_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?CO_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?aA?AD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?_G_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?@G_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?OA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?OA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?OA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?CA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA?CA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?OcCCW@CC?OI?AD_?PQ??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA??Q_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA??Q_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?aA??Q_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DCCCW@CC?@I?AD_?Gq?ACg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?QA?GO_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?QA?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?QA?GG_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?QA?GA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?QA?GA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?GO_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?EA?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?GG_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?OA_?Ok?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?GA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?GA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA@A?GG_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`GA@A?AD_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA@A?GA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA@A?GA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?_G_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`GA?a?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?@G_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?Ca?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?`A?AD_CCY??cW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?OA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?OA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?OA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G@?I?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?CA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?`A?CA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?OI?AD_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?OcCCW@AC?OI?AD_?PQ??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?PA?GG_?Ok?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?_a?AD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?PA?AD_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?PA?GA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?PA?GA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?_I?AD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA?a?OA_?Ok?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA?a?GA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA?a?GA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a?OA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a?OA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a?OA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a?CA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a?CA_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_@E?OcCCW@@C?OI?AD_?PQ??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a??Q_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a??Q_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?_a??Q_?Ok?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?@I?AD_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_AF_AI?DCCCW@@C?@I?AD_?Gq?ACg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?Ca?GA_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?Ca?GA_?Ok?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?Ca?CA_?Ok?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?Ca??Q_?Ok?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?`A?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?`A?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?`A?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?GO_?aA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?GO_@@A?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?GO_?HA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?GO_@?a?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@ACAAM?AIO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@ACAAM?AIO?II?A?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@ACAAM?AIO?II??AW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?Og@ACAAM?@EO?`I?G?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?Og@ACAAM?@EO?`I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?PA?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?CO_@@A?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?CW?IG?`G?GS?CO_@?a?OPw?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og?aCAAM?AIO?II?C?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?Og?aCAAM?@EO?`I?C?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_a?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_a?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_a?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@@CAAM?AIO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@@CAAM?AIO?II?A?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@@CAAM?AIO?II??AW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?Og@@CAAM?@EO?`I??GW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?Ca?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og?HCAAM?AIO?II?C?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_Q?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_Q?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_?PO@E?DC?`G?Og?_Q?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_@E?Oc?Og@?cAAM?AIO?II?A?W?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "W???????????????^_AF_AI?DC?Og@?cAAM?@EO?`I??GW?", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "V???????????????^_?GoCH?GSCCW?PS?DE?O{O@?E??", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "V???????????????^_AF_ADAAK?PS?IK?CX?CHO@?E??", "st": "F", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?_O_?PS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?QA?_C_?PS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?CO_?PS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?EA?AI_A?K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCWA@A?AI_A?K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?Go@P?Oc?OgCCW?PA?_C_?PS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "V???????????????^_?PO@P?GSCCW?Gs?Oe?O{O@?E??", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?_O_?Gs?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?QA?@E_A?K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?_O_?Gs?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?IA?CO_?Gs?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCW?PA?_G_?Gs?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@P?Oc?OgCCWA?a?@E_A?K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?QA?OA_?IK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?OA_?IK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?Oc?OgCCW?IA?CA_?IK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA@A?OA_?`K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA?Q?OA_?`K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?OgCCWA?Q??Q_?`K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?QA??Q_?Ok?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?EA?CA_?Ok?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA@A?CA_?Ok?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCW?PA?OA_?Ok?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "X???????????????^_?PO@E?DC?`GCCWA?a??Q_?Ok?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Z???????????????^_?PO@E?DC?`G?OgAAK?A__?HC??HO?O@_?O{O?C?W??", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 14, "g6": "Z???????????????^_?PO@E?DC?`G?OgAAK?@G_C?c?A@O?O@_?O{O?C?W??", "st": "O", "vs": [8, 8]}
{"root": 23, "n": 15, "g6": "X?????????????????Fw?O{?CW?IG?`G?GS?AI_?aE?CAS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?O{?Gg?IG?OgAAK?G__?QC?ACg?_OG?GGG??b[??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Y?????????????????Fw?O{?Gg?IG?Og?QA?@E_CCY?G@C?CHG?GOw??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Y?????????????????Fw?O{?Gg?IG?OgAAK?C__?Gu?G@C?GOg?CHW??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Y?????????????????Fw?O{?Gg?IG?OgA?a?_bO@AE?ACc?@Eg?O?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "X?????????????????Fw?O{?Gg?IG?`G?GS?@E_?aE?CCS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?`G?Og?OQ?@P_AFa??@W?_bG?GGg?@?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "[?????????????????Fw?O{?CWCCW?QC?Oe?AIO?II?O?W?CAG?ADG?COS?A?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "]?????????????????Fw?O{?CWCCW?QC?_Q?CH_?PQ??gg?_?o?GGG?A@C??Oh???_g?@?@_??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?Og?HA?GA_?`K?G]G?GCG?_bG??_[??", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "X?????????????????Fw?O{?Gg?Go?IG?Oc?AD_?aE?CCS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "X?????????????????Fw?@E?Oc?Og?aCAAM?AIO?II?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "X?????????????????Fw?AI?DC?Og?aCAAM?@EO?`I?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "W?????????????????Fw?ADAAK?PS?IK?CX?CHOAF`?C?[?", "st": "F", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa?A?W?COG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa?A?W?GGG?_bg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa?A?W?@GG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa?A?W?GCG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa?@?W?COG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa??_W?COG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?GO_AFa??_W?GGG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GGG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GGG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GGG?_bg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GCG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GCG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 23, "n": 15, "g6": "Z?????????????????Fw?AI?CW?IG?`G?GS?CO_AFa?C?W?GCG?_bg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 33, "n": 13, "g6": "U?????????????igKi?Co?p?Cc?OgE_W?[A??Y_?", "st": "F", "vs": [8]}
{"root": 33, "n": 13, "g6": "U?????????????igKi?BO?e?Cc?OgE_W?[A??p_?", "st": "F", "vs": [8]}
{"root": 33, "n": 13, "g6": "U?????????????F?TSBI_?e?BC?HGE_W?@i?AD_?", "st": "F", "vs": [8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?Co?p?Cc?OgE_W?[A??Y_DTA?G?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?Co?p?Cc?OgE_W?[A??Y_DTA??AW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?Co?p?Cc?OgE_W?[A??Y_DTA???w?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TS?Co?p?Cc?OgE_W?[A??Y_BIa?O?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TS?Co?p?Cc?OgE_W?[A??Y_BIa??OW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TS?Co?p?Cc?OgE_W?[A??Y_BIa???w?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TSBI_?e?BC?HG?Og?[A??Y_E_Y?C?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TSBI_?e?BC?HG?Og?[A??Y_E_Y??OW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TSBI_?e?BC?HG?Og?[A??Y_E_Y??AW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "V???????????????TSBI_?p?Cc?OgE_W?@i??eO?wE??", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "V???????????????TSBI_?e?Cc?OgE_W?@i??pO?wE??", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "V???????????????TSBI_?e?BC?HGE_W?[A?ADO?BU??", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?BO?e?Cc?OgE_W?[A??p_DTA?G?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?BO?e?Cc?OgE_W?[A??p_DTA??AW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????Ki?BO?e?Cc?OgE_W?[A??p_DTA??@W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TSBI_?Y?AW?HG?Og?[A??p_E_Y?C?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????TSBI_?Y?AW?HG?Og?[A??p_E_Y??CW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????B_BI_?e?BC?HGE_W?@i?AD_DTA?A?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????B_DT??e?BC?HGE_W?@i?AD_BIa?A?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????B_DT?XS?AW?EG?HG?@i?AD_E_Y?C?W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????B_DT?XS?AW?EG?HG?@i?AD_E_Y??_W?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 14, "g6": "W???????????????B_DT?XS?AW?EG?HG?@i?AD_E_Y??OW?", "st": "F", "vs": [8, 8]}
{"root": 33, "n": 15, "g6": "X?????????????????BI_?e?BC?HG?Og?[A??Y_DTA?Y@c??Cw?", "st": "F", "vs": [8, 8, 8]}
{"root": 33, "n": 15, "g6": "X?????????????????DT??e?BC?HG?Og?[A??Y_BIa?Y@c??_w?", "st": "F", "vs": [8, 8, 8]}
{"root": 33, "n": 15, "g6": "W?????????????????DT?XS?Cc?OgE_W?@i??eO?EH?B_[?", "st": "F", "vs": [8, 8, 8]}
{"root": 33, "n": 15, "g6": "X?????????????????BI_?Y?AW?HG?Og?[A??p_DTA?Y@c??Cw?", "st": "F", "vs": [8, 8, 8]}
{"root": 33, "n": 15, "g6": "X??????????????????w??e?BC?HGE_W?@i?AD_DTA?KiC?C?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 38, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?___?bc??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?A__?bc??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?C[_C?S??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?C[_A?S??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AM?QO@E@BC?HG?Og?OK?_O_@DS??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AM?QO@E@BC?HG?Og?OK?@O_@DS??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AM?QO@E@BC?HG?Og?OK?_C_@DS??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AM?QO@E@BC?HG?Og?OK?OC_@DS??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AM?QO@E@BC?HG?Og?OK?Gi_C?K??", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "W?????????????~?AM?QOGi@BC?HG?Og?OK?GO_?PC??bO?", "st": "F", "vs": [8]}
{"root": 38, "n": 13, "g6": "W?????????????~?AM?QOGi?CWAEG?HG?GS?@O_@?c?A@o?", "st": "F", "vs": [8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB?CCC?@OG?C[o?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB?CCC?O@G?C[o?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB?CCC?G@G?C[o?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??SC?O@G?C[o?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??SC?O?g?C[o?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?QOGi?CW?HG?Og?OK?C[_AEI?O@W?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB?CAC?OAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB?CAC?GAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB??IC?OAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB?C?c?GAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB?C?c?O?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?b_AQ?CW?HG?Og?OK?Gi_AEI?OAW?", "st": "F", "vs": [8, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_?b_AQ?CWAEG?HG?GS?CB?A?c?O?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 13, "g6": "U?????????????pKUP?BOYP?Ac?_g?GW?FA?AE_?", "st": "F", "vs": [8]}
{"root": 44, "n": 13, "g6": "W?????????????pKUP?BOAE@hC?DG?_g?CK?E?_?MC?CAO?", "st": "F", "vs": [8]}
{"root": 44, "n": 13, "g6": "U?????????????@oWeDcOAE@hC?DG?GW?@i?CD_?", "st": "F", "vs": [8]}
{"root": 44, "n": 13, "g6": "W?????????????@oWeDcO?Y@hC?DG?_g?CK?D?_CAC?@BO?", "st": "F", "vs": [8]}
{"root": 44, "n": 14, "g6": "W???????????????UP?BOYP?Ac?_g?GW?FA?AE_EHa?A?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W???????????????We?BOYP?Ac?_g?GW?FA?AE_DcQ?G?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W???????????????We?BOYP?Ac?_g?GW?FA?AE_DcQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W???????????????We?BOYP?Ac?_g?GW?FA?AE_DcQ???w?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W???????????????WeDcO?Y?Ac?_g?GW?FA?AE_BQI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "V???????????????WeDcO?Y@hC?DG?GW?GY?CDO?ME??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "X???????????????WeDcO?Y@hC?DG?_g?CK?AE_?oA?CAG?@oo?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "X???????????????WeDcO?Y@hC?DG?_g?CK?@o_?gA?OGG?AEo?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y???????????????UP?BOAE@hC?DG?_g?CK?E?_?MC?CAO?pKO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y???????????????We?BOAE@hC?DG?_g?CK?E?_?MC?CAO?kaO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y???????????????We?BOAE@hC?DG?_g?CK?E?_?MC?CAO?kaO??Go??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y???????????????We?BOAE@hC?DG?_g?CK?E?_?MC?CAO?kaO??@o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W????????????????wDcOAE@hC?DG?GW?@i?CD_EHa?@?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W????????????????wEH_AE@hC?DG?GW?@i?CD_DcQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W????????????????wEH_ka?GW?DG?GW?@i?CD_BQI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W????????????????wEH_ka?GW?DG?GW?@i?CD_BQI??_W?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "W????????????????wEH_ka?GW?DG?GW?@i?CD_BQI??OW?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "X????????????????wEH_ka?GWBQG?DG?CK??Y_?WA?GOG?CDo?", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wDcO?Y@hC?DG?_g?CK?D?_CAC?@BO?pKO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wDcO?Y@hC?DG?_g?CK?D?_CAC?@BO?pKO??_o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wDcO?Y@hC?DG?_g?CK?D?_CAC?@BO?pKO??@o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wEH_?Y@hC?DG?_g?CK?D?_CAC?@BO?kaO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wEH_?Y@hC?DG?_g?CK?D?_CAC?@BO?kaO??Go??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wEH_?Y@hC?DG?_g?CK?D?_CAC?@BO?kaO??@o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wEH_ka?@g?DG?_g?CK?D?_CAC?@BO?YPO??_o??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 14, "g6": "Y????????????????wEH_ka?@g?DG?_g?CK?D?_CAC?@BO?YPO??Go??", "st": "F", "vs": [8, 8]}
{"root": 44, "n": 15, "g6": "X?????????????????DcO?Y?Ac?_g?GW?FA?AE_EHa?LGc?C?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 44, "n": 15, "g6": "[?????????????????EH_?Y@hC?DG?_g?CK?AE_DcQ?G?W?E?G?GCG??wS??@B??", "st": "F", "vs": [8, 8, 8]}
{"root": 44, "n": 15, "g6": "Z?????????????????EH_?Y?GW?DG?_g?CK?E?_?MC?CAO?kaO?YPG??C[??", "st": "F", "vs": [8, 8, 8]}
{"root": 44, "n": 15, "g6": "X??????????????????M?AE@hC?DG?GW?@i?CD_EHa?UPC?A?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 44, "n": 15, "g6": "Z??????????????????M?pK?@g?DG?_g?CK?D?_CAC?@BO?kaO?YPG??C[??", "st": "F", "vs": [8, 8, 8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?___@Bc??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?C__@Bc??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?@__@Bc??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?G[_C?S??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?G[_?_S??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?G[_C?K??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?GX?HOAE?DC?TG?_g?_K?G[_A?K??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CM?HOAE?DC?TG?_g?_K?_G_AES??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CM?HOAE?DC?TG?_g?_K?CG_AES??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CM?HOAE?DC?TG?_g?_K?_C_AES??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CM?HOAE?DC?TG?_g?_K?@C_AES??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CM?HOAE?DC?TG?_g?_K?Oq_C?K??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CMAEO@I?GW?IG?_g?_K?_O_?TK??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CMAEO@I?GW?IG?_g?_K?_C_?TK??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CMAEO@I?GW?IG?_g?_K?OC_?TK??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CMAEO@I?GW?IG?_g?_K?_A_?TK??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "V?????????????~?CMAEO@I?GW?IG?_g?_K?CA_?TK??", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "W?????????????~?CMAEOAE?DC?TG?_g?_K?AO_A?c??dO?", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "U?????????????~?CMAEO@I?Ic?_g@?W?GY?@P_?", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "W?????????????~?CMAEO@I?DC?TG?_g?_K?G__A@C?@BO?", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "W?????????????~?CMAEO@I?DC?TG?_g?_K?@__?Os?G?o?", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "W?????????????~?CMAEO@I?GW?TG?_g?_K?G__?`C??go?", "st": "F", "vs": [8]}
{"root": 59, "n": 13, "g6": "W?????????????~?CMAEO@I?GW?IG?TG?OS?OG_?Gc?C@o?", "st": "F", "vs": [8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC?AOG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC??oG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC?O@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC?A@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB?CCC?G?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB??cC?O@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB??cC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB??KC?O@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_AEO@I?GW?IG?TG?OS?GB??KC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "W???????????????^_AEO@I?GW?IG?_g?_K?G[_?TI?O@W?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "W???????????????^_?HOAE?DC?TG?_g?_K?G[_AEQ?O?w?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB?C@C?OAG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB?C@C??aG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB??`C?OAG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB?C?c??aG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB?C?c?O?g?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "W???????????????^_@B_@I?GW?IG?_g?_K?Oq_?TI?OAW?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_@I?GW?IG?TG?OS?GB??Gc?O?g?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?CAC?OAG?Aho?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?CAC?GAG?Aho?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?C?c?GAG?Aho?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?C?c?O@G?Aho?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?C?c?A@G?Aho?", "st": "F", "vs": [8, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^_@B_Oq?Cg?Oo?IG?OS?GB?A?c?O@G?Aho?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 13, "g6": "V?????????????~??e?QOGi?ICCBG?_g?CK?CG_AEc??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~??e?QOGi?ICCBG?_g?CK?AG_AEc??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~??e?QOGi?ICCBG?_g?CK?Os_C?S??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~??e?QOGi?ICCBG?_g?CK?Os_?_S??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~??e?QOGi?ICCBG?_g?CK?Os_@?K??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ICCBG?_g?CK?CO_@DS??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ICCBG?_g?CK?@O_@DS??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ICCBG?_g?CK?_C_@DS??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ICCBG?_g?CK?AC_@DS??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ICCBG?_g?CK?Gi_A?K??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?C__CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?@__CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?GC_CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?AC_CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?OA_CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK?CA_CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "V?????????????~?GY?H_AQ?ag?SG?_g?CK??E_CBK??", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "U?????????????~?GY@DOA`A@c?_g?GW?Cq?AQ_?", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "U?????????????~?GY?QOGiA@c?_g?GW?Cq?A`_?", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "W?????????????~?GY?QOGi?ICCBG?_g?CK?CO_?Hc?G@O?", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "U?????????????~?GY?H_Gi?ICCBG?GW?HI?CD_?", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "W?????????????~?GY?H_AQ?ag?SGCBG?CK?AG_A?S?AAo?", "st": "F", "vs": [8]}
{"root": 70, "n": 13, "g6": "W?????????????~?GY?H_AQ?ag?SGCBG?OS?OG_?Oc??`o?", "st": "F", "vs": [8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B??`C?O@G?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B??`C?A@G?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B??PC?O@G?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B??PC?A@G?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_@DOA`A@c?_g?GW?Ga?Os_?Ha?@HG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?CK?Os_A?Q?AAg?AGo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B?C?S?A@G?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B?C?S?C?g?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_?H_AQ?ag?SGCBG?OS?@B??_S?C?g?Oso?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_?H_AQ?ag?SG?_g?CK?Os_CBI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "Z???????????????^_?H_AQ?ag?SGCBG?OS?Os_?_S?GCG?ACO?@BO?O?W??", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B??aC?OAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B??aC?@AG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_AQ?ICCBG?_g?CK?Gi_?Ha?G@G?COo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B??IC?OAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B??IC?@AG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B?C?c?@AG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B?C?c?G?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?@B??Oc?G?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "W???????????????^_AE_@K?HG?SG?_g?CK?Gi_CBI?@AW?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG?SGCBG?OS?Gi_A@A??`g?ACo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??cC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??KC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B?@?c?G@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B?@?c?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B?@?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??Oc?G@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??Oc?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??Oc??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?_X_A@A??`g?ACo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B?A?S??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_AQ?ag?SG?_g?CK?_X_?aA??eG?OAo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?ag?SG?GW@?I?_X_?QQ?AAg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?CK?_X_?PA?AAg?OAo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?HG@DO?SG?OS?@B??_S??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "V???????????????^_AE_GiA@c?_g?GW?HI?A`O?He??", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_Gi?ICCBG?_g?CK?AQ_?aA?G@G?@Ko?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "V???????????????^_AE_Gi?ICCBG?GW?Cq?CDO?QU??", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "Y???????????????^_AE_Gi?ICCBG?GW?Cq?AQ_?PA?G@G?CDO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_AQ?agCBG?_g?CK?A`_?aA?G@G?@Ko?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "Y???????????????^_AE_AQ?ag?SGCBG?CK?CO_?Hc?@CG?CDO?OAo??", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 14, "g6": "X???????????????^_AE_@K?ag?SGCBG?CK?AQ_?PA?G@G?CDo?", "st": "F", "vs": [8, 8]}
{"root": 70, "n": 15, "g6": "[?????????????????Fw?Gi?ICCBG?GW@BQ?@KO?QQ?C?W?OAG?CDG?@CS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 70, "n": 15, "g6": "Y?????????????????Fw?Os?agCBG?_g?CK?AQ_?SI?AGC?OAG?@Kw??", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 13, "g6": "U?????????????v?@E?IOgi?EC?`GBAg?JA?CE_?", "st": "O", "vs": [8]}
{"root": 76, "n": 13, "g6": "W?????????????v?@E?IOgi?OW?KG?`G@`S?K?_?UC??@o?", "st": "F", "vs": [8]}
{"root": 76, "n": 14, "g6": "Y???????????????@E?IOgi?OW?KG?`G@`S?K?_?UC??@o?v?O??Go??", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "Y???????????????Z_?P_@Q?OW?KG?`G@`S?K?_?UC??@o?giO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "Y???????????????Z_?P_@Q?OW?KG?`G@`S?K?_?UC??@o?giO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "Y???????????????Z_?P_@Q?OW?KG?`G@`S?K?_?UC??@o?giO??Co??", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "X???????????????Z_?P_@QAag?KG?`G@`S?K?_??[?ABG?Aoo?", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "Y???????????????Z_?IOgi?OW?KG?`G@`S?K?_?UC?C_G?AKO??Bo??", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????@E?IOgi?EC?`GBAg?JA?CE_EwA?C?W?", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????@E?IOgi?EC?`GBAg?JA?CE_EwA??CW?", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????@E?IOgi?EC?`GBAg?JA?CE_EwA???w?", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????Z_?P_@QAag?KG?`G?JA?CE_BAi?O?W?", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????Z_?P_@QAag?KG?`G?JA?CE_BAi??_W?", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "V???????????????Z_?P_@QAag?KGBAg?OY?CHO?UE??", "st": "O", "vs": [8, 8]}
{"root": 76, "n": 14, "g6": "W???????????????Z_DDO@`?OcBAg?UC?OY?AKO?IQ???w?", "st": "F", "vs": [8, 8]}
{"root": 76, "n": 15, "g6": "Z??????????????????P_@QAag?_o?KG?Oc?K?_?UC??@o?v?O?WTG??C[??", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "\\?????????????????Ew?AK?DG?_o?KG?Oc?K?_?UC??@o?giO?O?o?KIc?C?D??@?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "Z?????????????????Ew?AK?DG?_o?KG?Oc?K?_?UC??@o?giO?WTG??_[??", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "[?????????????????Ew?AK?DG?KG?`G@`S?K?_??[?STG?@?o?CEG?@WS?A?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "X?????????????????DDO@`?OcBAg?UC?OY?AKO?IQ?Z_C??@w?", "st": "F", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "X??????????????????P_@QAag?KG?`G?JA?CE_EwA?KIc??Gw?", "st": "O", "vs": [8, 8, 8]}
{"root": 76, "n": 15, "g6": "X??????????????????P_@Q?EC?`GBAg?JA?CE_EwA?STC??@w?", "st": "O", "vs": [8, 8, 8]}
{"root": 76, "n": 16, "g6": "Y????????????????????@`?OcBAg?UC?OY?AKO?IQ?Z_C?giC??@{??", "st": "F", "vs": [8, 8, 8, 8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i?eOAI?ECCBG?_g?_K?OO_@Dc??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i?eOAI?ECCBG?_g?_K?Gk_A?S??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i?eOAI?ECCBG?_g?_K?Gk_?GS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i?eOAI?ECCBG?_g?_K?Gk_A?K??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i?eOAI?ECCBG?_g?_K?Gk_?OK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?OG_?eS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?@G_?eS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?_C_?eS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?OC_?eS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?AC_?eS??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?Cq_A?K??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?Cq_?OK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?O__CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?A__CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?OC_CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?AC_CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?OA_CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K?@A_CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "V?????????????~??i@D_Cq?Gg?KG?_g?_K??E_CBK??", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "U?????????????~?CU?eO@`A@c?_g@?W?DQ?AI_?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "U?????????????~?CU?eOAI?ECCBG?_g?DQ?GB_?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "U?????????????~??i@D_CqA@c?_g@?W?Gi?@`_?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "W?????????????~??i@D_Cq?GgCBG?_g?_K?GO_C?S??oo?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "W?????????????~??i@D_Cq?GgCBG?_g?_K?CG_??s??oo?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "W?????????????~??i@D_Cq?Gg?KGCBG?_K?___?GS?AAo?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "W?????????????~??i@D_Cq?Gg?KGCBG?OS?@G_C?c?C@o?", "st": "F", "vs": [8]}
{"root": 85, "n": 13, "g6": "Y?????????????~??i@D_Cq?Gg?KGCBG?OS?GB??SC?CGO?CG_?_C_??", "st": "F", "vs": [8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB?AAC?G@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB?AAC??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB?A?S??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB?A?S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB?A?S?@?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?I_Cq?Gg?KG?_g?_K?Gk_CBI?G@W?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Cq?Gg?KGCBG?OS?GB??GS?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?I_AI?ECCBG?_g?_K?Gk_?eQ?G?w?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A@C?OAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A@C?GAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A@C?@AG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??HC?GAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?C?c?GAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?C?c?G?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A?c?@AG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A?c?G?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?A?c?@?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?I_Gk?Gg?KG?_g?_K?Cq_CBI?GAW?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??Oc?G?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB?ACC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB?A?c?G@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB?A?c??`G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB?A?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB??Oc?G@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 85, "n": 14, "g6": "X???????????????^_?I_Gk?RG?PO?KG?OS?GB?A?S??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CWCB_HI?OW?iG?PG@AK?OO_?[c??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CWCB_HI?OW?iG?PG@AK?OG_?[c??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CWCB_HI?OW?iG?PG@AK?CG_?[c??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CWCB_HI?OW?iG?PG@AK?Bc_?AS??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CW?[_HI?OW?iG?PG@AK?P?_CBc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????}?CW?[_HI?OW?iG?PG@AK?C__CBc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "U?????????????}?@qCB_HI?TC?PGACW?bA?CE_?", "st": "F", "vs": [8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OO_?[c?^?G??Go?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OO_?[c?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OO_?[c?^?G??@o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC?GCG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC?ACG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC?O@G?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC??HG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC?O?g?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?AAC?C?g?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^?@E?_[?OW?iG?PG@AK?Bc_@HQ?GGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^?@E?_[?cg?_o?iG?Gc?OO_?[c?O_G?ObO??Go??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?CB_HI?OW?iGACW@@A?Bc_@EA?@Cg??Ao?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OG_?[c?^?G??Oo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OG_?[c?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?OG_?[c?^?G??@o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?A@C?ACG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?A@C??HG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?A@C?O?g?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob?A@C?C?g?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^?@E?_[?OW?iG?PG@AK?OG_?[c?OOG?HIO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?CB_HI?OW?iGACW@?a?Bc_@EA?@Cg?C?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?CG_?[c?^?G??Oo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?CG_?[c?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?CG_?[c?^?G??@o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob??`C??HG?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?_[?cg?_o?iG?Gc?Ob??`C?C?g?Bco?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^?@E?_[?cg?_o?iG?Gc?Bc_ACY?ACW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CWCB_HI?OW?iG?PG@AK?Bc_?AS?^?G??Go?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CW?[_HI?OW?iG?PG@AK?P?_CBc?^?G??_o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?Bc?cg?_o?iG?Gc?Ob?AGC?AOG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CW?[_HI?OW?iG?PG@AK?C__CBc?^?G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CW?[_HI?OW?iG?PG@AK?C__CBc?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????CW?[_HI?OW?iG?PG@AK?C__CBc?^?G??@o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^?@E?Bc?cg?_o?iG?Gc?Ob??cC?@@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????@qCB_HI?TC?PGACW?bA?CE_FoA??_W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????@qCB_HI?TC?PGACW?bA?CE_FoA??CW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "V???????????????^??[__[?cg?iGACW?OY?AHO@EE??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 15, "g6": "Z?????????????????@E?_[?cg?_o?iG?Gc?OO_?[c?^?G?`?G?ObG??C[??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "Y?????????????????CB_HI?OW?iGACW@@A?Bc_FoA?CWC?AHG??Aw??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "[?????????????????@E?_[?cg?_o?iG?Gc?Ob?A@C?^?G??Oo?_@G?@qS???R??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "\\?????????????????@E?_[?OW?iG?PG@AK?OG_?[c?^?G??Oo?__G?CdC??_D???@W??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "Z?????????????????Fo?_[?OW?iGACW@?a?Bc_CCA?CdG?GoG?AHG?A?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "[?????????????????@E?_[?cg?_o?iG?Gc?Ob??`C?^?G??Ao?G@G?@qS??AB??", "st": "F", "vs": [8, 8, 8]}
{"root": 203, "n": 13, "g6": "V?????????????~?O]?HOAE?DC?PG?_g@?K?CQ_@CK??", "st": "O", "vs": [8]}
{"root": 203, "n": 13, "g6": "V?????????????~?O]?HOAE?aC?IG?_g@?K?CQ_?PK??", "st": "O", "vs": [8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?DC?PG?_g@?K?CQ_@CK?O]G?O?o?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?DC?PG?_g@?K?CQ_@CK?O]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?DC?PG?_g@?K?CQ_@CK?O]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "W???????????????^_CF_@I?GW?IG?_g@?K?G`_?PI?AHW?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "W???????????????^_CF_AE?DC?PG?_g@?K?CQ_?HQ?COw?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?aC?IG?_g@?K?CQ_?PK?O]G?O?o?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?aC?IG?_g@?K?CQ_?PK?O]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 203, "n": 14, "g6": "X???????????????^_?HOAE?aC?IG?_g@?K?CQ_?PK?O]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 258, "n": 13, "g6": "W?????????????eoSe?KO?Y?OWAgG@AG?Gc??d??IC?L@O?", "st": "F", "vs": [8]}
{"root": 258, "n": 13, "g6": "W?????????????eoSe?KO?Y?OWAgG@AG?Gc??d??DC?L@O?", "st": "F", "vs": [8]}
{"root": 258, "n": 13, "g6": "W?????????????eoSe?KO?Y?OWAgG@AG?Gc??d?BOS?O?o?", "st": "F", "vs": [8]}
{"root": 258, "n": 13, "g6": "V?????????????eoSeBOO?Y?OWAgG?PG?AS?@a_@AK??", "st": "F", "vs": [8]}
{"root": 258, "n": 13, "g6": "V?????????????eoSeBOO?Y?OWAgG@AG?AS?@a_?PK??", "st": "F", "vs": [8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d??IC?L@O?eoO??Go??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d??IC?L@O?eoO??@o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??IC?L@O?hKO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??IC?L@O?hKO??_o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??IC?L@O?hKO??@o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??gO?CGO?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??gO??gO?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??gO??SO?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??gO?_@O?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d??DC?L@O?eoO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d??DC?L@O?eoO??Co??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d??DC?L@O?eoO??@o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??DC?L@O?hKO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??DC?L@O?hKO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RW?KO?Y?OWAgG@AG?Gc??d??DC?L@O?hKO??@o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??SO??SO?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????RWDH_@a?@g?_oAgG?`C?AH??Cg??SO?_@O?YAo??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "X???????????????RWDH_@a?@g?_o@AG?Gc??d?BOS?I_g??go?", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d?BOS?O?o?eoO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d?BOS?O?o?eoO??Go??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "Y???????????????Se?KO?Y?OWAgG@AG?Gc??d?BOS?O?o?eoO??Co??", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "X???????????????RWBOO?Y?OWAgG?PG?AS?@a_@AK?SeG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 14, "g6": "X???????????????SeBOO?Y?OWAgG@AG?AS?@a_?PK?RWG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 15, "g6": "\\??????????????????KO?Y?OWAgG@AG?Gc??d?BOS?O?o?eoO??Co?SeC??CD??O?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 258, "n": 15, "g6": "Y?????????????????BOO?Y?OWAgG@AG?AS?@a_?PK?RWG?hKG?O?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?HOAEA@C?PG@?g@?K?CQ_?KK??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?HOAE?ECCAG@?g@?K?CQ_?PK??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?HOAE?ECCAG?PG@?K?CQ_@?k??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?aOAE?EC?PG@?g@?K?@I_CAK??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?aOAE?ECCAG?PG@?K?@I_@?k??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?aO@IA@C?PG@?g@?K?AE_?KK??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "V?????????????~?G]?aO@I?EC?PG@?g@?K?AE_CAK??", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "X?????????????~?G]?aO@I?GW?KGCAG?_S?OB?@CC??aO?AH_?", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "X?????????????~?G]?aO@I?GW?KGCAG?Gc?GD??cC?OCO?OB_?", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "X?????????????~?G]?aO@I?GW?KGCAG?Gc?GD??SC?CCO?OB_?", "st": "F", "vs": [8]}
{"root": 288, "n": 13, "g6": "X?????????????~?G]?aO@I?GW?KGCAG?Gc?GD??`C?OAO?OB_?", "st": "F", "vs": [8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAEA@C?PG@?g@?K?CQ_?KK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAEA@C?PG@?g@?K?CQ_?KK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAEA@C?PG@?g@?K?CQ_?KK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "W???????????????^_AF_@I?GWCAG@?g@?K?@`_?PI?AHW?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "W???????????????^_AF_@I?GWCAG?PG@?K?@`_@?i?AHW?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "W???????????????^_AF_@IA@C?PG@?g@?K?CQ_?Oq??ow?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG@?g@?K?CQ_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG@?g@?K?CQ_?PK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG@?g@?K?CQ_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Y???????????????^_AF_@I?GW?KGCAG?_S?OB??aS?COG?@CO?AHo??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG?PG@?K?CQ_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG?PG@?K?CQ_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?HOAE?ECCAG?PG@?K?CQ_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?EC?PG@?g@?K?@I_CAK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?EC?PG@?g@?K?@I_CAK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?EC?PG@?g@?K?@I_CAK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?ECCAG?PG@?K?@I_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?ECCAG?PG@?K?@I_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aOAE?ECCAG?PG@?K?@I_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@IA@C?PG@?g@?K?AE_?KK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@IA@C?PG@?g@?K?AE_?KK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@IA@C?PG@?g@?K?AE_?KK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "W???????????????^_AF_CQ?Cg?PG@?g@?K?@`_CAI?@BW?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@I?EC?PG@?g@?K?AE_CAK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@I?EC?PG@?g@?K?AE_CAK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "X???????????????^_?aO@I?EC?PG@?g@?K?AE_CAK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?_S?OB?@CC??aO?AH_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??cC?OCO?OB_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??cC?OCO?OB_?O{O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??cC?OCO?OB_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "[???????????????^_AF_CQ?Cg?Oo?KGA@C?AH?@?g?AOO?_G_?A_O?CCG?A?]??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "[???????????????^_AF_CQ?Cg?Oo?KGA@C?AH?@?g?AOO?_G_?CGO?OAG?A?]??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??SC?CCO?OB_?O{O?A?W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??SC?CCO?OB_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "[???????????????^_AF_CQ?Cg?Oo?KGA@C?AH?@?g?@OO?GG_?CGO?OAG?A?]??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??`C?OAO?OB_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??`C?OAO?OB_?O{O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 14, "g6": "Z???????????????^_?aO@I?GW?KGCAG?Gc?GD??`C?OAO?OB_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 288, "n": 15, "g6": "^?????????????????Fw?CQ?Cg?Oo?KGA@C?AH?@?g?AOO?_G_?O{O?C?W??`@??_CG?@?M_??OB???", "st": "F", "vs": [8, 8, 8]}
{"root": 661, "n": 13, "g6": "X?????????????~??k?Q_Gq?Og?Go?aG?Gc?GD?A?W?OGO?Ok_?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "X?????????????~??k?Q_Gq?Og?Go?aG?Gc?GD?A?W?GUO?_A_?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "X?????????????~??k?Q_Gq?Og?Go?aG?Gc?GD?A?W?GUO?AA_?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "X?????????????~??k?Q_Gq?Og?Go?aG?Gc?GD?A?W?GUO?_@_?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "X?????????????~??k?Q_Gq?Og?Go?aG?Gc?GD?A?W?GUO?@@_?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "W?????????????~?@IAD_Gq?Og?Go?aG?Gc?OB??JC?CAo?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "W?????????????~??kAD_Gq?Og?Go?aG?Gc?GD??Qc?G@o?", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "Y?????????????~??kAD_Gq?Og?Go?aG?Gc?GD?A?W?AOO?GG_?AS_??", "st": "O", "vs": [8]}
{"root": 661, "n": 13, "g6": "Y?????????????~??k?Q_Ok?bG?`O?Go?PC?AH?A?W?AOO?AA_?GD_??", "st": "O", "vs": [8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?_O_?_@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?_O_?@@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?_A_?_@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?_A_?@@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?AA_?_@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Z???????????????^_?J?AS?bG?`O?Go?PC?AH?@?g?G@_?_@_?@@O?GUW??", "st": "O", "vs": [8, 8]}
{"root": 661, "n": 14, "g6": "Y???????????????^_?J?AS?Og?Go?aG?Gc?GD?A?W?GUO?GqO?_@o??", "st": "O", "vs": [8, 8]}


==> anc/gst1718_computation/gtree/nu3_b42_p1of4.roots.jsonl <==
{"root": 4, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 116.38, "levels": [[13, {"eng-E": 51, "eng-F": 9, "eng-O": 9, "eng-R": 28, "patterns": 694, "to-engine": 694}, 18, {"O": 9, "F": 9}, 28], [14, {"E": 6362, "F": 25, "R": 540, "eng-E": 4632, "eng-F": 61, "eng-O": 16, "eng-R": 214, "patterns": 14755, "to-engine": 7828}, 101, {"F": 85, "O": 16}, 627], [15, {"E": 90827, "F": 37, "R": 948, "eng-E": 17768, "eng-O": 4, "eng-R": 63, "patterns": 114817, "to-engine": 23005}, 27, {"F": 23, "O": 4}, 618], [16, {"E": 23837, "F": 3, "R": 23, "eng-E": 4909, "patterns": 28778, "to-engine": 4915}, 1, {"F": 1}, 15], [17, {"E": 622, "patterns": 622}, 0, {}, 0]], "open17": 0}
{"root": 13, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 29.64, "levels": [[13, {"E": 453, "F": 19, "R": 91, "patterns": 563}, 11, {"F": 11}, 47], [14, {"E": 10906, "F": 129, "R": 437, "patterns": 11472}, 85, {"F": 85}, 274], [15, {"E": 97119, "F": 29, "R": 949, "patterns": 98097}, 13, {"F": 13}, 486], [16, {"E": 11573, "R": 9, "patterns": 11582}, 0, {}, 8]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 323.37, "levels": [[13, {"eng-E": 227, "eng-F": 131, "eng-O": 44, "eng-R": 234, "patterns": 636, "to-engine": 636}, 175, {"O": 44, "F": 131}, 234], [14, {"E": 96090, "F": 410, "R": 5389, "eng-E": 25074, "eng-F": 15, "eng-O": 44, "eng-R": 773, "patterns": 130418, "to-engine": 28529}, 449, {"F": 405, "O": 44}, 4602], [15, {"E": 363825, "F": 31, "R": 2452, "eng-E": 41916, "eng-O": 13, "eng-R": 153, "patterns": 409667, "to-engine": 43359}, 27, {"F": 14, "O": 13}, 1721], [16, {"E": 12920, "R": 14, "eng-E": 10917, "patterns": 23851, "to-engine": 10917}, 0, {}, 13]], "open17": 0}
{"root": 33, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 7.8, "levels": [[13, {"E": 383, "F": 5, "R": 133, "patterns": 521}, 3, {"F": 3}, 68], [14, {"E": 2763, "F": 29, "R": 127, "patterns": 2919}, 22, {"F": 22}, 97], [15, {"E": 27200, "F": 10, "R": 258, "patterns": 27468}, 5, {"F": 5}, 149], [16, {"E": 5869, "R": 1, "patterns": 5870}, 0, {}, 1]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.93, "levels": [[13, {"E": 317, "F": 21, "R": 86, "patterns": 424}, 11, {"F": 11}, 43], [14, {"E": 6697, "F": 28, "R": 452, "patterns": 7177}, 13, {"F": 13}, 308], [15, {"E": 12639, "R": 97, "patterns": 12736}, 0, {}, 71]], "open17": 0}
{"root": 44, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 5.66, "levels": [[13, {"E": 347, "F": 7, "R": 124, "patterns": 478}, 4, {"F": 4}, 64], [14, {"E": 2722, "F": 34, "R": 166, "patterns": 2922}, 26, {"F": 26}, 125], [15, {"E": 21969, "F": 10, "R": 236, "patterns": 22215}, 5, {"F": 5}, 152], [16, {"E": 4552, "R": 5, "patterns": 4557}, 0, {}, 3]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.3, "levels": [[13, {"E": 306, "F": 23, "R": 59, "patterns": 388}, 23, {"F": 23}, 59], [14, {"E": 12366, "F": 50, "R": 779, "patterns": 13195}, 25, {"F": 25}, 535], [15, {"E": 18070, "R": 72, "patterns": 18142}, 0, {}, 56]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 11.07, "levels": [[13, {"E": 394, "F": 23, "R": 103, "patterns": 520}, 23, {"F": 23}, 103], [14, {"E": 18335, "F": 84, "R": 1137, "patterns": 19556}, 42, {"F": 42}, 810], [15, {"E": 39647, "F": 6, "R": 297, "patterns": 39950}, 2, {"F": 2}, 245], [16, {"E": 1014, "patterns": 1014}, 0, {}, 0]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 40.47, "levels": [[13, {"eng-E": 51, "eng-F": 1, "eng-O": 1, "eng-R": 6, "patterns": 570, "to-engine": 570}, 2, {"O": 1, "F": 1}, 6], [14, {"E": 748, "F": 11, "R": 29, "eng-E": 564, "eng-F": 1, "eng-O": 6, "eng-R": 9, "patterns": 1935, "to-engine": 1147}, 13, {"F": 7, "O": 6}, 24], [15, {"E": 7278, "F": 8, "R": 88, "eng-E": 7082, "eng-O": 2, "eng-R": 29, "patterns": 15925, "to-engine": 8551}, 7, {"F": 5, "O": 2}, 72], [16, {"E": 4310, "F": 1, "R": 8, "eng-E": 1954, "patterns": 6918, "to-engine": 2599}, 1, {"F": 1}, 5], [17, {"E": 622, "patterns": 622}, 0, {}, 0]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.72, "levels": [[13, {"E": 325, "F": 27, "R": 52, "patterns": 404}, 27, {"F": 27}, 52], [14, {"E": 14427, "F": 50, "R": 978, "patterns": 15455}, 25, {"F": 25}, 654], [15, {"E": 17395, "R": 81, "patterns": 17476}, 0, {}, 62]], "open17": 0}
{"root": 93, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 5.36, "levels": [[13, {"E": 285, "F": 32, "R": 57, "patterns": 374}, 7, {"F": 7}, 11], [14, {"E": 4488, "F": 67, "R": 372, "patterns": 4927}, 37, {"F": 37}, 176], [15, {"E": 27236, "F": 14, "R": 400, "patterns": 27650}, 6, {"F": 6}, 228], [16, {"E": 3133, "R": 3, "patterns": 3136}, 0, {}, 2]], "open17": 0}
{"root": 203, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 26.93, "levels": [[13, {"eng-E": 99, "eng-O": 2, "eng-R": 56, "patterns": 461, "to-engine": 461}, 2, {"O": 2}, 56], [14, {"eng-E": 1636, "eng-O": 8, "eng-R": 78, "patterns": 1731, "to-engine": 1731}, 8, {"O": 8}, 78], [15, {"eng-E": 8121, "eng-R": 21, "patterns": 8184, "to-engine": 8184}, 0, {}, 21]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 5.47, "levels": [[13, {"E": 267, "F": 14, "R": 90, "patterns": 371}, 5, {"F": 5}, 24], [14, {"E": 3029, "F": 33, "R": 203, "patterns": 3265}, 23, {"F": 23}, 107], [15, {"E": 17155, "F": 2, "R": 180, "patterns": 17337}, 2, {"F": 2}, 103], [16, {"E": 1322, "patterns": 1322}, 0, {}, 0]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 4.99, "levels": [[13, {"E": 242, "F": 11, "R": 115, "patterns": 368}, 11, {"F": 11}, 115], [14, {"E": 6203, "F": 46, "R": 434, "patterns": 6683}, 38, {"F": 38}, 378], [15, {"E": 24433, "F": 3, "R": 159, "patterns": 24595}, 1, {"F": 1}, 119], [16, {"E": 228, "R": 1, "patterns": 229}, 0, {}, 1]], "open17": 0}
{"root": 661, "kind": "O", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 19.14, "levels": [[13, {"eng-E": 99, "eng-O": 9, "eng-R": 39, "patterns": 286, "to-engine": 286}, 9, {"O": 9}, 39], [14, {"eng-E": 3392, "eng-O": 7, "eng-R": 241, "patterns": 3738, "to-engine": 3738}, 7, {"O": 7}, 241], [15, {"eng-E": 4455, "eng-R": 31, "patterns": 5165, "to-engine": 5165}, 0, {}, 31]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b42_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b42_p2of4.nodes.jsonl <==
{"root": 5, "n": 13, "g6": "T?????????????~?@D@AoCX?CSACWAACAAq?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "T?????????????~?@D@AoCX?CSACW?QCAAq?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "T?????????????~?@D@AoCX?CSACWCDc?OI?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "T?????????????~?@D@AoCX?CSACWCDc?CI?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "S?????????????~?OU@AoCX@AK?PS?Gk?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW@CCA@A?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW@CC?DA?AI_?", "st": "O", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW@CC@?Q?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW@CC?OQ?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW@CC?Gi?_@_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW?KC@?Q?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW?KC?OQ?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACW?EC@?Q?AI_?", "st": "F", "vs": [8]}
{"root": 5, "n": 13, "g6": "U?????????????~?OU@AoCX?CSACWA?c?Gi?_@_?", "st": "F", "vs": [8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACWCAC?Gi?CXO@CE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_CD_GU?CSACW@CCA@A?AI_?KA?AKg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?PcACW@CCA@A?@DO?PU??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACWA?c?Gi?CXO@CE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "Y???????????????^_CD_GU?PcACW@CC@?Q?AI_?EA?O@G?@DO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACW?_c?Gi?CXO@CE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_CD_GU?CSACW@CC?OQ?AI_?KA?AKg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_CX?CSACW@CC?Gi?GUOC?M??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACW?PSA?E?CXO@CE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_CD_GU?CSACW@CC?Gi?_@_?KA?AKg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_CX?CSACWA?c?Gi?GUO?KE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACWA?c?Gi?CXO?KE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACW?KC?Gi?CXOA?e??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_CX?CSACW?_c?Gi?GUO?KE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACW?_c?Gi?CXO?KE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_CD_GU?Pc?GgACW?EA?CC_?IA?O?g?AIo?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?CSACW?EC?Gi?CXOA?e??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_CD_GU?CSACW?EC@?Q?AI_?Oa?AKg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?PcACW?EC@?Q?@DO?PU??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW@@A?AOOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW@@A?CAOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW@@A?@AOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?C_O@Aq?@?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?A_O@Aq?A?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?A_O@Aq??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?A_O@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?@_O@Aq?A?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?@_O@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?OGO@Aq?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?OGO@Aq??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?OGO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?@GO@Aq?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?@GO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?GUOC?I?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?GUO?OI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWAACAAq?GUO?OI??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?_OOACY?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?AOOACY?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?AOOACY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?AOOACY??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?GGOACY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?GGOACY?@?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?@GOACY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgAACAAq?@GOACY?@?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX@AKAACCDc?Gh?@DO@?E??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX?CSACWCDc?E@?AIOAAE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW?HA?@OOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW?HA?CAOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW?HA?@AOCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW?HA?G@OCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?Pc?GgACW?HA?A@OCDe??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?A_O@Aq?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?A_O@Aq??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?A_O@Aq???w?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?@_O@Aq?G?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?@_O@Aq?A?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?@_O@Aq???w?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?OGO@Aq?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?OGO@Aq??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?OGO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?@GO@Aq?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?@GO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUOC?I?G?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUOC?I?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUOC?I??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUO?OI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUO?OI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACW?QCAAq?GUO?OI??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?A_O?bI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?A_O?bI??@W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?OCO?bI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?OCO?bI??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?OCO?bI??@W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?ACO?bI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?ACO?bI??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?_AO?bI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?_AO?bI?C?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?_AO?bI??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?@AO?bI?G?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACW?QCAAq?@AO?bI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "U???????????????^_?POGU?Pc?GgCDc@AL?AOo?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?@OOACY?C?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?GGOACY?A?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?@GOACY?A?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?CCOACY?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?CCOACY??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?ACOACY?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?Gg?QCAAq?ACOACY??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX@AK?QCCDc?Gh?@DOA?E??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX@AK?QCCDc?Gh?@DO@?E??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?PcACWCDc?a@?@DO?QE??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_?POGU?PcACWCDc?Q@?@DO?QE??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "X???????????????^_?POGU?PcACW?QCAAq?A_OAAA??ag?C?o?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?OGO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?@GO@Aq?G?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?@GO@Aq?@?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?@GO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?GUOC?I?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?GUOC?I?@?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?GUO?OI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?OI?GUO?OI??_W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?ACO?bI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?ACO?bI?C?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?ACO?bI??_W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?_AO?bI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?@AO?bI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?@AO?bI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?CSACWCDc?OI?@AO?bI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?OI?@GOACY??GW?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?OI?CCOACY??GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?OI?ACOACY??GW?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX@AKCDc?_S?Gh?@DO?AE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?CI?@GO@Aq?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?CI?@GO@Aq???w?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?CI?GUO?OI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POCX?CSACWCDc?CI?GUO?OI?A?W?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "U???????????????^_?POGU?CSACWCDc?Pd?@Ao?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?CI?@GOACY??GW?", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_@AoCX@AKCDc?GS?Gh?@DO?AE??", "st": "F", "vs": [8, 8]}
{"root": 5, "n": 14, "g6": "V???????????????^_CD_GU?PcACW?Gk?a@?@OO?PU??", "st": "O", "vs": [8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?_k?`W?GgACW?OQ?AI_@CE??oC?O?g?CXW??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????Fw?_k?CSACWA?c?Gi?GUO?bH??o[?", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????Fw?_k?`W?GgACW?Gi?@_oA?d?AKk?", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????Fw?_k?CSACW?_c?Gi?GUO?bH??o[?", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?AI?Pc?GgACW@@A?_k_?KA???w?C_G?A?g?CJK??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?AI?Pc?GgACW@@A?_k_?HA???w?C_G?A?g?CJK??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????Fw?AI?Pc?GgAACAAq?_OOACY?C?W?C_G?GUG?@?S??GB??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????Fw?AI?`W?GgAACAAq?_OOACY?C?W?G_G?CXG??_S??OB??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "[?????????????????Fw?AI?`W?GgAACAAq?AOOACY?C?W?G_G?CXG??_S?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?Pc?GgACW?HA?GUO?GE?OUS?A@W?", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?AI?`W?GgACW?HA?_AO?bI??_W?A@G?_kg?C?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?GgACW?HA?CXO@?E?OUS?@AW?", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?GU?PcACW?QCAAq?A_OAAA?A?W?AIG?O?g??ak??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?bG?Gg@@A?_koACX??_S?AOW?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?GgACW@@A?_ko?bH?@?S?@AW?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?AI?`W?GgACW@@A?@AOCDe?COC?CXG?@?g?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?AI?CSACWAACAAq?C_O@Aq??oC?CXG?A?w??", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????Fw?AI?CSACWAACAAq?C_O@Aq??`C?CXG?A?w??", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "Z?????????????????Fw?CX@AKAACCDc?Q@?GUO?OE?@DC?@DG?C?g?G?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?bG?Gg?D@?_koACX?@GS?C?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?GgACW?HA?_ko?bH?G?S?@AW?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?bG?Gg?_D?_koACX?@GS?@?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "X?????????????????Fw?AI?`W?bG?Gg?GD?_koACX?@GS?@?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????Fw?AI?`W?bGCDc@AL?G_G?Gh?@G[?", "st": "O", "vs": [8, 8, 8]}
{"root": 5, "n": 16, "g6": "Z????????????????????~??Gg@Ao?bG?CS?_ko?QD?A?K?G?c?@OS?GPe??", "st": "O", "vs": [8, 8, 8, 8]}
{"root": 14, "n": 13, "g6": "U?????????????poAT?Qo]@?@c?Cg?GW?SA?gK_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poAT?Qo]@?@c?Cg?GW?IA?gK_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poAT?Qo]@?@c?Cg?GWA_q?OA_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GWAGA?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW?cA?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW?KA?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW?`A?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW@?Q?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW?CQ?Ci_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "U?????????????poSE?Qo]@?@c?Cg?GW?Qi?_@_?", "st": "F", "vs": [8]}
{"root": 14, "n": 13, "g6": "V?????????????poSE?dOAU@wC?Cg?GW?SA?GA_?BK??", "st": "F", "vs": [8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GW?SA?gK_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GW?SA?gK_EMA??@W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GW?SA?gK_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU?@c?Cg?GW?SA?gK_BoI??OW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU?@c?Cg?GW?SA?gK_BoI??GW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU?@c?Cg?GW?SA?gK_BoI??@W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU@wC?BG?Cg?CK?D?_?WA?SEW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU@wC?BG?Cg?CK?D?_?SA?SEW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU@wC?BG?Cg?CK?D?_?aA?SEW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU@wC?BG?Cg?CK?D?_A?Q?SEW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "V???????????????Ww?dO]@?@c?Cg?GWA_q?AUO?gE??", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU@wC?Cg?GWA_q?GAO?BI?A_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GW?IA?gK_EMA?A?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GW?IA?gK_EMA??@W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU?@c?Cg?GW?IA?gK_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "Y???????????????Ww?dOAU@wC?BG?GW?IA?gK_?WA?C@G??dO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????AT?Qo]@?@c?Cg?GWA_q?OA_EMA?A?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????Ww?dOAU?@c?Cg?GWA_q?OA_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GWAGA?Ci_EMA?C?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GWAGA?Ci_EMA??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GWAGA?Ci_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?a?_@GA?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?a?_?WA?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?a?_?Ga?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?cA?Ci_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?cA?Ci_EMA??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?cA?Ci_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?cA?Ci_BoI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?cA?Ci_BoI??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?H?_?WA?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?H?_@AA?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?H?_A?a?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?H?_?Ga?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?H?_C?I?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "V???????????????WwD@_]@?@c?Cg?GW?Qi?AUO@GE??", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?KA?Ci_EMA?C?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?KA?Ci_EMA??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?KA?Ci_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?KA?Ci_BoI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?KA?Ci_BoI??GW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?KA?Ci_BoI??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?B?_@AA?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?B?_A?a?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?B?_?Ga?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?B?_C?I?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?GW?Qi?GAO?Ci?@_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?`A?Ci_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?`A?Ci_EMA??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?`A?Ci_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?`A?Ci_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?GO_?Ga?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW@?Q?Ci_EMA?C?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW@?Q?Ci_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW@?Q?Ci_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW@?Q?Ci_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?OC_?Ga?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?CQ?Ci_EMA?C?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?CQ?Ci_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?CQ?Ci_EMA???w?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?CQ?Ci_BoI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?CQ?Ci_BoI??GW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU@wC?BG?Cg?CK?@C_C?I?ATW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????WwD@_]@?@c?Cg?GW?CQ?Ci_?HA?@JG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?Qi?_@_EMA?C?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?Qi?_@_EMA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????SE?Qo]@?@c?Cg?GW?Qi?_@_EMA??AW?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "W???????????????WwD@_AU?@c?Cg?GW?Qi?_@_BoI??_W?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????SE?dOAU@wC?Cg?GW?SA?GA_?BK?WwG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????SE?dOAU@wC?Cg?GW?SA?GA_?BK?WwG??Co?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????WwD@_Ci?HW?Cg?GW?SA?GA_?BK?N?g?_?o?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????WwD@_Ci?HW?Cg?GW?SA?GA_?BK?N?g??_o?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????WwD@_Ci?HW?Cg?GW?SA?GA_?BK?N?g??Co?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 14, "g6": "X???????????????WwD@_Ci?HWBoG?GW?SA??X_?WA??Qg?GAo?", "st": "F", "vs": [8, 8]}
{"root": 14, "n": 15, "g6": "X??????????????????dOAU?@c?Cg?GW?SA?gK_EMA?N?c??Aw?", "st": "F", "vs": [8, 8, 8]}
{"root": 14, "n": 15, "g6": "X?????????????????EM?Ci@wC?Cg?GWA_q?AUO@?P??Kc?D?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 14, "n": 15, "g6": "X?????????????????D@_AU?@c?Cg?GW?cA?Ci_EMA?N?c??Cw?", "st": "F", "vs": [8, 8, 8]}
{"root": 14, "n": 15, "g6": "X?????????????????D@_AU?@c?Cg?GW?KA?Ci_EMA?N?c??Cw?", "st": "F", "vs": [8, 8, 8]}
{"root": 14, "n": 15, "g6": "Y?????????????????EM?gK?@c?Cg?GW?CQ?Ci_BoI??cC?AUG?_?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 14, "n": 15, "g6": "Y?????????????????D@_Ci?HW?Cg?GW?SA?GA_?BK?WwG?]@G??Cw??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?HOAE?PC?PG?Gg?`A?_b_?", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?HOAE?PC?PG?Gg?HA?_b_?", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?HOAE?PC?PG?Gg?_a?_b_?", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "U?????????????~?G]?HOAE?PC?PG?Gg?Oa?_b_?", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "T?????????????~?G]?OoAH?CSCCW?HS?PE?", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?aA?_O_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?aA?AO_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?aA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?aA?CC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?aA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?GO_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?AO_?HS??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?GC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?QA?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?IA?_O_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?IA?GO_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?IA?GC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?IA?CC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?IA?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCWA@A?GC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCWA@A?CC_?HS??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCWA@A?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCWA@A?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?`A?_C_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?`A?CC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?`A?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?HA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?HA?GC_?HS??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?HA?CC_?HS??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?HA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?HA?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCWA?Q?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?_Q?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?OQ?@I_A?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?OoCP?Gc?GgCCW?OQ?@I_@?K??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?aA?_G_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?aA?OA_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?IA?GG_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?IA?GC_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?IA?GA_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCWA?a?GC_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCWA?a?GA_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?Gc?GgCCW?_a?OA_?aK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?_O_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?@O_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?_C_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?CC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?OA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA?CA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?aA??Q_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA?GO_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA?@O_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA?_C_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA?GC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?QA??Q_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?_O_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?GO_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?GC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?CC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA?CA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?EA??Q_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA@A?GC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA@A?CC_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA@A?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA@A?CA_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?`A?_C_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?`A?CC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?`A?OA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?`A?CA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?DA?_C_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?DA?GC_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?DA?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?DA?CA_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA?Q?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA?Q?CA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCWA?Q??Q_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?_Q?OA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?_Q?CA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?_Q??Q_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?OQ?GA_?PK??", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?GgCCW?OQ??Q_?PK??", "st": "O", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?G__?QC?ACO?OA_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?C__CAC?CCO?OA_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?C__CAC?G@O?G@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__@AC?OCO?OA_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__@AC?OAO?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__?IC?OAO?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__C@C?CAO?OA_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__C@C?G@O?G@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__@@C?OAO?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__?`C?OAO?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__C?c?C@O?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__C?c?A@O?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?A__C?c??HO?O@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?AO_?`C?CAO?OA_?", "st": "F", "vs": [8]}
{"root": 24, "n": 13, "g6": "X?????????????~?G]?HOAE?PC?PG?GgAAK?AO_?`C?G@O?G@_?", "st": "F", "vs": [8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_O_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_O_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_O_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?Gg?aA?_O_?HS?@GG?_bO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?_O_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_AE?Gc?GgCCWA@A?@I_C@A?AGg?G_o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?AO_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?AO_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?AO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?aA?@I_CCY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?AO_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?GgAAK?G__?QC?OGG?GCO?@Io??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_C_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_C_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?_C_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?CC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?CC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?CC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_AF_AE?PC?PG?GgAAK?G__?HS??gG?OAO?G@O?AAW??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?aA?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?O@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GO_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GO_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?QA?GO_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?_C_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?GC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?Gg?QA?GC_?HS?AAG?_bO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?QA?GC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_AE?Gc?GgCCW?QA?@I_A?Q?AGg?GCo?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?@I_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?@I_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?Gg?QA?@I_@?K?AAG?_bO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?QA?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_CP?Gc?GgCCW?QA?@I_CAA?@BG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?_O_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GO_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GO_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?IA?@I_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?GO_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GC_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?GC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?GC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?CC_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?@I_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?IA?@I_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?GC_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?GC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?GC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?GgA@A?@I_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?GgA@A?GC_?HS?@GG?_bO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCWA@A?GC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?@I_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?@I_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_AE?PC?PG?GgA@A?@I_@?K?@GG?_bO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCWA@A?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?_C_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?_C_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?GgA?Q?@I_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?`A?_C_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?CC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?CC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?OQ?@I_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?`A?@I_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?`A?CC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?`A?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?Ci?O@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?`A?O@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?_C_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?GC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?GC_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?GC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?_Q?@I_CCY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?HA?@I_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?HA?GC_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?@I_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?@I_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?PC?PG?Gg?Ci?G@_CCY?@GW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?HA?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_CP?Gc?GgCCW?HA?@I_?`A?@BG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA?Q?@I_@?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA?Q?@I_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCWA?Q?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?_Q?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?_Q?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?_Q?O@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?OQ?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?OQ?@I_@?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?OQ?@I_@?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?OQ?G@_?aI??dW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?aA?_G_?aK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?Gg?aA?_G_?aK?CAG?_bO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?Gg?aA?_G_?aK?AAG?_bO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?_G_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCW?aA?_G_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?aA?OA_?aK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?aA?OA_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?IA?GG_?aK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?PG?Gg?IA?CP_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?Gg?IA?GG_?aK??gG?_bO??Co??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?GG_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCW?IA?GG_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?IA?GC_?aK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?GC_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCW?IA?GC_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?IA?GA_?aK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?IA?GA_?aK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?Gg?IA?GA_?aK??gG?_bO??Co??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?IA?GA_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCW?IA?GA_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCWA?a?GC_?aK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?PG?GgA?a?CP_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?GgA?a?GC_?aK?AAG?_bO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCWA?a?GC_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCWA?a?GA_?aK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCWA?a?GA_?aK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?GgA?a?GA_?aK?CAG?_bO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?PG?GgA?a?GA_?aK?AAG?_bO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCWA?a?GA_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCWA?a?GA_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?_a?OA_?aK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?Gc?GgCCW?_a?OA_?aK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?PG?Gg@?I?CP_CCY?CCW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?GgCCW?_a?OA_?HQ?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?GgCCW?_a?OA_?Oq?AGw?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?_O_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?@O_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?aA?AH_CCY??gW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?_C_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?CC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?OA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?OA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?CA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA?CA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA??Q_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA??Q_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?aA??Q_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_AE?CSCCW@CC?@I?AH_?HQ?AGg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?QA?GO_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?QA?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?QA?GC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?QA?GA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?QA?GA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA?GO_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?EA?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA?GC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA?GA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA?GA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA?CA_?PK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?EA??Q_?PK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA@A?GC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?GgA@A?AH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA@A?GA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA@A?GA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?_C_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?GgA?Q?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?CC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?OQ?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?`A?AH_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?OA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?OA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg@?I?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?CA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?`A?CA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?OI?AH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_@I?CSCCW@AC?OI?AH_?Oq?AGg??_o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?DA?GC_?PK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?_Q?AH_CCY??gW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?DA?AH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?DA?GA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?DA?GA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?_I?AH_CCY??gW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA?Q?GA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA?Q?GA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA?Q?CA_?PK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA?Q??Q_?PK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q?OA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q?OA_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q?CA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q?CA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q??Q_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q??Q_?PK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?_Q??Q_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?Gg?@I?AH_CCY?CAW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_AF_AE?CSCCW@?c?@I?AH_?HQ?AGg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?OQ?GA_?PK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?OQ?GA_?PK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?G__?QC?ACO?OA_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?G__?QC?ACO?OA_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?G__?`C?G@O?_bO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?G__?QC?G@O?_bO?CGo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "\\???????????????^_AF_@I?GW?aG?PG?CS?_b?@CC?@GO?CG_?C_O?OGG?@?a??OAo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?C__CAC?CCO?OA_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?C__CAC?CCO?OA_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?C__CAC?G@O?_bO?GGo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?C__CAC?G@O?G@_?O{O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__@AC?OCO?OA_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__@AC?OCO?OA_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?A__C@C?G@O?_bO?GOo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__@AC?OAO?O@_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?A__C?c?G?o?_bO?GOo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C@C?CAO?OA_?O{O?A?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C@C?CAO?OA_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C@C?G@O?G@_?O{O?A?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C@C?G@O?G@_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__@@C?OAO?O@_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C?c?C@O?O@_?O{O?A?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C?c?C@O?O@_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C?c?A@O?O@_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?A__C?c??HO?O@_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?AO_?`C?CAO?OA_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?AO_?`C?CAO?OA_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?CG_@?c?G@O?_bO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?AO_@?c?G@O?_bO?CGo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?AO_?`C?G@O?_bO?GCo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?AO_?`C?G@O?G@_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Z???????????????^_?HOAE?PC?PG?GgAAK?AO_?`C?G@O?G@_?O{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?CG_A?S?C?o?_bO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "Y???????????????^_AF_@I?GW?aG?PG?CS?AO_A?S?C?o?_bO?CGo??", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?`A?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?`A?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?PG?CS?GO_?QA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?PG?CS?GO_@@A?OPw?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?PG?CS?GO_?`A?OPw?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@ACAAM?@IO?aI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@ACAAM?@IO?aI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@ACAAM?@IO?aI??AW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?HA?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?PG?CS?AO_@@A?OPw?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?GW?aG?PG?CS?AO_@?a?OPw?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg?QCAAM?@IO?aI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?Gg?QCAAM?AEO?aI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?_a?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?_a?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?_a?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@@CAAM?@IO?aI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@@CAAM?@IO?aI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg@@CAAM?@IO?aI??AW?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?Gg@@CAAM?AEO?aI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?Gg@@CAAM?AEO?aI??_W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_?HOAE?PC?PG?Gg?Oa?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_AE?Gc?Gg?`CAAM?@IO?aI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "W???????????????^_AF_@I?Gc?Gg?`CAAM?AEO?aI?C?W?", "st": "F", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "V???????????????^_?OoAH?CSCCW?HS?PE?O{O@?E??", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?QA?AO_?HS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCWA@A?CC_?HS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?OoCP?Gc?GgCCW?HA?CC_?HS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?QA??Q_?PK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCWA@A?CA_?PK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?DA?CA_?PK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 14, "g6": "X???????????????^_?HOAE?PC?GgCCW?OQ??Q_?PK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 24, "n": 15, "g6": "[?????????????????Fw?O{?GW?aG?PG?CS?G__CCY?@GW?_OG?GCG??dS??_B??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?O{?GW?PG?GgAAK?G__?QC?AGg?_OG?GCG??d[??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Y?????????????????Fw?O{?GW?PG?GgAAK?C__?HU?G@C?GCg?CPW??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?O{?GW?aG?PG?CS?_O_?HS?CAW?AOG?C?g?OPk??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Y?????????????????Fw?O{?GW?PG?GgA@A?_bO@?e?AGc?@Ig?O?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?O{?GW?aG?PG?CS?@I_@AE?AAS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?PG?Gg?IA?CP_AFa??@W?_bG?GGg??_K??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?O{?Cg?Oo?PG?CS?A__?aK?CCW?@OG??Cg?OPk??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?PG?GgA?a?GA_?aK?G]G?GCG?_bG?@?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?Gc?GgCCW?_a?OA_AFa??_W?AEG?CPg?C?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?O{?Cg?Oo?aG?CS?AH_@AE?AAS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?O{?Cg?Oo?aG?Gc?@D??`C?G@O?AOo?GCg?OPk??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?AE?Gc?Gg?QCAAM?@IO?aI?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?@I?Gc?Gg?QCAAM?AEO?aI?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?Gc?Gg@@CAAM?AEO?aI?G?W?O{G?@?g?C?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?AE?Gc?Gg?`CAAM?@IO?aI?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "X?????????????????Fw?@I?Gc?Gg?`CAAM?AEO?aI?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?GO_AFa?A?W?AOG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?GO_AFa?A?W?GGG?_bg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?GO_AFa?A?W?CGG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?GO_AFa?@?W?GGG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?GO_AFa?@?W?CCG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 24, "n": 15, "g6": "Z?????????????????Fw?@I?GW?aG?PG?CS?AO_AFa?C?W?GCG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 34, "n": 13, "g6": "V?????????????~??i@EOAI?QCABG@?g?CK?CO_CDc??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??i@EOAI?QCABG@?g?CK?AO_CDc??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??i@EOAI?QCABG@?g?CK?_k_A?S??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??i@EOAI?QCABG@?g?CK?_k_?_S??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??i@EOAI?QCABG@?g?CK?_k_?OK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?CG_@ES??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?@G_@ES??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?OC_@ES??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?CC_@ES??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?AC_@ES??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?Gq_C?K??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_AI?QCABG@?g?CK?Gq_?OK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_Gq?Gg?cG@?g?CK?A__ABK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_Gq?Gg?cG@?g?CK?@__ABK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_Gq?Gg?cG@?g?CK?CC_ABK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_Gq?Gg?cG@?g?CK?CA_ABK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "V?????????????~??iCD_Gq?Gg?cG@?g?CK??E_ABK??", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "U?????????????~?OU@EOC`@@c@?g?GW?DQ?AI_?", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "U?????????????~?OU@EOAI@@c@?g?GW?DQ?C`_?", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "U?????????????~??iCD_Gq@@c@?g?GW?Gi?C`_?", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "U?????????????~??iCD_Gq?QCABG?GW?Gi?GD_?", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cGABG?CK?CO_C?S?CAo?", "st": "F", "vs": [8]}
{"root": 34, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cGABG?_S?O__?Oc??`o?", "st": "F", "vs": [8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B??aC?G@G?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B??aC?A@G?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_@EOC`@@c@?g?GW?PA?_k_?Ia?@DG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?CK?_k_C?Q?CAg?COo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B??QC?G@G?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B??QC?A@G?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B?A?S?A@G?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B?A?S?@?g?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cGABG?_S?@B??_S?@?g?_ko?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "W???????????????^_?I_Gq?Gg?cG@?g?CK?_k_ABI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "W???????????????^_?I_AI?QCABG@?g?CK?_k_@EQ?@?w?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??`C?GAG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??`C?AAG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??`C?@AG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??HC?GAG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??HC?AAG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??HC?@AG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B?A?c?AAG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B?A?c?@AG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B?A?c?O?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B?A?c?@?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??_c?@AG?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??_c?O?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??_c?@?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "W???????????????^_?I__k?Gg?cG@?g?CK?Gq_ABI?AAW?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??Oc?O?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?@B??Oc?@?g?Gqo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_?I__k?Gg?cG@?g?CK?AC_@ES?A@G?OXO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?Gg?cGABG?_S?Gq_ACA??`g?ACo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?PO?cG?_S?@B??SC??BG?OXo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_CD_Gq?QC@?g?GW?IA?OX_?Ia?@DG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?PO?cG?_S?@B??KC??BG?OXo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_CD_Gq?QC@?g?GW?EA?OX_?Ia?@DG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?PO?cG?_S?@B??_c?A@G?OXo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?PO?cG?_S?@B??_c??BG?OXo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?cG?GW?OQ?OX_?PQ?CAg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?PO?cG?_S?@B??_S??BG?OXo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "Z???????????????^_?I__k?bG?PO?cG?CK??E_ABK?AGG?_AO?GDO??OW??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "V???????????????^_CD_Gq@@c@?g?GW?Gi?C`O?Ie??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "V???????????????^_CD_Gq@@c@?g?GW?DQ?C`O?PU??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "V???????????????^_CD_Gq?QCABG?GW?DQ?GDO?PU??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "Y???????????????^_CD_Gq?QCABG?GW?DQ?AI_?aA?O@G?GDO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "V???????????????^_CD_Gq@@c@?g?GW?DQ?AIO?cM??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "V???????????????^_?I__k?bGABG?GW?QE?GDO?PU??", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 14, "g6": "X???????????????^_?I__k?bG?cGABG?CK?AI_?aA?O@G?GDo?", "st": "F", "vs": [8, 8]}
{"root": 34, "n": 15, "g6": "[?????????????????Fw?Gq?QCABG?GWAAq?@SO?PQ?C?W?_AG?GDG?AGS?A?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 34, "n": 15, "g6": "W?????????????????Fw?_k?bGABG@?g?CK?@So?PT?AOk?", "st": "F", "vs": [8, 8, 8]}
{"root": 34, "n": 15, "g6": "W?????????????????Fw?_k?bGABG?GW?DQ?C`O@?h?@D[?", "st": "F", "vs": [8, 8, 8]}
{"root": 39, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?C__CBc??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?A__CBc??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?@H@DO@E@BC?HG?Og?OK?_[_A?S??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?QO@E@BC?HG?Og?OK?CO_@DS??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?QO@E@BC?HG?Og?OK?@O_@DS??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?QO@E@BC?HG?Og?OK?OC_@DS??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?QO@E@BC?HG?Og?OK?CC_@DS??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?QO@E@BC?HG?Og?OK?Gi_C?K??", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM@DO@E@BC?Og?_W?HI?@H_?", "st": "F", "vs": [8]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?QOGi?CWAEG?HG?GS?@O_@?c?A@o?", "st": "F", "vs": [8]}
{"root": 39, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??cC?@OG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??cC?G@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??SC??oG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??SC?G@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_?QOGi?CWAEG?HG?GS?CB??SC?C?g?_[o?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "Y???????????????^_?QOGi?CW?HG?Og?OK?A__CBc?CAG?OpO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB??aC?GAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB??aC?AAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB??IC?GAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB??IC?AAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?Gi_@?a?A@g?@Oo?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB?A?c?AAG?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB?A?c?O?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?Gi_?PA?A@g?OCo?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_AQ?CWAEG?HG?GS?CB??_c?O?g?Gio?", "st": "F", "vs": [8, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_AQ?CW?HG?Og?OK?Gi_AEI?AAW?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?G__ABc??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?C__ABc??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?@__ABc??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?O[_C?S??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?O[_?_S??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?O[_@?K??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?@X@@O@E?PCCDG?Og@?K?O[_?GK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?CG_?US??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?@G_?US??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?_C_?US??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?GC_?US??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?CC_?US??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?Aq_@?K??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM@@O@E?PCCDG?Og@?K?Aq_?GK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM?UOGI?CW?aG?Og@?K?GO_CDK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM?UOGI?CW?aG?Og@?K?@O_CDK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM?UOGI?CW?aG?Og@?K?GC_CDK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM?UOGI?CW?aG?Og@?K?CC_CDK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "V?????????????~?GM?UOGI?CW?aG?Og@?K?CA_CDK??", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "U?????????????~?GM?UO@EAAc?OgA?W?_i?CP_?", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "U?????????????~?GM?UO@E?PCCDGA?W?_i?AD_?", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "W?????????????~?GM?UO@E?PCCDG?Og@?K?O__?IC?CDO?", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "U?????????????~?GM?UOGIAAc?OgA?W?CY?CP_?", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "W?????????????~?GM?UOGI?PCCDG?Og@?K?O__?Gs?C?o?", "st": "F", "vs": [8]}
{"root": 53, "n": 13, "g6": "W?????????????~?GM?UOGI?CW?aGCDG?GS?_O_@?c?G@o?", "st": "F", "vs": [8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC?AOG?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC??oG?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC?O@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC?A@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC?C?g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB?@CC??_g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??cC??oG?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??cC?O@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??cC?A@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??cC?C?g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??cC??_g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Z???????????????^_?UO@E?PCCDG?Og@?K?C__ABc?GOG?@OO?GIO?@?W??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??KC?O@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??KC?A@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??KC?C?g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?CW?aGCDG?GS?OB??KC??_g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Y???????????????^_@@O@E?PCCDG?Og@?K?@__ABc??cG?AqO??@o??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Y???????????????^_@@O@E?PCCDG?Og@?K?@__ABc?OAG?AqO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Y???????????????^_@@O@E?PCCDG?Og@?K?O[_?_S?AAG?AqO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_?UOGI?CW?aG?Og@?K?O[_CDI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_@@O@E?PCCDG?Og@?K?O[_?UQ?C?w?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_?UOGI?PCCDG?Og@?K?O[_ACA??bG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_@@O@E?PCCDG?Og@?K?O[_?UQ??_w?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??`C?OAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??`C?CAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??`C?AAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??HC?OAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??HC?CAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??HC?AAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_@EAAc?OgA?W?Ca?Aq_@@Q?AGg??Co?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Z???????????????^_AB_GI?CW?aGCDG?GS?@G_?US?OGG?GCO?OBO?A?W??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?C?c?CAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?C?c?AAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?C?c?C?g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?C?c??_g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?@?c?AAG?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?@?c?C?g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB?@?c??_g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_AB_GI?CW?aG?Og@?K?Aq_CDI?CAW?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?Aq_CAA?G@g?GCo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??_c?C?g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?CW?aGCDG?GS?OB??_c??_g?Aqo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "W???????????????^_AB_GI?CW?aG?Og@?K?Aq_CDI?AAW?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_GI?PCCDG?Og@?K?Aq_ACA??bG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB?@AC?CAG?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB?@AC?AAG?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB??IC?CAG?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB??IC?AAG?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB?@?c?AAG?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB?@?c?A@G?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?_h_CAA?G@g?GCo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_g?Go?aG?GS?OB??_c?A@G?_ho?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?CW?aGA?W?OQ?_h_@@Q?@Ag?O?o?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?CW?aGCDG@?K?AD_ACA??gG?GIo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "Y???????????????^_AB_Aq?PCCDG?Og@?K?@O_@@S??bG?G@O?O_o??", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 14, "g6": "X???????????????^_AB_Aq?_gCDG?Og@?K?CP_ACA?C?g?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 53, "n": 15, "g6": "[?????????????????Fw?O[?_g?Go?aGAAc?AD??HC?@XW?_OG?OBG?A?S?@?b??", "st": "F", "vs": [8, 8, 8]}
{"root": 60, "n": 13, "g6": "V?????????????~??hADOAEABC?HG?_g?_K?C__@Bc??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~??hADOAEABC?HG?_g?_K?@__@Bc??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~??hADOAEABC?HG?_g?_K?G[_C?S??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~??hADOAEABC?HG?_g?_K?G[_?_S??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~?CM?IOAEABC?HG?_g?_K?CO_ADS??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~?CM?IOAEABC?HG?_g?_K?AO_ADS??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~?CM?IOAEABC?HG?_g?_K?_C_ADS??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~?CM?IOAEABC?HG?_g?_K?@C_ADS??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "V?????????????~?CM?IOAEABC?HG?_g?_K?Oi_?OK??", "st": "F", "vs": [8]}
{"root": 60, "n": 13, "g6": "U?????????????~?CMADOAEABC?HG@?W?DI?CD_?", "st": "F", "vs": [8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC?@OG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC??oG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC?O@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC?A@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC?G?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??cC?@?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "Y???????????????^_?IOOi?GW?HG?_g?_K?C__@Bc?GAG?_pO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??KC?O@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_?IOOi?GWCEG?HG?OS?GB??KC?A@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "W???????????????^_?IOOi?GW?HG?_g?_K?G[_CEI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB??aC?OAG?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB??aC??aG?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB??QC?OAG?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB??QC??aG?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB?C?c??aG?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB?C?c?@?g?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_@Q?GWCEG?HG?OS?GB??Gc?@?g?Oio?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "W???????????????^_@B_@Q?GW?HG?_g?_K?Oi_CEI??aW?", "st": "F", "vs": [8, 8]}
{"root": 60, "n": 14, "g6": "X???????????????^_@B_AEABC?HG@?W@Ai?A@_?IQ?AAg?G?o?", "st": "F", "vs": [8, 8]}
{"root": 71, "n": 13, "g6": "V?????????????~?@E?IOCi?ECCBG?_g?GK?GG_AEc??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?@E?IOCi?ECCBG?_g?GK?@G_AEc??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?@E?IOCi?ECCBG?_g?GK?Os_C?S??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?@E?IOCi?ECCBG?_g?GK?Os_@?S??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?@E?IOCi?ECCBG?_g?GK?Os_@?K??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?ECCBG?_g?GK?GO_?dS??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?ECCBG?_g?GK?_C_?dS??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?ECCBG?_g?GK?GC_?dS??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?ECCBG?_g?GK?Ci_A?K??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?ECCBG?_g?GK?Ci_@?K??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?Qg?KG?_g?GK?G__CBK??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?Qg?KG?_g?GK?A__CBK??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?Qg?KG?_g?GK?GC_CBK??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?Qg?KG?_g?GK?GA_CBK??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "V?????????????~?GY?P_@Q?Qg?KG?_g?GK??E_CBK??", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "U?????????????~?GY?IOCiA@c?_g?OW?Gq?@`_?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "W?????????????~?GY?IOCi?ECCBG?_g?GK?CO_?Pc?G@O?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "U?????????????~?GY?P_Ci?ECCBG?OW?DI?CD_?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "W?????????????~?GY?P_Ci?ECCBG?_g?GK?A__A@C??hO?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "W?????????????~?GY?P_@Q?QgCBG?_g?GK?AO_C?c??oo?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "W?????????????~?GY?P_@Q?QgCBG?_g?GK?OG_??s??oo?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "W?????????????~?GY?P_@Q?Qg?KGCBG?GK?@G_A?S?AAo?", "st": "O", "vs": [8]}
{"root": 71, "n": 13, "g6": "Y?????????????~?GY?P_@Q?Qg?KGCBG?OS?AB??SC?AGO?_A_?O@_??", "st": "O", "vs": [8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB?@@C?O@G?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB?@@C?C@G?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB??HC?C@G?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB?C?S?C@G?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB?C?S?C?g?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_?P_@Q?Qg?KGCBG?OS?AB?@?S?C?g?Oso?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "W???????????????^_?P_@Q?Qg?KG?_g?GK?Os_CBI?C@W?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "W???????????????^_?P_@Q?ECCBG?_g?GK?Os_?dQ?C?w?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?@AC?OAG?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?@AC?CAG?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?C?c?CAG?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?C?c?C?g?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?@?c?G?g?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?KGCBG?OS?AB?@?c?C?g?Cio?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "W???????????????^_AE_AK?DG?KG?_g?GK?Ci_CBI?CAW?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?dO?KG?OS?AB?@CC??BG?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?dO?KG?OS?AB?@?c?C@G?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?dO?KG?OS?AB?@?c??BG?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 71, "n": 14, "g6": "X???????????????^_AE_AK?DG?dO?KG?OS?AB?@?S??BG?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 77, "n": 13, "g6": "U?????????????v?AE?IOge?ICBBG?_W?Ea?AS_?", "st": "O", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?K?_CAC??sO?", "st": "F", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?K?_?LC?GAO?", "st": "F", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?K?_?LC?G@O?", "st": "F", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?K?_?LC?@@O?", "st": "F", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?K?_?LC??Ao?", "st": "F", "vs": [8]}
{"root": 77, "n": 13, "g6": "W?????????????v?@I?`_@QAaW?SGBBG?OK?CO_?LC?@@O?", "st": "F", "vs": [8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_CAC??sO?v?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_CAC??sO?v?O??Ao??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_CAC??sO?v?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_CAC??sO?geO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_CAC??sO?geO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?K?_CAC?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?`_@QAaW?SGBBG?OK?_O_?LC?GOG?ASO?K?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?GAO?v?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?GAO?v?O??Ao??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?GAO?v?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?GAO?WXO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?GAO?WXO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?K?_A?c?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?G@O?v?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?G@O?v?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?G@O?v?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC?G@O?geO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC?G@O?geO??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?G@O?WXO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?G@O?WXO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?G@O?WXO??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?K?_A?S?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?Q_CK?DGDCo?SG@`c?K?_A?S?A@g?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCoBBG?OK?@g_A?S?GAG?A`O?K?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?@@O?v?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?@@O?v?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC?@@O?v?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC?@@O?geO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC?@@O?geO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC?@@O?geO??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?@@O?WXO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC?@@O?WXO??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?K?_?OS?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?Q_CK?DGDCo?SG@`c?K?_?OS?A@g?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC??Ao?v?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?K?_?LC??Ao?v?O??Ao??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC??Ao?geO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC??Ao?geO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?K?_?LC??Ao?geO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC??Ao?WXO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC??Ao?WXO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DGDCo?SG?OK?K?_?LC??Ao?WXO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?K?_??k?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?Q_CK?DGDCo?SG@`c?K?_??k?A@g?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CKAaW?SGBBG?OK?K?_?LC?D?G?@QO??Do??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?CO_?LC?@@O?v?O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????@I?`_@QAaW?SGBBG?OK?CO_?LC?@@O?v?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?CO_?LC?@@O?geO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_CK?DG?SGBBG?OK?CO_?LC?@@O?geO??@o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?OK?CO_?OS?@IG?@go?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "Y???????????????Z_?Q_@QAaWBBG?_W?PA?@g_?OS?AEG?A`O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?_W?Ea?AS_EwA?C?W?", "st": "O", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?_W?Ea?AS_EwA??@W?", "st": "O", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "V???????????????Z_?`_@QAaW?SGBBG?HQ?CBO?LE??", "st": "O", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "W???????????????Z_DCoA`@`c?_W?LC?HQ?CKO?IQ?G?W?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 14, "g6": "W???????????????Z_DCoA`@`c?_W?LC?HQ?CKO?IQ???w?", "st": "F", "vs": [8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DG?SGBBG?OK?K?_CAC??sO?v?O?geG???{??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "\\??????????????????Q_CK?DG?SGBBG?OK?K?_CAC??sO?v?O??@o?SRC??OD???GW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "\\??????????????????`_@QAaW?SGBBG?OK?_O_?LC?Z_G??@o?O_G?@IC?@_D???AW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?K?_CAC?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z?????????????????Ew?CK?DGDCo?SG@`c?@g_?Qa?E?W?CBG?_Og?GOK??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DGDCo?SG?OK?K?_?LC?GAO?v?O?WXG??@[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[??????????????????Q_CK?DGDCo?SG@`c?K?_A?c?Z_G??Ao?CBG??sS??AB??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[?????????????????Ew?AS?Oo?IODCo?IC?K?_A?c?KKg?A?o?CBG??sS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?K?_A?c?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DGDCo?SG?OK?K?_?LC?G@O?v?O?WXG??A[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?K?_A?S?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DGDCo?SG?OK?K?_?LC?@@O?v?O?WXG??A[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[?????????????????Ew?AS?Oo?IO?SG@`c?K?_?OS?SRG?O?o?CBG??sS??AB??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?K?_?OS?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DG?SGBBG?OK?K?_?LC??Ao?v?O?geG??G[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "\\??????????????????Q_CKAaW?SGBBG?OK?K?_?LC?Z_G??Oo?I?G??hC???l???GW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DGDCo?SG?OK?K?_?LC??Ao?v?O?WXG??@[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z?????????????????Ew?AS?Oo?IO?SG?OK?K?_?LC??Ao?geO?WXG?@?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[?????????????????Ew?CK?DG?SGBBG?OK?K?_??k?SRG?A?o?ASG??sS?A?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[?????????????????Ew?AS?Oo?IODCo?IC?K?_??k?KKg?A?o?CBG??sS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "\\?????????????????Ew?AS?OoDCo?SG?OK?K?_?LC?KKg?A?o?I?G??hC???l??C?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?K?_??k?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_@QAaWBBG?_W?PA?@g_?OS?Z_G?CKG?A`G?C?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????Q_CK?DGDCo?SG?OK?CO_?LC?@@O?v?O?WXG??A[??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "[?????????????????Ew?AS?Oo?IO?SG@`c?CO_?OS?SRG??@o?CBG??sS??AB??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y?????????????????Ew?CK?DGDCo?SG@`c?CO_?OS?@IG?CBG?@gw??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "X?????????????????DCoA`@`c?_W?LC?HQ?CKO?IQ?Z_C??@w?", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z?????????????????DCoA`@`c?_W?LC?HQ?CKO?IQ???w?v?G??Ag??OK??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????`_@Q?ICBBG?_W?Ea?AS_EwA?C?W?geG?C?g???k??", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????`_@Q?ICBBG?_W?Ea?AS_EwA?C?W?geG??@g??GK??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????`_@Q?ICBBG?_W?Ea?AS_EwA?C?W?geG??@g??CK??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SGBBG?HQ?v?O@?E?A@c?@gg??OW??", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SGBBG?HQ?v?O@?E?A@c?@gg??CW??", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????`_@Q?ICBBG?_W?Ea?AS_EwA??@W?geG??@g??GK??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Z??????????????????`_@Q?ICBBG?_W?Ea?AS_EwA??@W?geG??@g??CK??", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "X??????????????????`_@QAaW?SG?_W?Ea?AS_EwA?KKc??Aw?", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SGBBG?HQ?v?O??U?A@c?@gg??OW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SGBBG?HQ?v?O??U?A@c?@gg??CW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "Y??????????????????`_@QAaW?SGBBG?Ea?v?O??U?A@c?ASg??GW??", "st": "F", "vs": [8, 8, 8]}
{"root": 77, "n": 15, "g6": "W?????????????????Ew?CK?DGDCo?SG@`c?@go?Qd?A@k?", "st": "O", "vs": [8, 8, 8]}
{"root": 77, "n": 16, "g6": "Y????????????????????A`@`c?_W?LC?HQ?CKO?IQ?Z_C?geC??@{??", "st": "F", "vs": [8, 8, 8, 8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?CO_@Dc??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?AO_@Dc??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?Gk_C?S??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?Gk_?_S??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?Gk_?GS??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?Gk_A?K??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??iAEOAI?ECCBG?_g?_K?Gk_?OK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?CG_AES??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?@G_AES??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?_C_AES??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?AC_AES??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_AI?ECCBG?_g?_K?Oq_?OK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?C__CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?A__CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?OC_CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?AC_CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?CA_CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K?@A_CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "V?????????????~??i@D_Oq?Gg?KG?_g?_K??E_CBK??", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "U?????????????~?CUAEO@`A@c?_g@?W?DQ?AI_?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "U?????????????~?CUAEOAI?ECCBG?_g?DQ?GB_?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "U?????????????~??i@D_OqA@c?_g@?W?Gi?@`_?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "U?????????????~??i@D_Oq?ECCBG@?W?Gi?CD_?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "W?????????????~??i@D_Oq?ECCBG?_g?_K?GO_A?c?@DO?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "W?????????????~??i@D_Oq?GgCBG?_g?_K?OG_??s??oo?", "st": "F", "vs": [8]}
{"root": 86, "n": 13, "g6": "W?????????????~??i@D_Oq?Gg?KGCBG?_K?___?GS?AAo?", "st": "F", "vs": [8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??aC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??aC?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??aC??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??QC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??QC?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??QC??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB?C?S?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB?C?S??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB?C?S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB?C?S?@?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??_S??`G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??_S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??_S?@?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Oq?Gg?KG?_g?_K?Gk_CBI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??GS?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?OS?GB??GS?@?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "Y???????????????^_?I_AI?ECCBG?_g?_K?Gk_?GS?@AG?OqO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Oq?Gg?KG?_g?_K?Gk_CBI??`W?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Oq?Gg?KGCBG?_K?Gk_CCA?AAg?@Ao?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_AI?ECCBG?_g?_K?Gk_AEQ?@?w?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??`C?OAG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??`C?@AG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??HC?OAG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??HC?@AG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?C?c?@AG?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB?C?c?@?g?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk?Gg?KGCBG?OS?GB??Oc?@?g?Oqo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "W???????????????^_?I_Gk?Gg?KG?_g?_K?Oq_CBI?@AW?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??cC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??SC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB?A?c?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB?A?c??`G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB?A?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?KG?_g?_K?_X_@AA?@DG?OCo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??Oc?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??Oc??`G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??Oc??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??_S??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?OS?GB??GS??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_@D_Oq?Gg?KG?_g?CI?_X_?Ia?C@g?C?o?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?KG?_K?_X_CCA?AAg?@Ao?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?PO?_g?_K?_X_A@A??og??Eo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "V???????????????^_@D_Oq?ECCBG?_g?Gi?GBO?Ie??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "V???????????????^_@D_OqA@c?_g@?W?DQ?@`O?PU??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "V???????????????^_@D_Oq?ECCBG@?W?DQ?CDO?PU??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_@D_Oq?ECCBG?_g?_K?@S_@AA?GAG?AIo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "Y???????????????^_@D_Oq?ECCBG?_g?DQ?GB_@AA?GAG?AIO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "V???????????????^_?I_Gk@BGCBG@?W?EE?CDO?PU??", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BGCBG?_g?_K?@`_@AA?GAG?AIo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BGCBG?_g?_K?AI_A@A??BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?KGCBG?_K?CD_@AA?GAG?AIo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 14, "g6": "X???????????????^_?I_Gk@BG?KGCBG?_K?AI_CCA??`G?CDo?", "st": "F", "vs": [8, 8]}
{"root": 86, "n": 15, "g6": "W?????????????????Fw?Gk@BGCBG@?W?DQ?@`O?_h?@D[?", "st": "F", "vs": [8, 8, 8]}
{"root": 86, "n": 15, "g6": "Y?????????????????Fw?@S?aoAEOCBG?_K?@`_?_i?CGC?OCG?AIw??", "st": "F", "vs": [8, 8, 8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?OO_?dc??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?AO_?dc??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?Ck_C?S??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?Ck_A?S??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?Ck_?GS??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?Ck_?OK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i@EOAI@ACCBG@?g?OK?Ck_?GK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i?d_Gq?GgACG@?g?OK?A__CBK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i?d_Gq?GgACG@?g?OK?OC_CBK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i?d_Gq?GgACG@?g?OK?AC_CBK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "V?????????????~??i?d_Gq?GgACG@?g?OK??E_CBK??", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "U?????????????~?AU@EOO`A@c@?g?_W?DQ?AI_?", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "U?????????????~?AU@EOAIA@c@?g?_W?DQ?O`_?", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "U?????????????~?AU@EOAI@ACCBG@?g?DQ?CB_?", "st": "F", "vs": [8]}
{"root": 94, "n": 13, "g6": "W?????????????~??i?d_Gq?GgACGCBG?OK?___?GS?CAo?", "st": "F", "vs": [8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?AAC?O@G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?AAC?G@G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?AAC??`G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB??QC?O@G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB??QC?G@G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB??QC??`G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?C?S?G@G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?C?S??`G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?C?S?@?g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?C?S??_g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?A?S??`G?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?A?S?@?g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB?A?S??_g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "W???????????????^_?I_Gq?GgACG@?g?OK?Ck_CBI?G@W?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB??GS?@?g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?_S?CB??GS??_g?Cko?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "Y???????????????^_?I_AI@ACCBG@?g?OK?Ck_?GS?@AG?GqO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "W???????????????^_?I_Gq?GgACG@?g?OK?Ck_CBI??`W?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Gq?GgACGCBG?OK?Ck_CCA?CAg?@Ao?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "W???????????????^_?I_AI@ACCBG@?g?OK?Ck_@EQ?@?w?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB??SC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB?A?c?G@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB?A?c??`G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB?A?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bGACG?_W@?Q?_X_?PQ?CAg?C?o?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB??Oc??`G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?CB??Oc??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?I_Ck?bG?POACG?_S?_X_CCA?A@g?ACo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "V???????????????^_?d_GqA@c@?g?_W?Gi?O`O?Ie??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "V???????????????^_?d_Gq@ACCBG@?g?Gi?CBO?Ie??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "V???????????????^_?d_Gq?GgCBG@?g@AE?CBO?Ie??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "V???????????????^_?d_GqA@c@?g?_W?DQ?AIOACM??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "X???????????????^_?d_Gq?GgACGCBG?_S?@S_CCA?@AG?CBo?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "W???????????????^_?d_Gq@ACCBG?Ic?OM?AIO@?i?O?W?", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 14, "g6": "Y???????????????^_?I_Ck?bG?POACGA@c?@A_@?k?@AG?CBO?__o??", "st": "F", "vs": [8, 8]}
{"root": 94, "n": 15, "g6": "W?????????????????Fw?Ck?bGCBG@?g?Gi?O`O?_X??i[?", "st": "F", "vs": [8, 8, 8]}
{"root": 94, "n": 15, "g6": "W?????????????????Fw?Ck?bGCBG@?g?OK?@So?PT?GOk?", "st": "F", "vs": [8, 8, 8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?HOCE?PC?PG@?g@?K?AQ_?KK??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?aG?PG@?K?AQ_@?k??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?QOCE?EC?PG@?g@?K?@I_?aK??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?QOCE?EC?aG?PG@?K?@I_@?k??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?QO@I?PC?PG@?g@?K?CE_?KK??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "V?????????????~?O]?QO@I?EC?aG@?g@?K?CE_?PK??", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "X?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??cC?CCO?OB_?", "st": "F", "vs": [8]}
{"root": 216, "n": 13, "g6": "X?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??IC?@AO?OB_?", "st": "F", "vs": [8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?PC?PG@?g@?K?AQ_?KK?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?PC?PG@?g@?K?AQ_?KK?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?PC?PG@?g@?K?AQ_?KK?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "W???????????????^_CF_@I?OW?aG?PG@?K?@`_@?i?@HW?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "W???????????????^_CF_@I?PC?PG@?g@?K?AQ_?_q??ow?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_CF_@I?PC@?gA?W?HI?@`_?_q?@Cg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?EC?aG?PG@?K?AQ_@?k?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?EC?aG?PG@?K?AQ_@?k?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?HOCE?EC?aG?PG@?K?AQ_@?k?O]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?PG@?g@?K?@I_?aK?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?PG@?g@?K?@I_?aK?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?PG@?g@?K?@I_?aK?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?aG?PG@?K?@I_@?k?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?aG?PG@?K?@I_@?k?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QOCE?EC?aG?PG@?K?@I_@?k?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?PC?PG@?g@?K?CE_?KK?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?PC?PG@?g@?K?CE_?KK?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?PC?PG@?g@?K?CE_?KK?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "W???????????????^_CF_AQ?Cg?aG@?g@?K?@`_?PI?ABW?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?EC?aG@?g@?K?CE_?PK?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?EC?aG@?g@?K?CE_?PK?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "X???????????????^_?QO@I?EC?aG@?g@?K?CE_?PK?O]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "Z???????????????^_?QO@I?OW?KG?aG?Gc?GD??cC?CCO?OB_?_{O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "Z???????????????^_?QO@I?OW?KG?aG?Gc?GD??cC?CCO?OB_?_{O??_W??", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "[???????????????^_CF_AQ?Cg?_o?KG?PC?AH?@?g?AOO?GG_?@OO?@AG?A?]??", "st": "F", "vs": [8, 8]}
{"root": 216, "n": 14, "g6": "Z???????????????^_?QO@I?OW?KG?aG?Gc?GD??IC?@AO?OB_?_{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?PO@E?`C?`G?Og@?K?CQ_?KK??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?PO@E?EC@AG?`G@?K?CQ_?Ok??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?aO@E?`C?`G?Og@?K?AI_?KK??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?aO@E?EC?`G?Og@?K?AI_@AK??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?aOAI?EC?`G?Og@?K?@E_@AK??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "V?????????????~?G]?aOAI?EC@AG?Og@?K?@E_?`K??", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?GS?OB??SC?C@O?CH_?", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?GS?OB??QC?CAO?CH_?", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?Oc?OB??cC??cO?AD_?", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?Oc?OB?@@C??PO?AD_?", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?Oc?AD??cC?CAO?OB_?", "st": "F", "vs": [8]}
{"root": 259, "n": 13, "g6": "X?????????????~?G]?aOAI?CW?KG@AG?Oc?AD??QC??cO?OB_?", "st": "F", "vs": [8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?PO@E?`C?`G?Og@?K?CQ_?KK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?PO@E?EC@AG?`G@?K?CQ_?Ok?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?aO@E?`C?`G?Og@?K?AI_?KK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?aO@E?EC?`G?Og@?K?AI_@AK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?aOAI?EC?`G?Og@?K?@E_@AK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "X???????????????^_?aOAI?EC@AG?Og@?K?@E_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "Z???????????????^_?aOAI?CW?KG@AG?GS?OB??SC?C@O?CH_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "Z???????????????^_?aOAI?CW?KG@AG?Oc?OB?@@C??PO?AD_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "Z???????????????^_?aOAI?CW?KG@AG?Oc?AD??cC?CAO?OB_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 259, "n": 14, "g6": "Z???????????????^_?aOAI?CW?KG@AG?Oc?AD??QC??cO?OB_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HG@@O?cGA@c?OD??GW?GGO?_e_?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HG@@O?cGA@c?OD??GW??gO?_e_?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HG@@O?cGA@c?OD??GW?GCO?_e_?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "X?????????????~?@S?a_@K?HG@@O?cGA@c?OD??GW?ACO?_e_?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "W?????????????~??e?QOGIAAW?cGCBG@?S?@B??TC?AIO?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "W?????????????~?AI?H_AQ?_gCCo?cGA@c?@B??TC?GAo?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "W?????????????~?AI?H_AQ?_gCCo?cGA@c?OD??TC??`o?", "st": "F", "vs": [8]}
{"root": 299, "n": 13, "g6": "Y?????????????~?@S?a_AQ?_gCCo?cGA@c?OD??GW?COO?OO_?@K_??", "st": "F", "vs": [8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?GOO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?@OO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?OGO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?CGO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?G@O?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?OO_?A@O?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?T?CS?Co?QO@@O?QC?OD??GW?GGO?_e_?ACO?OKg??GE??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?HG@@O?cGA@c?OD??GW?ORO?G_O?@KO?GGW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?@O_?OGO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?T?CS?Co?QO@@O?QC?_X?A?g??`_?@O_?CGO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?T?CS?Co?QO@@O?QC?OD??GW??gO?_e_?ACO?OKg?@?E??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?T?CS?Co?QO@@O?QC?OD??GW?GCO?_e_?GCO?OKg??GE??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?T?CS?Co?QO@@O?QC?OD??GW?GCO?_e_?ACO?OKg??_E??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "X???????????????^_?H_AQ?_gCCo?cGA@c?@B??ac?GAg?Ago?", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "X???????????????^_?H_AQ?_gCCo?cGA@c?OD??ac??`g?Ago?", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?QOGIAAW?cGCBG@?S?@B??TC?AIO?G_O?OOO??eG?C?E??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "X???????????????^_?a_@K?_gCCo?cGA@c?@B??TC?@HG?ODo?", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "[???????????????^_?a_AQ?_gCCo?cGA@c?@B??TC?GAo?G_O?OOO??eG???U??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "X???????????????^_?H_AQ?_gCCo?cGA@c?OD??TC?AIG?@Bo?", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 14, "g6": "Z???????????????^_?a_@K?HG@@OCCo?QC?_X?A?g?@SO?O_O?GOO??`w??", "st": "F", "vs": [8, 8]}
{"root": 299, "n": 15, "g6": "^?????????????????Fw?Ag?PO?H_?QO?_g?C`?A?g??`_?OO_?@OO?ORW??O`??_XG??CA_?@?B???", "st": "F", "vs": [8, 8, 8]}
{"root": 299, "n": 15, "g6": "^?????????????????Fw?Ag?PO?H_?QO?_g?C`?A?g??`_?@O_?OGO?ORW??O`??_XG??_A_??_B???", "st": "F", "vs": [8, 8, 8]}
{"root": 299, "n": 15, "g6": "]?????????????????Fw?AQ?_gCCo?cGA@c?@B??ac?GAg?Ago?G_G?GGC??H`??_?g???H_??", "st": "F", "vs": [8, 8, 8]}
{"root": 299, "n": 15, "g6": "[?????????????????Fw?@K?HG@@OCCo?QC?_X?A?g?@SO?CSO?O_G?CGC??G^??", "st": "F", "vs": [8, 8, 8]}
{"root": 811, "n": 13, "g6": "X?????????????~??s?Q_CK?DG@@O?SG@@c?GD??_W?CGO?_e_?", "st": "F", "vs": [8]}
{"root": 811, "n": 13, "g6": "X?????????????~??s?Q_CK?DG@@O?SG@@c?GD??_W?AGO?_e_?", "st": "F", "vs": [8]}
{"root": 811, "n": 13, "g6": "W?????????????~?AE?IOGIAAW?SGABG?_S?CB??LC?@IO?", "st": "F", "vs": [8]}
{"root": 811, "n": 13, "g6": "W?????????????~?@I?`_@Q?_gCCo?SG@@c?CB??LC?CAo?", "st": "F", "vs": [8]}
{"root": 811, "n": 13, "g6": "W?????????????~?@I?`_@Q?_gCCo?SG@@c?GD??LC?A@o?", "st": "F", "vs": [8]}
{"root": 811, "n": 13, "g6": "Y?????????????~?@I?`_@Q?_gCCo?SG@@c?GD??_W?CGO?@g_?OC_??", "st": "F", "vs": [8]}
{"root": 811, "n": 14, "g6": "Z???????????????^_?L?AS?Oo?IO@@O?IC?OX?@?g?A@_?GO_?COO?ORW??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Z???????????????^_?Q_CK?DG@@O?SG@@c?GD??_W?ORO?@gO?OCO?CGW??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "X???????????????^_?`_@Q?_gCCo?SG@@c?CB??Qc?CAg?@go?", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "X???????????????^_?`_@Q?_gCCo?SG@@c?GD??Qc?A@g?@go?", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Z???????????????^_?`_@Q?_gCCo?SG@@c?GD??_W?@IO?GOO?OCO??sW??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Y???????????????^_?`_GIAAWABG@?g?OK?@g_?Qc??hG?A`O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Z???????????????^_?Q_CK?DG@@OCCo?IC?OX??_W?CAo?GOO?OCO??sW??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "X???????????????^_?Q_CK?_gCCo?SG@@c?CB??LC??hG?GDo?", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Y???????????????^_?Q_CK?DGCCoABG?OK?@g_@?k?CDG?A`O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "Z???????????????^_?Q_CK?DG@@OCCo?IC?OX?@?g?A@o?GOO?OCO??sW??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "X???????????????^_?`_@Q?_gCCo?SG@@c?GD??LC?@IG?CBo?", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 14, "g6": "[???????????????^_?Q_CK?DG@@OCCo@@c?GD??_W??sO?OC_?OAO?@Og?@AE??", "st": "F", "vs": [8, 8]}
{"root": 811, "n": 15, "g6": "\\?????????????????Fw?AS?Oo?IO@@O@@c?GD??_W?ORO?@gO?OCO?G@C??SH??GOw??", "st": "F", "vs": [8, 8, 8]}
{"root": 811, "n": 15, "g6": "[?????????????????Fw?CK?DG@@OCCo?IC?OX?@?g?@IO?CBO?GOG?GAC??LF??", "st": "F", "vs": [8, 8, 8]}
{"root": 811, "n": 15, "g6": "Y?????????????????Fw?CK?DG@@OCCo?IC?OX?@?g??sW?ASg?CBW??", "st": "F", "vs": [8, 8, 8]}


==> anc/gst1718_computation/gtree/nu3_b42_p2of4.roots.jsonl <==
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 219.22, "levels": [[13, {"eng-E": 32, "eng-F": 8, "eng-O": 6, "eng-R": 56, "patterns": 759, "to-engine": 759}, 14, {"O": 6, "F": 8}, 56], [14, {"E": 6257, "F": 22, "R": 426, "eng-E": 4776, "eng-F": 59, "eng-O": 42, "eng-R": 324, "patterns": 13838, "to-engine": 7133}, 120, {"F": 78, "O": 42}, 659], [15, {"E": 83888, "F": 18, "R": 762, "eng-E": 49301, "eng-F": 1, "eng-O": 10, "eng-R": 210, "patterns": 141609, "to-engine": 56941}, 24, {"F": 14, "O": 10}, 751], [16, {"E": 11696, "R": 16, "eng-E": 11239, "eng-O": 1, "eng-R": 3, "patterns": 22983, "to-engine": 11271}, 1, {"O": 1}, 14], [17, {"eng-E": 175, "patterns": 685, "to-engine": 685}, 0, {}, 0]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 14.55, "levels": [[13, {"E": 412, "F": 21, "R": 68, "patterns": 501}, 11, {"F": 11}, 35], [14, {"E": 8889, "F": 97, "R": 313, "patterns": 9299}, 73, {"F": 73}, 210], [15, {"E": 77421, "F": 13, "R": 778, "patterns": 78212}, 6, {"F": 6}, 370], [16, {"E": 6263, "R": 5, "patterns": 6268}, 0, {}, 5]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 148.7, "levels": [[13, {"eng-E": 170, "eng-F": 86, "eng-O": 14, "eng-R": 46, "patterns": 627, "to-engine": 627}, 100, {"O": 14, "F": 86}, 46], [14, {"E": 55601, "F": 244, "R": 3762, "eng-E": 9107, "eng-F": 12, "eng-O": 20, "eng-R": 212, "patterns": 70922, "to-engine": 11315}, 266, {"F": 246, "O": 20}, 2644], [15, {"E": 211753, "F": 33, "R": 1634, "eng-E": 20373, "eng-O": 6, "eng-R": 61, "patterns": 235279, "to-engine": 21859}, 23, {"F": 17, "O": 6}, 1099], [16, {"E": 15181, "R": 20, "eng-E": 4919, "eng-R": 2, "patterns": 20122, "to-engine": 4921}, 0, {}, 15]], "open17": 0}
{"root": 34, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 11.4, "levels": [[13, {"E": 360, "F": 23, "R": 93, "patterns": 476}, 23, {"F": 23}, 93], [14, {"E": 17259, "F": 90, "R": 1105, "patterns": 18454}, 45, {"F": 45}, 795], [15, {"E": 39369, "F": 9, "R": 321, "patterns": 39699}, 3, {"F": 3}, 260], [16, {"E": 2454, "patterns": 2454}, 0, {}, 0]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.73, "levels": [[13, {"E": 379, "F": 18, "R": 113, "patterns": 510}, 10, {"F": 10}, 57], [14, {"E": 8073, "F": 32, "R": 411, "patterns": 8516}, 16, {"F": 16}, 269], [15, {"E": 16760, "R": 101, "patterns": 16861}, 0, {}, 68]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 12.93, "levels": [[13, {"E": 317, "F": 25, "R": 82, "patterns": 424}, 25, {"F": 25}, 82], [14, {"E": 16804, "F": 112, "R": 973, "patterns": 17889}, 56, {"F": 56}, 675], [15, {"E": 37837, "F": 3, "R": 209, "patterns": 38049}, 1, {"F": 1}, 154], [16, {"E": 380, "patterns": 380}, 0, {}, 0]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 5.86, "levels": [[13, {"E": 339, "F": 19, "R": 94, "patterns": 452}, 10, {"F": 10}, 47], [14, {"E": 7514, "F": 39, "R": 393, "patterns": 7946}, 19, {"F": 19}, 269], [15, {"E": 15444, "R": 73, "patterns": 15517}, 0, {}, 53]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 72.37, "levels": [[13, {"eng-E": 369, "eng-O": 23, "eng-R": 54, "patterns": 446, "to-engine": 446}, 23, {"O": 23}, 54], [14, {"eng-E": 13336, "eng-O": 19, "eng-R": 608, "patterns": 14332, "to-engine": 14332}, 19, {"O": 19}, 608], [15, {"eng-E": 18209, "eng-R": 95, "patterns": 18348, "to-engine": 18348}, 0, {}, 95]], "open17": 0}
{"root": 77, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 59.52, "levels": [[13, {"eng-E": 8, "eng-F": 6, "eng-O": 1, "eng-R": 9, "patterns": 564, "to-engine": 564}, 7, {"O": 1, "F": 6}, 9], [14, {"E": 4289, "F": 66, "R": 244, "eng-E": 155, "eng-F": 2, "eng-O": 3, "eng-R": 3, "patterns": 5720, "to-engine": 1121}, 56, {"F": 53, "O": 3}, 122], [15, {"E": 49994, "F": 52, "R": 759, "eng-E": 2272, "eng-F": 6, "eng-O": 6, "eng-R": 6, "patterns": 55333, "to-engine": 4528}, 40, {"F": 34, "O": 6}, 401], [16, {"E": 28581, "F": 1, "R": 86, "eng-E": 5225, "patterns": 35940, "to-engine": 7272}, 1, {"F": 1}, 43], [17, {"E": 622, "patterns": 622}, 0, {}, 0]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 11.5, "levels": [[13, {"E": 381, "F": 26, "R": 69, "patterns": 476}, 26, {"F": 26}, 69], [14, {"E": 19361, "F": 104, "R": 1263, "patterns": 20728}, 52, {"F": 52}, 827], [15, {"E": 42160, "F": 6, "R": 310, "patterns": 42476}, 2, {"F": 2}, 252], [16, {"E": 1499, "patterns": 1499}, 0, {}, 0]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 6.28, "levels": [[13, {"E": 330, "F": 28, "R": 78, "patterns": 436}, 15, {"F": 15}, 39], [14, {"E": 10733, "F": 69, "R": 684, "patterns": 11486}, 35, {"F": 35}, 410], [15, {"E": 24718, "F": 5, "R": 95, "patterns": 24818}, 2, {"F": 2}, 61], [16, {"E": 2210, "patterns": 2210}, 0, {}, 0]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 5.88, "levels": [[13, {"E": 315, "F": 8, "R": 141, "patterns": 464}, 8, {"F": 8}, 141], [14, {"E": 5749, "F": 31, "R": 336, "patterns": 6116}, 26, {"F": 26}, 301], [15, {"E": 23688, "R": 124, "patterns": 23812}, 0, {}, 90]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.61, "levels": [[13, {"E": 249, "F": 12, "R": 83, "patterns": 344}, 12, {"F": 12}, 83], [14, {"E": 4804, "F": 10, "R": 321, "patterns": 5135}, 10, {"F": 10}, 293], [15, {"E": 6530, "R": 40, "patterns": 6570}, 0, {}, 24]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 3.31, "levels": [[13, {"E": 147, "F": 26, "R": 88, "patterns": 261}, 8, {"F": 8}, 22], [14, {"E": 3250, "F": 45, "R": 389, "patterns": 3684}, 20, {"F": 20}, 220], [15, {"E": 8760, "F": 12, "R": 147, "patterns": 8919}, 4, {"F": 4}, 109], [16, {"E": 1107, "R": 3, "patterns": 1110}, 0, {}, 3]], "open17": 0}
{"root": 811, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 2.5, "levels": [[13, {"E": 222, "F": 18, "R": 110, "patterns": 350}, 6, {"F": 6}, 29], [14, {"E": 3556, "F": 23, "R": 319, "patterns": 3898}, 12, {"F": 12}, 176], [15, {"E": 9279, "F": 7, "R": 144, "patterns": 9430}, 3, {"F": 3}, 85], [16, {"E": 2083, "R": 4, "patterns": 2087}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b42_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b42_p3of4.nodes.jsonl <==
{"root": 6, "n": 13, "g6": "U?????????????wCBQAiO?M?kc?Ag?CW?oA?_w_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????wCBQAiO?M?kc?Ag?CWABa?@C_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????wCBQAiO?M?kc?Ag?CWABa?GA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????wCBQAiO?M?kc?Ag?CWABa?AA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_wBQAiO?M?kc?Ag?CW?EA?wC_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_wBQAiO?M?kc?Ag?CW?HA?wC_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_wBQAiO?M?kc?Ag?CWB_Q?AA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_w[AAiO?M?kc?Ag?CWACA?Ec_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_w[AAiO?M?kc?Ag?CW?`A?Ec_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_w[AAiO?M?kc?Ag?CW?YQ?_A_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "U?????????????_w[AAiO?M?kc?Ag?CW?YQ?GA_?", "st": "F", "vs": [8]}
{"root": 6, "n": 13, "g6": "V?????????????_w[A?s_TQ?kc?Ag?CWAOA?G__?@s??", "st": "F", "vs": [8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CW?oA?_w_AiQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CW?oA?_w_AiQ??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CW?oA?_w_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CW?oA?_w_@XI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CW?oA?_w_@XI??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CW?oA?_w_@XI??@W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_AOA?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_?Ga?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_@?Q?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_?OQ?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_A?I?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?K?_?_I?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????BQAiO?M?kc?Ag?CW?oA?_w_?KA?[AG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????BQAiO?M?kc?Ag?CW?oA?_w_?`A?[AG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????[AAiO?M?kc?Ag?CW?oA?_w_CGA?BQG??@o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????[AAiO?M?kc?Ag?CW?oA?_w_?sa?C@G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?@C_AiQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?@C_AiQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?@C_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?@C_@?Q?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?@C_?OQ?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?GA_AiQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?GA_AiQ??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?GA_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?GA_@XI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?GA_@XI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?GA_@XI??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?GA_?OQ?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?GA_A?I?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?GA_?_I?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "V???????????????[AAiO?M?kc?Ag?CWABa?EcO@?U??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?AA_AiQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?AA_AiQ??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_?M?kc?Ag?CWABa?AA_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?AA_@XI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?AA_@XI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w?Ag?CWABa?AA_@XI??AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????[A?s_TQ??w@XG?Ag?AK?AA_?_I?O[W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "V???????????????BQAiO?M?kc?Ag?CWABa?wCO?OU??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?EA?wC_AiQ?@?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?EA?wC_AiQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?EA?wC_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?@__?QA?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?@__?OQ?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?HA?wC_AiQ??OW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?HA?wC_AiQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CW?HA?wC_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w?Ag?CW?HA?wC_@XI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w?Ag?CW?HA?wC_@XI??OW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?AO_?`A?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?AO_?OQ?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?AO_?_I?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????O[AiO?M?kc?Ag?CW?HA?wC_?sa?C@G??Go?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CWB_Q?AA_AiQ??OW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CWB_Q?AA_AiQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_?M?kc?Ag?CWB_Q?AA_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w?Ag?CWB_Q?AA_@XI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w?Ag?CWB_Q?AA_@XI??OW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w?Ag?CWB_Q?AA_@XI??GW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[?s_TQ??w@XG?Ag?AK?AA_?_I?[AW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????O[AiO?M?kc?Ag?CWB_Q?AA_@AA?BQG??@o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CWACA?Ec_AiQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CWACA?Ec_AiQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CWACA?Ec_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?`?_@AA?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?`?_C?Q?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?`?_@?Q?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CW?`A?Ec_AiQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w?Ag?CW?`A?Ec_@XI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?GO_C?Q?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?GO_C?I?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CW?YQ?_A_AiQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CW?YQ?_A_AiQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CW?YQ?_A_AiQ???w?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w?Ag?CW?YQ?_A_@XI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w?Ag?CW?YQ?_A_@XI??GW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?_A_@?Q?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?_A_C?I?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w@XG?Ag?AK?_A_A?I?BQW?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_?M?kc?Ag?CW?YQ?GA_AiQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "W???????????????O[F?_TQ??w?Ag?CW?YQ?GA_@XI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????O[F?_Ec?kc?Ag?CWAOA?G__?@s?IhG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????O[F?_Ec?kc?Ag?CWAOA?G__?@s?IhG??@o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "X???????????????O[F?_Ec@TG?Ag?CWAOA?G__?@s?Dcg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 14, "g6": "Z???????????????O[F?_Ec@TG@XG?CWAOA?G__?@s?P?G?O_O??TO??_W??", "st": "F", "vs": [8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????F?_Ec??w@XG?Ag?AK?K?_AiQ???w?GAG?_wg?@?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Y?????????????????F?_?M?kc?Ag?CW?oA?_w_AiQ?O_C?EcG??@w??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Y??????????????????s_TQ??w?Ag?CW?oA?_w_@XI??oC?wCG??Aw??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "[??????????????????s_TQ??w@XG?Ag?AK?K?_AOA?O[W?@_G?wCG??@S???J??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "[?????????????????F?_TQ??w@XG?Ag?AK?K?_AOA?O[W?`?G?EcG???s???R??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "[?????????????????F?_TQ??w@XG?Ag?AK?K?_CFC?O_G??@o?GAG?G?S??sb??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????CF?Ec??w?Ag?CW?EA?wC_AiQ???w?JHG??Ag?O?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "Z?????????????????CF?wC??w?Ag?CWACA?Ec_AiQ???w?JHG??Ag?O?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "X?????????????????CF?wC??w?Ag?CW?`A?Ec_AiQ?Dcc?_?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 6, "n": 15, "g6": "X?????????????????CF?wC??w?Ag?CW?YQ?GA_AiQ?Dcc?_?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 16, "n": 13, "g6": "U?????????????r_@H@HOCe@pC?DG?Gg?gA?_[_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_@H@HOCe@pC?DG?Gg?SA?_[_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_@H@HOCe@pC?DG?GgA@q??B_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOCe@pC?DG?Gg?WA?HI_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOCe@pC?DG?Gg?BA?HI_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOCe@pC?DG?Gg@?Q?HI_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOCe@pC?DG?Gg?GQ?HI_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "U?????????????r_OM?QOCe@pC?DG?Gg?ci?_@_?", "st": "F", "vs": [8]}
{"root": 16, "n": 13, "g6": "T?????????????r_OM@HOCe@pC?Gg?QS?Ae?", "st": "F", "vs": [8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?Gg?gA?_[_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?Gg?gA?_[_E[A??@W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?Gg?gA?_[_E[A???w?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QW?DG?Gg?gA?_[_BaI??_W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QW?DG?Gg?gA?_[_BaI??OW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QW?DG?Gg?gA?_[_BaI??@W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QWBaG?DG?CS?I?_?oA?OMW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QWBaG?DG?CS?I?_?gA?OMW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QWBaG?DG?CS?I?_@CA?OMW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QWBaG?DG?CS?I?_??Y?OMW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????Xo?QOHI@pC?DG?GgA@q?CeO@OE??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo@HOCe@pC?Gg@OCA@q?AQO?DI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?Gg?SA?_[_E[A?C?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?Gg?SA?_[_E[A??@W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QW?DG?Gg?SA?_[_BaI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "X???????????????Xo?QOHI@pC?DG?Gg?SA?_[_A@A?ARG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo@HOCe@pC?DG?gCA@q?AQO?Gi??OW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????@H@HOCe@pC?DG?GgA@q??B_E[A?C?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????Xo?QOHI?QW?DG?GgA@q??B_BaI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?WA?HI_E[A??GW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?WA?HI_E[A??AW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?WA?HI_E[A???w?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?WA?HI_BaI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?WA?HI_BaI??OW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?WA?HI_BaI??AW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?E?_?EA?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?E?_A?a?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?E?_?Oa?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?E?_C?I?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?BA?HI_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?BA?HI_E[A??AW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?BA?HI_E[A???w?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?BA?HI_BaI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS??o_?Oa?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg@?Q?HI_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg@?Q?HI_E[A??GW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg@?Q?HI_E[A???w?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg@?Q?HI_BaI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?OC_?Oa?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "X???????????????XoCB_AQ@pC?DG?Gg@?Q?HI_?PA?ARG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?GQ?HI_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?GQ?HI_E[A??GW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?GQ?HI_E[A???w?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?GQ?HI_BaI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?GQ?HI_BaI??OW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QWBaG?DG?CS?AC_C?I?CdW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?ci?_@_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?ci?_@_E[A??GW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????OM?QOCe@pC?DG?Gg?ci?_@_E[A??AW?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "W???????????????XoCB_AQ?QW?DG?Gg?ci?_@_BaI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????OM@HOCe@pC?Gg?QS?Ae?r_O?_E??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????OM@HOCe@pC?Gg?QS?Ae?r_O??e??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????XoCB_HI?QW?Gg?QS?Ae?[POC?E??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????XoCB_HI?QW?Gg?QS?Ae?[PO?GE??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "V???????????????XoCB_HI?QW?Gg?QS?Ae?[PO??e??", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 14, "g6": "U???????????????XoCB_HI?QWBaG?DK?CT?AQo?", "st": "F", "vs": [8, 8]}
{"root": 16, "n": 15, "g6": "X??????????????????QOHI?QW?DG?Gg?gA?_[_E[A?MGc??Aw?", "st": "F", "vs": [8, 8, 8]}
{"root": 16, "n": 15, "g6": "Y?????????????????E[?AQ?cg?DG?Gg?SA?_[_BaI?GCC?CeG?A?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 16, "n": 15, "g6": "X?????????????????CB_AQ?QW?DG?Gg?WA?HI_E[A?MGc??Cw?", "st": "F", "vs": [8, 8, 8]}
{"root": 16, "n": 15, "g6": "W?????????????????CB_HI?QW?Gg?QS?Ae?r_OBaH??A[?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOAE?DC?`G@?g?`A?_b_?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOAE?DC?`G@?g?PA?_b_?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOAE?DC?`G@?g?Ga?_b_?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOAE?DC?`G@?g?OQ?_b_?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "U?????????????~?G]?HOAE?DC?`G@?g?CQ?_b_?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "T?????????????~?G]?Oo@P?OcCCW?HS?_U?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?aA?_O_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?aA?AO_?HS??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?aA?CC_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?aA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?aA?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?_O_?HS??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?GO_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?AO_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?QA?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?_O_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?GO_?HS??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?CO_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?CC_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?IA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCWA@A?CC_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCWA@A?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCWA@A?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?`A?_C_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?`A?CC_?HS??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?`A?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?`A?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?PA?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?HA?_C_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?HA?CC_?HS??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?HA?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCWA?Q?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCWA?Q?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?OQ?@I_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?Oo@P?Oc@?gCCW?OQ?@I_?OK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "T?????????????~?G]?HOCH?_SCCW?Os?DE?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "T?????????????~?G]?HO@P?_SCCW?Os?Oe?", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?aA?_O_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?aA?CO_?Os??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?aA?_G_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?aA?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?QA?_O_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?QA?GO_?Os??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?QA?_G_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?QA?GG_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?QA?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?_O_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?GO_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?CO_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?_G_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?GG_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?EA?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCWA@A?GG_?Os??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCWA@A?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?`A?_G_?Os??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?`A?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?PA?_G_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?PA?GG_?Os??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?PA?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCWA?a?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HO@P?Oc@?gCCW?_a?AE_A?K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?_G_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?AG_?IK??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?_C_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?CC_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?aA?CA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?_G_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?GG_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?AG_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?_C_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?OA_?IK??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?QA?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?_G_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?GG_?IK??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?_C_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?CC_?IK??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?IA?CA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?a?CC_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?a?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?a?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?_a?_C_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?_a?CC_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?_a?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?_a?CA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?Ga?_C_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?Ga?CC_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?Ga?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?Ga?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?Ga?CA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?Q?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?Q?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCWA?Q?CA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?OQ?OA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?Oc@?gCCW?OQ?GA_?IK??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA?_O_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA?AO_?`K??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA?_C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA?@C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?aA??Q_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?_O_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?GO_?`K??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?_C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?@C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA?GA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?IA??Q_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?_O_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?GO_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?AO_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?_C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?EA?GA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA@A?@C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA@A?OA_?`K??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA@A?GA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?`A?_C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?`A?@C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?`A?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?HA?_C_?`K??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?HA?@C_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?HA?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?HA?GA_?`K??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA?Q?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA?Q?GA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCWA?Q??Q_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?CQ?OA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?CQ?GA_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC@?gCCW?CQ??Q_?`K??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA?_O_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA?AO_@?k??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA?_G_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA?AG_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?QA??Q_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA?_O_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA?CO_@?k??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA?_G_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA?CA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?IA??Q_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?_O_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?CO_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?AO_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?_G_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?AG_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA?CA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?EA??Q_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA@A?AG_@?k??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA@A?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA@A?CA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?PA?_G_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?PA?AG_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?PA?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?HA?_G_@?k??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?HA?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?HA?CA_@?k??", "st": "O", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA?a?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA?a?CA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCWA?a??Q_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?Ga?OA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?Ga?CA_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`GCCW?Ga??Q_@?k??", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "X?????????????~?G]?HOAE?DC?`G@?gAAK?C__@AC?OCO?@C_?", "st": "F", "vs": [8]}
{"root": 27, "n": 13, "g6": "X?????????????~?G]?HOAE?DC?`G@?gAAK?@__CAC?CCO?CC_?", "st": "F", "vs": [8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?_O_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?_O_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?_O_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?aA?_O_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCW?aA?@I_A?Q?CAg?_Oo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?CC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?CC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?Oc@?gCCW?aA?@I_?SA??gg?CCo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?@I_?OK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?@I_?OK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_AE?DC?`G@?gAAK?G__?OK?AOG?AOO?@Io??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_AE?DC?`G@?gAAK?G__?OK?OGG?CCO?@Io??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?GO_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?GO_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?GO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?QA?@I_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?QA?GO_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@P?Oc@?gCCW?QA?@I_C@A?@BG?GOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?QA?@I_A?Q?ACg?GOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?AO_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?AO_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?AO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?QA?AO_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_AE?DC?`G@?gAAK?C__?QC?OGG?CCO?@Io??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?QA?@I_A?Q?ACg?AOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_C_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_C_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?@I_?OK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?@I_?OK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_O_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_O_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_O_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?IA?_O_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?IA?@I_@CA?ACg?_Oo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?CO_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?CO_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?IA?@I_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?IA?CO_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?PA?@I_C?a?ACg?A_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_C_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_C_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?CC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?CC_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?CC_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?CC_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?gA@A?@I_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA@A?CC_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?Oc@?gCCWA@A?@I_A?Q??gg?CCo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_AE?DC@?gCCWA@A?CC_?HS?@GG?OAO?CHO?C?W??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCW?OQ?@I_?PA?CAg?_Oo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA@A?O@_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?@I_?OK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA@A?@I_?OK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA@A?A@_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_AE?DC?`GCCWA@A?@I_?OK?OCG?CAO?GDO?G?W??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?_C_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?_C_?HS?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?gA?Q?@I_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?`A?_C_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?Ci?O@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?`A?O@_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?@I_?OK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?@I_?OK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?Ci?A@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?`A?A@_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?PA?@I_?OK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?PA?@I_?OK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?Ci?A@_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?PA?A@_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@P?_SCCW?aC?Ci?A@_?Oq?ACg??_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?_C_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?_C_?HS?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?_C_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?HA?_C_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?HA?@I_@AA?ACg?_Co?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCWA?Q?@I_?KA?CAg?AOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?CC_?HS?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?CC_?HS?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?CC_?HS?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?g?HA?@I_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?HA?CC_@?i??dW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?HA?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCW?Ci?O@_C@A?CAg?AOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA?Q?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA?Q?@I_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA?Q?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA?Q?@I_?OK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCWA?Q?@I_?OK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?OQ?@I_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?OQ?@I_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?OQ?@I_A?K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?OQ?@I_?OK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?OQ?@I_?OK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_O_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_O_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_O_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?_O_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?aA?_O_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCWA@A?AE_A?Q??gg?G_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_G_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_G_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?_G_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?_G_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_AF_@I?DC?`G@?gAAK?G__?Os?AOG?GOO?@CO?OCW??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?_O_?Os?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?_O_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?_O_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?_O_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?QA?_O_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?_G_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?_G_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?DC?`G@?g?QA?_G_?Os?AGG?_bO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?_G_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GG_?Os?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GG_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GG_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?GG_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?AE_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?_O_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?_O_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?DC?`G@?g?EA?_O_?Os?AGG?_bO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?_O_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?EA?_O_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`GCCWA@A?AE_C@A?CAg?@_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC?`GCCW?EA?AE_?cA?CAg?_Oo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GO_?Os?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GO_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GO_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?g?EA?AE_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?GO_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?EA?GO_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?CO_?Os?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?CO_?Os?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?CO_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?g?EA?AE_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?CO_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?EA?CO_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?_G_?Os?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?_G_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?_G_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?_G_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GG_?Os?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GG_?Os?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?GG_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?GG_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?EA?AE_C?a??gg?GGo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?AE_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?EA?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?EA?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?AE_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?DC?`G@?gA@A?AE_A?K??aG?_bO??Go??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA@A?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCWA@A?O@_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?g?GY?O@_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?`A?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?`A?O@_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?_G_?Os?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?_G_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?_G_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?gA?a?AE_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?PA?_G_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?PA?_G_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?GG_?Os?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?GG_?Os?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?GG_?Os?G]G??@o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?g?_a?AE_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?PA?GG_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?PA?GG_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?AE_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?PA?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?g?GY?O@_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?PA?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?PA?O@_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA?a?AE_A?K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA?a?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA?a?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?a?O@_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?GY?O@_?SA??gg?_Go?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?_a?AE_A?K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?_a?AE_A?K?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?_a?AE_A?K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW?GY?O@_?SA??gg?GGo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?_G_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?_G_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?_C_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?aA?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?CC_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?aA?CA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?_G_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?_G_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?GG_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?GG_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?AG_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?QA?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?AG_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?_C_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?QA?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW@?gCCW?QA?@P_CAA?ACg?GAo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?_G_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?IA?_G_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?IA?_C_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?`G@?g?IA?OA_?IK??aG?_bO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?IA?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW@?gCCW?IA?@P_@CA?ACg?OAo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?IA?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?CA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?`G@?g?IA?CA_?IK?@CG?_bO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?IA?CA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?gA?a?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?a?CC_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?a?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?a?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?a?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?_a?_C_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?_a?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?_a?CC_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?`G@?gAAK?GG_?_c?OAG?GAO?@Po??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?gCCW@?I?@P_CAA?@BG?GGo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?_a?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?_a?CA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?_C_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?gA?Q?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?Ga?_C_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?CC_?IK?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?OQ?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?Ga?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?Ga?CC_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g@?I?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?Ga?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?_I?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?Ga?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?CA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?Ga?CA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?OI?@P_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?Ga?CA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?OA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?Q?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?GA_?IK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?Q?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?CA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCWA?Q?CA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCWA?Q?CA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?OQ?OA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?OQ?OA_?IK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?OQ?OA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g@?I?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?OQ?OA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW@?gCCW?OQ?@P_?QA?ACg?OAo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?OQ?GA_?IK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?OQ?GA_?IK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?g?_I?@P_CCY?AAW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?OQ?GA_?Oq??gw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW@?gCCW?OQ?@P_?QA?ACg?GAo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?_O_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?aA?_O_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?@C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA??Q_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA??Q_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA??Q_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?aA??Q_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?_O_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?IA?_O_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?@C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG@?gAAK?A__@?S?@GG?OAO?CHo??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCW?SC?_I?CH_?Oq??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IGCCW?_I?CH_?aA?CAg?A_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA??Q_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA??Q_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA??Q_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?IA??Q_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?_O_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?EA?_O_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?GO_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g?EA?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?EA?GO_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?AO_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?EA?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCW?KC?_I?CH_?Oq??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW?IGCCW?_I?CH_?aA?CAg?@_o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?@C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?gA@A?CH_CCY??aW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCWA@A?@C_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?gCCW?CQ?CH_@@A?@BG?_Oo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCWA@A?GA_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCWCAC?_I?CH_?Oq??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?`A?_C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?gA?Q?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?`A?_C_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?`A?@C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g?CQ?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g?`A?CH_CCY??aW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?`A?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?`A?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?`A?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g@?I?CH_CCY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?`A?OA_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?DC@?gCCW@?I?CH_C@A?@BG?GOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?@C_?`K?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g?HA?CH_CCY??aW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?HA?@C_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?HA?OA_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q?OA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q?GA_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCWC?c?_I?CH_?Oq??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q??Q_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q??Q_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA?Q??Q_?`K?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG@?gA?Q??Q_?`K??aG?_bO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCWA?Q??Q_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ?OA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ?OA_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ?OA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ?GA_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ?GA_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCW?Gc?_I?CH_?Oq??gg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ??Q_?`K?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ??Q_?`K?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?CQ??Q_?`K?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?g?@I?CH_CCY??aW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?CQ??Q_?Oq?ACw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?_O_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?QA?_O_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?_G_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?AG_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?OA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA??Q_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA??Q_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA??Q_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?QA??Q_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?_O_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?IA?_O_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?_G_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?CA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?CA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA??Q_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA??Q_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA??Q_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?IA??Q_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?_O_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?EA?_O_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?CO_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?EA?GD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG?`GAAK?@__?aC?@GG?OAO?GDo??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?OcCCW?KC?PA?GD_?Oq??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?AO_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?EA?AO_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?_G_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?AG_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?OA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?CA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA?CA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA??Q_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA??Q_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?EA??Q_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?EA??Q_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?OA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA@A?OA_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?CA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?CA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA@A?CA_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?PA?_G_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`GA?a?GD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?PA?AG_@?k?G]G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?Ga?GD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?PA?GD_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?PA?AG_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?OcCCW?aC?Ga?GD_?Oq??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?PA?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?PA?OA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?PA?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G@?I?GD_CCY?AGW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?PA?OA_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?OcCCW?aC@?I?GD_?Oq??gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC?`GCCW@?I?GD_@CA??dG?AOo?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a?OA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG?`GA?a?OA_@?k??aG?_bO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a?CA_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a?CA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a??Q_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a??Q_@?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA?a??Q_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCWA?a??Q_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga?OA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga?OA_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga?OA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga?CA_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga?CA_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga??Q_@?k?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga??Q_@?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?Ga??Q_@?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?@I?GD_CCY?@CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?Ga??Q_?HQ?CAw?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_?HOAE?DC?`G@?gAAK?C__@AC?OCO?@C_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG?`G?_S?C__C@C??aO?_bO?GOo??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG?`G?_S?C__@AC?OCO?_bO?@Co??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Z???????????????^_?HOAE?DC?`G@?gAAK?@__CAC?CCO?CC_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "Y???????????????^_AF_@I?GW?IG?`G?_S?@__CAC?CCO?_bO?CCo??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?`A?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?`A?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?`A?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?GO_?aA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?GO_?PA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?GO_?_a?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?GO_?Ga?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@ACAAM?@IO@?i?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@ACAAM?@IO@?i?A?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@ACAAM?@IO@?i?@?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?gAAM?A_O?HQ?CGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?gAAM?CCO?HQ?CGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g@ACAAM?AEO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g@ACAAM?AEO?II?A?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g@ACAAM?AEO?II??CW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g@ACAAM?AEO?`I?G?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g@ACAAM?AEO?`I??_W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?gAAM?C_O?Oq?CGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?gAAM?_GO?Oq?CGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG@?gAAM?A_O?`I?CGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?PA?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?PA?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?CO_?PA?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?CO_?_a?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`G?_S?CO_?Ga?OPw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?aCAAM?@IO@?i?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?aCAAM?@IO@?i?@?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?aCAAM?AEO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?aCAAM?AEO?II?C?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?aCAAM?AEO?II??CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?aCAAM?AEO?`I?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?aCAAM?AEO?`I?C?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?aCAAM?AEO?`I??_W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC?`G@?gAAM?G_O?Oq?AGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`GAAM?A_O@?i?AGW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?Ga?_b_AFa?A?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?Ga?_b_AFa??_W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?PCAAM?@IO@?i??GW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?PCAAM?AEO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?PCAAM?AEO?II?C?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?PCAAM?AEO?II?A?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?PCAAM?AEO?`I??GW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?gAAM?G_O?II?@CW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?IG?`GAAM?_OO@?i?@CW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?OQ?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?OQ?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?_cAAM?@IO@?i??GW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@?gAAM?GOO?HQ?AAW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?_cAAM?AEO?II?G?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?_cAAM?AEO?II?C?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?_cAAM?AEO?II??CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?_cAAM?AEO?`I??GW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?GW?`G@?gAAM?A_O?II?AAW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?CQ?_b_AFa?C?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_?HOAE?DC?`G@?g?CQ?_b_AFa?@?W?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G?GcAAM?@IO@?i??GW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?GcAAM?AEO?II?G?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?GcAAM?AEO?II?C?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?GcAAM?AEO?II?A?W?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?GcAAM?AEO?II??CW?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?g?GcAAM?AEO?`I??GW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?Oo@P?OcCCW?HS?_U?O{OC?E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?Oo@P?OcCCW?HS?_U?O{O?_E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?Oo@P?OcCCW?HS?_U?O{O?OE??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?_U?C_OCAA??dW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?_U?A_O@AA??dW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?_U?GOO?_a??dW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?Ci?C_O?QA?CAw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?Ci?A_O?aA?CAw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?Ci?_OO?PA?CAw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_AE?DC?`GCCW?Ci?AOO?_Q?CAw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_CHAAK?HS@?k?GX?@POA?E??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_CHAAK?HS@?k?GX?@PO?_E??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_CHAAK?HS@?k?GX?@PO?CE??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_AF_@PAAK?HS@?k?GX?CHO?AE??", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?AO_?HS?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?AO_?HS?G]G?C?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?aA?AO_?HS?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_O_?HS?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_O_?HS?G]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?QA?_O_?HS?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?Oc@?gCCWA@A?@I_A?Q??gg?C_o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_AE?DC@?gCCW?QA?@I_A?Q?ACg?_Oo?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?GO_?HS?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?GO_?HS?G]G?C?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?IA?GO_?HS?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?CC_?HS?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?CC_?HS?G]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?Oo@P?Oc@?gCCW?`A?CC_?HS?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HOCH?_SCCW?Os?DE?O{OC?E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HOCH?_SCCW?Os?DE?O{O@?E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HOCH?_SCCW?Os?DE?O{O?_E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "U???????????????^_AF_@I?_SCCW?IK?Od?AEo?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?DE?G_O?aA?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?DE?C_O@AA?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?DE?GOOC@A?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?GY?C_OA?Q??gw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?gCCW?GY?A_O?_a??gw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?_SCCW?Os?DE?AOO@?Q?ACg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?OcCCW?Os?DE?A_O?aA?CAg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HO@P?_SCCW?Os?Oe?O{OC?E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HO@P?_SCCW?Os?Oe?O{O@?E??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "V???????????????^_?HO@P?_SCCW?Os?Oe?O{O?GE??", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?Oe?G_O?aA?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?Oe?C_O@AA?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?Oe?_OO@@A?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?Oe?GOOC@A?@BW?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?GY?_OOA?Q?ACw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?GY?AOOC?a?ACw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "W???????????????^_AF_@I?DC@?gCCW?GY?AOO@?Q?ACw?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?CO_?Os?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?CO_?Os?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?aA?CO_?Os?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GO_?Os?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GO_?Os?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?QA?GO_?Os?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?GG_?Os?G]G?C?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?GG_?Os?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCWA@A?GG_?Os?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?_G_?Os?G]G?C?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?_G_?Os?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HO@P?Oc@?gCCW?`A?_G_?Os?G]G??@o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?aA?AG_?IK?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?OA_?IK?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?OA_?IK?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?QA?OA_?IK?G]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_AF_@I?GW@?gCCW?QA?@P_CAA?ACg?OAo?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?GG_?IK?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?Oc@?gCCW?IA?CC_?IK?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?aA?AO_?`K?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?IA?GO_?`K?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?OA_?`K?G]G?G?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?OA_?`K?G]G?A?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCWA@A?OA_?`K?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?_C_?`K?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?GA_?`K?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC@?gCCW?HA?GA_?`K?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?QA?AO_@?k?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?IA?CO_@?k?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCWA@A?AG_@?k?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?_G_@?k?G]G??Ao?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?CA_@?k?G]G?_?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 14, "g6": "X???????????????^_?HOAE?DC?`GCCW?HA?CA_@?k?G]G?@?o?", "st": "O", "vs": [8, 8]}
{"root": 27, "n": 15, "g6": "\\?????????????????Fw?O{?GW?IG?`G?_S?_b?@CC?@?o?C_O?AOO?OGC??_`??@Iw??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?DC?`G@?g?QA?@I_CCY?OCC?AEG?GOw??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?O{?DC@?gCCW?QA?@I_C@A?@BG?OAG?CHG?CG[??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?AE?DC@?gCCW?QA?@I_AFa?C?W?OAG?CHG?@GS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?O{?GW?IG?`GAAK?C__?QC?CAg?_OG?CCG??d[??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "\\?????????????????Fw?O{?GW?IG@?gAAK?C__CAA?AAG?@Io?OAG?ACc??QD??G?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?AE?DC@?gCCWA@A?CC_?HS?G]G?AOG?OAG?ACc?@?F??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?O{?Cg@?gCCW?aA?_O_?II?ACc?AEw?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?O{?Cg@?gCCW?EA?GO_?II?ACc?AEw?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?O{?Cg@?gCCW?QA?AEO?IM?OGC?CHG?GAg?G?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?Oc@?gCCW?IA?CA_AFa?C?W?AEG?@Pg?O?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?Oc@?gCCW?_a?CA_AFa?@?W?AEG?@Pg?A?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?Oc@?gCCW?Ga?OA_AFa?C?W?AEG?@Pg?A?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?Oc@?gCCW?Ga?CA_AFa?C?W?AEG?@Pg?A?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "\\?????????????????Fw?@I?GW?IG@?gAAK?A__@?S?G]G?@?o?AOG?G@C??`L??_?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?O{?CgCCW@?S?Oe?AEO?II?G?W?COG?GDG?@OS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?DC@?gCCW?IA??Q_AFa?C?W?AEG?CHg?O?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?O{?CgCCW@?S?Oe?AEO?II?G?W?COG?GDG??oS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?g@?I?CH_CCY?OCC?AEG?GOw??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?DC@?gCCW?HA?OA_AFa?C?W?AEG?CHg??_K??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?O{?Cg?Oo?IG?Oc?GD_?aE?@CS?_bW?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?@I?OcCCW?aC@?I?GD_AFa?@BC?@PG?_?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?Oc@?g?_cAAM?AEO?II?G]C?G?w?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "W?????????????????Fw?CHAAK?HS@?k?GX?@POAF`?A?[?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa?A?W?COG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa?A?W?CCG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa?A?W?@CG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?Oc@?g@ACAAM?O{O?Op??gc?C?w?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa?@?W?COG?_bg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa?@?W?AGG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa??_W?COG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa??_W?AGG?_bg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?GO_AFa??_W?CCG?_bg?@?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?DC@?g@ACAAM?O{O?Op?ACc?@?w?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?DC?`G@?gAAM?O{O?GE?OCC?AEG?GOg?A?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?gAAM?CHOA?E?AOC?GOg?AEW??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?GW?IG?`G?_S?CO_AFa?@?W?@CG?_bg?C?K??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?AE?DC?`G?aCAAM?O{O?HP?CAc?A?w?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "[?????????????????Fw?AE?DC@?gCCW?QA?@I_AFa?@?W?OAG?CHG?OGS?@?B??", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?_SCCW?IK@Bp?_?o?`H?@BS?G?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?_SCCW?IK@Bp?G?o?`H?@BS?_?W?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?_SCCW?IK@Bp?G?o?`H?@BS?@?W?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?@I?_SCCW?IK@Bp?C?o?`H?@BS?G?W?", "st": "F", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?O{?Cg@?gCCW?DE?CHO@C@?AGC?AEw?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "X?????????????????Fw?O{?Cg@?gCCW?DE?CHO?c@?CGC?AEw?", "st": "O", "vs": [8, 8, 8]}
{"root": 27, "n": 15, "g6": "Z?????????????????Fw?@I?DC@?gCCW?Oe?O{OC?E?AOC?GOG?AEg??_K??", "st": "O", "vs": [8, 8, 8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?C__@Bc??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?A__@Bc??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?@__@Bc??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?G[_A?S??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?G[_?OS??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?G[_C?K??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?AHCDO@E@BC?HG?Og?_K?G[_?_K??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO@E@BC?HG?Og?_K?AO_CDS??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO@E@BC?HG?Og?_K?@O_CDS??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO@E@BC?HG?Og?_K?OC_CDS??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO@E@BC?HG?Og?_K?CC_CDS??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO@E@BC?HG?Og?_K?_i_?_K??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO_i?CW?HG?Og?_K?CG_AEK??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO_i?CW?HG?Og?_K?AG_AEK??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO_i?CW?HG?Og?_K?_C_AEK??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO_i?CW?HG?Og?_K?CC_AEK??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "V?????????????~?CM?aO_i?CW?HG?Og?_K?AA_AEK??", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "U?????????????~?CMCDO@E@BC?Og@?W?PI?@H_?", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "U?????????????~?CMCDO@E@BC?HG@?W?PI?AD_?", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "W?????????????~?CM?aO_i?CWAEG?Og?_K?AO_?Cc??co?", "st": "F", "vs": [8]}
{"root": 35, "n": 13, "g6": "W?????????????~?CM?aO_i?CWAEG?HG?GS?CG_A?c?C@o?", "st": "F", "vs": [8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC?@OG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC??oG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC?G@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC?@@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??cC?A?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??SC??oG?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??SC?G@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??SC?@@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??SC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??SC?A?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "Y???????????????^_?aO_i?CW?HG?Og?_K?A__@Bc?OAG?OpO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??KC?G@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??KC?@@G?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??KC?O?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_?aO_i?CWAEG?HG?GS?GB??KC?A?g?G[o?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "Y???????????????^_?aO@E@BC?HG?Og?_K?@__@Bc?GAG?_iO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_?aO_i?CW?HG?Og?_K?G[_AEI?@@W?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_?aO@E@BC?HG?Og?_K?G[_CDQ?A?w?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB??QC?GAG?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB??QC?AAG?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?Og?_K?_i_?Ca??cg?AOo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB??IC?GAG?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB??IC?AAG?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "Z???????????????^_@B_CQ?CWAEG?Og?_K?@O_CDS?@GG??cO?@HO?C?W??", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB?A?c?AAG?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB?A?c?A?g?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?_i_?`A?C@g?OCo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQ?CWAEG?HG?GS?GB??_c?A?g?_io?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "W???????????????^_@B_CQ?CW?HG?Og?_K?_i_AEI?AAW?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB??`C?OAG?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB??`C?AAG?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "Z???????????????^_@B_CQAAg?Go?Og?_K?CG_AEK?@GG??cO?@HO?C?W??", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?Op_A?a?C@g?CGo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB??PC?OAG?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB??PC?AAG?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB?C?c?AAG?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB?C?c?@@G?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B_CQAAg?Go?HG?GS?GB??_c?@@G?Opo?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "X???????????????^_@B__i?CWAEG?Og?_K?CQ_?QA??QG?@Ho?", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 14, "g6": "[???????????????^_@B_CQAAg?GoAEG?GS?AO_?Cc??co?CGO?OCO?C@g?C?E??", "st": "F", "vs": [8, 8]}
{"root": 35, "n": 15, "g6": "]?????????????????Fw?G[?PGCDO?Go?GS?Op_?QA??QG?@HO?G?o?GAC?@?X??CGg?A?@_??", "st": "F", "vs": [8, 8, 8]}
{"root": 40, "n": 13, "g6": "V?????????????~??iAEO@I?ECCBG?Og?OK?CO_@Dc??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??iAEO@I?ECCBG?Og?OK?AO_@Dc??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??iAEO@I?ECCBG?Og?OK?Gk_C?S??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??iAEO@I?ECCBG?Og?OK?Gk_?OS??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??iAEO@I?ECCBG?Og?OK?Gk_A?K??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??i@D_Oq?Cg?KG?Og?OK?C__CBK??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??i@D_Oq?Cg?KG?Og?OK?OC_CBK??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??i@D_Oq?Cg?KG?Og?OK?CC_CBK??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "V?????????????~??i@D_Oq?Cg?KG?Og?OK??E_CBK??", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "U?????????????~?CUAEO@I?ECCBG?Og?DQ?CB_?", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "W?????????????~?CUAEO@I?ECCBG?Og?OK?AG_?Ic?C@O?", "st": "F", "vs": [8]}
{"root": 40, "n": 13, "g6": "W?????????????~??i@D_Oq?CgCBG?Og?OK?CO_C?c??oo?", "st": "F", "vs": [8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB??aC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB??aC?@@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "Z???????????????^_AEO@I?ECCBG?Og?OK?CO_@Dc?@CG?@SO?GAO???w??", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?ECCBG?Og?OK?Gk_A?a??dG?COo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB??QC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB??QC?@@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB?C?S?@@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB?C?S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?CgCBG?Og?OK?Gk_?PA??og?_Ao?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Oq?Cg?KGCBG?GS?CB??OS?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KG?Og?OK?Gk_CBI?@@W?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_AEO@I?ECCBG?Og?aq?AA_?Ia?A@g?_?o?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB??cC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB?A?c?C@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB?A?c?@@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB?A?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?KG?Og?OK?_X_?aA??dG?OCo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB??_c?@@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_?I_Gk@BG?HO?KG?GS?CB??_c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_@D_Oq?Cg?KG?Og?OQ?_X_?Ia?A@g?A?o?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "X???????????????^_@D_Oq?Cg?KGCBG?GS?CB_?PA?C@G?@So?", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "[???????????????^_@D_Oq?ECCBG?Og?OK?AG_?Ic?C@O?COO?OCO??dG?C?E??", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "Y???????????????^_@D_Oq?CgCBG?Og?OK?@S_@?S?O@G?@`O?AGo??", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 14, "g6": "Z???????????????^_?I_Gk@BG?HOCBG?GS?CB??aC?OAO?AGO?_AO??ow??", "st": "F", "vs": [8, 8]}
{"root": 40, "n": 15, "g6": "]?????????????????Fw?Oq?ECCBG?Og?OK?Gk_?PA??iG?GAO??@o?GAC??HP??COg?A?@_??", "st": "F", "vs": [8, 8, 8]}
{"root": 56, "n": 13, "g6": "V?????????????~?AH?LOAE?JC@@G?Gg@?K?___ABc??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?AH?LOAE?JC@@G?Gg@?K?G__ABc??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?AH?LOAE?JC@@G?Gg@?K?O[_C?S??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?AH?LOAE?JC@@G?Gg@?K?O[_@?S??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?_O_?LS??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?GO_?LS??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?_C_?LS??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?GC_?LS??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?CC_?LS??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?@i_C?K??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "V?????????????~?GM?aOAE?JC@@G?Gg@?K?@i_?_K??", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "U?????????????~?GM?LOAE?JC@@GA?W?PI?@D_?", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "W?????????????~?GM?LOAE?JC@@G?Gg@?K?O__?PC?AHO?", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "W?????????????~?GM?aO@i?JC@@G?Gg@?K?O__?Os?A?o?", "st": "F", "vs": [8]}
{"root": 56, "n": 13, "g6": "W?????????????~?GM?aO@i?JC@@G?Gg@?K?@O_?`C?@BO?", "st": "F", "vs": [8]}
{"root": 56, "n": 14, "g6": "X???????????????^_?aO@i?GW?UG@@G?CS?OB?CCC?COG?O[o?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_?aO@i?GW?UG@@G?CS?OB?CCC?O@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_?aO@i?GW?UG@@G?CS?OB?CCC?C@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_?aO@i?GW?UG@@G?CS?OB?@CC?O@G?O[o?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_?aO@i?GW?UG@@G?CS?OB?@CC?O?g?O[o?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "W???????????????^_?aO@i?GW@@G?Gg@?K?O[_?UI?O@W?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?CAC?OAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?CAC?CAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?CAC?AAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?@AC?OAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?C?c?CAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?C?c?AAG?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?C?c?O?g?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?C?c?A?g?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "W???????????????^_AB_CQ?GW@@G?Gg@?K?@i_?UI?OAW?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB?@?c?O?g?@io?", "st": "F", "vs": [8, 8]}
{"root": 56, "n": 14, "g6": "X???????????????^_AB_CQ?GW?UG@@G?CS?OB??_c?O?g?@io?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 13, "g6": "V?????????????~?AX?HOAE?DCADG?_g?_K?G__CBc??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?AX?HOAE?DCADG?_g?_K?A__CBc??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?AX?HOAE?DCADG?_g?_K?@__CBc??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?AX?HOAE?DCADG?_g?_K?_[_A?S??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?AX?HOAE?DCADG?_g?_K?_[_?OK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?GG_?eS??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?AG_?eS??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?OC_?eS??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?GC_?eS??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?@C_?eS??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?Cq_C?K??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?HOAE?DCADG?_g?_K?Cq_?OK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I?GW?IG?_g?_K?GO_ADK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I?GW?IG?_g?_K?AO_ADK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I?GW?IG?_g?_K?GC_ADK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I?GW?IG?_g?_K?@C_ADK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "V?????????????~?OM?eO@I?GW?IG?_g?_K?_A_ADK??", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "U?????????????~?OM?eOAE?DCADG@?W?Ci?CD_?", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "W?????????????~?OM?eOAE?DCADG?_g?_K?G__?QC??dO?", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "W?????????????~?OM?eO@I?GW?IGADG?OS?OO_?Gc?C@o?", "st": "F", "vs": [8]}
{"root": 72, "n": 13, "g6": "W?????????????~?OM?eO@I?GW?IGADG?OS?AO_?`C?C@o?", "st": "F", "vs": [8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB?@CC?@OG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB?@CC??oG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB?@CC?G@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB?@CC?@?g?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eOAE?DCADG?_g?_K?_[_?QA??dG?G_o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB??SC??oG?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB??SC?G@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB??SC?@?g?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "Y???????????????^_?HOAE?DCADG?_g?_K?A__CBc?GAG?CqO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB??KC?G@G?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_?eO@I?GW?IGADG?OS?GB??KC?@?g?_[o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "Z???????????????^_?eOAE?DCADG?_g?_K?@__CBc?COG?AOO?@IO?A?W??", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_?HOAE?DCADG?_g?_K?_[_?eQ?@?w?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@@C?GAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@@C?CAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@@C??aG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB??PC?GAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB??PC?CAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB??PC??aG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?A?c?CAG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?A?c??aG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?A?c?O?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?A?c?@?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@?c??aG?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@?c?O?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB?@?c?@?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_@I?GW?IG?_g?_K?Cq_ADI?CAW?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB??Gc?O?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?GB??Gc?@?g?Cqo?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "W???????????????^_CB_@I?GW?IG?_g?_K?Cq_ADI??aW?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_@I?GW?IGADG?OS?Cq_AAA?C@g?@Co?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_AE?DCADG@?W?RI?A@_?HQ?AAg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB?@AC?CAG?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB?@AC??aG?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB??QC?CAG?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB??QC??aG?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB?@?c??aG?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB?@?c?O@G?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?GB??Gc?O@G?Oho?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?GW?IG@?W?CQ?Oh_?HQ?AAg?G?o?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?Cg?Oo?IG?OS?Oh_AAA?C@g?@Co?", "st": "F", "vs": [8, 8]}
{"root": 72, "n": 14, "g6": "X???????????????^_CB_Cq?GW?IGADG?_K?CD_@CA?@GG?@Io?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@IAEO@I?QCCBG?Gg?GK?CO_@Dc??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@IAEO@I?QCCBG?Gg?GK?@O_@Dc??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@IAEO@I?QCCBG?Gg?GK?Gk_C?S??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@IAEO@I?QCCBG?Gg?GK?Gk_?_S??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@IAEO@I?QCCBG?Gg?GK?Gk_A?K??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@I@D_Oq?Cg?cG?Gg?GK?A__CBK??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@I@D_Oq?Cg?cG?Gg?GK?OC_CBK??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@I@D_Oq?Cg?cG?Gg?GK?CC_CBK??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "V?????????????~?@I@D_Oq?Cg?cG?Gg?GK??E_CBK??", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "U?????????????~?CUAEOC`A@c?Gg?OW?HQ?@I_?", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "U?????????????~?CUAEO@IA@c?Gg?OW?HQ?C`_?", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "W?????????????~?@I@D_Oq?CgCBG?Gg?GK?@O_?PC?AOo?", "st": "F", "vs": [8]}
{"root": 78, "n": 13, "g6": "W?????????????~?@I@D_Oq?Cg?cGCBG?GK?CO_@?S??ao?", "st": "F", "vs": [8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB??aC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB??aC?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "Y???????????????^_?Q_@I?QCCBG?Gg?GK?CO_@Dc?GXG?G@O?@?o??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_AEOC`A@c?Gg?OW?PA?Gk_?Qa??dG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?GK?Gk_@?Q??ag?COo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB??IC?O@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB??IC?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB?C?S?A@G?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB?C?S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_OqA@c?Gg?OW?aq?_A_?HQ?AOg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Oq?Cg?cGCBG?CS?AB??_S?G?g?Gko?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "Y???????????????^_?Q_@I?QCCBG?Gg?GK?Gk_?_S?GXG?G@O?_?o??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "W???????????????^_?Q_Oq?Cg?cG?Gg?GK?Gk_CBI?A@W?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB??SC??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB?A?c?C@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB?A?c?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB?A?c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?_X_?`A?@@g?OCo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB??_c?A@G?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "X???????????????^_?Q_Gk@BG?HO?cG?CS?AB??_c??BG?_Xo?", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "V???????????????^_@D_OqA@c?Gg?OW?Ci?C`O?Qe??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "Y???????????????^_@D_Oq?QCCBG?OW?HQ?@I_?aA?C@G?@DO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "V???????????????^_@D_OqA@c?Gg?OW?HQ?@IO?cM??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 14, "g6": "[???????????????^_?Q_Gk@BG?HO?cGA@c?CO_@?S??ao?CGO?OCO?@@g?C?E??", "st": "F", "vs": [8, 8]}
{"root": 78, "n": 15, "g6": "\\?????????????????Fw?AS?Cg?cGCBG?CS?AB??aC?A@G?Gko?OqG?C?c??GD??_?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 78, "n": 15, "g6": "[?????????????????Fw?Oq?QCCBG?OW?aq?ASO?HQ?G?W?GAG?@DG?AGS?C?B??", "st": "F", "vs": [8, 8, 8]}
{"root": 78, "n": 15, "g6": "W?????????????????Fw?Gk@BGCBG?Gg?GK?ASo?HT?AOk?", "st": "F", "vs": [8, 8, 8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?eO@I?aCCBG?_g?GK?OO_?Tc??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?eO@I?aCCBG?_g?GK?Ak_A?S??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?eO@I?aCCBG?_g?GK?Ak_@?S??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?eO@I?aCCBG?_g?GK?Ak_A?K??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?eO@I?aCCBG?_g?GK?Ak_?GK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?T_Cq?Cg@CG?_g?GK?O__CBK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?T_Cq?Cg@CG?_g?GK?@__CBK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?T_Cq?Cg@CG?_g?GK?OC_CBK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?T_Cq?Cg@CG?_g?GK?GC_CBK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "V?????????????~??i?T_Cq?Cg@CG?_g?GK??E_CBK??", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "U?????????????~?@U?eO@IA@c?_g?OW?DQ?G`_?", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "W?????????????~??i?T_Cq?CgCBG?_g?GK?AO_C?c?COo?", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "W?????????????~??i?T_Cq?Cg@CGCBG?GK?AO_@@C?AAo?", "st": "O", "vs": [8]}
{"root": 91, "n": 13, "g6": "Y?????????????~??i?T_Cq?Cg@CGCBG?OS?AB??QC?ACO??E_?@@_??", "st": "O", "vs": [8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?AAC?G@G?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?AAC?C@G?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?A?S?C@G?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?A?S?G?g?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?A?S??_g?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?I_Cq?Cg@CG?_g?GK?Ak_CBI?G@W?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Cq?Cg@CGCBG?OS?AB?@?S?G?g?Ako?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?I_@I?aCCBG?_g?GK?Ak_?eQ?G?w?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Ak?RG?HO@CG?OS?AB?ACC??BG?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Ak?RG?HO@CG?OS?AB?A?c?G@G?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Ak?RG?HO@CG?OS?AB?A?c?C@G?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?I_Ak?RG?HO@CG?OS?AB?A?c??BG?_Xo?", "st": "O", "vs": [8, 8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?PO@E?HC?HGC?g@?K?CQ_@CK??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?PO@E?aC?QGC?g@?K?CQ_?HK??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?PO@E?aC?QG?HG@?K?CQ_C?k??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?aO@E?HC?HGC?g@?K?AI_@CK??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?aO@E?aC?QG?HG@?K?AI_C?k??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "X?????????????~?G]?aO@E?aC?QG?HGA?S?OB??IC?AAO?AI_?", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?aOAI?HC?HGC?g@?K?@E_@CK??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "V?????????????~?G]?aOAI?aC?HGC?g@?K?@E_?QK??", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "X?????????????~?G]?aOAI?CW@CG?QGA?S?OB?CAC?@AO?@H_?", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "X?????????????~?G]?aOAI?CW@CG?QG?Cc?_D??IC?OCO?OB_?", "st": "F", "vs": [8]}
{"root": 196, "n": 13, "g6": "X?????????????~?G]?aOAI?CW@CG?QG?Cc?_D??`C?@AO?OB_?", "st": "F", "vs": [8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?HC?HGC?g@?K?CQ_@CK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?HC?HGC?g@?K?CQ_@CK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?HC?HGC?g@?K?CQ_@CK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_AI?CW?QGC?g@?K?G`_?HI?AHW?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_AI?CW?QG?HG@?K?G`_C?i?AHW?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_@E?HC?HGC?g@?K?CQ_?PQ?COw?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_AI?HC?HGC?g@?K?CQ_?Gq?COw?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QGC?g@?K?CQ_?HK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QGC?g@?K?CQ_?HK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QGC?g@?K?CQ_?HK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QG?HG@?K?CQ_C?k?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QG?HG@?K?CQ_C?k?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?PO@E?aC?QG?HG@?K?CQ_C?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?HC?HGC?g@?K?AI_@CK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?HC?HGC?g@?K?AI_@CK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?HC?HGC?g@?K?AI_@CK?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_CQ?CW?QG?HG@?K?G`_C?i?@DW?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Y???????????????^_AF_CQ?CW?QG?HGA?S?OB?@CK??gG?CCO?AIo??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_CQ?HC?HGC?g@?K?AI_?Gq?COw?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?aC?QG?HG@?K?AI_C?k?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?aC?QG?HG@?K?AI_C?k?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aO@E?aC?QG?HG@?K?AI_C?k?G]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aO@E?aC?QG?HGA?S?OB??IC?AAO?AI_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aO@E?aC?QG?HGA?S?OB??IC?AAO?AI_?O{O???w??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?HC?HGC?g@?K?@E_@CK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?HC?HGC?g@?K?@E_@CK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?HC?HGC?g@?K?@E_@CK?G]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_AF_CQ?Gg?HGC?g@?K?G`_?QI??bW?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?aC?HGC?g@?K?@E_?QK?G]G?_?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?aC?HGC?g@?K?@E_?QK?G]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "X???????????????^_?aOAI?aC?HGC?g@?K?@E_?QK?G]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aOAI?CW@CG?QGA?S?OB?CAC?@AO?@H_?O{O??@W??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aOAI?CW@CG?QG?Cc?_D??IC?OCO?OB_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aOAI?CW@CG?QG?Cc?_D??IC?OCO?OB_?O{O?A?W??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aOAI?CW@CG?QG?Cc?_D??`C?@AO?OB_?O{O?O?W??", "st": "F", "vs": [8, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?aOAI?CW@CG?QG?Cc?_D??`C?@AO?OB_?O{O?C?W??", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?aOAI?_W?cGA@G?CS?@a_?QK??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?aOAI?_W?cG?QG?CS?@a_A@K??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?KOAI?_W?cG?QG?CS?CQ_A@K??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?KOAI?_W?cG?QG@?c?CQ_?Gk??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?KOCQ?_W?cG?QG@?c?AI_?Gk??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "V?????????????~?O]?KOCQ?Gg?cG?QG?CS?GE_A@K??", "st": "F", "vs": [8]}
{"root": 219, "n": 13, "g6": "Z?????????????~?O]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_??@o??", "st": "F", "vs": [8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?aOAI?_W?cGA@G?CS?@a_?QK?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?aOAI?_W?cGA@G?CS?@a_?QK?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_CQ?Gg@?o?cG?CS?AP_A@I??pW?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_CF_AI?_W?cG?Gg?EI?AP_?aQ?GCg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?aOAI?_W?cG?QG?CS?@a_A@K?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?aOAI?_W?cG?QG?CS?@a_A@K?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?aOAI?_W?cG?QG?CS?@a_A@K?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_AI?_W?cG?QG?CS?@a_?aQ?GCw?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_CQ?Gg?cG?QG?CS?@a_@?q?GCw?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?cG?Gg?EI?OH_@?q?@Gg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG?CS?CQ_A@K?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG?CS?CQ_A@K?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG?CS?CQ_A@K?O]G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_@a?Gg@?o?cG?HC?OH_?Gi?AHW?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_@a?Gg?cG?QG?CS?CQ_@?q?GCw?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_CF_@a?Gg?QG?Gg?PI?OH_@?q?AOg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG@?c?CQ_?Gk?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG@?c?CQ_?Gk?O]G?G?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOAI?_W?cG?QG@?c?CQ_?Gk?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "W???????????????^_CF_@a?_W?cG?QG@?c?CQ_?PQ??aw?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_CF_@a?_W?QGA@G?PI?@D_?PQ?AOg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOCQ?_W?cG?QG@?c?AI_?Gk?O]G?O?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOCQ?_W?cG?QG@?c?AI_?Gk?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOCQ?Gg?cG?QG?CS?GE_A@K?O]G?C?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "X???????????????^_?KOCQ?Gg?cG?QG?CS?GE_A@K?O]G?A?o?", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "\\???????????????^_?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_??@o?CFa??O?o??", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 14, "g6": "^???????????????^_CF_@a?PG?PO@?o?QC?AP?A@G??a_?G__?@O_?ACO??SA??OOO??OP????]???", "st": "F", "vs": [8, 8]}
{"root": 219, "n": 15, "g6": "Y?????????????????Fw?_{?PG?PO?cG?CS?OHO?KU?CBC?APg?_?W??", "st": "F", "vs": [8, 8, 8]}
{"root": 219, "n": 15, "g6": "Y?????????????????Fw?_{?Gg?Gg?KS?HE?CQOA@I?CBC?C`G?_?w??", "st": "F", "vs": [8, 8, 8]}
{"root": 219, "n": 15, "g6": "X?????????????????Fw?_{?Gg?cG?QG?CS?@a_?aQ?CBC?OHw?", "st": "F", "vs": [8, 8, 8]}
{"root": 219, "n": 15, "g6": "Y?????????????????Fw?_{?PG?PO?cG?CS?@a_A@M?@Gc?_?g?GEW??", "st": "F", "vs": [8, 8, 8]}
{"root": 219, "n": 15, "g6": "[?????????????????Fw?@a?Gg?QG?Gg?PI?OH_CFa??_W?GEG?C`G?O?S??OB??", "st": "F", "vs": [8, 8, 8]}
{"root": 219, "n": 15, "g6": "Y?????????????????Fw?_{?EG?PO?QG?CS?CQ_A@M?AOc?_?g?GEW??", "st": "F", "vs": [8, 8, 8]}
{"root": 265, "n": 13, "g6": "V?????????????~?O]?aOAI?CW?KG@AG?GS?Ga_?`K??", "st": "O", "vs": [8]}
{"root": 265, "n": 13, "g6": "V?????????????~?O]?aOAI?CW?KG@AG?Oc?Ga_?Ok??", "st": "O", "vs": [8]}
{"root": 265, "n": 13, "g6": "X?????????????~?O]?aOAI?CW?KG@AG?Oc?AD??_c?CPO?_@_?", "st": "O", "vs": [8]}
{"root": 265, "n": 14, "g6": "X???????????????^_?aOAI?CW?KG@AG?GS?Ga_?`K?O]G?O?o?", "st": "O", "vs": [8, 8]}
{"root": 265, "n": 14, "g6": "X???????????????^_?aOAI?CW?KG@AG?Oc?Ga_?Ok?O]G?O?o?", "st": "O", "vs": [8, 8]}
{"root": 265, "n": 14, "g6": "Z???????????????^_?aOAI?CW?KG@AG?Oc?AD??_c?CPO?_@_?_{O?G?W??", "st": "O", "vs": [8, 8]}
{"root": 307, "n": 13, "g6": "X?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?CGO?_i_?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "X?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?OTO?A@_?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "W?????????????~?@Q?H_@QAAg?KG?`G@@S?GB??RC?ABO?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "W?????????????~?@Q?H_@QAAg?_o?`G@@S?GB??RC??oo?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "W?????????????~?@Q?H_@QAAg?_o?KG?Oc?OT??RC?C@o?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "W?????????????~?@K?S_@QAAg?_o?KG?Oc?OT??Hc?C@o?", "st": "F", "vs": [8]}
{"root": 307, "n": 13, "g6": "W?????????????~?@K?S_@KAAg?_o?KG@@S?GB??IS?ACo?", "st": "F", "vs": [8]}
{"root": 307, "n": 14, "g6": "Z???????????????^_?R?Ac?Co?IO?_o?EC?CH?AAg?C@_?GO_?A@O?OTW??", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "[???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?CGO?_i_?AAO?GIg??_E??", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "X???????????????^_?S_@K?DGCDO?`G@@S?GB??_s??og?AWo?", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "X???????????????^_?S_@K?DGCDO?`G@@S?GB??RC??og?CEo?", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "X???????????????^_?S_@K?DGCDO?_o?Oc?OT??KK?C@g?AWo?", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "X???????????????^_?S_@K?DGCDO?`G@@S?GB??RC?ABG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "Y???????????????^_?S_@KAAg?_oAAg?_K?AW_?KK??hG?CHO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 307, "n": 14, "g6": "X???????????????^_?H_@QAAg?_o?KG?Oc?OT??RC?@QG?GBo?", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K?H_@Q?Qg?Oo?KG@?c?CD?@?W?OCO?Gs_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K?H_@Q?Qg?Oo?KG@?c?CD?@?W?CYO?_A_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K?H_@Q?Qg?Oo?KG@?c?CD?@?W?CYO?OA_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K?H_@Q?Qg?Oo?KG@?c?CD?@?W?CYO?_@_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K?H_@Q?Qg?Oo?KG@?c?CD?@?W?CYO?A@_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K@E_@K?DG?Oo?KG@?c?CD?@?W?OGO?Ci_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K@E_@K?DG?Oo?KG@?c?CD?@?W?OAO?Ci_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K@E_@K?DG?Oo?KG@?c?CD?@?W?GAO?Ci_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K@E_@K?DG?Oo?KG@?c?CD?@?W?ATO?_@_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "X?????????????~?@K@E_@K?DG?Oo?KG@?c?CD?@?W?ATO??P_?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?CY?H_@Q?Qg?OoA@G?OS?GB??RC??oo?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?CY?H_@Q?Qg?Oo?KG@?c?GB??RC?AAo?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?CY?H_@Q?Qg?Oo?KG@?c?CD??RC?C@o?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?@K@E_@Q?Qg?Oo?KG@?c?CD??Hc?C@o?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "Y?????????????~?@K@E_@Q?Qg?Oo?KG@?c?CD?@?W?GOO?CO_?@K_??", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?@K@E_@K?Qg?Oo?KG?OS?GB??IS?GCo?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?@K@E_@K?DG?dOA@G?OS?GB??Os??oo?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "W?????????????~?@K@E_@K?DG?dO?KG?OS?GB??Os?GCo?", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "Y?????????????~?@K@E_@K?DG?dO?KG@?c?CD?@?W?GOO?AE_??P_??", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "Y?????????????~?@K@E_@K?DG?dO?Oo?EC?OH?@?W?@OO?GG_?CD_??", "st": "F", "vs": [8]}
{"root": 949, "n": 13, "g6": "Y?????????????~?@K@E_@K?DG?dO?Oo?EC?OH??_g?@OO?CO_?GB_??", "st": "F", "vs": [8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?_G_?_@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?_G_?A@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?_A_?_@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?_A_?A@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?OA_?_@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?@K?DG?dO?Oo?EC?OH??_g?C@_?_@_?A@O?CYW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Y???????????????^_?R?@K?DG?Oo?KG@?c?CD?@?W?CYO?CiO?_@o??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?Gs?Co?IO?Oo?EC?OH??_g?C@_?_O_?_@O?ATW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?Gs?Co?IO?Oo?EC?OH??_g?C@_?_O_??PO?ATW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?Gs?Co?IO?Oo?EC?OH??_g?C@_?_C_??PO?ATW??", "st": "F", "vs": [8, 8]}
{"root": 949, "n": 14, "g6": "Z???????????????^_?R?Gs?Co?IO?Oo?EC?OH??_g?C@_?_@_??PO?ATW??", "st": "F", "vs": [8, 8]}


==> anc/gst1718_computation/gtree/nu3_b42_p3of4.roots.jsonl <==
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 16.54, "levels": [[13, {"E": 402, "F": 21, "R": 81, "patterns": 504}, 12, {"F": 12}, 41], [14, {"E": 10137, "F": 132, "R": 461, "patterns": 10730}, 85, {"F": 85}, 293], [15, {"E": 79611, "F": 22, "R": 796, "patterns": 80429}, 10, {"F": 10}, 388], [16, {"E": 8377, "R": 22, "patterns": 8399}, 0, {}, 9]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 16.17, "levels": [[13, {"E": 437, "F": 17, "R": 83, "patterns": 537}, 9, {"F": 9}, 42], [14, {"E": 7651, "F": 73, "R": 295, "patterns": 8019}, 56, {"F": 56}, 223], [15, {"E": 58901, "F": 9, "R": 608, "patterns": 59518}, 4, {"F": 4}, 334], [16, {"E": 3576, "R": 3, "patterns": 3579}, 0, {}, 3]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 654.04, "levels": [[13, {"eng-E": 190, "eng-F": 142, "eng-O": 30, "eng-R": 325, "patterns": 687, "to-engine": 687}, 172, {"O": 30, "F": 142}, 325], [14, {"E": 110372, "F": 534, "R": 6060, "eng-E": 26182, "eng-F": 26, "eng-O": 117, "eng-R": 769, "patterns": 146932, "to-engine": 29966}, 651, {"F": 534, "O": 117}, 5138], [15, {"E": 509838, "F": 56, "R": 3713, "eng-E": 132694, "eng-F": 2, "eng-O": 20, "eng-R": 480, "patterns": 650696, "to-engine": 137089}, 46, {"F": 26, "O": 20}, 3027], [16, {"E": 20626, "R": 23, "eng-E": 18924, "eng-R": 10, "patterns": 39608, "to-engine": 18959}, 0, {}, 30]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 13.58, "levels": [[13, {"E": 336, "F": 21, "R": 102, "patterns": 459}, 21, {"F": 21}, 102], [14, {"E": 15450, "F": 82, "R": 887, "patterns": 16419}, 41, {"F": 41}, 649], [15, {"E": 33523, "F": 3, "R": 218, "patterns": 33744}, 1, {"F": 1}, 178], [16, {"E": 327, "R": 1, "patterns": 328}, 0, {}, 1]], "open17": 0}
{"root": 40, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 4.2, "levels": [[13, {"E": 331, "F": 23, "R": 90, "patterns": 444}, 12, {"F": 12}, 46], [14, {"E": 8450, "F": 47, "R": 514, "patterns": 9011}, 24, {"F": 24}, 360], [15, {"E": 17890, "F": 4, "R": 192, "patterns": 18086}, 1, {"F": 1}, 140], [16, {"E": 327, "R": 1, "patterns": 328}, 0, {}, 1]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.46, "levels": [[13, {"E": 293, "F": 29, "R": 40, "patterns": 362}, 15, {"F": 15}, 20], [14, {"E": 7543, "F": 36, "R": 471, "patterns": 8050}, 17, {"F": 17}, 290], [15, {"E": 10109, "R": 30, "patterns": 10139}, 0, {}, 19]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.15, "levels": [[13, {"eng-E": 20, "eng-R": 12, "patterns": 343, "to-engine": 343}, 0, {}, 12]], "open17": 0}
{"root": 72, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 8.39, "levels": [[13, {"E": 366, "F": 21, "R": 80, "patterns": 467}, 21, {"F": 21}, 80], [14, {"E": 15487, "F": 84, "R": 720, "patterns": 16291}, 42, {"F": 42}, 508], [15, {"E": 34145, "R": 143, "patterns": 34288}, 0, {}, 104]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 7.63, "levels": [[13, {"E": 401, "F": 23, "R": 98, "patterns": 522}, 13, {"F": 13}, 49], [14, {"E": 10253, "F": 50, "R": 563, "patterns": 10866}, 24, {"F": 24}, 362], [15, {"E": 23668, "F": 8, "R": 224, "patterns": 23900}, 3, {"F": 3}, 158], [16, {"E": 2371, "R": 3, "patterns": 2374}, 0, {}, 3]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 35.59, "levels": [[13, {"eng-E": 171, "eng-O": 14, "eng-R": 29, "patterns": 415, "to-engine": 415}, 14, {"O": 14}, 29], [14, {"eng-E": 6346, "eng-O": 12, "eng-R": 288, "patterns": 7757, "to-engine": 7757}, 12, {"O": 12}, 288], [15, {"eng-E": 7866, "eng-R": 30, "patterns": 8950, "to-engine": 8950}, 0, {}, 30]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 4.91, "levels": [[13, {"E": 238, "F": 11, "R": 120, "patterns": 369}, 11, {"F": 11}, 120], [14, {"E": 6311, "F": 44, "R": 357, "patterns": 6712}, 36, {"F": 36}, 326], [15, {"E": 26859, "R": 162, "patterns": 27021}, 0, {}, 102]], "open17": 0}
{"root": 219, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 8.1, "levels": [[13, {"E": 333, "F": 11, "R": 136, "patterns": 480}, 7, {"F": 7}, 68], [14, {"E": 6267, "F": 42, "R": 359, "patterns": 6668}, 27, {"F": 27}, 252], [15, {"E": 26119, "F": 13, "R": 271, "patterns": 26403}, 6, {"F": 6}, 153], [16, {"E": 5137, "R": 6, "patterns": 5143}, 0, {}, 3]], "open17": 0}
{"root": 265, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 7.43, "levels": [[13, {"eng-E": 49, "eng-O": 3, "eng-R": 8, "patterns": 450, "to-engine": 450}, 3, {"O": 3}, 8], [14, {"eng-E": 1156, "eng-O": 3, "eng-R": 46, "patterns": 1950, "to-engine": 1950}, 3, {"O": 3}, 46], [15, {"eng-E": 1433, "eng-R": 7, "patterns": 2329, "to-engine": 2329}, 0, {}, 7]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 1.89, "levels": [[13, {"E": 165, "F": 13, "R": 127, "patterns": 305}, 7, {"F": 7}, 65], [14, {"E": 3404, "F": 15, "R": 278, "patterns": 3697}, 8, {"F": 8}, 214], [15, {"E": 5430, "R": 56, "patterns": 5486}, 0, {}, 44]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 1.73, "levels": [[13, {"E": 154, "F": 21, "R": 67, "patterns": 242}, 21, {"F": 21}, 67], [14, {"E": 6946, "F": 22, "R": 737, "patterns": 7705}, 11, {"F": 11}, 555], [15, {"E": 5354, "R": 32, "patterns": 5386}, 0, {}, 27]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b43_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b43_p0of2.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcC?S@?E?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcA?S?GE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????~?CU?RO@T?QKCECA@C??Y?G@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "V???????????????^_@D_@T?QKCECA@C??Y?AYO@?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????^_@D_@T?QKCECA@C??Y?G@_?RQ?O?g?@?o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_@D_AY?QKCEC??s?_E?@TOA@E??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_@D_AY?DSCEC??s?_E?CbOA@E??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "U???????????????^_CE?@T?QK@DcC?S?Hh?O@o?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ??_W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?AYOC?I?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?AYOC?I??_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?AYO@?I?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?AYO@?I??_W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "U???????????????^_CE?AY?QK@DcA?K?DT?_Ao?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?_GO?Ii?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?_GO?Ii?@?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO@?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO?Ii?A?W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO?Ii?@?W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?CGOA?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?CGO?Ii?@?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OAO?Ii?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OAO?Ii?@?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?GAO?Ii?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?GAO?Ii?@?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OGO?Oa?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OGO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?@GOA?a?APg?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?@GO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?_CO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OCO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?ACO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@DcC?SAB@?@GOA?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@DcC?SAB@??EOA?M??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????^_?RO@T?QK@DcC?S@?E?_oO?GQ??Cg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????^_CE?AY?DS?cW@Dc@?E?O_O?aA??Cg?_Ao?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?_CO?RQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?_CO?RQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?O?W?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?CCO?RQ?G?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?AYOC?I?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?AYOC?I??_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?AYOA?I?O?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?AYOA?I??_W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "U???????????????^_CE?AY?QK@Dc?OK?DT?OAo?", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcA?S?GE?OGO?Ii?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcA?S?GE?_AO?Ii?A?W?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcA?S?GE?_GO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcA?S?GE?OGO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcA?S?GE?_CO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcA?S?GE?OCO?cY??GW?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@Dc?OKAB@?CCOA?U??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@Dc?OKAB@?ACOA?U??", "st": "O", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@Dc?OKAB@??HOA?U??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@DcA?SAB@?OGO?OM??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "V???????????????^_?RO@T?QK@DcA?SAB@??EO?OM??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "X???????????????^_CE?AY?DS?cW@Dc@?I?COOA@A??BG?A@o?", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 15, "g6": "W?????????????????Fw?Gk?HgCEC??s?_E?@TO?cX?GC[?", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "W?????????????????Fw?@T?QK@DcC?SAB@??EO?RP?G?{?", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????Fw?_o?Hg?cW@Dc@?E?O_O?aA??Cg?@TG?_Aw??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "Y?????????????????Fw?_o?QK@Dc?OK?Hh?_@O?_E??ic?OAg??_W??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "W?????????????????Fw?AY?QK@Dc?OKAB@??HO?Ih?G@[?", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 15, "g6": "W?????????????????Fw?_o?QK@Dc?RQ@?F?@TGC?T??OK?", "st": "F", "vs": [7, 8, 8]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?CA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWACC??Y?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWA?c?OI?i@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????EY?\\Oi@@SC?@g?AW?GQ?CA_@GA?WKW?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????EY?\\Oi@@SC?@g?AW?GQ?CA_?Ga?WKW?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????EY?\\Oi@@SC?@g?AW?GQ?CA_??q?WKW?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????WK@e_Bi@SC?@g?AW@?Q?CA_?Ga?T?w?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????WK@e_Bi@SC?@g?AW@?Q?CA_A?Q?T?w?", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????EY?\\OT@??s?AWA?cAgE?oWO?_U??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "W???????????????EY?\\Oi@@SC?@g?AW?GQ?GA_?Ga?WKW?", "st": "O", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "V???????????????EY?\\Oi@??s?AWEBC?_I?T@O?Oe??", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Oa?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?QC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?IC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK@CC?ac?Ci?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~?ORAFG@D?GK?ac?HS?_E?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "T?????????????~??dCCoOx?CS@@C?ac?GM?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CCA?a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CC?Ga?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?Ga?CS_@?S??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OWC@C?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@@C?PQ?OA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?GA_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CC?HA?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?HA?GC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SC?`A?OC_?HS??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?GQ?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC?GQ?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CCA?a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Oa??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Ga??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?cC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?SC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Ga?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Oa?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Ga?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QCA?a?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CCA@A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CC?DA??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?cC?`A??K_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?Oa?GC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@ACA?a?OC_?O[??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@AC?Oa?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?ICA?a?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?Oa?GC_?O[??", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@CCA?a?OA_?OY?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?HO_e@Bc?GgC@C?PQ?OA_?@a?@@g?G_o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?Ga?OA_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@CC?Ga?OA_?OY?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?SCA?a?GA_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg?SCA?a?GA_?OY?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?SC?_a?OA_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg?KCA?a?GA_?OY?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "Z???????????????^_?HO_e@Bc?Gg?OWA?a?CS_@?S?CAG??QO?_@O??oW??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?KC?Ga?GA_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg?KC?Ga?GA_?OY?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?HO_e@Bc?OW?KC?Ga?CS_C@A??ag?GAo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "Y???????????????^_?HOOx?CS?OWC@C?PQ?OA_@?K?@GG?GGO?_eO??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW?ac@?I?_@_CCq?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW?ac@?I?G@_CCq?@CW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?PC@?I?G@_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW?ac?_I?_@_CCq?@CW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?PC?_I?_@_?HQ?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CCA@A?AC_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?HA?OC_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?Gg@CC?HA?@I_?`A?@@g?OCo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?OW?cC?_Q?@I_?PA??ag?_Oo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?cC?`A?AC_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?SCA@A?GC_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OWCAC?GQ?G@_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OWA?c?Ci?C@_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?Oc?Ci?C@_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@AC?GQ?C@_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?QC@?Q?G@_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?QC?_Q?_@_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW@?c?Ci?C@_CCq?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?QC?_Q?C@_?aa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_CCoOx?GK@CC?PC?@I?@D_?aa??dG?_?o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?cC?@I?@D_CCq?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OWCAC?OI?@D_CCq?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?OW?PC?_I?@D_?cA??dG?_Oo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OWC@C?OI?@D_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?`C@?I?@D_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a_@IAAWAFG?`C@?I?@D_?@a?@@g?GOo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?PC?OI?@D_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?HO_e@Bc@AC?PC?OI?@D_?aa?@@g??_o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QC?OI?@D_CCq?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?`C?_I?@D_CCq?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QC?_I?@D_CCq?ACW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@CCA@A??K_?aa?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@CC?DA??K_?aa?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?cC??q?AB_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg?cC?`A??K_?aa?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?`C@?Q?AB_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?Gg@AC?Oa?AB_?QA??dG?OCo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?`C?_Q?AB_CCq??gW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?IC?_Q?AB_CCq?ACW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?Gg?IC?Oa?AB_?QA??dG?GCo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?CSO?OY?G?W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?CSO?OY??_W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?`CAAY?ACO?HQ?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?`CAAY?@IOC?I?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?`CAAY?@IO?_I?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?`CAAY?AGO?Gi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?`CAAY?OAO?Gi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?`CAAY?CAO?Gi?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW@ACAAY?AOO?Gi?ACW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW@ACAAY?GAO?Gi?ACW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?`CAAY?_GO?OY?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?`CAAY?OCO?OY?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg@ACAAY?_OO?OY?ACW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg@ACAAY?@OO?OY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg@ACAAY?GCO?OY?ACW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?CSO?OY?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?CSO?OY??_W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW@ACAAY?CSOA?Q?@CW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW@ACAAY?CSO@?Q?@CW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW@ACAAY?CSOC?I?@CW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW@ACAAY?CSO@?I?@CW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?PCAAY?OCO?HQ?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?PCAAY?ACO?HQ?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW?PCAAY?@IO?_I?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?PCAAY?_GO?Gi?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?PCAAY?CGO?Gi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?PCAAY?OAO?Gi?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?PCAAY?CAO?Gi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?PCAAY?C_O?OY?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?PCAAY?CGO?OY?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?PCAAY?OCO?OY?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg?PCAAY??KO?OY?CGW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?G?W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW?QCAAY?CSOA?Q?CCW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS?OW?QCAAY?CSOC?I?CCW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW@@CAAY?GCO?HQ?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_Ox?CS?OW@@CAAY?@IO?_I?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW@@CAAY?CGO?Gi?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW@@CAAY?GAO?Gi?@GW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QCAAY?C_O?Gi?CCW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QCAAY?_OO?Gi?CCW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QCAAY?CAO?Gi?CCW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?QCAAY??QO?Gi?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "Y???????????????^_?a_@I@Bc?Gg?OW?HA?_e_A?a?A@G?_@O?GGo??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?ICAAY?AOO?Gi?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?OW?ICAAY?CAO?Gi?CCW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg@@CAAY?CGO?OY??gW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?Gg@@CAAY?GCO?OY??gW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@CC?ac?Ci?GOOCCq???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@CC?ac?Ci?AOOCCq???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@CC?ac?Ci?GGOCCq???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK@CC?ac?Ci?AGOCCq???w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "U???????????????^_CCoOx?CS@CC?HS?GL?CSo?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?Ci?AGOA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?Ci?AGO@?Q?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?Ci?AGOC?I?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?Ci?GAOC?I?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?_OO?Oa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?GOO?Oa??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?GOOC?I??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?GOO?_I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?AOOA?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?AOO@?a??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?AOOC?I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?AOO@?I??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?AOO?_I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?GCOC?I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?GCO?_I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?ACO@?I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW@CC?PQ?ACO?_I??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?GK?ac?HS?G`?@DO@CE??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?GK?ac?HS?@H?@DO@CE??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_CCoOx?GK@CC?ac?Ci?AGO?AQ??ag?_?o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?CS?ac?HSA@@?ABO@CE??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?CS?ac?HS?D@?ABO@CE??", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_CCoOx?CS?ac?HS??p?ABO@CE??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?GOOCCq?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?GOOCCq?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?AOOCCq?G?W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?@OOCCq?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?GGOCCq?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?GGOCCq?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?CGOCCq?@?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_AFG@D?GK?ac?HS?_E?AGOCCq?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?G_O?PA?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?G_OA?Q?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?A_OC@A?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?A_O@@A?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?A_OA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?A_O@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?@_O?PA?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?@_O@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?_GO@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?GGOA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?AGOA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?HS?_E?AGO@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?G_OCAA??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?G_OA?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?G_O?Oa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?C_O@AA??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?C_O?QA??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?C_O@?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?C_O?Oa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?A_OCAA??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?A_O@AA??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?A_OA?a??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?A_O@?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?_OO@?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?_OO?Oa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?GOOA?a??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?GOO?Oa??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?AOOA?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?ac?_E?AOO@?a??dW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "U???????????????^_?HOOx?CS?ac?O[AAX?GGo?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?GOOCCq?G?W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?GOOCCq??_W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?CGOCCq?G?W?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?CGOCCq??_W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?AGOCCq?G?W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HOOx?CS@@C?ac?GM?AGOCCq??_W?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "U???????????????^_CCoOx?CS@@C?O[?Ch?CSo?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?G_OC@A?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?G_O?PA?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?G_OA?Q?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?A_OC@A?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?A_O@?Q?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?@_OC@A?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?@_O?PA?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?@_O@?Q?AIW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?_GOA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?_GO@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?AGOA?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?GM?AGO@?Q?AIW?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?G_OCAA?@@w?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?G_O?@a?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?C_O@AA?@@w?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?C_O?@a?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?_OO?@a?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?GOO?@a?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?HO_e@Bc?Gg@@C?PQ?@OO?@a?@@w?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_CCoOx?CS@@C?ac?GM?ACO?HQ?C?g??_o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HO_e@Bc?ac?O[?Q@?@DO@@E??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "V???????????????^_?HO_e@Bc?ac?O[?@H?@DO@@E??", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?HO_e@Bc@@C?ac?GM?AGO?_Q??ag??_o?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?cC?HA?GC_?aa??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?Gg?cC?HA?@I_?`A?@@g?GCo?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_CCoOx?CS?OW?SC?`A?OC_?aa??dW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?GgCAC?_Q?AB_CCq?ACW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "X???????????????^_?a__e@Bc?GgCAC?Oa?AB_?QA??dG?GCo?", "st": "F", "vs": [7, 8]}
{"root": 15, "n": 14, "g6": "W???????????????^_?a_@I@Bc?GgC@C@?Q?AB_CCq?CGW?", "st": "O", "vs": [7, 8]}
{"root": 15, "n": 15, "g6": "Y?????????????????Fw?@IAAWAFG?GgA?a?OA_?ae??EC?G_g?ABW??", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "Y?????????????????Fw?CS?CgAFG?`C@?I?@D_CCq??EC?ABG?GOw??", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "Y?????????????????Fw?_e@Bc?Gg@CC?_P?_@O?HU?@@c?CSg??_W??", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "W?????????????????Fw?_e@Bc?Gg?HS??p?G_o?ad?@@k?", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "Y?????????????????Fw?_e@Bc?Gg@@C?GM?ACO@?I??OW?CSg?@IW??", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "W?????????????????Fw?@I@Bc?ac?O[?@H?@DOCCp?CC[?", "st": "F", "vs": [7, 8, 8]}
{"root": 15, "n": 15, "g6": "W?????????????????Fw?Ox?CS?O[CCq?_b?@IG?ad???k?", "st": "F", "vs": [7, 8, 8]}
{"root": 21, "n": 13, "g6": "U?????????????~?G]?QO@E?Cc?Og@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CCA?a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW?KC?_a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCWC@C?_Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@CA?Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@C?OQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@CC?Oa?@E_?AK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCWCAC?_a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@ACA?a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Oa?@E_A?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Ga?@E_?_K??", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?OgC?c?HI?C@_CCY?CCW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?Og?_c?HI?O@_CCY?CCW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og@CC?CY??P_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "Z???????????????^_AF_AQ?Cc?OgCCW?aA?@E_?AK??gG?OAO?G@O?ACW??", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?OgCAC?CY?C@_CCY?CCW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?OgC@C?CY?C@_CCY?CGW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og?PC?CY?C@_CCY?CGW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "Z???????????????^_AF_AQ?CcCCW@AC?Ga?@E_?_K??gG?CAO?ADO??OW??", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?Og@ACAAM?_CO?QQ?ACW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?Og@ACAAM?GCO?QQ?ACW?", "st": "O", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?Og@ACAAM?AQOA?I?ACW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_@E?Cc?Og@ACAAM?AQO@?I?ACW?", "st": "O", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og?`CAAM?_GO?Gq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og?`CAAM?AGO?Gq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og?`CAAM?@EO?_I?CGW?", "st": "O", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og@ACAAM?G_O?Gq?ACW?", "st": "O", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og@ACAAM?_OO?Gq?ACW?", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og@ACAAM?@EO@?I?ACW?", "st": "O", "vs": [7, 8]}
{"root": 21, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?Og@ACAAM?@EO?AI?ACW?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 13, "g6": "U?????????????CW?q?SOXIBQC?@g?AW?SA?iS_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CW?qDQ_Aa@cg?@g?AW?KA?s`_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AWAOC?Pa?@c_?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AW?bC?EQ?A@_?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "U?????????????CWTI?SOXIBQC?@g?oC?EQ??R_?", "st": "F", "vs": [7]}
{"root": 28, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?bC?EQ?A@_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?bC?EQ?A@_DQa??@W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOs`??s?AW?bC?EQ?A@_?oA?KdG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOs`??s?AW?bC?EQ?A@_BHQ?O?W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?bC?EQ?A@_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?bC?EQ?A@_EcI??@W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "V???????????????TIBHOs`??s?AW?Kc?GE?AaO?bE??", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "V???????????????TI?SOXIBQC?@g?bC?GE??RO?Ke??", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?oC?EQ??R_?gA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?oC?EQ??R_DQa??CW?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?oC?EQ??R_?WA?YOg?", "st": "F", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?oC?EQ??R_EcI??CW?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "V???????????????TI?SOXIBQC?@g?oC?@M?CWO?Ke??", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?gCAhQ?CWO?Ka??@W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?`?O?bA?@PG?", "st": "O", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?CWO?SQ?G?W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?CWO?SQ???w?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?gCAhQ?@cO?AY??CW?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_XIBQC?@g?AWAhQ?_GO?SQ?A_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_XIBQC?@g?AWAhQ?AaO@?I?A_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "Y???????????????AK?K_XIBQC?@g?AW?SA?iS_@_A?OCG?AaO??@o??", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_Aa@cgEcG?@gAhQ?Q?O?AY?A_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_Aa@cgEcG?@gAhQ?G_O?AY?A_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_Aa@cgEcG?@gAhQ?AGO?AY?A_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_Aa@cgEcG?@gAhQ??gO?AY?A_W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "Y???????????????AK?K_Aa@cgEcG?@g?@K?iS_?PA?O@G?G@O?D?o??", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?Q?O?bA??qG?", "st": "O", "vs": [7, 7]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?CWO?Ka??@W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W????????????????qDQ_Aa@cg?@g?AWBQE?CWOA?a?@_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?WCBQE?@cO?AY??CW?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_iS?IGBHO?AWBQE?OOO?@i?@_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_iS?IGBHO?AWBQE??oO?@i?@_W?", "st": "F", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????AK?K_iS?IGBHO?AWBQE?CAO?@i?@_W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOs`??s?AWAOC?Pa?@c_BHQ???w?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "W???????????????TI?SOXI??s?AWAOC?Pa?@c_EcI??@W?", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "V???????????????TIBHOs`??s?AWAOC?EQ?AaO?bE??", "st": "O", "vs": [7, 8]}
{"root": 28, "n": 14, "g6": "V???????????????TI?SOXIBQC?@gAOC?Pa??RO?Ke??", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 13, "g6": "U?????????????E_?[BPO@EBEC?@g?AW?KA?kS_?", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC@@A?@E_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC?CY?G@_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW@GC?YA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW?sC?DA??L_?", "st": "F", "vs": [7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_p`??s?AW?sC@@A?@E_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_p`??s?AW?sC@@A?@E_BPQ???w?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YIBEC?AWAAC?CY??LO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YIBEC?@gAAC?CY??RO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?sC?CY?G@_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?sC?CY?G@_Daa??CW?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YIBEC?AW?Gs?_E??LO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW@GC?YA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW@GC?YA??L_Daa??@W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW@GC?YA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW@GC?YA??L_BPQ??GW?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YIBEC?AW@GC??u?@EO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YI?CWEKG@GC??u??RO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?sC?DA??L_?WA?UIG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?sC?DA??L_Daa??@W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW?sC?DA??L_?gA?LDG?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 14, "g6": "W????????????????[Da_@EBEC?AW?sC?DA??L_BPQ?O?W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YIBEC?AW?IC??u?@EO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "V????????????????[Da_YI?CWEKG?IC??u??RO?sE??", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "X????????????????[Da_YI?CWEKG?AW?DA??L_?HA?GAG?E_o?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?WCApQ?E_O?Gq??CW?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPOp`??s?AW?WCApQ?E_O?Gq???w?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?WCApQ?E_O?@i??@W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?@g?WCApQ?E_O?AY?G?W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W????????????????[BPO@EBEC?@g?WCApQ?E_O?AY??CW?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BOBPO@EBEC?@g?AWApQ??wOC?Q?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BOBPO@EBEC?@g?AWApQ??wO?_Q?@_W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BOBPO@EBEC?@g?AWApQ??wO@?I?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BOBPO@EBEC?@g?AWApQ??wO?_I?@_W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?AWApQ?S?O?@i?@_W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?AWApQ?G_O?@i?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?AWApQ?CAO?@i?@_W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?AWApQ??aO?@i?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?@gApQ?G_O?AY?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?@gApQ?CGO?AY?@_W?", "st": "O", "vs": [7, 8]}
{"root": 35, "n": 14, "g6": "W???????????????BO?F?YI?CWEKG?@gApQ??cO?AY?@_W?", "st": "F", "vs": [7, 8]}
{"root": 35, "n": 15, "g6": "Y??????????????????F?kS@gg?GoEKG?DA??L_?AY??cC?OCG?E_w??", "st": "F", "vs": [7, 8, 8]}
{"root": 39, "n": 13, "g6": "V?????????????~?AH?TO@E@BC?HG?Og?aA?_[_??[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og@?Q?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_C?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_?_K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?OQ?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?_Q?_A_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?OQ?GA_AEK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????~?OM?TO@E@BC?HG@CC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GO_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GG_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "X???????????????^_?aOAi?CWAEG?HGA@q??B_A?Q?@Ag?G_o?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_CQ@BC?HG?Og@?Q?Ai_?QA??bG?G@o?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?Og?Ii?C@_AEI?CAW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_CQ@BC?HG?Og?_Q?Ai_CCA??bG?C@o?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?Og?Ii?G@_AEI?AAW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?OgA?I?Op_?TQ?CAW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?Og?_I?Op_?TQ?AAW?", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "V???????????????^_?TO@E@BC?HG?aS?GU?_[O@CE??", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "Y???????????????^_CB_Ai?CWAEG?HG?PI?AD_?`A?GAG??BO?G_o??", "st": "F", "vs": [7, 8]}
{"root": 39, "n": 14, "g6": "X???????????????^_CB_CQ@BC?HG?OgAAA?GO_?Gs?@TG?C@o?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?PA?Ok_C?S??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "T?????????????~?GU@BO@H?OS?OW?GsABE?", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?OA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?GQ?CA_CEK??", "st": "F", "vs": [7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?_A_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@E?Cc?_g?OW?HA?Ok_CEI?A@W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?IC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@E?Cc?_g?OW?DA?Ok_CEI?A@W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "X???????????????^_@BO@EABC?HG?_g@Aq?CA_@?a?@@g?@Oo?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@E?Cc?_g?OW?_Q?_p_ADa?A@W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@E?Cc?_g?OW?GQ?_p_ADa?A@W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?aC@Aq?_A_?Gq?OWg?", "st": "O", "vs": [7, 7]}
{"root": 43, "n": 14, "g6": "X???????????????^_@BO@EABC?HG?_g@Aq?_A_?KA?@@g?COo?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?COOADa?@?W?", "st": "O", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?AOOADa?C?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?AOOADa?A?W?", "st": "O", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?@OOADa?@?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?OkOC?Q?A?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?OkOC?Q?@?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?OkO?_Q?C?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?GsABE?OkO?_Q?@?W?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?G_O?aA??bW?", "st": "O", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?G_O?QA??bW?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?G_O?`A??bW?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?G_O?PA??bW?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?C_O?QA??bW?", "st": "O", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?C_OC@A??bW?", "st": "O", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?C_O?PA??bW?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?A_OC@A??bW?", "st": "F", "vs": [7, 8]}
{"root": 43, "n": 14, "g6": "W???????????????^_AD_GY?Cc?_g?OWABE?A_O?`A??bW?", "st": "F", "vs": [7, 8]}
{"root": 48, "n": 13, "g6": "V?????????????~?CX?HOAE?DC?TG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g?CQ?Gq_A?K??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?_A_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?CA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?_Q?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?CQ?OA_?TK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????~?OM@EO@I?Ic?_gACC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 48, "n": 14, "g6": "W???????????????^_CB_@I?GW?IG?_g?bI?_@_?TI?GAW?", "st": "F", "vs": [7, 8]}
{"root": 48, "n": 14, "g6": "W???????????????^_CB_@I?GW?IG?_g?OI?Ah_@EQ?GAW?", "st": "F", "vs": [7, 8]}
{"root": 48, "n": 14, "g6": "X???????????????^_CB_Gq?Cg?_gA?c?OI?Ah_?Oq??gg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 48, "n": 14, "g6": "X???????????????^_CB_Gq?Cg?_gACC?GY?@P_?_Q?@Sg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 48, "n": 14, "g6": "X???????????????^_CB_Gq?Cg?TG?_g@AA?@P_A@A?C?g?AEo?", "st": "F", "vs": [7, 8]}
{"root": 50, "n": 13, "g6": "V?????????????~?OM?IOCE?RC?HG?Og@?Q?Ai_@?K??", "st": "O", "vs": [7]}
{"root": 50, "n": 14, "g6": "W???????????????^_CB_@Q?OW?HG?Og?Ii?G@_?eI?GAW?", "st": "O", "vs": [7, 8]}
{"root": 55, "n": 13, "g6": "V?????????????}?@UCBOHE?bC?_g?OW?QA?AO_AHK??", "st": "F", "vs": [7]}
{"root": 55, "n": 14, "g6": "X???????????????^??T__Y?cW@EG?OW?QA?PH_A?Q?AAg?AOo?", "st": "F", "vs": [7, 8]}
{"root": 57, "n": 13, "g6": "T?????????????}?AECBOHE?acAAg?mC?GM?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "W?????????????}?Aw?`__Y?cW@DGAAg@CA?___@AC?@@o?", "st": "F", "vs": [7]}
{"root": 57, "n": 14, "g6": "X???????????????^??m?CK?cW@DGAAgAAA?GO_?O[?OLG?P?o?", "st": "F", "vs": [7, 8]}
{"root": 57, "n": 14, "g6": "X???????????????^??m?CKA@g@DGAAg@CA?GO_?O[?CbG?__o?", "st": "F", "vs": [7, 8]}
{"root": 57, "n": 15, "g6": "Z?????????????????Fo?Do?OoCBOAAg?`A?AB_@Gq?OOW?GhG?P?g?@?K??", "st": "F", "vs": [7, 8, 8]}
{"root": 59, "n": 13, "g6": "U?????????????DgOiABOCE?GcACg@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "V?????????????}?AsCI_CE?GcACg@GW?aA?AC_ABS??", "st": "F", "vs": [7]}
{"root": 59, "n": 14, "g6": "X???????????????AsCI_CE?GcACg@GWBwA??o_@CA?@AG?OYO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????AsCI_OY?OW?PG@GWBwA??o_C@A?GQg??Ao?", "st": "F", "vs": [7, 8]}
{"root": 59, "n": 14, "g6": "X???????????????AsCI_CE?GcACg@GW?aA?AC_ABS?^?G??@o?", "st": "F", "vs": [7, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^??l?`S?OW?PGACg?cK?G__?Oc?@OG?OYo?", "st": "F", "vs": [7, 8]}
{"root": 59, "n": 14, "g6": "X???????????????^??l?`S?OW?PGACg?cK?G__?Oc?O?g?OYo?", "st": "F", "vs": [7, 8]}
{"root": 63, "n": 13, "g6": "T?????????????}?CM?goCh?GSAAWCMC?Gi?", "st": "F", "vs": [7]}
{"root": 63, "n": 14, "g6": "V???????????????^?@B_DE?Qc?OgAAW?Gi?OCOCME??", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?PA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?CC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?AC_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?QA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?IA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?GQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?OWAAA?OO_?_S??ao?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?Gg?EA?_O_?_c?@@o?", "st": "F", "vs": [7]}
{"root": 82, "n": 14, "g6": "W???????????????^_?JOGE?Oc?Gg?OW?PA?Ok_@EI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "W???????????????^_?JOGE?Oc?Gg?OW?HA?Ok_@EI?O@W?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "X???????????????^_AD_GE?bC?`G?GgAAA?@Y_?KA?@@g?CCo?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "X???????????????^_AD_GE?bC?`G?Gg?IA?@Y_AAA?@@g?_Co?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "W???????????????^_AD_GE?Oc?Gg?OW?OI?Gp_?JQ?OAW?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "W???????????????^_?JOGE?Oc?Gg?OW?OQ?Gp_ADa?O@W?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "W???????????????^_?JOGE?Oc?Gg?OW?GQ?Gp_ADa?O@W?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "X???????????????^_AD_GE?bC?`G?OW@@A?CA_?Gk??lG?__o?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "Y???????????????^_AD_@Y?bC?`G?OWAAA?CA_?Gk?OCG?GEO?OOo??", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "X???????????????^_?JOGE?bC?`G?Gg?EA?CC_?O[?GUG?_Oo?", "st": "F", "vs": [7, 8]}
{"root": 82, "n": 14, "g6": "X???????????????^_AD_GE?bC?`G?Gg?EA?_O_?O[??lG?CCo?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?`A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?PA?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 84, "n": 14, "g6": "W???????????????^_?JOGE?Oc?Gg?OW?`A?Ak_CEI?G@W?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 14, "g6": "X???????????????^_?JOGEABC?Gg?OW?`A?Ak_?Aa?ACg?OAo?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 14, "g6": "W???????????????^_?T_GE?Oc?Gg?OW?OI?_p_?JQ?GAW?", "st": "F", "vs": [7, 8]}
{"root": 84, "n": 15, "g6": "Y?????????????????Fw?@Y?_W?Gg?OW?`A?Ak_CEI??IC?CHG?OAw??", "st": "F", "vs": [7, 8, 8]}
{"root": 88, "n": 13, "g6": "U?????????????kKLH?Gop`?@S?@W@GC?Ba?E@_?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~??h?dOGE?bC?PG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_?GK??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?GQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?CQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "U?????????????~?OM?dOGE?bC?PGACC?DI?CD_?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OO_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OG_@?s??_o?", "st": "F", "vs": [7]}
{"root": 90, "n": 14, "g6": "W???????????????^_CB_@Q?_W?PG?_g?Qi?@@_@EI?GAW?", "st": "F", "vs": [7, 8]}
{"root": 90, "n": 14, "g6": "X???????????????^_CB_GE?bC?PGA?c?Qi?@@_ACA??hG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 90, "n": 14, "g6": "X???????????????^_CB_Ci?_W@EG?PG@AA?@Q_CCA?@@G?CDo?", "st": "F", "vs": [7, 8]}
{"root": 90, "n": 14, "g6": "X???????????????^_CB_@Q?Qg@EG?_gAAA?OO_?GK?@Cg?GEo?", "st": "F", "vs": [7, 8]}
{"root": 90, "n": 14, "g6": "Y???????????????^_CB_@Q?Qg@EG?PG@@A?GE_?GK?@@G?CDO?__o??", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?_O_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?GO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?aA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?EA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????~??[?PoGH?DS?cW?`CAAQ?OQ_?", "st": "F", "vs": [7]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G@@G?cW?`A?AM_?Ii?GOW?", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G@@G?Ig@AA?AM_?cY?CGW?", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G?Ig?cW@AA?AM_?KA?CCg?COo?", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "V???????????????^_?F?AM?_c?cWCCc@@I?@TO?`E??", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?AM?_c?cW?`CAAQ?OQ_C@A??ig?A?o?", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "V???????????????^_?F?AM?DS?cW?`C@@I?GHOCCe??", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 14, "g6": "V???????????????^_?F?AM?DS?cW?`CAAQ?GHOAAU??", "st": "F", "vs": [7, 8]}
{"root": 93, "n": 15, "g6": "W?????????????????Fw??w?Gw?Ig?cW?Oa?_coAAT?CCk?", "st": "F", "vs": [7, 8, 8]}
{"root": 101, "n": 13, "g6": "V?????????????kGCIAqO@I@cC?cG?PG??[??W_C[c??", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????kGPq@A_@I@cC?cG?PG??[??g_AqS??", "st": "F", "vs": [7]}
{"root": 101, "n": 14, "g6": "X???????????????UC@A_UQ?CgBGG?cG?Gc?bc_E?A??Bg??Wo?", "st": "F", "vs": [7, 8]}
{"root": 101, "n": 14, "g6": "X???????????????UCC[_GS?CgBGG?cG?Gc?UQ_@OA??Bg??go?", "st": "F", "vs": [7, 8]}
{"root": 106, "n": 13, "g6": "V?????????????MG?e@COqEAcC?QG?_g??k?To_C@C??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MG?e@CORQAcC?aG?Og??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?aG?Og??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 108, "n": 14, "g6": "W???????????????FCEc_@K?aG?aG?Og??k?RQ_DGI??SW?", "st": "F", "vs": [7, 8]}
{"root": 110, "n": 13, "g6": "V?????????????bG]@?DO@E?WCAKG?@g?@K?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????bGDY?DO@E?WCAKG?@g?@K??W_F_S??", "st": "F", "vs": [7]}
{"root": 110, "n": 14, "g6": "W???????????????PcF_O?i?CW?oG?@g?@K?Is_AKI?ACW?", "st": "F", "vs": [7, 8]}
{"root": 110, "n": 14, "g6": "W???????????????Pc@U_?i?CW?oG?@g?@K?{A_AKI??KW?", "st": "F", "vs": [7, 8]}
{"root": 116, "n": 13, "g6": "V?????????????PsAP@QO?MAaC?BG?Og?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "V?????????????uGAP@QO?MAaC?BG?Og?CK?K?_AMc??", "st": "F", "vs": [7]}
{"root": 116, "n": 14, "g6": "X???????????????Gy?cOIQ??wDCG?BG?CK?uG_C?Q?@Ag?H?o?", "st": "F", "vs": [7, 8]}
{"root": 116, "n": 14, "g6": "X???????????????ZC@QO?MAaC?Og?GW?oA?Ps_?cQ??Kg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 124, "n": 13, "g6": "W?????????????dOPSAc_HK@KG@EO?Ag??k?AO_?`C?[?o?", "st": "F", "vs": [7]}
{"root": 124, "n": 14, "g6": "Y???????????????QgCT?Sc?coAWO@EO?@S??J??QC?ACO?E?O?w@o??", "st": "F", "vs": [7, 8]}
{"root": 124, "n": 14, "g6": "Y???????????????QgCT?Sc?coAWO@EO?@S??J??QC?ACO??EO?w@o??", "st": "F", "vs": [7, 8]}
{"root": 129, "n": 13, "g6": "V?????????????wKEP?HO?U@SC?BG?Cg?GK?bo_?`C??", "st": "F", "vs": [7]}
{"root": 129, "n": 13, "g6": "V?????????????boEP?HO?U@SC?BG?Cg?GK?E?_F@c??", "st": "F", "vs": [7]}
{"root": 140, "n": 13, "g6": "V?????????????MGHh?DOGEB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????MGQY?H_GaB_C?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????KsY@?QO?M@gC?`G?Gg?AK?OO_C\\C??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????bgY@?QO?M@gC?`G?Gg?AK?P?_@ec??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?Rg_?Ac??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????eOHs?g_?Y@oC?EG?@g?GK?@O_DCs??", "st": "F", "vs": [7]}
{"root": 171, "n": 14, "g6": "W???????????????RGA\\?DC?@g?EG?@g?GK?ge_B_I??gW?", "st": "F", "vs": [7, 8]}
{"root": 171, "n": 14, "g6": "X???????????????RGA\\?DC?@gB_G?EG?GK?ge_E?A??Eg?@Oo?", "st": "F", "vs": [7, 8]}
{"root": 173, "n": 13, "g6": "V?????????????eODp?`O?U@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS??W_@[S??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????eOWU@[OCI@oC?EG?OgA_A??U_?HK??", "st": "F", "vs": [7]}
{"root": 173, "n": 14, "g6": "W???????????????RG@[OCI?@W?EG?HG?GS?ok_B_I??gW?", "st": "F", "vs": [7, 8]}
{"root": 173, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?Og?DA?ok_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?Og@@A?Ja_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 173, "n": 14, "g6": "Y???????????????WU?`O?U@oC?EG?HG?GS??W_@[S?RGG?@CO?O?o??", "st": "F", "vs": [7, 8]}
{"root": 173, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?OgA_A??U_?HK?WUG?C?o?", "st": "F", "vs": [7, 8]}
{"root": 173, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?OgA_A??U_?HK?DpG?C?o?", "st": "F", "vs": [7, 8]}
{"root": 175, "n": 13, "g6": "V?????????????PgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "U?????????????fODQ?BO@E?BC?PGF?W@Ea?CD_?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????fOGs@S_@E?BC?PGF?W?cA??Y_?_k??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgZ@?BO?eABC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????WgEi?BO?eABC?`G?Og?CK?@G_EoS??", "st": "F", "vs": [7]}
{"root": 182, "n": 14, "g6": "W???????????????KSEoO?Y?AW?`G?Og?CK?LS_CEI?@CW?", "st": "F", "vs": [7, 8]}
{"root": 185, "n": 13, "g6": "V?????????????Q[[@?aO?eABC@@G?Gg?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE?Oc?GgC?W?Ga?GQ_ACK??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?IA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?EA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?QA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?IA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 191, "n": 14, "g6": "W???????????????^_CF_@I?GW?`GC?W?Ga?O`_?Gi?CHW?", "st": "F", "vs": [7, 8]}
{"root": 191, "n": 14, "g6": "W???????????????^_CF_@I?Oc?GgC?W?Ga?GQ_?Oq?GOw?", "st": "F", "vs": [7, 8]}
{"root": 191, "n": 14, "g6": "W???????????????^_CF_@I?GW?GgC?W?IA?CH_ACI?CHW?", "st": "F", "vs": [7, 8]}
{"root": 191, "n": 14, "g6": "X???????????????^_CF_@I?CSC?W?SC?`I?CH_?aA?@BG?O`O?", "st": "F", "vs": [7, 7]}
{"root": 191, "n": 14, "g6": "W???????????????^_CF_@I?GW?`GC?W?QA?@D_ACI?CHW?", "st": "F", "vs": [7, 8]}
{"root": 191, "n": 14, "g6": "X???????????????^_CF_@I?OcC?W?cC?`I?@D_?Oq?GOg??Go?", "st": "F", "vs": [7, 8]}
{"root": 191, "n": 15, "g6": "Y?????????????????Fw?_{?Cg?`GC?W?QA?@D_@AU?@BC??Gg?O`W??", "st": "F", "vs": [7, 8, 8]}
{"root": 194, "n": 13, "g6": "V?????????????kGLH?DOCE@QC?IG?PG?_S??W_C[c??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????kGPq?DOCE@QC?IG?PG?_S?@G_BQS??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "U?????????????bcLH?DOCE@QC?PG@?gAoa?@P_?", "st": "O", "vs": [7]}
{"root": 194, "n": 14, "g6": "W???????????????UCBQO?i?OW?IG?PG?_S?bc_AcI??KW?", "st": "O", "vs": [7, 8]}
{"root": 194, "n": 14, "g6": "W???????????????Pq?DOCE@QC?PG@?g?Ca?YQ_D`A??gg?", "st": "O", "vs": [7, 7]}
{"root": 194, "n": 14, "g6": "W???????????????Pq?DOCE@QC?PG@?gAoa?@P_BQQ??AW?", "st": "O", "vs": [7, 8]}
{"root": 194, "n": 14, "g6": "V???????????????PqBQOCE@QC?PG@?gAoa??iO?IM??", "st": "O", "vs": [7, 8]}
{"root": 194, "n": 14, "g6": "V???????????????PqBQO?i@QC?PG@?gAoa?CEO?IM??", "st": "O", "vs": [7, 8]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K?C__DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K??g_DIc??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????AWSiAhO?e?wC?KG?AWBIA??L_?", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "U?????????????q_@KDI_TI?EC?@g?AW?AY?M@_?", "st": "F", "vs": [7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?AW?QA?hS_ESA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?QA?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?Aa?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????XO?R?TI?EC?@g?AW?Aa?hS_?Cq?F?g?", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?AWBIA??L_DIa??@W?", "st": "F", "vs": [7, 8]}
{"root": 197, "n": 14, "g6": "W???????????????@KDI_?e?wC?KG?AWBIA??L_AhQ?C?W?", "st": "F", "vs": [7, 8]}
{"root": 197, "n": 14, "g6": "W???????????????@KDI_?e?wC?KG?AWBIA??L_AhQ??GW?", "st": "F", "vs": [7, 8]}
{"root": 197, "n": 14, "g6": "W???????????????@KDI_TI?AW@oG?KG?@K??L_?aA?XOW?", "st": "F", "vs": [7, 8]}
{"root": 197, "n": 14, "g6": "W???????????????@KDI_TI?AW@oG?KG?@K??L_@?Q?XOW?", "st": "F", "vs": [7, 8]}
{"root": 197, "n": 14, "g6": "V???????????????@KDI_TI?EC?AWESC??u??eO@oI??", "st": "F", "vs": [7, 7]}
{"root": 197, "n": 14, "g6": "W???????????????XO?R?TI?EC?@g?AW?AY?M@_DIa?G?W?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?WA?a?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W?Ga?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W@?Q?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?WAAA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?W?IA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?WAAA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?W@AA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W@@A?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W?HA?_E_?KK??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___AAC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___?IC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?WA@G@?WA?a?@`_?Oi?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@I@?c?Og@?W?Ga?CQ_C?q??ow?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "Y???????????????^_@F_@IA?WA@G?Og?_K?OC_?aS?@GG?_GO?@`o??", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?W?KG@?WAAA?OH_?Oi?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "X???????????????^_@F_@I?GS@?WCCC?PI?OH_AAA?OBG?@`O?", "st": "F", "vs": [7, 7]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?W?KG@?W?IA?OH_?Oi?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?W?KG@?WAAA?AD_A@I?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "X???????????????^_@F_@IA?W?KGA@G?PI?AD_?PA?C@g?__o?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?WA@G@?W@AA?AD_?KI?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "W???????????????^_@F_@IA?W?KG@?W@AA?AD_A@I?AHW?", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "[???????????????^_@F_CQ?CgC?o?KG@?c?AD?CCC?GGO?AG_?C_O?GAG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "[???????????????^_@F_CQ?CgC?o?KG@?c?AD?CCC??gO?AG_?C_O??aG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 200, "n": 14, "g6": "[???????????????^_@F_CQ?CgC?o?KG@?c?AD?CCC??gO?AG_?A_O?GGG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k?OO_@[S??", "st": "F", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k??S_@[S??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????`gZ@?EO?M@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????`gEi?EO?M@aC?`G?Og?CK??W_EoS??", "st": "F", "vs": [7]}
{"root": 209, "n": 14, "g6": "W???????????????OsEoO?q??w?`G?Og?CK?LS_BCI?@CW?", "st": "F", "vs": [7, 8]}
{"root": 212, "n": 13, "g6": "V?????????????_{AHAHOAE@HC@@G?Gg?AK?n?_ACC??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?PG?Cg?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?PG?Cg?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "U?????????????hg?i?`OYE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 214, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AW@@A?hg_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AW?BA?YE_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 214, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AWAXA??d_DLA??@W?", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AWAXA??d_BOq??CW?", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@gWAgG?PG?@K??d_A@A?RGW?", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 14, "g6": "W???????????????Ss?I_CI@gWAgG?PG?@K??d_?CQ?RGW?", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 14, "g6": "V???????????????Ss?I_YE@SC?PG?AWAXA?CIO?Cm??", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 14, "g6": "X???????????????Ss?I_CI@gWAgG?PG?@K?eO_A@A??`G??do?", "st": "F", "vs": [7, 8]}
{"root": 214, "n": 15, "g6": "Y?????????????????DL?@S?OgBOoAgG?Gc??R?CqE??`C??dg?OGW??", "st": "F", "vs": [7, 8, 8]}
{"root": 220, "n": 13, "g6": "V?????????????igQiA@_WQ?OgAcG@?g?oA?@a_?QK??", "st": "F", "vs": [7]}
{"root": 220, "n": 14, "g6": "X???????????????TSCi_OK@`GAcG@_C?EI?AP_?`Q?CAg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 227, "n": 13, "g6": "U?????????????Yc?MAiO?iABC?_g@?WAoa?B@_?", "st": "O", "vs": [7]}
{"root": 227, "n": 14, "g6": "W???????????????LQ?B_TQ?AgCEG?_g?_K?B@_?Ga?UCW?", "st": "O", "vs": [7, 8]}
{"root": 227, "n": 14, "g6": "V???????????????LQAiO?iABC?_g@?WAoa??[O?WM??", "st": "O", "vs": [7, 8]}
{"root": 229, "n": 13, "g6": "U?????????????B_XE@qO@E@QC?Ag?@W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 232, "n": 14, "g6": "W???????????????FCEc_@K?aG?BG?Og?OK?RQ_DGI??SW?", "st": "F", "vs": [7, 8]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SBKO?UAgC?BG?Gg?OK??o_E`c??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FO@SE`_?UAgC?BG?Gg?OK?_O_BKS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "V?????????????FOYEBKO?UAgC?BG?_W?`A?Ag_?Gk??", "st": "F", "vs": [7]}
{"root": 235, "n": 14, "g6": "W???????????????Bg?T?Xa?@W?BG?Gg?OK?sK_DOI??WW?", "st": "F", "vs": [7, 8]}
{"root": 235, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?BA?sK_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 235, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_WA@A?Xa_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 235, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?`A?Ag_?Gk?YEG??Ao?", "st": "F", "vs": [7, 8]}
{"root": 235, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_W?`A?Ag_?Gk?KpG?_?o?", "st": "F", "vs": [7, 8]}
{"root": 235, "n": 14, "g6": "W???????????????BgE`_XaAgC?BG?_W?`A?@D_?Aq?@SW?", "st": "F", "vs": [7, 8]}
{"root": 235, "n": 14, "g6": "W???????????????BgE`_Xa?@WDOG?BG?`A?@D_?_Y?@SW?", "st": "F", "vs": [7, 8]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@?c??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "V?????????????LS[@?BO?eABC?HG?Og?OK?`?_AtC??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "W?????????????UgEiF?O?Y?AW?HG?Og?OK?B?_?@c?OWo?", "st": "F", "vs": [7]}
{"root": 245, "n": 14, "g6": "X???????????????JS@i_?Y?AW?HG?Og?OK??K_CEK?[@G?B?o?", "st": "F", "vs": [7, 8]}
{"root": 248, "n": 13, "g6": "V?????????????TSKP?BOAEA`C?HG?Cg?OK?H?_CtC??", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????egIiBCO?YA`C?Cg?_W?oA?AE_?HK??", "st": "F", "vs": [7]}
{"root": 248, "n": 14, "g6": "X???????????????IiBCO?YA`C?Cg?_W?cA?eg_@_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 248, "n": 14, "g6": "X???????????????IiBCO?YA`C?Cg?_W?oA?AE_?HK?RSG?O?o?", "st": "F", "vs": [7, 8]}
{"root": 248, "n": 14, "g6": "X???????????????RSAi_WaA`C?Cg?_W?GY?@H_AOA??LG?K?o?", "st": "F", "vs": [7, 8]}
{"root": 248, "n": 15, "g6": "Z?????????????????Ct?TS@aGDAG?_W?GY?@H_AOA??LG?`?G??dG?E?[??", "st": "F", "vs": [7, 8, 8]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?Oa?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W@?Q?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?OQ?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W@AA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W?QA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?PA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?HA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W@@A?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W?PA?AE_@CK??", "st": "F", "vs": [7]}
{"root": 251, "n": 13, "g6": "X?????????????~?O]?IOOI?GW@CG?PG?CS?@__?QC?GAO?CB_?", "st": "F", "vs": [7]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?Gc?Gg?_W?Oa?@Q_?Oq?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?GW?Gg?_W@?Q?G`_?PI??hW?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_AE?Gc?Gg?_W@?Q?@Q_A@Q?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?GW?Gg?_W?OQ?G`_?PI??hW?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_AE?Gc?Gg?_W?OQ?@Q_A@Q?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?GW?Gg?_W@AA?AH_@CI??hW?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?GW?Gg?_W?QA?AH_@CI??hW?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_AE?Gc?Gg?_W?PA?OI_?IQ?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_@Q?Gc?Gg?_W?PA?OI_?Oq?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_AE?Gc?Gg?_W?HA?OI_?IQ?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_@Q?Gc?Gg?_W?HA?OI_?Oq?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "X???????????????^_CF_@Q?GW?PG?Gg@?i?G`_A?a?A@g?AOo?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_OI?Gc?Gg?_W@@A?AE_?IQ?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_@Q?Gc?Gg?_W@@A?AE_A@Q?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "W???????????????^_CF_@Q?Gc?Gg?_W?PA?AE_A@Q?COw?", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "[???????????????^_CF_@Q@?g?Oo@CG?Gc?@D??KC?@GO?OC_?A_O?GGG??_]??", "st": "F", "vs": [7, 8]}
{"root": 251, "n": 14, "g6": "[???????????????^_CF_@Q@?g?Oo@CG?Gc?@D??KC?@GO?OC_?GOO??cG??_]??", "st": "F", "vs": [7, 8]}
{"root": 255, "n": 13, "g6": "V?????????????sWPa?E_MA?Cg?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "U?????????????sWPa?HOX`?Gc?_g?AW?BQ?MA_?", "st": "F", "vs": [7]}
{"root": 255, "n": 14, "g6": "W???????????????YKCW_@I@eC?PG?_g?@K??s_CCA?F@W?", "st": "F", "vs": [7, 8]}
{"root": 255, "n": 14, "g6": "W???????????????YKCW_@I@eC?PG?_g?@K??s_?@a?F@W?", "st": "F", "vs": [7, 8]}
{"root": 255, "n": 14, "g6": "V???????????????YKCW_X`?Gc?_g?AW?wI?@IO?Ee??", "st": "F", "vs": [7, 8]}
{"root": 255, "n": 14, "g6": "V???????????????YKCW_@I@eC?_g?AW?wI?AHO?Ee??", "st": "F", "vs": [7, 8]}
{"root": 261, "n": 13, "g6": "V?????????????PsEP?BOAEA`C?DG?_g?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????uGEP?BOAEA`C?DG?_g?CK?I?_AMc??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~?@I?H_@Q?Gg@AG?`GAA[??w_@?c?A@O?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????~??[?H_@Q?Gg@AGCCw@AA?AS_?`K??", "st": "F", "vs": [7]}
{"root": 271, "n": 14, "g6": "[???????????????^_?Q_@K?DG?PO@AG?Oc?_f?@?c?A@O?O@_?CCO?C@G??FE??", "st": "F", "vs": [7, 8]}
{"root": 271, "n": 14, "g6": "Z???????????????^_?H_@Q?Gg@AG?`GAA[??w_@?c?A@O?C_O?ASO?G?w??", "st": "F", "vs": [7, 8]}
{"root": 271, "n": 14, "g6": "X???????????????^_?F?@K?DG@AGCCw?HQ?CH_?aA?@DG?O_o?", "st": "F", "vs": [7, 8]}
{"root": 275, "n": 13, "g6": "V?????????????MG?sAUOGEAaC?aG?Og??k??W_Egc??", "st": "F", "vs": [7]}
{"root": 275, "n": 14, "g6": "W???????????????FC?L?Qq?_W?aG?Og??k?tC_DCI??KW?", "st": "F", "vs": [7, 8]}
{"root": 275, "n": 14, "g6": "Z???????????????FC?L?Qq?_WDCG?aG?GS??J?Egc?K?G?CAO?@@O??KW??", "st": "F", "vs": [7, 8]}
{"root": 277, "n": 13, "g6": "X?????????????~?@I?H_CQ?Gg?IG@@GAA[??w_@?c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?H_CQ?Gg?IGCCw@AA?AS_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?Gg?IGCCw@AA?CQ_@@K??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????~??[?Q_@K?PG@@GCCw@AA?AI_?IK??", "st": "F", "vs": [7]}
{"root": 277, "n": 14, "g6": "[???????????????^_?Q_@K?PG?PO?IG?_c?_f?@?c??`O?O@_?OCO?C@G??FE??", "st": "F", "vs": [7, 8]}
{"root": 277, "n": 14, "g6": "[???????????????^_?Q_@K?PG?PO?IG?_c?_f?@?c??`O?O@_?CCO?@?g??FE??", "st": "F", "vs": [7, 8]}
{"root": 277, "n": 15, "g6": "^?????????????????Fw?AS?Co?aO?PO?DC?GH?CCw?CAO?@A_?O@_?GAG?@?Q??CCG??GC_??FF???", "st": "F", "vs": [7, 8, 8]}
{"root": 281, "n": 13, "g6": "V?????????????FOLP?BO@EAcC?cG?PG?@S??o_E`c??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????FOYE?BO@EAcC?cG?PG?@S?_O_BSS??", "st": "F", "vs": [7]}
{"root": 281, "n": 14, "g6": "W???????????????BgBSO?Y?CW?cG?PG?@S?sK_DGI??WW?", "st": "F", "vs": [7, 8]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "V?????????????~?O]?`OAE?DC?_g@?W@@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GCO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 290, "n": 14, "g6": "X???????????????^_CF_CI?OS@?WAAC?EI?AH_ACA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 298, "n": 13, "g6": "V?????????????mGCqAcO@I?ICEIG?@g?KA?CS_@?[??", "st": "F", "vs": [7]}
{"root": 305, "n": 13, "g6": "V?????????????ScU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?aG??s?Tc_??[??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????BO[KAk_eA?_W@SG?@gACA??i_?aK??", "st": "F", "vs": [7]}
{"root": 311, "n": 14, "g6": "X???????????????@gFB?eA?_W@SG?@g@UQ??B_CGA??TG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 311, "n": 14, "g6": "X???????????????@gFB?eA?_W@SG?@gACA??i_?aK?IqG?A?o?", "st": "F", "vs": [7, 8]}
{"root": 316, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?QG?Oc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?`GASQ?AP_?", "st": "F", "vs": [7]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?`G@YI??D_Cga?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?`GASQ?AP_AsQ??CW?", "st": "F", "vs": [7, 8]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_Ua?Cg@?o@KG?Oc?AP_?PA?QaW?", "st": "F", "vs": [7, 8]}
{"root": 316, "n": 14, "g6": "W???????????????[K?E_Ua?Cg@?o@KG?Oc?AP_??Y?QaW?", "st": "F", "vs": [7, 8]}
{"root": 316, "n": 14, "g6": "V???????????????[K?E_Ua?_W@KG?`GASQ?@IO?QM??", "st": "F", "vs": [7, 8]}
{"root": 316, "n": 14, "g6": "V???????????????[K?E_Ua?Cg@KG?`GASQ?GEO?QM??", "st": "F", "vs": [7, 8]}
{"root": 329, "n": 13, "g6": "V?????????????kGLH?DOCE?cCAcG?PG?@S??W_C[c??", "st": "F", "vs": [7]}
{"root": 329, "n": 13, "g6": "V?????????????kGPq?DOCE?cCAcG?PG?@S?@G_BQS??", "st": "F", "vs": [7]}
{"root": 329, "n": 14, "g6": "W???????????????UCBQO?i?OW@GG?PG?@S?bc_AcI??KW?", "st": "F", "vs": [7, 8]}
{"root": 329, "n": 14, "g6": "X???????????????UCBQO?i?cCAcG?Ag?@a?bc_?_q?@Cg?O?o?", "st": "F", "vs": [7, 8]}
{"root": 331, "n": 13, "g6": "V?????????????CgMADBO@E?gCCgG?Ag@?K?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "V?????????????~?G]?HOCE?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 335, "n": 13, "g6": "X?????????????~?G]?QO@I?OW?KG?PG?_S?___@AC?ACO?OB_?", "st": "F", "vs": [7]}
{"root": 335, "n": 14, "g6": "[???????????????^_AF_AQ?Cg?_o?KG?Gc?GD?CCC?CGO?CG_?@OO?OAG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "V?????????????~?G]?`O@E?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 338, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?KG?PG?_S?___@AC??cO?OB_?", "st": "F", "vs": [7]}
{"root": 338, "n": 14, "g6": "X???????????????^_AF_@E?GcA?WCCC?HI?GD_?`Q??og?O?o?", "st": "F", "vs": [7, 8]}
{"root": 338, "n": 14, "g6": "[???????????????^_AF_AQ?Og?Go?KG?Gc?GD?CCC?CGO?@G_?C_O?@AG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 338, "n": 14, "g6": "[???????????????^_AF_AQ?Og?Go?KG?Gc?GD?CCC?CGO?@G_?@OO?OAG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC@?gA?WAAA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "V?????????????~?G]?`O@E?IC?HGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OCO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OAO?OB_?", "st": "F", "vs": [7]}
{"root": 340, "n": 14, "g6": "[???????????????^_AF_AQ?Og?Go?SG?Cc?GD??cC??gO?_G_?@_O?CGG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 340, "n": 14, "g6": "[???????????????^_AF_AQ?Og?Go?SG?Cc?GD??cC??gO?_G_?COO?OAG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 345, "n": 13, "g6": "V?????????????[CAHDHO?e?gCCcGA@G?CS?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 424, "n": 13, "g6": "X?????????????~??w?P_GQ?CW?cG?HG@@S?AB??QC?AAO?_i_?", "st": "F", "vs": [7]}
{"root": 426, "n": 13, "g6": "X?????????????~??w?`_AQ?CW?SG?HG@@S?GB?@AC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 426, "n": 14, "g6": "[???????????????^_?M?CK?HG?Go?SG?Cc?GB?@AC?@AO?_i_?G_O?@CG?AAi??", "st": "F", "vs": [7, 7]}
{"root": 426, "n": 14, "g6": "[???????????????^_?M?CK?HG?Go?SG?Cc?GB?@AC?@AO?_i_?C_O?GIg??GE??", "st": "F", "vs": [7, 8]}
{"root": 430, "n": 13, "g6": "X?????????????~??w@@_Aa?Cg?aGCDG?CS?OB?ACC?ACO?_U_?", "st": "F", "vs": [7]}
{"root": 430, "n": 14, "g6": "[???????????????^_?M?GK?IG?HO?aG?CS?OB?ACC?ACO?_U_?OOO?@AG?CDI??", "st": "F", "vs": [7, 7]}
{"root": 430, "n": 14, "g6": "[???????????????^_?M?GK?IG?HO?aG?CS?OB?ACC?ACO?_U_?GOO?OSg??GE??", "st": "F", "vs": [7, 8]}
{"root": 432, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?GAO?GY_?", "st": "F", "vs": [7]}
{"root": 432, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?GAO?GY_?OOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 634, "n": 13, "g6": "W?????????????Do@IAH_CIAAWACGCBG?_S?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 634, "n": 14, "g6": "X???????????????Aw?Q_PK?OgCCoACG?_S?AB?FoC?OKg?@Ao?", "st": "F", "vs": [7, 8]}
{"root": 634, "n": 14, "g6": "Y???????????????Aw?Q_PKAAWCBG@?g?GK?}?_?GS?ADG?O`O??Oo??", "st": "F", "vs": [7, 8]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?As?R?PQ?OW@GGACGA?s?Gs_?O[??", "st": "F", "vs": [7]}
{"root": 656, "n": 14, "g6": "X???????????????As?R?PQ?OW@GGACGA?s?}?_?@S?CYG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 656, "n": 14, "g6": "X???????????????As?R?PQ?OW@GGACGA?s?Gs_?O[?^?G?@?o?", "st": "F", "vs": [7, 8]}
{"root": 656, "n": 14, "g6": "X???????????????^??l?AW@DG?_o@GG@AC?_L??O[?O_G?Gso?", "st": "F", "vs": [7, 8]}
{"root": 656, "n": 14, "g6": "X???????????????^??l?AW@DG?_o@GG@AC?_L??O[??DG?Gso?", "st": "F", "vs": [7, 8]}
{"root": 699, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 699, "n": 14, "g6": "W???????????????^_?Q__q?CW@CG?PG@?K?Ok_?`Q??gw?", "st": "F", "vs": [7, 8]}
{"root": 699, "n": 14, "g6": "X???????????????^_CEOCI?CW@CG?PG@Aq?@P_?Qa?G@g?C?o?", "st": "F", "vs": [7, 8]}
{"root": 701, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 703, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG?_K?_G_?Gs?GGo?", "st": "F", "vs": [7]}
{"root": 703, "n": 13, "g6": "Y?????????????~?@IAD__q?Og?GoAAG?Gc?GB??aC?OCO?GC_?@`_??", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 707, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG@?K?_G_?Gs?CGo?", "st": "F", "vs": [7]}
{"root": 707, "n": 14, "g6": "W???????????????^_?Q__q?CW?KG?PG@?K?Ok_?`Q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 707, "n": 14, "g6": "X???????????????^_?Q__q?Og?KGA?W@Aq?GP_?Gq?@Cg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 709, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 709, "n": 14, "g6": "W???????????????^_?Q__q?Cg?KG?PG@?K?Ok_?_q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 709, "n": 14, "g6": "X???????????????^_?Q__q?Cg?KGA?W@Aq?GP_?_q?@Cg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 723, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?@Co?", "st": "F", "vs": [7]}
{"root": 723, "n": 14, "g6": "X???????????????^_AD__q?Cg?Oo?cG@@C?G__?PK?C@g?@So?", "st": "F", "vs": [7, 8]}
{"root": 991, "n": 13, "g6": "V?????????????~??e?IOCi?GW?QG?_g?_K?_s_A@K??", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "V?????????????~?OY?H_@Q?GWA@G?_g?_K?Ci_?QK??", "st": "F", "vs": [7]}
{"root": 991, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?OH_?dQ?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 991, "n": 14, "g6": "W???????????????^_?H_Ci?GW?QG?_g?_K?_s_?IQ?GCw?", "st": "F", "vs": [7, 8]}
{"root": 1016, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?`G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1016, "n": 14, "g6": "W???????????????^_?Q__q?Cg@CG?`G?GK?Ok_?_q??gw?", "st": "F", "vs": [7, 8]}
{"root": 1018, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?`G?_K?Ok_?QK??", "st": "O", "vs": [7]}
{"root": 1018, "n": 14, "g6": "W???????????????^_?a__q?GW?KG?`G?_K?Ok_?HQ?@Gw?", "st": "O", "vs": [7, 8]}
{"root": 1018, "n": 14, "g6": "X???????????????^_CEO@I?GW?KG?`G@Aq?AP_?aa?C@g?@?o?", "st": "O", "vs": [7, 8]}
{"root": 1020, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?`G?GK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1020, "n": 14, "g6": "W???????????????^_?Q__q?OW?KG?`G?GK?Ok_?HQ?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1020, "n": 14, "g6": "W???????????????^_?Q__q?Cg?KG?`G?GK?Ok_?_q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1039, "n": 13, "g6": "V?????????????~??e?IOCi?GW?aGA?g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~?OY?H_Ci?GW?aGA?g?_K?O__?IS?@Co?", "st": "F", "vs": [7]}
{"root": 1049, "n": 13, "g6": "X?????????????~?@W?H_@a@?W?aG@@GAAS?AB?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1049, "n": 14, "g6": "[???????????????^_?U?@K?EGA?o?aG?_c?AB?@CC?@AO?_Y_?OOO?OQg??GE??", "st": "F", "vs": [7, 8]}
{"root": 1049, "n": 14, "g6": "[???????????????^_?U?@K?EGA?o?aG?_c?AB?@CC?@AO?_Y_?AGO?OQg??_E??", "st": "F", "vs": [7, 8]}
{"root": 1068, "n": 13, "g6": "X?????????????~??s?I_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_A@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_@@C?ABO?", "st": "F", "vs": [7]}
{"root": 1070, "n": 14, "g6": "X???????????????^_?H_AaA@g?aGACg?_K?OG_?_s?@Cg?@oo?", "st": "F", "vs": [7, 8]}
{"root": 1070, "n": 14, "g6": "X???????????????^_?H_AaA@g?aG?PG?_K?@o_?_s?GQg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 1070, "n": 14, "g6": "X???????????????^_?H_AaA@g?aGACg?_K?GG_?_s?@Cg?@oo?", "st": "F", "vs": [7, 8]}
{"root": 1143, "n": 13, "g6": "V?????????????~?AIAEO@I?GWA@G?Gg?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~??e?QOOi?OW?aG@?g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 13, "g6": "V?????????????~?OY?H_AQ?OW?PG@?g?CK?Oi_?aK??", "st": "F", "vs": [7]}
{"root": 1148, "n": 14, "g6": "W???????????????^_?H_AQ?OW@?g?GWABQ?AH_ADQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 1148, "n": 14, "g6": "W???????????????^_CE_AQ?OW?PG@?g?CK?Oi_?Ha?AGw?", "st": "F", "vs": [7, 8]}
{"root": 1188, "n": 13, "g6": "V?????????????~?@E?IOGi?OW?QG@?g@?K?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1188, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g@?K?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1188, "n": 14, "g6": "Y???????????????^_CE_AK?DG?_o?HG?_S?OB?@DS?GOG?CGO?APo??", "st": "F", "vs": [7, 8]}
{"root": 1227, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG@@G?OK?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG@@G?GK?Ok_?aK??", "st": "F", "vs": [7]}
{"root": 1235, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?aG?GK?OO_?Gs?CCo?", "st": "F", "vs": [7]}
{"root": 1235, "n": 14, "g6": "Y???????????????^_?Q__q?Og?Go?KG?_c?AB?ADc?CAG?OAO?CPo??", "st": "F", "vs": [7, 8]}
{"root": 1235, "n": 14, "g6": "X???????????????^_?Q__q?Og?KG?OW@Aq?CP_AAA??bG?GHO?", "st": "F", "vs": [7, 7]}
{"root": 1235, "n": 14, "g6": "X???????????????^_AD__q?Og?KG?aG?GK?OO_?Gs?@IG?GHo?", "st": "F", "vs": [7, 8]}
{"root": 1237, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?cG@@G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1237, "n": 14, "g6": "W???????????????^_?Q__q?CW?cG@@G?GK?Ok_?`Q??gw?", "st": "F", "vs": [7, 8]}
{"root": 1252, "n": 13, "g6": "V?????????????}?Cw?cOAI@@W?QGADG?OS?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1252, "n": 13, "g6": "X?????????????}?Cw@@_Ca?GgAAo?QG@Ac?CD??BC??QO?`B_?", "st": "F", "vs": [7]}
{"root": 1252, "n": 14, "g6": "Z???????????????^?@M?GK?QG?POAAo?HC?Oh??_g??KO??c_?CGO?O`w??", "st": "F", "vs": [7, 8]}
{"root": 1291, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AG?Gg?GK?_s_A@K??", "st": "F", "vs": [7]}
{"root": 1291, "n": 14, "g6": "W???????????????^_?P_Gi?OW@AG?Gg?GK?_s_?IQ?GCw?", "st": "F", "vs": [7, 8]}
{"root": 1297, "n": 13, "g6": "V?????????????~??e?aOOi?GW@AG?_g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 13, "g6": "V?????????????~?OY?H_CQ?GW?PG?_g?CK?Oi_@AK??", "st": "F", "vs": [7]}
{"root": 1297, "n": 14, "g6": "W???????????????^_?H_CQ?GW?_g?GWABQ?AH_ADQ?CGg?", "st": "F", "vs": [7, 7]}
{"root": 1297, "n": 14, "g6": "W???????????????^_?H_Oi?GW@AG?_g?CK?_s_?aQ?@Cw?", "st": "F", "vs": [7, 8]}
{"root": 1297, "n": 14, "g6": "W???????????????^_CE_CQ?GW?PG?_g?CK?Oi_?Ha?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1372, "n": 13, "g6": "X?????????????~?AW?H_GaA@g?Oo?IG?Gc?CB??QC?ACO?Od_?", "st": "F", "vs": [7]}
{"root": 1372, "n": 14, "g6": "[???????????????^_?e?@K?aG?Oo?IG?Gc?CB??QC?ACO?Od_?A_O?OLG??GE??", "st": "F", "vs": [7, 8]}
{"root": 1372, "n": 14, "g6": "[???????????????^_?e?@K?aG?Oo?IG?Gc?CB??QC?ACO?Od_?CCO?OLG?@?E??", "st": "F", "vs": [7, 8]}
{"root": 1390, "n": 13, "g6": "X?????????????~?CW?P_CaA@g?Go?QG?Cc?OB??IC?GCO?_d_?", "st": "F", "vs": [7]}
{"root": 1390, "n": 14, "g6": "[???????????????^_@E?AK?QG?Go?QG?Cc?OB??IC?GCO?_d_?GCO?OLG??_E??", "st": "F", "vs": [7, 8]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AI@EO@I?GW?PG@?g@?K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1493, "n": 13, "g6": "V?????????????~?AICD_@I?GW?IG@?g@?K?Gq_?PK??", "st": "F", "vs": [7]}
{"root": 1493, "n": 14, "g6": "W???????????????^_CD_@I?GW?IG@?g@?K?Gq_?aa?@Cw?", "st": "F", "vs": [7, 8]}
{"root": 1563, "n": 13, "g6": "W?????????????~?CU?eO@I?GW@AGC?g@?K?O__?Ic?ACo?", "st": "F", "vs": [7]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iAEOAI?OW?SGA@G?CK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1603, "n": 14, "g6": "W???????????????^_?I_Oq?Gg?SGA@G?CK?_k_?_q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1603, "n": 14, "g6": "X???????????????^_AEOAI?OWA@G?GWAAq?GP_?Ia?@Og??Ao?", "st": "F", "vs": [7, 8]}
{"root": 1606, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?SGA@G?_K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1606, "n": 14, "g6": "X???????????????^_?a_Oq?Gg?SG@?WAAq?@P_?Gq?GCg?C?o?", "st": "F", "vs": [7, 8]}
{"root": 1614, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1616, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?SG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1616, "n": 14, "g6": "X???????????????^_@D__q?Cg?Oo?SG?`C?C__A@K?A@g?@So?", "st": "F", "vs": [7, 8]}
{"root": 1616, "n": 14, "g6": "X???????????????^_@D__q?Cg?SG@AG?OK?C__?Ic?@BG?OHo?", "st": "F", "vs": [7, 8]}
{"root": 1618, "n": 13, "g6": "V?????????????~??iCEO@I?GW?SGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1618, "n": 14, "g6": "W???????????????^_?I__q?GW?SGA@G?_K?Gk_?HQ?AGw?", "st": "F", "vs": [7, 8]}
{"root": 1627, "n": 13, "g6": "V?????????????~?AICEOAI?CW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "W?????????????~?AI@D__q?Gg?KG?QG?_K?GO_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1627, "n": 14, "g6": "X???????????????^_?a__q?Gg?KG@?W?aq?AP_@AA??bG?OHO?", "st": "F", "vs": [7, 7]}
{"root": 1627, "n": 14, "g6": "X???????????????^_@D__q?Gg?KG?QG?_K?GO_?Gs?AIG?OHo?", "st": "F", "vs": [7, 8]}
{"root": 1629, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGA@G?_K?Gk_?QK??", "st": "O", "vs": [7]}
{"root": 1629, "n": 14, "g6": "W???????????????^_?I__q?GW?KGA@G?_K?Gk_?`Q?@Gw?", "st": "O", "vs": [7, 8]}
{"root": 1631, "n": 13, "g6": "V?????????????~??iCEOAI?OW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1654, "n": 13, "g6": "V?????????????~?@IAEOCI?CW?KGA@G?GK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1654, "n": 14, "g6": "W???????????????^_?Q_Oq?CW?KGA@G?GK?_k_?`Q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1689, "n": 13, "g6": "V?????????????~??i?eO@I?GWC@G?_g?_K?Gk_AAK??", "st": "F", "vs": [7]}
{"root": 1689, "n": 14, "g6": "W???????????????^_?I_@I?GW?_g@?W?aq?OP_?eQ?OCg?", "st": "F", "vs": [7, 7]}
{"root": 1745, "n": 13, "g6": "V?????????????~?AE?QOGi?CW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1753, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1762, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?OCo?", "st": "F", "vs": [7]}
{"root": 1762, "n": 14, "g6": "X???????????????^_AD__q?Cg?cGAAG?_K?G__?Ic?@BG?_Ho?", "st": "F", "vs": [7, 8]}
{"root": 1762, "n": 14, "g6": "Y???????????????^_AD__q?GW?cG@?W?aA?@S_C@K??dG?OPO?A?o??", "st": "F", "vs": [7, 8]}
{"root": 1764, "n": 13, "g6": "V?????????????~?AE?QOGi?CWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 13, "g6": "V?????????????~?GY?`_AQ?CW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1764, "n": 14, "g6": "W???????????????^_AE_AQ?CW?HG@?g@?K?Gi_?`a?OGw?", "st": "F", "vs": [7, 8]}
{"root": 2027, "n": 13, "g6": "W?????????????w?CiAD_`a@PG@PO?WG?QC??F?Coc??Ko?", "st": "F", "vs": [7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?AD_`a@PG@PO?WG??[?eC_?BK?CiG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 14, "g6": "X???????????????[?@I_OkAEG@PO?cG??[?eC_?BK?IHG?B@O?", "st": "F", "vs": [7, 7]}
{"root": 2027, "n": 15, "g6": "Z?????????????????F??`a@PG@PO??wAWQ??X_@Ia?AOg?OkG?B@G???[??", "st": "F", "vs": [7, 7, 7]}
{"root": 2917, "n": 13, "g6": "Y?????????????J?HO?n?`C?aOCAO@@O?`C?OH??ow?]?O?AO_??K_??", "st": "F", "vs": [7]}
{"root": 2917, "n": 14, "g6": "[???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AO_??K_??`G?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?", "st": "F", "vs": [7]}
{"root": 3160, "n": 13, "g6": "Y?????????????HOHC@D?OcA@OAGOC@O?_W?DL??UW?]?O?@__?AC_??", "st": "F", "vs": [7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?{?O??KG??CE??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?{?O??KG???e??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?]?O?@__?AC_?Aeg??AE??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?]?O?@__?AC_?@Xg??@E??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?@X_?@__?AC_?@_G?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?@X_?@__?AC_??KG?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3160, "n": 15, "g6": "^?????????????????@I?QG?a_AC_CA_@CG?_I?@?o?Ae_?`?_?Ar_??oG??Oa???WG???Q_?F_B???", "st": "F", "vs": [7, 7, 8]}
{"root": 3160, "n": 15, "g6": "^?????????????????@I?QG?a_AC_CA_@CG?_I?@?o?Ae_?@__?AC_?@Xg??@E??B?G?BoA_???b???", "st": "F", "vs": [7, 8, 8]}
{"root": 3180, "n": 13, "g6": "X?????????????{?OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 3180, "n": 13, "g6": "Y?????????????_oCKAC_PA?Yg@?o@OG@?c?DT?C?W?]?O?B?_??K_??", "st": "F", "vs": [7]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?{?O?@_G??@a??", "st": "F", "vs": [7, 7]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?{?O??HG???e??", "st": "F", "vs": [7, 8]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?]?O?B?_??K_?BTG??AE??", "st": "F", "vs": [7, 8]}
{"root": 3180, "n": 14, "g6": "[???????????????OW@B?Oc@CG?tO@?o?gC?OH??ig?O@_?B?_??K_??oG?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3646, "n": 13, "g6": "Y?????????????aOHC@N?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_??", "st": "F", "vs": [7]}
{"root": 3646, "n": 14, "g6": "[???????????????PGAP?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_?C{G???e??", "st": "F", "vs": [7, 8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG??[O?_F_?", "st": "F", "vs": [7]}
{"root": 3875, "n": 14, "g6": "[???????????????^_?K_AS?Oo?cO?IO@?g?A`?@AG??c_?_F_?OCO?A?g??FE??", "st": "F", "vs": [7, 8]}
{"root": 3875, "n": 15, "g6": "^?????????????????Fw?@c?HO?`_?cO?DG?OI??SG?CG_?@H??_F_?GAG??_I??GCG??GG_??FF???", "st": "F", "vs": [7, 8, 8]}
{"root": 8790, "n": 13, "g6": "X?????????????~?GQ?I_AK?IG@AO?`O?EC?CP?@@G??[O?_F_?", "st": "F", "vs": [7]}
{"root": 8790, "n": 14, "g6": "[???????????????^_AC_@S?Go?SO@AO?Og?@`??aG?CC_?_F_?@AO?@?g??FE??", "st": "F", "vs": [7, 8]}
{"root": 8790, "n": 14, "g6": "Z???????????????^_?I_AK?IG@AO?KG?PC?GH??FC?OBo?OcO?CIO??_W??", "st": "F", "vs": [7, 8]}


==> anc/gst1718_computation/gtree/nu3_b43_p0of2.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 1, "4": 4, "6": 1}, "time": 39.71, "levels": [[13, {"eng-E": 7, "eng-F": 1, "eng-O": 2, "eng-R": 20, "patterns": 228, "to-engine": 228}, 3, {"O": 2, "F": 1}, 20], [14, {"E": 1121, "F": 4, "R": 92, "eng-E": 1790, "eng-F": 40, "eng-O": 16, "eng-R": 270, "patterns": 4436, "subset-fail": 1129, "to-engine": 2130}, 60, {"F": 44, "O": 16}, 322], [15, {"E": 53581, "F": 24, "R": 552, "eng-E": 13419, "eng-F": 1, "eng-R": 60, "patterns": 78319, "subset-fail": 11081, "to-engine": 13536}, 6, {"F": 6}, 161], [16, {"E": 6620, "R": 13, "patterns": 6633, "subset-fail": 13}, 0, {}, 0]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 4.48, "levels": [[13, {"eng-E": 42, "eng-F": 3, "eng-O": 1, "eng-R": 7, "patterns": 185, "to-engine": 185}, 4, {"O": 1, "F": 3}, 7], [14, {"E": 3187, "F": 34, "R": 141, "eng-E": 427, "eng-O": 2, "eng-R": 7, "patterns": 4460, "subset-fail": 282, "to-engine": 870}, 8, {"F": 6, "O": 2}, 80], [15, {"E": 6308, "R": 42, "eng-E": 1329, "eng-R": 1, "patterns": 8511, "subset-fail": 869, "to-engine": 1331}, 0, {}, 4]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 146.06, "levels": [[13, {"eng-E": 38, "eng-F": 52, "eng-O": 11, "eng-R": 113, "patterns": 214, "to-engine": 214}, 63, {"O": 11, "F": 52}, 113], [14, {"E": 51282, "F": 236, "R": 3029, "eng-E": 8112, "eng-F": 102, "eng-O": 61, "eng-R": 1026, "patterns": 69780, "subset-fail": 7452, "to-engine": 9478}, 216, {"F": 155, "O": 61}, 2518], [15, {"E": 180429, "F": 31, "R": 1739, "eng-E": 46121, "eng-F": 1, "eng-R": 136, "patterns": 266791, "subset-fail": 39623, "to-engine": 46416}, 7, {"F": 7}, 424], [16, {"E": 7257, "R": 7, "patterns": 7264, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 13.45, "levels": [[13, {"eng-E": 9, "eng-F": 11, "eng-O": 1, "eng-R": 18, "patterns": 152, "to-engine": 152}, 12, {"O": 1, "F": 11}, 18], [14, {"E": 10425, "F": 42, "R": 682, "eng-E": 366, "eng-F": 6, "eng-O": 5, "eng-R": 94, "patterns": 12703, "subset-fail": 973, "to-engine": 962}, 19, {"F": 14, "O": 5}, 423], [15, {"E": 15458, "F": 2, "R": 166, "eng-E": 4149, "eng-R": 9, "patterns": 23036, "subset-fail": 3358, "to-engine": 4180}, 0, {}, 48]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 32.33, "levels": [[13, {"eng-E": 102, "eng-F": 2, "eng-O": 3, "eng-R": 33, "patterns": 271, "to-engine": 271}, 5, {"O": 3, "F": 2}, 33], [14, {"E": 2448, "F": 18, "R": 125, "eng-E": 2178, "eng-F": 7, "eng-O": 17, "eng-R": 302, "patterns": 7136, "subset-fail": 1596, "to-engine": 2987}, 37, {"F": 20, "O": 17}, 393], [15, {"E": 25465, "F": 1, "R": 197, "eng-E": 12112, "eng-R": 28, "patterns": 48260, "subset-fail": 10568, "to-engine": 12166}, 0, {}, 86]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 23.13, "levels": [[13, {"eng-E": 94, "eng-F": 4, "eng-O": 1, "eng-R": 42, "patterns": 271, "to-engine": 271}, 5, {"O": 1, "F": 4}, 42], [14, {"E": 4707, "F": 44, "R": 215, "eng-E": 726, "eng-F": 6, "eng-O": 10, "eng-R": 214, "patterns": 6606, "subset-fail": 766, "to-engine": 962}, 36, {"F": 26, "O": 10}, 340], [15, {"E": 33254, "F": 10, "R": 327, "eng-E": 7795, "eng-R": 14, "patterns": 48454, "subset-fail": 7277, "to-engine": 7849}, 1, {"F": 1}, 84], [16, {"E": 936, "patterns": 936}, 0, {}, 0]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.36, "levels": [[13, {"eng-E": 89, "eng-F": 10, "eng-R": 42, "patterns": 141, "to-engine": 141}, 10, {"F": 10}, 42], [14, {"E": 9385, "F": 60, "R": 604, "patterns": 10049, "subset-fail": 291}, 10, {"F": 10}, 341], [15, {"E": 10166, "F": 2, "R": 135, "patterns": 10303, "subset-fail": 103}, 0, {}, 33]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 15.46, "levels": [[13, {"eng-E": 75, "eng-F": 7, "eng-O": 2, "eng-R": 27, "patterns": 213, "to-engine": 213}, 9, {"O": 2, "F": 7}, 27], [14, {"E": 7733, "F": 46, "R": 399, "eng-E": 1151, "eng-F": 13, "eng-O": 6, "eng-R": 104, "patterns": 10930, "subset-fail": 1163, "to-engine": 1780}, 27, {"F": 21, "O": 6}, 301], [15, {"E": 26081, "F": 4, "R": 294, "eng-E": 3756, "eng-R": 10, "patterns": 34393, "subset-fail": 4139, "to-engine": 4134}, 0, {}, 47]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.05, "levels": [[13, {"eng-E": 90, "eng-F": 8, "eng-R": 40, "patterns": 138, "to-engine": 138}, 8, {"F": 8}, 40], [14, {"E": 7720, "F": 54, "R": 388, "patterns": 8162, "subset-fail": 248}, 5, {"F": 5}, 177], [15, {"E": 4548, "R": 61, "patterns": 4609, "subset-fail": 56}, 0, {}, 5]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.0, "levels": [[13, {"eng-E": 15, "eng-O": 1, "eng-R": 8, "patterns": 90, "to-engine": 90}, 1, {"O": 1}, 8], [14, {"eng-E": 570, "eng-O": 1, "eng-R": 23, "patterns": 963, "subset-fail": 369, "to-engine": 594}, 1, {"O": 1}, 23], [15, {"eng-E": 518, "eng-R": 1, "patterns": 1078, "subset-fail": 559, "to-engine": 519}, 0, {}, 1]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.16, "levels": [[13, {"E": 97, "F": 1, "R": 13, "patterns": 111}, 1, {"F": 1}, 13], [14, {"E": 623, "F": 12, "R": 44, "patterns": 679, "subset-fail": 40}, 1, {"F": 1}, 15], [15, {"E": 355, "R": 5, "patterns": 360, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.32, "levels": [[13, {"E": 142, "F": 2, "R": 17, "patterns": 161}, 2, {"F": 2}, 9], [14, {"E": 1453, "F": 16, "R": 125, "patterns": 1594, "subset-fail": 60}, 2, {"F": 2}, 39], [15, {"E": 822, "F": 1, "R": 10, "patterns": 833, "subset-fail": 10}, 1, {"F": 1}, 0], [16, {"E": 319, "patterns": 319}, 0, {}, 0]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.72, "levels": [[13, {"E": 133, "F": 2, "R": 21, "patterns": 156}, 2, {"F": 2}, 21], [14, {"E": 1618, "F": 17, "R": 120, "patterns": 1755, "subset-fail": 65}, 5, {"F": 5}, 66], [15, {"E": 3452, "R": 39, "patterns": 3491, "subset-fail": 34}, 0, {}, 5]], "open17": 0}
{"root": 63, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.29, "levels": [[13, {"E": 176, "F": 2, "R": 32, "patterns": 210}, 1, {"F": 1}, 8], [14, {"E": 1132, "F": 7, "R": 70, "patterns": 1209, "subset-fail": 34}, 1, {"F": 1}, 21], [15, {"E": 1132, "R": 7, "patterns": 1139, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.05, "levels": [[13, {"E": 134, "R": 25, "patterns": 159}, 0, {}, 13]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.13, "levels": [[13, {"eng-E": 28, "eng-R": 10, "patterns": 134, "to-engine": 134}, 0, {}, 10]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.07, "levels": [[13, {"E": 157, "R": 22, "patterns": 179}, 0, {}, 11]], "open17": 0}
{"root": 82, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.86, "levels": [[13, {"eng-E": 87, "eng-F": 13, "eng-R": 29, "patterns": 129, "to-engine": 129}, 13, {"F": 13}, 29], [14, {"E": 11563, "F": 98, "R": 685, "patterns": 12346, "subset-fail": 387}, 11, {"F": 11}, 354], [15, {"E": 9807, "R": 130, "patterns": 9937, "subset-fail": 109}, 0, {}, 19]], "open17": 0}
{"root": 84, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.35, "levels": [[13, {"eng-E": 38, "eng-F": 5, "eng-R": 20, "patterns": 124, "to-engine": 124}, 5, {"F": 5}, 20], [14, {"E": 4529, "F": 38, "R": 279, "patterns": 4846, "subset-fail": 189}, 3, {"F": 3}, 118], [15, {"E": 3216, "F": 2, "R": 46, "patterns": 3264, "subset-fail": 39}, 1, {"F": 1}, 7], [16, {"E": 915, "patterns": 915}, 0, {}, 0]], "open17": 0}
{"root": 88, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.36, "levels": [[13, {"eng-E": 36, "eng-F": 1, "eng-R": 15, "patterns": 192, "to-engine": 192}, 1, {"F": 1}, 15], [14, {"E": 1043, "F": 6, "R": 70, "patterns": 1119, "subset-fail": 27}, 0, {}, 25]], "open17": 0}
{"root": 90, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.99, "levels": [[13, {"eng-E": 44, "eng-F": 8, "eng-R": 12, "patterns": 125, "to-engine": 125}, 8, {"F": 8}, 12], [14, {"E": 6783, "F": 56, "R": 433, "patterns": 7272, "subset-fail": 258}, 5, {"F": 5}, 190], [15, {"E": 3701, "F": 1, "R": 57, "patterns": 3759, "subset-fail": 55}, 0, {}, 3]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.74, "levels": [[13, {"eng-E": 36, "eng-F": 6, "eng-R": 11, "patterns": 300, "to-engine": 300}, 6, {"F": 6}, 11], [14, {"E": 7014, "F": 41, "R": 409, "patterns": 7464, "subset-fail": 179}, 7, {"F": 7}, 204], [15, {"E": 8174, "F": 2, "R": 108, "patterns": 8284, "subset-fail": 79}, 1, {"F": 1}, 27], [16, {"E": 1197, "R": 3, "patterns": 1200, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 150, "F": 2, "R": 16, "patterns": 168}, 2, {"F": 2}, 16], [14, {"E": 1913, "F": 9, "R": 108, "patterns": 2030, "subset-fail": 54}, 2, {"F": 2}, 61], [15, {"E": 1427, "R": 11, "patterns": 1438, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 165, "F": 1, "R": 15, "patterns": 181}, 1, {"F": 1}, 15], [14, {"E": 1078, "F": 2, "R": 65, "patterns": 1145, "subset-fail": 35}, 0, {}, 32]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 2179, "F": 10, "R": 116, "patterns": 2305, "subset-fail": 58}, 1, {"F": 1}, 67], [15, {"E": 1107, "R": 11, "patterns": 1118, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 110, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.71, "levels": [[13, {"E": 170, "F": 2, "R": 12, "patterns": 184}, 2, {"F": 2}, 12], [14, {"E": 2199, "F": 10, "R": 90, "patterns": 2299, "subset-fail": 40}, 2, {"F": 2}, 58], [15, {"E": 2292, "R": 19, "patterns": 2311, "subset-fail": 16}, 0, {}, 3]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.73, "levels": [[13, {"E": 165, "F": 2, "R": 13, "patterns": 180}, 2, {"F": 2}, 13], [14, {"E": 2184, "F": 8, "R": 133, "patterns": 2325, "subset-fail": 70}, 2, {"F": 2}, 69], [15, {"E": 1792, "R": 21, "patterns": 1813, "subset-fail": 12}, 0, {}, 9]], "open17": 0}
{"root": 124, "kind": "F", "mult": {"2": 18, "3": 2, "4": 7}, "time": 0.31, "levels": [[13, {"E": 85, "F": 2, "R": 14, "patterns": 101}, 1, {"F": 1}, 4], [14, {"E": 466, "F": 8, "R": 64, "patterns": 538, "subset-fail": 18}, 2, {"F": 2}, 26], [15, {"E": 1064, "R": 16, "patterns": 1080, "subset-fail": 16}, 0, {}, 0]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 226, "F": 3, "R": 12, "patterns": 241}, 2, {"F": 2}, 6], [14, {"E": 2381, "F": 8, "R": 100, "patterns": 2489, "subset-fail": 46}, 0, {}, 43]], "open17": 0}
{"root": 136, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.03, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 140, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 152, "F": 1, "R": 7, "patterns": 160}, 1, {"F": 1}, 7], [14, {"E": 952, "F": 3, "R": 36, "patterns": 991, "subset-fail": 22}, 0, {}, 17]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 169, "R": 11, "patterns": 180}, 0, {}, 11]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 147, "F": 1, "R": 11, "patterns": 159}, 1, {"F": 1}, 11], [14, {"E": 948, "F": 4, "R": 38, "patterns": 990, "subset-fail": 25}, 0, {}, 17]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.37, "levels": [[13, {"E": 148, "F": 2, "R": 15, "patterns": 165}, 2, {"F": 2}, 15], [14, {"E": 1891, "F": 7, "R": 129, "patterns": 2027, "subset-fail": 64}, 0, {}, 72]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 164, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 163, "R": 11, "patterns": 174}, 0, {}, 11]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 162, "R": 13, "patterns": 175}, 0, {}, 13]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 194, "F": 3, "R": 22, "patterns": 219}, 3, {"F": 3}, 22], [14, {"E": 3016, "F": 13, "R": 173, "patterns": 3202, "subset-fail": 94}, 2, {"F": 2}, 90], [15, {"E": 2490, "F": 2, "R": 23, "patterns": 2515, "subset-fail": 22}, 0, {}, 3]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.53, "levels": [[13, {"E": 197, "F": 4, "R": 19, "patterns": 220}, 4, {"F": 4}, 19], [14, {"E": 3880, "F": 26, "R": 225, "patterns": 4131, "subset-fail": 91}, 6, {"F": 6}, 152], [15, {"E": 6041, "R": 67, "patterns": 6108, "subset-fail": 55}, 0, {}, 12]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"E": 165, "F": 3, "R": 17, "patterns": 185}, 3, {"F": 3}, 17], [14, {"E": 2907, "F": 19, "R": 223, "patterns": 3149, "subset-fail": 90}, 0, {}, 152]], "open17": 0}
{"root": 178, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 146, "F": 2, "R": 12, "patterns": 160}, 2, {"F": 2}, 12], [14, {"E": 1790, "F": 6, "R": 91, "patterns": 1887, "subset-fail": 67}, 0, {}, 30]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.49, "levels": [[13, {"E": 149, "F": 2, "R": 8, "patterns": 159}, 2, {"F": 2}, 8], [14, {"E": 1879, "F": 9, "R": 77, "patterns": 1965, "subset-fail": 45}, 1, {"F": 1}, 40], [15, {"E": 1050, "R": 8, "patterns": 1058, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 110, "F": 1, "R": 7, "patterns": 118}, 1, {"F": 1}, 7], [14, {"E": 869, "F": 2, "R": 53, "patterns": 924, "subset-fail": 36}, 0, {}, 19]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.96, "levels": [[13, {"eng-E": 41, "eng-F": 5, "eng-R": 34, "patterns": 160, "to-engine": 160}, 5, {"F": 5}, 34], [14, {"E": 4901, "F": 32, "R": 289, "patterns": 5222, "subset-fail": 177}, 6, {"F": 6}, 137], [15, {"E": 7107, "F": 7, "R": 87, "patterns": 7201, "subset-fail": 75}, 1, {"F": 1}, 15], [16, {"E": 927, "patterns": 927}, 0, {}, 0]], "open17": 0}
{"root": 194, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.68, "levels": [[13, {"eng-E": 153, "eng-O": 3, "eng-R": 14, "patterns": 170, "to-engine": 170}, 3, {"O": 3}, 14], [14, {"eng-E": 1990, "eng-O": 5, "eng-R": 62, "patterns": 3198, "subset-fail": 1140, "to-engine": 2058}, 5, {"O": 5}, 62], [15, {"eng-E": 3159, "eng-R": 3, "patterns": 5694, "subset-fail": 2531, "to-engine": 3163}, 0, {}, 3]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.41, "levels": [[13, {"E": 254, "F": 7, "R": 27, "patterns": 288}, 4, {"F": 4}, 14], [14, {"E": 4699, "F": 47, "R": 209, "patterns": 4955, "subset-fail": 92}, 11, {"F": 11}, 123], [15, {"E": 13936, "F": 2, "R": 136, "patterns": 14074, "subset-fail": 118}, 0, {}, 20]], "open17": 0}
{"root": 200, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 3.9, "levels": [[13, {"eng-E": 94, "eng-F": 11, "eng-R": 55, "patterns": 160, "to-engine": 160}, 11, {"F": 11}, 55], [14, {"E": 10003, "F": 60, "R": 582, "patterns": 10645, "subset-fail": 335}, 13, {"F": 13}, 287], [15, {"E": 12463, "F": 4, "R": 128, "patterns": 12595, "subset-fail": 116}, 0, {}, 16]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}, 10]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.46, "levels": [[13, {"E": 212, "F": 2, "R": 25, "patterns": 239}, 2, {"F": 2}, 25], [14, {"E": 2162, "F": 6, "R": 140, "patterns": 2308, "subset-fail": 69}, 0, {}, 77]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.56, "levels": [[13, {"E": 149, "F": 2, "R": 12, "patterns": 163}, 2, {"F": 2}, 12], [14, {"E": 1846, "F": 9, "R": 92, "patterns": 1947, "subset-fail": 56}, 1, {"F": 1}, 44], [15, {"E": 1084, "R": 7, "patterns": 1091, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 122, "F": 1, "R": 10, "patterns": 133}, 1, {"F": 1}, 5], [14, {"E": 1053, "F": 2, "R": 55, "patterns": 1110, "subset-fail": 25}, 0, {}, 16]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.89, "levels": [[13, {"E": 225, "F": 3, "R": 22, "patterns": 250}, 3, {"F": 3}, 22], [14, {"E": 3567, "F": 24, "R": 183, "patterns": 3774, "subset-fail": 80}, 8, {"F": 8}, 117], [15, {"E": 9428, "F": 4, "R": 94, "patterns": 9526, "subset-fail": 80}, 1, {"F": 1}, 14], [16, {"E": 953, "patterns": 953}, 0, {}, 0]], "open17": 0}
{"root": 220, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 4], [14, {"E": 644, "F": 9, "R": 52, "patterns": 705, "subset-fail": 45}, 1, {"F": 1}, 8], [15, {"E": 384, "R": 4, "patterns": 388, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 122, "R": 13, "patterns": 135}, 0, {}, 13]], "open17": 0}
{"root": 227, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.42, "levels": [[13, {"eng-E": 61, "eng-O": 1, "eng-R": 8, "patterns": 135, "to-engine": 135}, 1, {"O": 1}, 8], [14, {"eng-E": 427, "eng-O": 2, "eng-R": 9, "patterns": 1118, "subset-fail": 248, "to-engine": 870}, 2, {"O": 2}, 9], [15, {"eng-E": 1272, "eng-R": 1, "patterns": 2211, "subset-fail": 937, "to-engine": 1274}, 0, {}, 1]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 203, "F": 2, "R": 28, "patterns": 233}, 1, {"F": 1}, 9], [14, {"E": 1139, "F": 10, "R": 69, "patterns": 1218, "subset-fail": 30}, 0, {}, 25]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.3, "levels": [[13, {"E": 163, "F": 1, "R": 16, "patterns": 180}, 1, {"F": 1}, 16], [14, {"E": 1028, "F": 4, "R": 65, "patterns": 1097, "subset-fail": 34}, 1, {"F": 1}, 34], [15, {"E": 1113, "R": 9, "patterns": 1122, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.85, "levels": [[13, {"E": 220, "F": 3, "R": 18, "patterns": 241}, 3, {"F": 3}, 18], [14, {"E": 3159, "F": 14, "R": 202, "patterns": 3375, "subset-fail": 80}, 7, {"F": 7}, 127], [15, {"E": 7576, "R": 94, "patterns": 7670, "subset-fail": 53}, 0, {}, 37]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"E": 151, "F": 2, "R": 6, "patterns": 159}, 2, {"F": 2}, 3], [14, {"E": 1772, "F": 6, "R": 90, "patterns": 1868, "subset-fail": 72}, 0, {}, 12]], "open17": 0}
{"root": 245, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.42, "levels": [[13, {"E": 146, "F": 3, "R": 5, "patterns": 154}, 2, {"F": 2}, 3], [14, {"E": 1581, "F": 19, "R": 99, "patterns": 1699, "subset-fail": 92}, 1, {"F": 1}, 25], [15, {"E": 1300, "F": 1, "R": 44, "patterns": 1345, "subset-fail": 45}, 0, {}, 0]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 154, "F": 3, "R": 12, "patterns": 169}, 2, {"F": 2}, 6], [14, {"E": 1580, "F": 14, "R": 113, "patterns": 1707, "subset-fail": 39}, 3, {"F": 3}, 57], [15, {"E": 1789, "F": 1, "R": 25, "patterns": 1815, "subset-fail": 19}, 1, {"F": 1}, 6], [16, {"E": 272, "patterns": 272}, 0, {}, 0]], "open17": 0}
{"root": 251, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 4.99, "levels": [[13, {"eng-E": 109, "eng-F": 10, "eng-R": 86, "patterns": 205, "to-engine": 205}, 10, {"F": 10}, 86], [14, {"E": 10477, "F": 49, "R": 634, "patterns": 11160, "subset-fail": 334}, 17, {"F": 17}, 323], [15, {"E": 19662, "F": 5, "R": 212, "patterns": 19879, "subset-fail": 183}, 0, {}, 33]], "open17": 0}
{"root": 255, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.26, "levels": [[13, {"E": 166, "F": 2, "R": 12, "patterns": 180}, 2, {"F": 2}, 12], [14, {"E": 2182, "F": 16, "R": 96, "patterns": 2294, "subset-fail": 44}, 4, {"F": 4}, 64], [15, {"E": 4821, "R": 47, "patterns": 4868, "subset-fail": 34}, 0, {}, 12]], "open17": 0}
{"root": 261, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.44, "levels": [[13, {"E": 163, "F": 2, "R": 14, "patterns": 179}, 2, {"F": 2}, 14], [14, {"E": 2178, "F": 8, "R": 116, "patterns": 2302, "subset-fail": 63}, 0, {}, 61]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.95, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 23, "patterns": 214, "to-engine": 214}, 2, {"F": 2}, 23], [14, {"E": 1939, "F": 9, "R": 151, "patterns": 2099, "subset-fail": 51}, 3, {"F": 3}, 70], [15, {"E": 2632, "F": 1, "R": 55, "patterns": 2688, "subset-fail": 24}, 0, {}, 23]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.61, "levels": [[13, {"E": 159, "F": 1, "R": 22, "patterns": 182}, 1, {"F": 1}, 22], [14, {"E": 1140, "F": 4, "R": 70, "patterns": 1214, "subset-fail": 28}, 2, {"F": 2}, 44], [15, {"E": 2173, "F": 2, "R": 27, "patterns": 2202, "subset-fail": 19}, 0, {}, 10]], "open17": 0}
{"root": 277, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.26, "levels": [[13, {"eng-E": 59, "eng-F": 4, "eng-R": 47, "patterns": 215, "to-engine": 215}, 4, {"F": 4}, 47], [14, {"E": 4115, "F": 14, "R": 257, "patterns": 4386, "subset-fail": 128}, 2, {"F": 2}, 103], [15, {"E": 1611, "F": 3, "R": 4, "patterns": 1618, "subset-fail": 3}, 1, {"F": 1}, 2], [16, {"E": 890, "R": 1, "patterns": 891, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.63, "levels": [[13, {"E": 221, "F": 2, "R": 20, "patterns": 243}, 2, {"F": 2}, 20], [14, {"E": 2334, "F": 8, "R": 134, "patterns": 2476, "subset-fail": 59}, 1, {"F": 1}, 82], [15, {"E": 1516, "R": 13, "patterns": 1529, "subset-fail": 13}, 0, {}, 0]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 144, "F": 2, "R": 14, "patterns": 160}, 2, {"F": 2}, 14], [14, {"E": 1795, "F": 6, "R": 102, "patterns": 1903, "subset-fail": 67}, 0, {}, 41]], "open17": 0}
{"root": 290, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.69, "levels": [[13, {"eng-E": 19, "eng-F": 3, "eng-R": 15, "patterns": 144, "to-engine": 144}, 3, {"F": 3}, 15], [14, {"E": 2304, "F": 6, "R": 251, "patterns": 2561, "subset-fail": 114}, 1, {"F": 1}, 83], [15, {"E": 858, "R": 14, "patterns": 872, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 122, "R": 11, "patterns": 133}, 0, {}, 11]], "open17": 0}
{"root": 295, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 12, "eng-R": 8, "patterns": 80, "to-engine": 80}, 0, {}, 8]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 120, "F": 1, "R": 13, "patterns": 134}, 1, {"F": 1}, 13], [14, {"E": 648, "F": 6, "R": 63, "patterns": 717, "subset-fail": 23}, 0, {}, 46]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 108, "F": 1, "R": 11, "patterns": 120}, 1, {"F": 1}, 11], [14, {"E": 874, "F": 3, "R": 49, "patterns": 926, "subset-fail": 30}, 0, {}, 22]], "open17": 0}
{"root": 311, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.67, "levels": [[13, {"E": 164, "F": 2, "R": 18, "patterns": 184}, 2, {"F": 2}, 18], [14, {"E": 1840, "F": 8, "R": 152, "patterns": 2000, "subset-fail": 67}, 2, {"F": 2}, 90], [15, {"E": 1619, "R": 19, "patterns": 1638, "subset-fail": 12}, 0, {}, 7]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.31, "levels": [[13, {"E": 163, "F": 2, "R": 17, "patterns": 182}, 2, {"F": 2}, 17], [14, {"E": 2237, "F": 18, "R": 100, "patterns": 2355, "subset-fail": 56}, 6, {"F": 6}, 55], [15, {"E": 7589, "F": 2, "R": 93, "patterns": 7684, "subset-fail": 81}, 0, {}, 12]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.7, "levels": [[13, {"E": 153, "F": 2, "R": 10, "patterns": 165}, 2, {"F": 2}, 10], [14, {"E": 1942, "F": 9, "R": 86, "patterns": 2037, "subset-fail": 53}, 2, {"F": 2}, 40], [15, {"E": 1718, "R": 17, "patterns": 1735, "subset-fail": 15}, 0, {}, 2]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 110, "F": 1, "R": 6, "patterns": 117}, 1, {"F": 1}, 6], [14, {"E": 848, "F": 4, "R": 49, "patterns": 901, "subset-fail": 33}, 0, {}, 20]], "open17": 0}
{"root": 335, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.76, "levels": [[13, {"eng-E": 44, "eng-F": 4, "eng-R": 17, "patterns": 120, "to-engine": 120}, 4, {"F": 4}, 17], [14, {"E": 3235, "F": 21, "R": 195, "patterns": 3451, "subset-fail": 127}, 1, {"F": 1}, 74], [15, {"E": 463, "F": 1, "R": 8, "patterns": 472, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 338, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.92, "levels": [[13, {"eng-E": 31, "eng-F": 3, "eng-R": 26, "patterns": 120, "to-engine": 120}, 3, {"F": 3}, 26], [14, {"E": 2282, "F": 16, "R": 182, "patterns": 2480, "subset-fail": 111}, 3, {"F": 3}, 82], [15, {"E": 1341, "F": 3, "R": 20, "patterns": 1364, "subset-fail": 17}, 0, {}, 6]], "open17": 0}
{"root": 340, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.69, "levels": [[13, {"eng-E": 36, "eng-F": 4, "eng-R": 17, "patterns": 114, "to-engine": 114}, 4, {"F": 4}, 17], [14, {"E": 2695, "F": 13, "R": 250, "patterns": 2958, "subset-fail": 146}, 2, {"F": 2}, 111], [15, {"E": 698, "F": 3, "R": 10, "patterns": 711, "subset-fail": 10}, 0, {}, 3]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.13, "levels": [[13, {"E": 109, "F": 1, "R": 10, "patterns": 120}, 1, {"F": 1}, 10], [14, {"E": 871, "F": 3, "R": 47, "patterns": 921, "subset-fail": 31}, 0, {}, 19]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 102, "R": 22, "patterns": 124}, 0, {}, 22]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 68, "R": 12, "patterns": 80}, 0, {}, 6]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 10]], "open17": 0}
{"root": 424, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 112, "F": 2, "R": 16, "patterns": 130}, 1, {"F": 1}, 8], [14, {"E": 683, "F": 3, "R": 97, "patterns": 783, "subset-fail": 34}, 0, {}, 66]], "open17": 0}
{"root": 426, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 118, "F": 2, "R": 14, "patterns": 134}, 1, {"F": 1}, 7], [14, {"E": 705, "F": 5, "R": 62, "patterns": 772, "subset-fail": 28}, 2, {"F": 2}, 37], [15, {"E": 1417, "F": 3, "R": 22, "patterns": 1442, "subset-fail": 17}, 0, {}, 6]], "open17": 0}
{"root": 430, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 68, "F": 2, "R": 20, "patterns": 90}, 1, {"F": 1}, 10], [14, {"E": 452, "F": 8, "R": 63, "patterns": 523, "subset-fail": 38}, 2, {"F": 2}, 31], [15, {"E": 757, "F": 3, "R": 10, "patterns": 770, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 432, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 4, "patterns": 40, "to-engine": 40}, 1, {"F": 1}, 4], [14, {"E": 441, "F": 7, "R": 42, "patterns": 490, "subset-fail": 26}, 1, {"F": 1}, 11], [15, {"E": 504, "R": 12, "patterns": 516, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 448, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 32, "patterns": 135}, 0, {}, 16]], "open17": 0}
{"root": 511, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 101, "R": 14, "patterns": 115}, 0, {}, 14]], "open17": 0}
{"root": 634, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 91, "F": 1, "R": 13, "patterns": 105}, 1, {"F": 1}, 13], [14, {"E": 623, "F": 2, "R": 66, "patterns": 691, "subset-fail": 37}, 2, {"F": 2}, 29], [15, {"E": 1221, "R": 15, "patterns": 1236, "subset-fail": 14}, 0, {}, 1]], "open17": 0}
{"root": 656, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.83, "levels": [[13, {"E": 170, "F": 3, "R": 40, "patterns": 213}, 3, {"F": 3}, 40], [14, {"E": 2452, "F": 17, "R": 231, "patterns": 2700, "subset-fail": 93}, 4, {"F": 4}, 150], [15, {"E": 3449, "R": 32, "patterns": 3481, "subset-fail": 27}, 0, {}, 5]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.64, "levels": [[13, {"E": 119, "F": 1, "R": 17, "patterns": 137}, 1, {"F": 1}, 17], [14, {"E": 955, "F": 10, "R": 46, "patterns": 1011, "subset-fail": 36}, 2, {"F": 2}, 18], [15, {"E": 1702, "F": 1, "R": 22, "patterns": 1725, "subset-fail": 22}, 0, {}, 1]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 117, "F": 1, "R": 19, "patterns": 137}, 1, {"F": 1}, 19], [14, {"E": 940, "F": 8, "R": 60, "patterns": 1008, "subset-fail": 31}, 0, {}, 37]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 121, "F": 2, "R": 13, "patterns": 136}, 2, {"F": 2}, 13], [14, {"E": 1174, "F": 9, "R": 123, "patterns": 1306, "subset-fail": 46}, 0, {}, 86]], "open17": 0}
{"root": 705, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 24, "patterns": 137}, 0, {}, 24]], "open17": 0}
{"root": 707, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.79, "levels": [[13, {"E": 119, "F": 2, "R": 15, "patterns": 136}, 2, {"F": 2}, 15], [14, {"E": 1751, "F": 12, "R": 103, "patterns": 1866, "subset-fail": 57}, 2, {"F": 2}, 56], [15, {"E": 2215, "R": 38, "patterns": 2253, "subset-fail": 32}, 0, {}, 5]], "open17": 0}
{"root": 709, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"E": 115, "F": 1, "R": 20, "patterns": 136}, 1, {"F": 1}, 20], [14, {"E": 1006, "F": 10, "R": 51, "patterns": 1067, "subset-fail": 29}, 2, {"F": 2}, 30], [15, {"E": 2447, "F": 4, "R": 43, "patterns": 2494, "subset-fail": 41}, 0, {}, 6]], "open17": 0}
{"root": 711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 13, "patterns": 119}, 0, {}, 13]], "open17": 0}
{"root": 721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 72, "R": 10, "patterns": 82}, 0, {}, 10]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 750, "F": 2, "R": 72, "patterns": 824, "subset-fail": 29}, 1, {"F": 1}, 44], [15, {"E": 820, "R": 5, "patterns": 825, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 66, "R": 8, "patterns": 74}, 0, {}, 5]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 15, "patterns": 99}, 0, {}, 15]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.92, "levels": [[13, {"E": 124, "F": 2, "R": 11, "patterns": 137}, 2, {"F": 2}, 11], [14, {"E": 2039, "F": 15, "R": 102, "patterns": 2156, "subset-fail": 60}, 2, {"F": 2}, 54], [15, {"E": 2512, "R": 23, "patterns": 2535, "subset-fail": 21}, 0, {}, 2]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 90, "eng-R": 9, "patterns": 99, "to-engine": 99}, 0, {}, 9]], "open17": 0}
{"root": 1014, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 89, "eng-R": 9, "patterns": 98, "to-engine": 98}, 0, {}, 9]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"E": 133, "F": 1, "R": 13, "patterns": 147}, 1, {"F": 1}, 13], [14, {"E": 1146, "F": 7, "R": 45, "patterns": 1198, "subset-fail": 26}, 1, {"F": 1}, 25], [15, {"E": 1139, "R": 11, "patterns": 1150, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 1018, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.07, "levels": [[13, {"eng-E": 127, "eng-O": 1, "eng-R": 22, "patterns": 150, "to-engine": 150}, 1, {"O": 1}, 22], [14, {"eng-E": 735, "eng-O": 2, "eng-R": 39, "patterns": 1191, "subset-fail": 415, "to-engine": 776}, 2, {"O": 2}, 39], [15, {"eng-E": 1289, "eng-R": 8, "patterns": 2260, "subset-fail": 962, "to-engine": 1298}, 0, {}, 8]], "open17": 0}
{"root": 1020, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.69, "levels": [[13, {"E": 130, "F": 1, "R": 18, "patterns": 149}, 1, {"F": 1}, 18], [14, {"E": 1212, "F": 6, "R": 54, "patterns": 1272, "subset-fail": 23}, 2, {"F": 2}, 35], [15, {"E": 3069, "F": 2, "R": 31, "patterns": 3102, "subset-fail": 31}, 0, {}, 2]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 112, "R": 23, "patterns": 135}, 0, {}, 23]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 116, "R": 18, "patterns": 134}, 0, {}, 18]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"E": 118, "F": 2, "R": 15, "patterns": 135}, 2, {"F": 2}, 15], [14, {"E": 1782, "F": 8, "R": 123, "patterns": 1913, "subset-fail": 62}, 0, {}, 69]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 82, "F": 1, "R": 16, "patterns": 99}, 1, {"F": 1}, 16], [14, {"E": 456, "F": 8, "R": 60, "patterns": 524, "subset-fail": 35}, 2, {"F": 2}, 31], [15, {"E": 699, "F": 4, "R": 10, "patterns": 713, "subset-fail": 11}, 0, {}, 3]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 33, "eng-F": 1, "eng-R": 6, "patterns": 150, "to-engine": 150}, 1, {"F": 1}, 6], [14, {"E": 698, "F": 3, "R": 74, "patterns": 775, "subset-fail": 31}, 0, {}, 23]], "open17": 0}
{"root": 1070, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.84, "levels": [[13, {"eng-E": 22, "eng-F": 3, "eng-R": 13, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 13], [14, {"E": 2189, "F": 10, "R": 249, "patterns": 2448, "subset-fail": 102}, 3, {"F": 3}, 116], [15, {"E": 2968, "F": 1, "R": 55, "patterns": 3024, "subset-fail": 39}, 0, {}, 15]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 123, "F": 1, "R": 14, "patterns": 138}, 1, {"F": 1}, 14], [14, {"E": 1074, "F": 6, "R": 44, "patterns": 1124, "subset-fail": 26}, 0, {}, 24]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.89, "levels": [[13, {"E": 142, "F": 2, "R": 8, "patterns": 152}, 2, {"F": 2}, 8], [14, {"E": 2227, "F": 14, "R": 98, "patterns": 2339, "subset-fail": 44}, 2, {"F": 2}, 65], [15, {"E": 2496, "R": 25, "patterns": 2521, "subset-fail": 22}, 0, {}, 3]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.65, "levels": [[13, {"E": 127, "F": 2, "R": 8, "patterns": 137}, 2, {"F": 2}, 8], [14, {"E": 2010, "F": 13, "R": 107, "patterns": 2130, "subset-fail": 59}, 1, {"F": 1}, 60], [15, {"E": 1027, "R": 13, "patterns": 1040, "subset-fail": 10}, 0, {}, 3]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 116, "F": 1, "R": 13, "patterns": 130}, 1, {"F": 1}, 13], [14, {"E": 1026, "F": 6, "R": 55, "patterns": 1087, "subset-fail": 34}, 0, {}, 27]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.93, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}, 13], [14, {"E": 1919, "F": 12, "R": 123, "patterns": 2054, "subset-fail": 59}, 3, {"F": 3}, 72], [15, {"E": 3372, "F": 1, "R": 63, "patterns": 3436, "subset-fail": 48}, 0, {}, 16]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.48, "levels": [[13, {"E": 128, "F": 1, "R": 21, "patterns": 150}, 1, {"F": 1}, 21], [14, {"E": 1118, "F": 5, "R": 71, "patterns": 1194, "subset-fail": 29}, 1, {"F": 1}, 46], [15, {"E": 1122, "R": 17, "patterns": 1139, "subset-fail": 16}, 0, {}, 1]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 83, "F": 2, "R": 19, "patterns": 104}, 2, {"F": 2}, 11], [14, {"E": 1117, "F": 12, "R": 140, "patterns": 1269, "subset-fail": 49}, 1, {"F": 1}, 52], [15, {"E": 528, "R": 4, "patterns": 532, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"E": 121, "F": 1, "R": 16, "patterns": 138}, 1, {"F": 1}, 16], [14, {"E": 1137, "F": 7, "R": 52, "patterns": 1196, "subset-fail": 20}, 1, {"F": 1}, 38], [15, {"E": 1199, "R": 10, "patterns": 1209, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.08, "levels": [[13, {"E": 132, "F": 2, "R": 15, "patterns": 149}, 2, {"F": 2}, 15], [14, {"E": 2269, "F": 13, "R": 108, "patterns": 2390, "subset-fail": 46}, 3, {"F": 3}, 71], [15, {"E": 4373, "R": 52, "patterns": 4425, "subset-fail": 51}, 0, {}, 1]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"E": 138, "F": 1, "R": 12, "patterns": 151}, 1, {"F": 1}, 12], [14, {"E": 707, "F": 5, "R": 57, "patterns": 769, "subset-fail": 23}, 2, {"F": 2}, 37], [15, {"E": 1315, "F": 4, "R": 16, "patterns": 1335, "subset-fail": 14}, 0, {}, 6]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 130, "R": 20, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"E": 87, "F": 1, "R": 12, "patterns": 100}, 1, {"F": 1}, 12], [14, {"E": 460, "F": 7, "R": 48, "patterns": 515, "subset-fail": 32}, 1, {"F": 1}, 22], [15, {"E": 451, "R": 9, "patterns": 460, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 1493, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 127, "F": 2, "R": 10, "patterns": 139}, 2, {"F": 2}, 10], [14, {"E": 2009, "F": 17, "R": 88, "patterns": 2114, "subset-fail": 60}, 1, {"F": 1}, 44], [15, {"E": 1042, "R": 14, "patterns": 1056, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 1541, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 1563, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 106, "F": 2, "R": 12, "patterns": 120}, 1, {"F": 1}, 6], [14, {"E": 640, "F": 4, "R": 58, "patterns": 702, "subset-fail": 27}, 0, {}, 35]], "open17": 0}
{"root": 1603, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.5, "levels": [[13, {"E": 117, "F": 1, "R": 17, "patterns": 135}, 1, {"F": 1}, 17], [14, {"E": 1131, "F": 7, "R": 48, "patterns": 1186, "subset-fail": 28}, 2, {"F": 2}, 25], [15, {"E": 2423, "F": 1, "R": 22, "patterns": 2446, "subset-fail": 18}, 0, {}, 4]], "open17": 0}
{"root": 1606, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 1049, "F": 6, "R": 68, "patterns": 1123, "subset-fail": 43}, 1, {"F": 1}, 30], [15, {"E": 783, "R": 10, "patterns": 793, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 1608, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 14, "patterns": 88}, 0, {}, 14]], "open17": 0}
{"root": 1610, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 10, "patterns": 91}, 0, {}, 10]], "open17": 0}
{"root": 1614, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 949, "F": 7, "R": 58, "patterns": 1014, "subset-fail": 34}, 0, {}, 31]], "open17": 0}
{"root": 1616, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}, 18], [14, {"E": 786, "F": 3, "R": 77, "patterns": 866, "subset-fail": 34}, 2, {"F": 2}, 44], [15, {"E": 2179, "R": 41, "patterns": 2220, "subset-fail": 28}, 0, {}, 11]], "open17": 0}
{"root": 1618, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 111, "F": 1, "R": 22, "patterns": 134}, 1, {"F": 1}, 22], [14, {"E": 1002, "F": 8, "R": 57, "patterns": 1067, "subset-fail": 28}, 1, {"F": 1}, 36], [15, {"E": 1130, "R": 11, "patterns": 1141, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 1621, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 77, "eng-R": 13, "patterns": 90, "to-engine": 90}, 0, {}, 13]], "open17": 0}
{"root": 1625, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 72, "eng-R": 15, "patterns": 87, "to-engine": 87}, 0, {}, 15]], "open17": 0}
{"root": 1627, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.7, "levels": [[13, {"E": 118, "F": 2, "R": 17, "patterns": 137}, 2, {"F": 2}, 17], [14, {"E": 1547, "F": 14, "R": 123, "patterns": 1684, "subset-fail": 60}, 2, {"F": 2}, 74], [15, {"E": 1759, "R": 24, "patterns": 1783, "subset-fail": 16}, 0, {}, 8]], "open17": 0}
{"root": 1629, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.05, "levels": [[13, {"eng-E": 123, "eng-O": 1, "eng-R": 15, "patterns": 139, "to-engine": 139}, 1, {"O": 1}, 15], [14, {"eng-E": 570, "eng-O": 1, "eng-R": 23, "patterns": 1009, "subset-fail": 415, "to-engine": 594}, 1, {"O": 1}, 23], [15, {"eng-E": 479, "eng-R": 1, "patterns": 1049, "subset-fail": 569, "to-engine": 480}, 0, {}, 1]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 956, "F": 9, "R": 50, "patterns": 1015, "subset-fail": 37}, 0, {}, 22]], "open17": 0}
{"root": 1652, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 83, "eng-R": 11, "patterns": 94, "to-engine": 94}, 0, {}, 11]], "open17": 0}
{"root": 1654, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 126, "F": 1, "R": 9, "patterns": 136}, 1, {"F": 1}, 9], [14, {"E": 1125, "F": 6, "R": 55, "patterns": 1186, "subset-fail": 32}, 1, {"F": 1}, 28], [15, {"E": 1514, "F": 1, "R": 18, "patterns": 1533, "subset-fail": 18}, 0, {}, 1]], "open17": 0}
{"root": 1656, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 79, "R": 11, "patterns": 90}, 0, {}, 11]], "open17": 0}
{"root": 1663, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 78, "R": 13, "patterns": 91}, 0, {}, 13]], "open17": 0}
{"root": 1689, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.44, "levels": [[13, {"E": 110, "F": 2, "R": 12, "patterns": 124}, 1, {"F": 1}, 6], [14, {"E": 949, "F": 9, "R": 44, "patterns": 1002, "subset-fail": 32}, 1, {"F": 1}, 20], [15, {"E": 1250, "R": 20, "patterns": 1270, "subset-fail": 20}, 0, {}, 0]], "open17": 0}
{"root": 1711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 18, "patterns": 98}, 0, {}, 9]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 17, "patterns": 123}, 0, {}, 17]], "open17": 0}
{"root": 1745, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 102, "F": 1, "R": 22, "patterns": 125}, 1, {"F": 1}, 22], [14, {"E": 899, "F": 8, "R": 52, "patterns": 959, "subset-fail": 38}, 0, {}, 22]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 22, "patterns": 125}, 0, {}, 22]], "open17": 0}
{"root": 1753, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 112, "F": 1, "R": 12, "patterns": 125}, 1, {"F": 1}, 12], [14, {"E": 957, "F": 9, "R": 40, "patterns": 1006, "subset-fail": 32}, 0, {}, 17]], "open17": 0}
{"root": 1756, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}, 19]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 105, "F": 1, "R": 19, "patterns": 125}, 1, {"F": 1}, 19], [14, {"E": 890, "F": 7, "R": 59, "patterns": 956, "subset-fail": 47}, 0, {}, 19]], "open17": 0}
{"root": 1762, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"E": 108, "F": 1, "R": 17, "patterns": 126}, 1, {"F": 1}, 17], [14, {"E": 613, "F": 4, "R": 68, "patterns": 685, "subset-fail": 41}, 2, {"F": 2}, 29], [15, {"E": 1191, "R": 21, "patterns": 1212, "subset-fail": 20}, 0, {}, 1]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.66, "levels": [[13, {"E": 110, "F": 2, "R": 13, "patterns": 125}, 2, {"F": 2}, 13], [14, {"E": 1802, "F": 17, "R": 102, "patterns": 1921, "subset-fail": 80}, 1, {"F": 1}, 38], [15, {"E": 1096, "R": 14, "patterns": 1110, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 1771, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 55, "eng-R": 11, "patterns": 130, "to-engine": 130}, 0, {}, 11]], "open17": 0}
{"root": 1773, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 185, "R": 26, "patterns": 211}, 0, {}, 13]], "open17": 0}
{"root": 1775, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 3]], "open17": 0}
{"root": 1780, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 171, "R": 23, "patterns": 194}, 0, {}, 23]], "open17": 0}
{"root": 1785, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 124, "eng-R": 15, "patterns": 139, "to-engine": 139}, 0, {}, 15]], "open17": 0}
{"root": 1787, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 72, "eng-R": 10, "patterns": 158, "to-engine": 158}, 0, {}, 10]], "open17": 0}
{"root": 1789, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 190, "R": 24, "patterns": 214}, 0, {}, 24]], "open17": 0}
{"root": 1791, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 169, "R": 26, "patterns": 195}, 0, {}, 26]], "open17": 0}
{"root": 1793, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 111, "R": 17, "patterns": 128}, 0, {}, 17]], "open17": 0}
{"root": 1795, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 182, "R": 30, "patterns": 212}, 0, {}, 30]], "open17": 0}
{"root": 2027, "kind": "F", "mult": {"2": 15, "3": 5, "4": 6}, "time": 0.28, "levels": [[13, {"E": 92, "F": 6, "R": 24, "patterns": 122}, 1, {"F": 1}, 2], [14, {"E": 433, "F": 11, "R": 67, "patterns": 511, "subset-fail": 25}, 2, {"F": 2}, 25], [15, {"E": 998, "F": 1, "R": 16, "patterns": 1015, "subset-fail": 16}, 1, {"F": 1}, 0], [16, {"E": 367, "patterns": 367}, 0, {}, 0]], "open17": 0}
{"root": 2811, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 49, "R": 8, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 2917, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 110, "F": 2, "patterns": 112}, 1, {"F": 1}, 0], [14, {"E": 322, "F": 8, "R": 48, "patterns": 378, "subset-fail": 22}, 1, {"F": 1}, 8], [15, {"E": 344, "R": 2, "patterns": 346, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 3160, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.56, "levels": [[13, {"E": 150, "F": 3, "R": 20, "patterns": 173}, 3, {"F": 3}, 20], [14, {"E": 2074, "F": 15, "R": 179, "patterns": 2268, "subset-fail": 49}, 8, {"F": 8}, 135], [15, {"E": 6109, "F": 8, "R": 44, "patterns": 6161, "subset-fail": 32}, 2, {"F": 2}, 16], [16, {"E": 1835, "R": 2, "patterns": 1837, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 3180, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.51, "levels": [[13, {"E": 67, "F": 3, "R": 15, "patterns": 85}, 2, {"F": 2}, 8], [14, {"E": 780, "F": 17, "R": 116, "patterns": 913, "subset-fail": 56}, 4, {"F": 4}, 50], [15, {"E": 1466, "F": 3, "R": 18, "patterns": 1487, "subset-fail": 13}, 0, {}, 8]], "open17": 0}
{"root": 3646, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"E": 224, "F": 4, "R": 48, "patterns": 276}, 1, {"F": 1}, 2], [14, {"E": 494, "F": 4, "R": 124, "patterns": 622, "subset-fail": 16}, 1, {"F": 1}, 15], [15, {"E": 744, "R": 22, "patterns": 766, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 3729, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 61, "R": 22, "patterns": 83}, 0, {}, 11]], "open17": 0}
{"root": 3795, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 27, "patterns": 84}, 0, {}, 27]], "open17": 0}
{"root": 3875, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.49, "levels": [[13, {"E": 114, "F": 1, "R": 21, "patterns": 136}, 1, {"F": 1}, 11], [14, {"E": 802, "F": 4, "R": 52, "patterns": 858, "subset-fail": 14}, 1, {"F": 1}, 21], [15, {"E": 807, "F": 2, "R": 2, "patterns": 811, "subset-fail": 2}, 1, {"F": 1}, 1], [16, {"E": 882, "R": 2, "patterns": 884, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 8790, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.63, "levels": [[13, {"E": 120, "F": 1, "R": 34, "patterns": 155}, 1, {"F": 1}, 17], [14, {"E": 860, "F": 7, "R": 74, "patterns": 941, "subset-fail": 12}, 2, {"F": 2}, 33], [15, {"E": 1606, "F": 1, "R": 35, "patterns": 1642, "subset-fail": 15}, 0, {}, 12]], "open17": 0}
{"root": 12347, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.04, "levels": [[13, {"E": 95, "R": 22, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 15557, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.02, "levels": [[13, {"E": 22, "R": 12, "patterns": 34}, 0, {}, 3]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b43_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b43_p1of2.nodes.jsonl <==
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AW?oCB`a?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AWFBC?GE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????wW@iASOcE??s?AW?PC?uE?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?Aa?BS_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?Oa?BS_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?LQ??I_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?GA_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?GA_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?Yc??i?O@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "S?????????????wW@iC_oL`?@KASS?@k?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AWCGC?Oa?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?aC?Ca?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC@II?_@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Ca?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Aa?cE_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AWAGC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?EC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?PCAOY?O@_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?HCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?DCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????wW@iASOcE?uC?@gCOC?Ca??c_?A[??", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWA_C?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWA_C?LQ??I_FBA??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWA_C?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWA_C?LQ??I_@kI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW@OA??I_?DA?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW@OA??I_C?I?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[KC_oL`??s?AWA_C?LQ??I_?`A?HPG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?Oa?BS_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?Oa?BS_FBA??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AWAAA?CG_?@Q?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AWAAA?CG_A?I?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?`C?LQ?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AWCCC?LQ?QaO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_FBA?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWCCC?LQ??I_FBA???w?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWCCC?LQ??I_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AWCCC?LQ??I_@kI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AWAAA??I_?`A?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AWAAA??I_A?I?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?YcA?E?QaO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?`C?LQ?QaOC?M??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW?Oa?O@_CCA?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW?Oa?O@_?@Q?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc@?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?Yc@?E?QaO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_FBA?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?GA_FBA???w?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?_@_FBA??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW?Aa?_@_A_A?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW?Aa?_@_?@Q?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?DC?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?DC?LQ?QaOC?M??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?DC?LQ?O@_FBA??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AW?Yc@?E?cEO?DE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AW?DC?LQ?cEOA?M??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?Yc??i?O@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?Yc??i?O@_FBA??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?Yc??i?O@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?Yc??i?O@_@kI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW??i?O@_CCA?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW??i?O@_?`A?@iW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWCGC?Oa?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWCGC?Oa?Qa_FBA??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AWCGC?Oa?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AWCGC?Oa?Qa_@kI??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AWCGC@II?BSO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?aC?Ca?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?aC?Ca?Qa_FBA??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`??s?AW?aC@II?cEO?HE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?`C?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?`C?_Q?Qa_FBA??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C?_Q?Qa_@kI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Oa?GC_?HA?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Oa?GC_C?I?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW@?c@II?BSO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????[KC_oL`??s?AW?`C?_Q?Qa_?Ya??DG?_?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?`C@II?_@_@kI??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Oa?_@_?HA?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Oa?_@_@?a?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AWASSA?E?BSO?`E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?`C@II?BSOC?M??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_FBA?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC?_Q?Qa_FBA???w?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC?_Q?Qa_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC?_Q?Qa_@kI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Ca?GC_?`A?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Ca?GC_C?I?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`??s?AW@?c@II?cEO?HE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC@II?_@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?HC@II?_@_FBA??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC@II?_@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?HC@II?_@_@kI??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Ca?_@_?`A?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@g?AW?Ca?_@_@?a?HPW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?HC@II?BSOC?M??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`??s?AWASSA?E?cEO?HE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW@OC?Ca?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW@OC?Ca?cE_FBA??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW@OC?Ca?cE_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW@OC?Ca?cE_@kI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K@OC?HCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`??s?AW@OCAOY?QaO?HE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWAGC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWAGC?Ga?cE_FBA??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa?uC?@g?AW@CA?AG_?DA?QBW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa?uC?@g?AW@CA?AG_?OI?QBW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KAGC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?EC?Ga?cE_FBA?@?g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?EC?Ga?cE_FBA??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?EC?PCAOY?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?HCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?HCAOY?A@_FBA??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?HCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?HCAOY?A@_@kI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?HCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`??s?AWC_s?GE?QaO?HE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_L`??s?AW?HCAOY?A@_CGA?HPG??Oo?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?DCAOY?A@_?oA?[KG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?DCAOY?A@_FBA??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?DCAOY?A@_?PA?Eog?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?DCAOY?A@_@kI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa?uC?@g?AW?Aa?A@_AGA?QBW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa?uC?@g?AW?Aa?A@_?PA?QBW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AWC_s?GE?BSO?DE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@K?DCC_s?GE?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????@iASOcE?uC?@gCOC?Ca??c_?A[?B?G?wWO?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????@iASOcE?uC?@gCOC?Ca??c_?A[?[KG?C?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_QaAOW?@gCOC?Ca??c_?A[?@CG?L`O?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_QaAOW?@gCOC?Ca??c_?A[?Eog?O?o?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uCCOC?HC?AQ??R_ASQ??Eg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uC?@gCOC?AQ??R_ASQ??cW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a??gO?Ya??@W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a??gO?Ya???w?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSO?@Q??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSO?@Q???w?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSOC?I??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSOC?I??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSOA?I??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSOA?I??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????@iC_oL`?@K?oCFBC@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?oCB`a?@GOASQ??AW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?oCB`a?QaOC?I??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a?@GOC_q??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a??gOC_q??_W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a?cEO?OI??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a?cEO?OI??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????@iASOcE?uC?AWFBCAA@??LO?oE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????@iASOcE?uC?AWFBC?B@??LO?oE??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????@iASOcE?uC?AWFBC?CH??LO?oE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????@iASOcE?uC?@gFBC?C`??RO?oE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????@iASOcE?uC?@gFBC?AP??RO?oE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?DA?@iG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?Ya??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?Ya??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?__O?Ya?A?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?__O?Ya??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya?C@G?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE??gO?Ya??@W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?BSO@?Q?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?BSO@?Q??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?BSO?@Q?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?BSO?@Q??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?`?OASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?COOASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?CGOASQ??_W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?CGOASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?@GOASQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?@GOASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?GCOASQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?GCOASQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?OC_q??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?OC_q??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?P?OC_q??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE??oOC_q??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?AGOC_q??_W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?AGOC_q??OW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?@GOC_q??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE??gOC_q??_W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?S?O?Ya?O?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?__O?Ya?G?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?BSO?@Q?O?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?BSO?@Q?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?@K?PC@kK@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?`?OASQ??AW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?CGOASQ?O?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?CGOASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?@GOASQ?O?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?@GOASQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?GCOASQ?O?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?QaOC?I??AW?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_Qa??s?AW@kKAOX?AGo?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?OC_q?G?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?@GOC_q?G?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE??gOC_q?G?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?cEO?OI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "X???????????????[K?Y_QaAOW?AW?PC?uE?a?O?GQ??Eg??Oo?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_QaAOW?@g@kKAA@??RO?PE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_QaAOW?@g@kK@?P??RO?PE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AWA_C?Aa?BS_FBA??@W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW@OA??g_?@Q?@iW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[KASOcE?uC?@g?AW@OA??g_C?I?@iW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?DC?LQ?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AWA_C?LQ?cEO?DE??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?`C?LQ?GA_FBA??OW?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc?_I?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`??s?AW?Yc?_I?QaO?`E??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????@iC_oL`?@KASS?@kB``?@?o?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?@KASS?@k?uD?_?o?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?uC?AW?@kAC@?Qao?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "U???????????????[K?Y_cE?uC?AW?@k?O`?Qao?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k@O@?BSOC?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@kAA@?BSO@?E??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@kAA@?BSO?_E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?O`?BSOC?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?O`?BSO@?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?A`?BSOC?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?A`?BSO?_E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP?GAOC?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP??IOC?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP??IO?_E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP?_@O@?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP?_@O?_E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KC_oL`?@KASS?@k?LP?O@OC?E??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@??gOC_q??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@?cEO?GE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@?cEO?AE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k@C@?cEO@?E??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k@C@?cEO?AE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?B@?cEO?GE??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEOA?I??", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEO@?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEO?GE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEO?AE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?C`?cEO@?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?C`?cEO?AE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?A`?cEO?GE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@kAOX?O@O?GE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@kAOX?A@O@?E??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@kAOX?A@O?GE??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@O@?a?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@O@?I?O?@m??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@O@?`?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@O@?@AO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAG@?P?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAG@?COO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAG@?@AO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?g@?`?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?g@?COO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@?`?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@?P?O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@?__O?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@??oO?@m??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@?GAO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS?W@?@AO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAC@?COO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAC@??oO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAC@?GAO?@m??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@C@?__O?@m??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASS@C@?COO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AWASSAA@?@AO?@m??", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uCASS?@kAG@?GCO?AY?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_cE?uCASS?@k?C`?OCO?AY?A?W?", "st": "F", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@iASOL`??s?AW@OC?Aa?cE_FBA??_W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW@OC?Aa?cE_@kI?G?W?", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AW@OCAOY?BSO?DE??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 14, "g6": "V???????????????[KASOL`??s?AW?PCAOY?BSOA?M??", "st": "O", "vs": [7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?cE?uC?@g?AW@OA??I_?`A?HPG?BSg?_@W??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?cE?uC?AW?YcA?E??LO?`D?HPK?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?cE?uC?@g?AW?LQ?CGoC?L?HPK?", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?cE??s?AW?`C?_Q?Qa_@kI?@iC??IG?_?w??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BS?uC?AW?HCAOY?A@_?@i?O_C??Og?QaW??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?BS@IG?@g@kK@?P??ROC_p?@C[?", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?cE?@KASS?@k?LP??IO@kH?O?[?", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????C_oL`?@KASS?@k?LP??IO?_E?[KC?@?g??@W??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BS?uC?AW?@k?C`?cEO?AE?ACC?Qag??@W??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "W??????????????????Y_L`?@KASS?@kAOX?A@OFB@??_[?", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BSAOW?AWASSAG@?COO?@m?Eoc?_?g??AW??", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?BSAOW@kG?AW?P@??LoAST?O_K?", "st": "F", "vs": [7, 8, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????C_oL`?@K?oCFBC@IH??LO?Y`?O?c??Ag?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W??????????????????Y_cE?uC?AWFBC@IH?@AG?oD??Ek?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "W?????????????????FB?BS?@K@kKASQ??t?cEG?PD??GK?", "st": "F", "vs": [7, 7, 8]}
{"root": 5, "n": 15, "g6": "Y?????????????????FB?BSAOW?AW?PC?uE?QaOCO@??`C??Og??LW??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 13, "g6": "T?????????????iS@d?Co?X?SSB?W?ICBQa?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC@@A?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC?PA?BI_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?WAAC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?aC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?EC@?Q?BI_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????sgTI?XO?e?@c?gg?SC?DA?WB_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KCGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "T?????????????sgTI?XODD@_KAGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W@CC@@A?BI_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W@CC@@A?BI_EdA???w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?aA?OO_?aA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?aA?OO_?CI?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@cB?WAAC?Ki?DDO@CE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@cB?W@CC?Ki?DDOAAE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?WAAC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?WAAC?Ki??`_EdA?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?WAAC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?WAAC?Ki??`_DQa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W@@A??`_@_A?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W@@A??`_@CA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W@@A??`_?aA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W@@A??`_?EA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@cB?W?XS?AE?DDOAAE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?aC?Ki??`_?IA?YSG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?aC?Ki??`_EdA?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?W?aC?Ki??`_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?Co?X?SSB?W?aC?Ki??`_DQa?G?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?PA??`_@CA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?PA??`_AAA?@dW?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@c?gg?XS?AE?WBO?aE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "X???????????????YSDQ_?e?@c?gg?aC?Ki??`_?IA?K@g??Co?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YS?XO?e?@c?gg?SC?DA?WB_?KA?TIG?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????YS?XO?e?@c?gg?SC?DA?WB_DQa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_BI?AW?BG?gg?IA?@O_?KA?K@w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_BI?AW?BG?gg?IA?@O_?aA?K@w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_BI?AW?BG?IC@_M?DDO?SE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YS?XODD@_KAGC?Cs?@e?@_ODQa??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "V???????????????YS?XODD@_KAGC?Cs?@e?iSO?_E??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?K?O?XQ???w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_O?aA?@dG?", "st": "O", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_O?XQ???w?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?OOO?XQ?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?OOO?XQ???w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?COO?XQ?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa??oO?XQ?C?W?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa??oO?XQ???w?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?BIOC?I?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?BIO?CI?C?W?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa?G_O?gi?@?W?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa?A_O?gi?C?W?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa??QO?gi?C?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa??QO?gi?@?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "U???????????????TI?XO?e?@c?ggEdC@_L?@Oo?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@c?gg?ICBQa?`?OB?Y?@?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@c?gg?ICBQa?@_OB?Y?@?W?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?XO?e?@c?gg?ICBQa?COOB?Y?@?W?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XODD@_K?ICEdC?AX??XO?OE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XO?X?SSB?WEdC?o@??eO?IE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XO?X?SSB?WEdC?_`??eO?IE??", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????TI?XO?X?SSB?WEdC?AX?A@O?IE??", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "X???????????????TI?XO?e?SSB?W?ICBQa?H?O?_Q??Kg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W@CC?PA?BI_EdA???w?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?aA?CO_AAA?@dW?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "W???????????????YSDQ_?e?@c?ggB?W?aA?CO_?CI?@dW?", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@cB?W?aC?Ki?DDO@CE??", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 14, "g6": "V???????????????YSDQ_?e?@c?gg@CC?Ki?WBO?aE??", "st": "O", "vs": [7, 8]}
{"root": 9, "n": 15, "g6": "Y?????????????????DQ_?e?@c?gg?aC?Ki??`_EdA?K@c??Cg?@OW??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "W?????????????????DQ_BI?@c?ggEdC?AX?A@OB?X??g[?", "st": "F", "vs": [7, 8, 8]}
{"root": 20, "n": 13, "g6": "U?????????????~??e?IOOx?GS?_W@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "T?????????????~??hCCoOx?GS@AC?Hc?OM?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?HA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?HA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?PA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?OA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?AA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CCA@A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CC?PA??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?cC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?KC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?Oa?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@ACA?a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@AC?Oa?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aCA?a?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@CCA@A?AA_?_Y??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@CC?PA?AA_?_Y??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?Og@CC?Cq?OA_C@A?A@g?AOo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?Og?cC?Cq?OA_A?a?A@g?GOo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "Y???????????????^_?IO_e@Bc?Og?_W?QA?GO_?OS?G@G?G@O?@Ko??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?Og?cC?Cq?AA_A?a?A@g?GOo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og?SCA@A?GA_?_Y??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IOOx?GS?_W?Hc?GI?_@_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IOOx?GS?_W?Hc?GI?G@_CCq?AGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "Y???????????????^_?IO_e@Bc?Og?_W?HA?OA_@?K?COG?COO?@Ko??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W@CC??i?AD_CCq?AGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H__e@Bc?_W@CC?PA??I_?IQ?@Aw?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?cC??i?AD_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H__e@Bc?_W?cC?`A??I_?IQ?@Aw?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "Z???????????????^_?H_@QAAWAFG?_W?QA?GO_?Ok??oG?AOO?G@O??DW??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?KC??i?AD_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?H__e@Bc?_WCAC@?I?AD_?SA??hG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_WC@C@?I?AD_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?_W@ACA?a?AD_@CA??eG?OAo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?`C@?I?AD_CCq?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?H__e@Bc?_W@AC@?I?AD_?SA??hG?CGo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?aC@?I?AD_CCq?CCW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?H__e@Bc?_W?aC@?I?AD_?SA??hG?GGo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?OK@AC?PCAAY?GGO?IQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?OK@AC?PCAAY?@QO?Oi?A?W?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?GS?_W@ACAAY?CCO?IQ?@CW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_Ox?GS?_W@ACAAY?@QO@?I?@CW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?PCAAY?C_O?Oi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?PCAAY?CGO?Oi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?PCAAY?OAO?Oi?CGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_W?PCAAY??IO?Oi?CGW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og?PCAAY?_GO?_Y?CGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og?PCAAY?OCO?_Y?CGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og@ACAAY?G_O?_Y?@CW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og@ACAAY?_OO?_Y?@CW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og@ACAAY?GCO?_Y?@CW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?Og@ACAAY??SO?_Y?@CW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "Y???????????????^_?H_@Q@Bc?Og@AC?Ga?_e_C@A?CAG?CBO?O?o??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "Y???????????????^_?H_@Q@Bc?Og?_W?Ga?_e_?`A?GAG?_@O?GOo??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "U???????????????^_?IOOx?GS?Hc?_[AAX?GOo?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IOOx?GS@AC?Hc?OM?COOCCq?@?W?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IOOx?GS@AC?Hc?OM?GGOCCq?G?W?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IOOx?GS@AC?Hc?OM?GGOCCq?@?W?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?G_OCAA??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?G_O?aA??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?G_O?QA??eW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?G_OA?Q??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?G_O?OQ??eW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?C_O@?Q??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?A_OCAA??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?A_O?aA??eW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?A_O@?Q??eW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?_OO@?Q??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?_OO?OQ??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?COO?OQ??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?OM?AOO@?Q??eW?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?G_O?PA?A@w?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?G_O?Aa?A@w?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?A_O@@A?A@w?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?A_O?Aa?A@w?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?GGO?Aa?A@w?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og@AC?Cq?AGO?Aa?A@w?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "V???????????????^_CCoOx?`A?Hc?_[?_`?@QO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 14, "g6": "V???????????????^_CCoOx?`A?Hc?_[?DH?ADO?CE??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_CCoOx?GS@AC?Hc?OM?GGO?_a??hG??_o?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "V???????????????^_?IO_e@Bc?Hc?_[?Q@?ADO@AE??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "V???????????????^_?IO_e@Bc?Hc?_[?E@?ADO@AE??", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "V???????????????^_?IO_e@Bc?Hc?_[??h?ADO@AE??", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?Og?cC?Cq?GA_A?a?A@g?AOo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?IO_e@Bc?Og?SC?PA?GA_?_Y??eW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?_W?SC?PA?@K_CAA?@Ag?GAo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?H__e@Bc?_WCAC?_I?AD_A?a??hG?CGo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "W???????????????^_?H_@Q@Bc?_WC@C?_I?AD_CCq?AGW?", "st": "O", "vs": [7, 8]}
{"root": 20, "n": 14, "g6": "X???????????????^_?IO_e@Bc?_W?aCA?a?AD_?cA??eG?GAo?", "st": "F", "vs": [7, 8]}
{"root": 20, "n": 15, "g6": "Y?????????????????Fw?@Q@Bc?Og?_[?P@?AAO?He?ORC?GOg??@W??", "st": "F", "vs": [7, 8, 8]}
{"root": 20, "n": 15, "g6": "W?????????????????Fw?@Q@Bc?Hc?_[??h?ADOCCp?CG[?", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?aC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?IC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAK@CC?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?oCDAAKC?c?QS?Ce?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAKC@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?G]@?o@HAAK@@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Oa?O@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_@H?OSCCW@CC?Oa?AQ_C@A?CBG?O@o?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?cCA?a?G@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?cC?_a?O@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_GE?CcCCW?cC?HI?O@_CAA?AAg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW?KCA?a?G@_?_i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_@H?OSCCWC@C?HI?G@_@?q??Gg?@_o?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW?KC?_a?O@_?_i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_GE?CcCCW?KC?HI?O@_CAA?AAg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW?KC?Oa?O@_?_i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?KC?Oa?G@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW?KC?Oa?G@_?_i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC@C?CQ?G@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@@CA?Q?O@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_g?Gc?HI?O@_CCY?CCW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@@C?CQ?O@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?`CA?Q?O@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_gC?c?HI?G@_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?`CA?Q?G@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_g?Gc?HI?G@_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW?`C?CQ?G@_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?cC?_Y??P_CCY?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OSCCW?cC?Ga??P_?HI?CBW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "Z???????????????^_AF_AQ?Cc?_gCCW?QA?AG_@?s??oG?_GO?ACO??Gw??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OSCCW?SCA?a??P_?HI?CBW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "Z???????????????^_AF_AQ?OSCCW?SCA?a?GE_?AK?OGG?OAO?@HO?A?W??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?SC?_Y??P_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OSCCW?SC?Oa??P_?HI?CBW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_@H?OSCCW?KC?_Y??P_?QQ?C?g?_Go?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?KC?_Y??P_CCY?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OSCCW?KC?Ga??P_?HI?CBW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_gCAC?_Y?A@_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_AQ?OSCCWC@C?_Y?O@_A?Q??cg?COo?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "Y???????????????^_AF_AQ?Cc?_g?aCA?a?GE_?OK??gG?_bO?O?o??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_AQ?OSCCWC@C?_Y?A@_A?Q??cg?COo?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?aC?_Y?O@_CCY?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_gC@C?_Y?A@_CCY??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?`C?_Y?O@_CCY??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?`C?_Y?A@_CCY??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?IC?_Y?A@_CCY?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?PC?_Y?O@_CCY??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?IC?_Y?O@_CCY?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?`CAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?`CAAM?AQO?HI?G?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?_GO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?AQO?_i??_W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_g@ACAAM?@CO?QQ?ACW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_g@ACAAM?AQOA?I?ACW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?_g@ACAAM?AQO@?I?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g@ACAAM?@OO@?q?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g@ACAAM?GEO?OI?ACW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?C_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?_CO?QQ??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?AQO?HI?A?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?AQO?HI??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?AQO?_i??_W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?_OO@?q??cg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?COO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?GEO?HI?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?GEO?HI?A?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?_g?PCAAM?_CO?HI?CGW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?_g?PCAAM?ACO?HI?CGW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?_g?PCAAM?CAO?HI?CGW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?PCAAM?@_O?_i?CGW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?PCAAM?_GO?_i?CGW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?PCAAM?@AO?_i?CGW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?PCAAM??IO?_i?CGW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG@ACAAM?_OO?_i?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG@ACAAM?@OO?_i?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG@ACAAM?OAO?_i?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG@ACAAM?@AO?_i?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?G_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?AQO?HI?C?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?AQO?HI??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?aC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?aC?PCAAM?AQO?_i??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS?aC?PCAAM?_OO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?OS?aC?PCAAM?GEO?HI?G?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?aCAAM?@_O@?q?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?aCAAM?@OO@?q?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?aCAAM?GEOA?I?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?aCAAM?GEO?AI?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "Y???????????????^_AF_AQ?Cc?_g?aC?Ga?_b_?IA?OCG?GEO?O?o??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "Y???????????????^_AF_AQ?_W?_g?aC?Ga?_b_CAA?G@G?@HO?G?o??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?aCAAM?GOO?_i?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?_W?HG?aCAAM?@AO?_i?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?GGO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?AQO?_i?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?AQO?_i?C?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?PCAAM?CGO@?q??gW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?PCAAM?GEOA?I??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?PCAAM?GEO?OI??gW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?ICAAM?C_O@?q?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?ICAAM?COO@?q?@CW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?ICAAM?GEOA?I?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_AQ?Cc?_g?ICAAM?GEO?AI?@CW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@CC?QS?Ce?COOCCY??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@CC?QS?Ce?@OOCCY??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@CC?QS?Ce?GGOCCY??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@CC?QS?Ce?CGOCCY??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OS@CC?QS?Ce?AGOCCY??AW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "U???????????????^_AF_GEAAK@CC?HK?OT?AQo?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?CGOC?a?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?CGO?Ga?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?CGOA?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?CGO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?_COA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?_CO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?@COA?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?Ce?@CO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "U???????????????^_AF_CDAAK@CC?QS?_X?@Ho?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?_OO?Oa??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?_OO?_Q??cw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?GOOC?a??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?GOO?Oa??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?GOO?_Q??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?COOC?a??cw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?COO?Oa??cw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?COOA?Q??cw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?_COA?Q??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?_CO?_Q??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?ACOA?Q??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCW@CC?HI?ACO?_Q??cw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_CDAAK@CC?QS?Ce?C_O@?q??Gg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK?QS?HK?D@?CDO@CE??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_GEAAK?QS?HK??h?CDO@CE??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_GE?OSCCW?QS?Ce?_CO?GQ??Gg?G_o?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?GOOCCY?G?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?GOOCCY?A?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?COOCCY?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?COOCCY?C?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?@OOCCY?C?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSC?c?QS?Ce?@OOCCY?A?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?G_O?`A?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?G_OA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?C_OC@A?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?C_O@@A?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?C_OA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?C_O@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?@_O?`A?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?@_O@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?_GO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?GGOA?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?CGOA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?OSCCWC?c?Ce?CGO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?GOOCCY??_W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?COOCCY??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?@OOCCY?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?@OOCCY?C?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?GGOCCY??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?CGOCCY?C?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?AGOCCY?C?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcC@C?QS?OU?AGOCCY??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "U???????????????^_AF_GEAAKC@C?_k?Cd?AQo?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?OU?@_O?`A?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?OU?@_OA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?OU?@_O@?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?OU?CGO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?G_O?IA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?G_O?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?@_O@AA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?@_O?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?GOO?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCWC@C?HI?@OO?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_kA@@?GEO?HI??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_k?P@?GEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_k?_X?@HO?CE??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_@HAAK?QS?_k?E@?GEOC@E??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF_@HAAK?QS?_k?_X??POC@E??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_GE?CcCCW?QS?OU?@_O?_Q??Gg?_Go?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "U???????????????^_AF_GE?Cc?QS?_kAAL?GGo?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?GOOCCY??_W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?COOCCY??_W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?@OOCCY?G?W?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?CGOCCY?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?CGOCCY??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?AGOCCY?G?W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?Cc@@C?QS?OU?AGOCCY??_W?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "U???????????????^_AF_GEAAK@@C?_k?Cd?AQo?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?@_OC@A?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?@_O?`A?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?@_OA?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?@_O@?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?_GOA?I?@HW?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?_GO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?CGOA?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?OU?CGO@?I?@HW?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?G_O?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?A_O?IA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?A_O?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?@_OCAA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?@_O?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?_OO?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "W???????????????^_AF_GE?CcCCW@@C?HI?@OO?@Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "V???????????????^_AF__b?_a?QS?_k?_X?@HO?CE??", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_@HAAK@@C?QS?OU?CGO@?q??Gg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 14, "g6": "X???????????????^_AF_GE?CcCCW?QS?OU?@CO?_Q??Gg?GGo?", "st": "F", "vs": [7, 8]}
{"root": 25, "n": 15, "g6": "Y?????????????????Fw?O{?OSCCW@CC?HI?C_O?AI?O?W?@Hg?GEW??", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "W?????????????????Fw?O{?_WCCW?HK??h?G_o?QT?AAk?", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "Y?????????????????Fw?O{?_WC@C?_k?O`?_bO@?E??cc?AQg??CW??", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "W?????????????????Fw?O{AAKC@C?_k?_X??_o?QT??ck?", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "W?????????????????Fw?O{AAK@@C?_k?_X??_o?QT??ck?", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "Y?????????????????Fw?O{?_W?HG?QS?OU?@CO?_Q??Gg?_bG?GGw??", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "W?????????????????Fw?O{AAK@CC?_i?HJ?GEG?HL??OK?", "st": "F", "vs": [7, 8, 8]}
{"root": 25, "n": 15, "g6": "W?????????????????Fw?O{?_W?_kCCY?_b?@HG?QT??AK?", "st": "F", "vs": [7, 8, 8]}
{"root": 33, "n": 13, "g6": "U?????????????soTE?Ao?X?ASBGW?wC?`A??i_?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????soTE?DO?U?@c?CgBGW?[A?G__A@C?O?o?", "st": "F", "vs": [7]}
{"root": 33, "n": 14, "g6": "V???????????????YWDP_?X?ASBGW@AC?Ai??UO?wE??", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "V???????????????YWDP_?U?@cBGW@AC?Ai??dO?wE??", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 14, "g6": "X???????????????YWDP_?i?@c?CgBGW?aA?OG_C?K??JG?F?o?", "st": "F", "vs": [7, 8]}
{"root": 33, "n": 15, "g6": "W?????????????????Ee?iK?@cBGW@AC?Ai??UO?Ch?B_[?", "st": "F", "vs": [7, 8, 8]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aO@E?bC?HGADS?GU?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_?_K??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?OQ?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????~?OM?aOOi?Cc?Og?Gs?bE?", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?Og?Cc?PI?@H_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HGCCC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HG?KC?PI?AD_?", "st": "O", "vs": [7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?cCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?cCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?SCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?SCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?KCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?_c@Ai?_@_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?Og@Ai?_@_@EI?AAW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGA?c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_cA?I?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_Oi?CW?Og?_cA?I?Gp_?Ca?AHG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?_c?GI?Gp_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HG?Og?GI?Gp_ADQ?AAW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bC?Cc?aS?Ce?OiO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?GS?Cc?aS?Ce?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CW@EG?Cc?Ce?ADO?aU??", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_@E?bC?HGCCC?PI?AD_@?a?GTG?@?o?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CcCCC?aS?GU?@EO@EI??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CW@EGCCC?GU?@HO?aU??", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_Oi?CW@EG?HGAAA?CQ_?KA?ACG?ADo?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HGADS?GU?C_OCBa?C?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HGADS?GU?A_OCBa?A?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HGADS?GU?_[O??Y?C?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aO@E?bC?HGADS?GU?_[O??Y?A?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "U???????????????^_CB_CQ?CcADS?Ok?CX?GpO?", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?OCO@EI?A?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?CCO@EI?O?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?CCO@EI??_W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?_AO@EI?A?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?_AO@EI??_W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?AAO@EI?O?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?AAO@EI?A?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?AAO@EI??_W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "U???????????????^_CB_@E?bC?HGADS?PH?ADo?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?C_OAAA?@Aw?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?C_O?IA?@Aw?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?C_OC?Q?@Aw?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?C_O@?Q?@Aw?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?OOOC?Q?@Aw?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?OOO@?Q?@Aw?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?@OOC?Q?@Aw?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?CW@EG?HG@Ai?@OO@?Q?@Aw?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_@E?bCADS?Ok?PH?@HO@?E??", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_CQ?bC?HGADS?GU?CGO?Gq?O?g??Oo?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_CQ?CW@EGADS?GU?GCOC?Q??cg??Oo?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_CQ?bC?HG?Og?_Q?Oi_AAA??bG?C@o?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?Gs?bE?C_OCBa?@?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?Gs?bE?A_OCBa?A?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?Gs?bE?_[O??Y?A?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?Gs?bE?_[O??Y?@?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?Gs?bE?GCOADQ?@?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?Gs?bE?CCOADQ?@?W?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?Gs?bE?OiOC?I?@?W?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?__O?PA??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?C_O?PA??bW?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?C_OC?I??bW?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?C_OA?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?A_O@@A??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?A_O?`A??bW?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?A_OC?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?A_OA?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?A_O?_I??bW?", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?CGOC?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?CGOA?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?AGOA?I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "W???????????????^_CB_CQ@Ag?HG?Og?bE?AGO?_I??bW?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?GS?Gs@EK?PH?@HO?OE??", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EK?E@?CQO?Oi??", "st": "O", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EK?PH?ADO?@E??", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "X???????????????^_CB_CQ@Ag?Og?Gs?bE??cOC?Q??cg?A?o?", "st": "F", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_ADO@E?bC?HG?aS?GU?_[O?KE??", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 14, "g6": "V???????????????^_CB_Oi?CW@EG?KC?GU?@HO?aU??", "st": "O", "vs": [7, 8]}
{"root": 38, "n": 15, "g6": "W?????????????????Fw?_[?CW@EG?Cc?Ce?OiO?aT?@Ak?", "st": "F", "vs": [7, 7, 8]}
{"root": 38, "n": 15, "g6": "W?????????????????Fw?_[?CcADS?Gq?bD?CQG?Ol??CK?", "st": "F", "vs": [7, 7, 8]}
{"root": 38, "n": 15, "g6": "Y?????????????????Fw?_[?PG?HGADS?GU?GpO?`@?O?c??Og?@EW??", "st": "F", "vs": [7, 7, 8]}
{"root": 40, "n": 13, "g6": "V?????????????~?@H?dO@E?bC?HG?Og@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og?_Q?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 40, "n": 14, "g6": "W???????????????^_CB_AQ?CW?HG?Og?Qi?_@_@EI?GAW?", "st": "F", "vs": [7, 8]}
{"root": 40, "n": 14, "g6": "Y???????????????^_CB_AQ?CW?HG?Og?_Q?Ci_A?K?AAG?OAO?GpO??", "st": "F", "vs": [7, 7]}
{"root": 40, "n": 14, "g6": "X???????????????^_CB_AQ?bC?HG?Og?_Q?Ci_?aA??bG?O@o?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_C?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_?OS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?HA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?DA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?IA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?EA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W@?Q?GA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W?_Q?AA_CEK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "W?????????????~?AUABO@EABC?Og?_W?IA??S_@?S??co?", "st": "F", "vs": [7]}
{"root": 45, "n": 14, "g6": "W???????????????^_ABO@E?Cc?Og?_W?`A?Ck_CEI?@@W?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_ABO@E?Cc?Og?_W?HA?Ck_CEI?C@W?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_ABO@EABC?HG?_W?HA?Ck_ACA?@Ag?GAo?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_?d_@EABC?HG?Og?aA?OY_@AA?A@g?_Co?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_?d_@E?Cc?Og?_W?IA?OY_CEI?CAW?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_?d_@EABC?Og?_W?_Q?OY_?Aa??cg?A_o?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_?d_@E?Cc?Og?_W?EA?OY_CEI?CAW?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "Z???????????????^_?d_@EABC?Og?_W?EA?GC_ABS?@OG??SO?@HO?A?W??", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_ABO@E?Cc?Og?_W@?Q?_p_?da?C@W?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_ABO@E?Cc?Og?_W?_Q?_p_?da?@@W?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "W???????????????^_?d_@E?Cc?Og?_W?GI?_p_ABQ?CAW?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_ABO@EABC?Og?_W?IA??S_?HK?AUG?GAo?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_?d_@EABC?Og?_W?@Q?GA_?HK?GLG?A_o?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "Z???????????????^_?d_@EABC?Og?_W?IA??S_@?S??co?@_O?OYO?A?W??", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 14, "g6": "X???????????????^_?d_OY?CW?Og?_W?IA??S_?HK?OWg?GAo?", "st": "F", "vs": [7, 8]}
{"root": 45, "n": 15, "g6": "Y?????????????????Fw?OY?CW?Og?_W?IA??S_?HK?AUG?_pG?GAw??", "st": "F", "vs": [7, 8, 8]}
{"root": 49, "n": 13, "g6": "V?????????????~??h@DOAE@BC?HG?_g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "T?????????????~?OM?IOAE@BC?HG@DS?OU?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_?OK??", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_?OK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????~?OM@DOAE@BC?HG?SC?DI?CD_?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????~?OM@DOAE@BC?HG?_g?Ga??c_?IS?O?o?", "st": "F", "vs": [7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG?cCA@q??B_@DQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOGi?Cc?_g?cCA@q??B_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "Z???????????????^_?IOGi?GWAEG?HG?OS?C__CBc?AGG?AGO?GCO??@w??", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_gA?c?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?_@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "Z???????????????^_CB_@Q?GWAEG?_g?CQ?Gi_C?K?AGG??cO?_AO??cg??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?Cc?_g?Gc?ai?A@_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG?_g?ai?A@_AEI??aW?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG?Gc?ai?A@_?IQ?AAg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG?PC?AQ?@Q_C?K?CTG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_Gi?Cc?_g?PC?AQ?@Q_C?K?@BG?OpO?", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_Gi?GWAEG?HG?Ga??c_C?K?AAg?@Qo?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG@DS?OU?C_OCBa?@?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG@DS?OU?A_OCBa?G?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG@DS?OU?_[O??Y?G?W?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG@DS?OU?_[O??Y?@?W?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG@DS?OU?_[O??Y??_W?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "U???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCO?_Q?GWg?", "st": "O", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCOAEI?@?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?@COAEI?@?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?_AOAEI?@?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?CAOAEI?@?W?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "U???????????????^_CB_AE@BC?HG@DS?DH?CDo?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?__O?QA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?__OA?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?A_O@AA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?A_OC?Q?AAw?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?A_OA?Q?AAw?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?@_O?QA?AAw?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?@_OC?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?@_OA?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?GOOC?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?GOOA?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?AOOC?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "W???????????????^_CB_@Q?GWAEG?HG?ai?AOOA?Q?AAw?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q@BC@DS?_k?Q@?AEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 49, "n": 14, "g6": "V???????????????^_CB_@Q@BC@DS?_k?GX?@HO?AE??", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HGA?c?ai?A@_?IQ?AAg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "V???????????????^_@DOAE@BC?HG?IS?OU?_[O?SE??", "st": "F", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG?SC?DI?CD_@DQ?@?g?_?o?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 14, "g6": "X???????????????^_CB_Gi?GWAEG?HG?IA?@Q_?PA?G@G?CDo?", "st": "O", "vs": [7, 8]}
{"root": 49, "n": 15, "g6": "Y?????????????????Fw?_[?GWAEG?HG?Ga??c_C?K?CTG?@Qg?CDW??", "st": "F", "vs": [7, 7, 8]}
{"root": 49, "n": 15, "g6": "W?????????????????Fw?_[?Cc@DS?Oq@BD?@QG?_l??CK?", "st": "F", "vs": [7, 7, 8]}
{"root": 51, "n": 13, "g6": "U?????????????`_?k@D_Aq@CWCAg?`WBwA?@@_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "T?????????????}??k@D_Aq@CWCAgCKC?Om?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????}?Oo?J?Gk?JGAGoCAg?KA?O__?`[??", "st": "F", "vs": [7]}
{"root": 51, "n": 14, "g6": "V???????????????Oo?J?Aq@CWCAg?`WBwA?GkO?GM??", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "V???????????????Oo?J?Gk@CWCAg?`WBwA?AqO?GM??", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "V????????????????k@D_Aq@CWCAgFoC?CE?`_O?`Y??", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "X???????????????Oo?J?Gk?JGAGoCAgBwA?@@_?WA?GOG?CJO?", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "V????????????????k@D_Aq@CWCAgCKC?Om?}?O?AE??", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "X???????????????Oo?J?Gk?JGAGoCAg?KA?O__?`[?^?G??Oo?", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "X???????????????^?CK?@W?ao?UOAGoA@S?B?_ACC?C_G?CJo?", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "X???????????????^?CK?@W?ao?UOAGoA@S?B?_ACC?CGG?CJo?", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "W???????????????^?CK?@W?ao?UOAGo@AA?CJ_CAi?@_W?", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 14, "g6": "W???????????????^?CK?@W?ao?UOAGo?KA?CJ_CAi?GOW?", "st": "F", "vs": [7, 8]}
{"root": 51, "n": 15, "g6": "W?????????????????CK?@W@CWCAg?`WBwA?GkO?UP??_{?", "st": "F", "vs": [7, 8, 8]}
{"root": 56, "n": 13, "g6": "T?????????????}?@U@EOPEAEC?_g?jC?GM?", "st": "F", "vs": [7]}
{"root": 58, "n": 13, "g6": "U?????????????PWOq?dOAE?Gc?ag@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 58, "n": 14, "g6": "V???????????????GkCK_Ci?GW?PG?agBwA?HBO?EE??", "st": "F", "vs": [7, 8]}
{"root": 58, "n": 14, "g6": "Y???????????????GkCK_Ci?GW?PG?ag?cK?}?_?@a?G@G?_@O??oo??", "st": "F", "vs": [7, 8]}
{"root": 66, "n": 13, "g6": "U?????????????kS?e?EOYI?@c?Og?_W?WA?p`_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kSLDEKG?X?GS?_W?oC?Cq??q_?", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "U?????????????kS?XBPOp`?@c?Og?SC?Cq?CB_?", "st": "F", "vs": [7]}
{"root": 66, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?SC?Cq?CB_?oA?Wog?", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?SC?Cq?CB_EKI??GW?", "st": "F", "vs": [7, 8]}
{"root": 66, "n": 14, "g6": "V???????????????UIBPOp`?@c?Og?SC?OM??qO?He??", "st": "F", "vs": [7, 8]}
{"root": 66, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?oCBEE?@KO?_Y??GW?", "st": "F", "vs": [7, 8]}
{"root": 66, "n": 14, "g6": "W???????????????UI?H_?q@gg?Og?_WBEE??cO?BI?B?W?", "st": "F", "vs": [7, 8]}
{"root": 66, "n": 14, "g6": "V???????????????UIBPOp`?@c?Og?oC?BI?CBO?He??", "st": "O", "vs": [7, 8]}
{"root": 70, "n": 13, "g6": "T?????????????}?AY?TOHEAEC?_WAJC?GU?", "st": "F", "vs": [7]}
{"root": 70, "n": 14, "g6": "V???????????????^??e_Ai?cWCKG?_W?GU?_AOAJE??", "st": "F", "vs": [7, 8]}
{"root": 70, "n": 14, "g6": "V???????????????^??e_Ai?cWCKG?_W?GU?G@OAJE??", "st": "F", "vs": [7, 8]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW@@A?GG_CKK??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW?HA?CG_CKK??", "st": "F", "vs": [7]}
{"root": 79, "n": 14, "g6": "X???????????????^?@E_BK?TGADO?_g?GK?OO_@@C??KG?``o?", "st": "F", "vs": [7, 8]}
{"root": 79, "n": 14, "g6": "X???????????????^?@E_BK?TGADO?_g?GK?OO_@@C??BG?``o?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?PA?_k_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?HA?_k_?_S??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?_S??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?OS??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW@AA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW?EA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 81, "n": 14, "g6": "Y???????????????^_ABOGE?Oc?Og?GW?DA?_k_?_S?O@G?GpO?A?o??", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_ABOGE?bC?`G?GW?DA?_k_CAA?@Ag?CAo?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "W???????????????^_ABOGE?Oc?Og?GW?DA?_k_@EI?@@W?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "Y???????????????^_CD_GE?Oc?Og?GW@?Q?CA_@EK??oG?OYO?A?o??", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "W???????????????^_ABOGE?Oc?Og?GW?OQ?Gp_CDa?@@W?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "W???????????????^_CD_GE?Oc?Og?GW?GI?Gp_ABQ?AAW?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_ABOGE?bC?`G?GW@AA?_O_?Ok?OUG?CAo?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_ABOGE?bC?`G?GW?EA?_O_?Ok?OUG?CAo?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_CD_GE?bC?`G?GWA@A?CA_?Ok?GLG?@_o?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "W???????????????^_ABOGE?Oc?Og?GW?PA?_k_@EI?@@W?", "st": "O", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_ABOGE?bC?`G?OgAAq?AA_A?a??`g?COo?", "st": "F", "vs": [7, 8]}
{"root": 81, "n": 14, "g6": "X???????????????^_ABOGE?bC?`G?GW?HA?_k_CAA?@Ag?CAo?", "st": "F", "vs": [7, 8]}
{"root": 83, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_C?S??", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?QA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "T?????????????~?@UABOCH?CS?OW@?sABE?", "st": "O", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW?OQ?@A_CEK??", "st": "F", "vs": [7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOGE?Oc?Gg?OW?`A?Ak_CEI??`W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "X???????????????^_ABOGEABC?`G?Gg?Iq?@A_A?a?@@g?COo?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?_A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "X???????????????^_ABOGEABC?`G?Gg?Iq?_A_@CA?@@g?@Oo?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "X???????????????^_ABOGEABC?`G?OW?DA?Ak_ACA??ag?CAo?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@CC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_GE?Oc?Gg?OW?aA?OY_CEI?AAW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?cCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOGE?Oc?Gg?OW?OQ?_p_?Ta??`W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_GE?Oc?Gg?OW?CI?_p_ABQ?AAW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?_A_@?q?OWg?", "st": "O", "vs": [7, 7]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?GOO?Ta?A?W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?GOO?Ta??_W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?COO?Ta?G?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?COO?Ta??_W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?@OO?Ta?G?W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkOC?Q?A?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkOC?Q??_W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkO?_Q?G?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkO?_Q??_W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkO?GQ?G?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@?sABE?AkO?GQ?A?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?G_OABQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?C_OABQ??_W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?@_OABQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?@_OABQ?@?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?_COABQ?A?W?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?_COABQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?CCOABQ?@?W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@?sABE?CCOABQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?O_O?aA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?O_O?HA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?C_O?QA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?C_O?IA?CBW?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?C_OC@A?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?C_O?HA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?@_O?aA?CBW?", "st": "O", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?@_OC@A?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?COOC@A?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?COO?HA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?AOO?HA?CBW?", "st": "F", "vs": [7, 8]}
{"root": 85, "n": 14, "g6": "W???????????????^_?T_OY?Oc?Gg?OWABE?@OOC@A?CBW?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "T?????????????~?OM@EOAI?DC@?g?_s@Ae?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?@A_ADK??", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?CQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE@Ac@?g?Cc?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADGCCC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?cC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?KC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "U?????????????~?OM@EOAI@Ac@?g?SC?OY?@P_?", "st": "O", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?OO_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?GG_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?@G_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?SCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?KCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "Z???????????????^_@EOAI?DCADG@?g?EA?_[_??[?OOG?CEO?A@O?C?W??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_AI?DCADG@?g@?Q?Gq_CCA?ABG?A@o?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?_@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_AI@Ac@?g?Oc?bI?_@_?_q??gg??Go?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?OW?IG@?g?bI?C@_ADI?@AW?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?A@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_AI?DCADG@?g?CQ?Gq_CCA?ABG?A@o?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?Gg?_o?IG?GQ?Oh_?KA?CAg?_Ao?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?_S?Cc?PS?DE?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?OWADG?Cc?DE?GDO?PU??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?OWADG@?g?AQ?@P_A?a?O?g?AIo?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq@Ac@?g?Cc?Gi?CEO?IM??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_CE?DCADGCCC?Gi?GD_A?a?CXG?@?o?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?OW?IGADGAAA?AI_?cA?@GG?GDo?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?OWADG?cC?_U?@PO?PU??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "Y???????????????^_CB_Gq?OWADG?cC?Gi?GD_?Ca?G@G?@PO?_?o??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?DC?KC?PS?_U?CEOADI??", "st": "F", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "Y???????????????^_CB_Gq?DCADG?KC?Gi?GD_CCA?ABG?A@O??Oo??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_AI?DCADG@?gAAA?GG_?_s?CXG?A@o?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?GgADG@?gAAA?GG_?OK??gg?CEo?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_AI?DCADG@?gAAA?@G_?_s?CXG?A@o?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?GgADG@?gAAA?@G_?OK??gg?CEo?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?_s@Ae?A_OCBa??_W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?_s@Ae?@_OCBa?@?W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?_s@Ae?_[O??Y?@?W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?_s@Ae?_[O??Y??_W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?OCO@EQ??_W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?ACO@EQ??_W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?@CO@EQ?O?W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?@CO@EQ?@?W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?GqOC?I?@?W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?GqOC?I??_W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?GqO?_I?@?W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?GqO?_I??_W?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?_s@Ae?GqO?OI??_W?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "U???????????????^_CB_Gq?Gg@?gADK?DD?CEo?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_Gq?Gg?IG@?g@Ae?@_OAAA?ABW?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_Gq?Gg?IG@?g@Ae?@_O?QA?ABW?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_Gq?Gg?IG@?g@Ae?@_OC?I?ABW?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_Gq?Gg?IG@?g@Ae?AOOC?I?ABW?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?_S?_sADK?Gh?@POC?E??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?_S?_sADK?Gh?@PO@?E??", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq?DC?_sADK?Gh?GDO?AE??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?Gg?IG?_s@Ae?@_OC?Q?CAg??Oo?", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "W???????????????^_CB_AI?OW?IG@?g?CI?Oh_@EQ?@AW?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?Gg@?g?Oc?CI?Oh_?SA?ABG?@PO?", "st": "O", "vs": [7, 7]}
{"root": 89, "n": 14, "g6": "V???????????????^_@EOAI@Ac@?g?_s?DE?_[O?SE??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "X???????????????^_CB_Gq?GgADG@?g?IA?@P_CCA?@?g?CEo?", "st": "O", "vs": [7, 8]}
{"root": 89, "n": 14, "g6": "V???????????????^_CB_Gq@Ac@?g?SC?OY?AIO?IM??", "st": "F", "vs": [7, 8]}
{"root": 89, "n": 15, "g6": "Y?????????????????Fw?_[?Gg@?g?Oc?bI?_@_ADI??gc??Gg?CEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 89, "n": 15, "g6": "W?????????????????Fw?_[?bG@?g?Cc?Gi?OhO?IL?ABK?", "st": "F", "vs": [7, 7, 8]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?OG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?CG_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?aA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?EA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?OG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?AG_?c[??", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "U?????????????~??[?QoGP?Cs?cWCAC@AQ?GI_?", "st": "F", "vs": [7]}
{"root": 91, "n": 13, "g6": "W?????????????~??[@@OAU?`C?Hg?cWA@A?AG_ACc??`O?", "st": "F", "vs": [7]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?cW@?a?AU_?Hi?OOW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?HgAAA?AU_?cY?GCW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?cW?Oa?AU_?Hi?OOW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "Z???????????????^_?F?Oc?_g@AG?Hg?QK?CG_?Qs?AGG?OGO?A@O?OOW??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?Hg?aA?AU_?cY?OCW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?Hg?EA?AU_?cY?OCW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g@AG?HgA@A?Cb_?Qq?GCW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "W???????????????^_?F?Oc?_g?Qo@AG@?a?Cb_?Hi?OGW?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "Z???????????????^_AC_GI?HW@AG?HgA@A?OG_?c[??[G?_AO?O@O?@?W??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "V???????????????^_?F?AU?`C?cWACc?_i?@LOCAE??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "V???????????????^_?F?AU?`C?HgACc?_i?CbOCAE??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "V???????????????^_?F?AU?Cs?cWCAC?_i?GPOACe??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?F?AU?`C?Hg?cWA@A?GI_?IA?@?g?Oco?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?F?GI?HW@AG?cW?Ga?Oc_?GS??eg?_Oo?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?F?GI?HW@AG?Hg?Ga?Oc_?GS?APg?_Oo?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "X???????????????^_?F?GI?HW?Hg?cWA@A?AG_?GS?CGg?Oco?", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 14, "g6": "Z???????????????^_?F?GI?HW@AG?Hg?QK?_O_?PC??`O?@OO?A@O?GQW??", "st": "F", "vs": [7, 8]}
{"root": 91, "n": 15, "g6": "W?????????????????Fw??w?HW@AGACc?_i?@LO?cX?OG[?", "st": "F", "vs": [7, 8, 8]}
{"root": 91, "n": 15, "g6": "Y?????????????????Fw??w?_g?Qo@AG?Ga?Oc_?GS??eg?CbG?_Ow??", "st": "F", "vs": [7, 8, 8]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KA[OCE?wC?IG?Cg??k??o_DHc??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k?GO_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k??S_A[S??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????AWSeA[OCE?wC?IG?@WBPA??d_?", "st": "F", "vs": [7]}
{"root": 105, "n": 14, "g6": "W???????????????@KA[OCE?wC?IG?@W?BA?hK_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_CE?wC?IG?@W?`A?Ra_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 105, "n": 14, "g6": "X???????????????YG?R?hK?OW@oG?IG??k?Ra_?`A??Qg?GOo?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "Y???????????????YG?R?hK?OW?IG?Cg??k??S_A[S?OOG?M@O??Go??", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "W???????????????@KA[OCE?wC?IG?@WBPA??d_DHa??@W?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_CE?wC?IG?@WBPA??d_A[Q??CW?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_Ra?OW@oG?IG??k??d_?DA?YGW?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "W???????????????@KDH_Ra?OW@oG?IG??k??d_@?Q?YGW?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "V???????????????SeA[OCE?wC?IG?@WBPA?AWO?Cm??", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 14, "g6": "X???????????????@KDH_Ra?OW@oG?IG??k?sO_@AA?ACG??do?", "st": "F", "vs": [7, 8]}
{"root": 105, "n": 15, "g6": "Y??????????????????R?hK?OW@oG?IG??k?Ra_EaA?ACC?GOg??dW??", "st": "F", "vs": [7, 7, 8]}
{"root": 109, "n": 13, "g6": "V?????????????MG?eAYOGEAcC?SG?aG??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?aG??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 109, "n": 14, "g6": "W???????????????FC?H_RQ?_W?SG?aG??k?sc_DGI??KW?", "st": "F", "vs": [7, 8]}
{"root": 109, "n": 14, "g6": "W???????????????FCEc_@K?_W?SG?aG??k?RQ_DGI??SW?", "st": "F", "vs": [7, 8]}
{"root": 111, "n": 13, "g6": "V?????????????jGAqE_O?i?@W?oG?@g?CK?AC_BEK??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "X?????????????jGAqE_O?i?@W?oGBEG??s?A__?aC?OAO?@B_?", "st": "F", "vs": [7]}
{"root": 111, "n": 14, "g6": "W???????????????Tc?k_?i?@W?oG?@g?CK?Wp_E_Q?@AW?", "st": "F", "vs": [7, 8]}
{"root": 111, "n": 14, "g6": "Z???????????????Tc?k_sA?Ag?Ao?oG??s?AC_BEK?@OG?COO?_CO??`g??", "st": "F", "vs": [7, 7]}
{"root": 111, "n": 14, "g6": "Z???????????????Tc?k_sA?Ag?Ao?oG??s?A__?aC?OAO?@B_?WpO??CW??", "st": "F", "vs": [7, 8]}
{"root": 117, "n": 13, "g6": "V?????????????AoPa?c_MA?CgBKG?@g?@K?sW_??s??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????AoYKCW_Cc?wG?HO?@g?@K??E_BKK??", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYK?c_MA?CgBKG?@gAKQ??R_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "U?????????????AoYKCW_Cc?CgBKG?AW?wI??L_?", "st": "O", "vs": [7]}
{"root": 117, "n": 14, "g6": "W???????????????@WCW_Cc?CgBKG?AWBPa??E_@oQ??Eg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "X???????????????Pa?c_MA?CgBKG?@g?@K?sW_?UA?CCG??Eo?", "st": "F", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HO?@g??Y?X`_CWa??Hg?", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "X???????????????YKCW_Cc?wG?HO?@g?@K?X`_?UA?CCG??Eo?", "st": "F", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HO?@gAKQ??R_BKI??CW?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HOBKG??s??R_@@A?PaW?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HOBKG??s??R_?CQ?PaW?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "V???????????????@WEb?Cc?CgBKGCWc?@M?MAO?@i??", "st": "O", "vs": [7, 7]}
{"root": 117, "n": 14, "g6": "V???????????????@WEb?MA?CgBKG?@gAKQ?CcO?A]??", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WCW_Cc?CgBKG?AW?wI??L_EbA??OW?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?bC?QO?HOBKG?@K??L_CCA?F@W?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "W???????????????@WEb?bC?QO?HOBKG?@K??L_?Aa?F@W?", "st": "O", "vs": [7, 8]}
{"root": 117, "n": 14, "g6": "V???????????????YKCW_Cc?CgBKG?AW?wI?AoO?@m??", "st": "O", "vs": [7, 8]}
{"root": 126, "n": 13, "g6": "V?????????????bOI`?BO?eAqC?HG?Ag?GK??o_BPc??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "V?????????????bOLEAgO?Y?AW?HG?Ag?GK?OO_DcK??", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "U?????????????YKI`?BOk`?Cc?Ag?OWALA??e_?", "st": "F", "vs": [7]}
{"root": 126, "n": 14, "g6": "W???????????????I`?BOk`?Cc?Ag?OW?BA?YK_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 14, "g6": "W???????????????Pg?BO?eAqC?HG?Ag?GK?YK_AgQ??WW?", "st": "F", "vs": [7, 8]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?Y?Cc?Ag?OW@@A?k`_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 126, "n": 14, "g6": "W???????????????I`?BOk`?Cc?Ag?OWALA??e_BPa?A?W?", "st": "F", "vs": [7, 8]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?Y?Cc?Ag?OWALA??e_DcI??CW?", "st": "F", "vs": [7, 8]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?YAqC?HG?Ag?GK??e_ACA?PgW?", "st": "F", "vs": [7, 8]}
{"root": 126, "n": 14, "g6": "W???????????????LEAgO?YAqC?HG?Ag?GK??e_?`A?PgW?", "st": "F", "vs": [7, 8]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A@C??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A?c??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????bo[@?HO?U@SC?BG?Cg?GK?O__@pc??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "U?????????????boFE?HO?U@SC?BG?OWB_I??d_?", "st": "F", "vs": [7]}
{"root": 131, "n": 14, "g6": "W???????????????FE?HO?U@SC?BG?OWANA?OG_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 131, "n": 14, "g6": "W???????????????Pw?HO?U@SC?BG?OW@AA?MK_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 131, "n": 14, "g6": "W???????????????FE?HO?U@SC?BG?OWB_I??d_C]A?A?W?", "st": "F", "vs": [7, 8]}
{"root": 131, "n": 14, "g6": "W???????????????Pw?HO?U@SC?BG?OWB_I??d_@pa??GW?", "st": "F", "vs": [7, 8]}
{"root": 131, "n": 14, "g6": "W???????????????Pw@p_@I?@WAgG?BG?GK??d_?aA?[@W?", "st": "F", "vs": [7, 8]}
{"root": 131, "n": 14, "g6": "W???????????????Pw@p_@I?@WAgG?BG?GK??d_?DA?[@W?", "st": "F", "vs": [7, 8]}
{"root": 138, "n": 13, "g6": "U?????????????US?U?EOLIB_C?Gg?OWAMA??X_?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "U?????????????b_JI?EOLI?@c?Gg?OW?Aq?w@_?", "st": "O", "vs": [7]}
{"root": 138, "n": 14, "g6": "W???????????????JI?D_?q?sgF?G?Gg?GK??X_@?a?PoW?", "st": "O", "vs": [7, 8]}
{"root": 138, "n": 14, "g6": "V???????????????JI?EOLI?CS?OWC[C?@e??kOF?I??", "st": "O", "vs": [7, 7]}
{"root": 138, "n": 14, "g6": "V???????????????PoAq_?q?sg?BG?GgB_E?ABO?De??", "st": "O", "vs": [7, 8]}
{"root": 141, "n": 13, "g6": "V?????????????MGCPAYO?MB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????MGQY@CO?MB_C?gG?BG?GS??g_AYS??", "st": "F", "vs": [7]}
{"root": 141, "n": 14, "g6": "W???????????????FCCe_Ga??w?gG?BG?GS?RQ_F?I??SW?", "st": "F", "vs": [7, 8]}
{"root": 141, "n": 14, "g6": "X???????????????FCCe_Ga??wF?G?BG?GS?RQ_@?a?A_g??go?", "st": "F", "vs": [7, 8]}
{"root": 141, "n": 15, "g6": "Y?????????????????@p?cs?aG?@o?BG?GS?RQ_F?I?CAC?D@G??gw??", "st": "F", "vs": [7, 8, 8]}
{"root": 144, "n": 13, "g6": "U?????????????MGQiAUOGE?@c?Og?_W?Ea?w@_?", "st": "F", "vs": [7]}
{"root": 144, "n": 14, "g6": "V???????????????FCCi_Qq?@c?Og?_WB_E?GEO?LE??", "st": "F", "vs": [7, 8]}
{"root": 144, "n": 14, "g6": "V???????????????FCCi_Qq?_W?BG?_WB_E?ADO?LE??", "st": "F", "vs": [7, 8]}
{"root": 144, "n": 15, "g6": "W?????????????????@p?dS@JG?BG?_WB_E?GEO?Oh??s[?", "st": "F", "vs": [7, 8, 8]}
{"root": 161, "n": 13, "g6": "V?????????????@oTI@gOAI?AWAWG?BG?OS?sg_??[??", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "V?????????????@oYSDQ_LA?GgAWG?_gACA??e_?BK??", "st": "F", "vs": [7]}
{"root": 161, "n": 14, "g6": "X????????????????wDQ_LA?GgAWG?_gACA??e_?BK?YSG??BO?", "st": "F", "vs": [7, 7]}
{"root": 161, "n": 14, "g6": "X????????????????wDQ_LA?GgAWG?_gACA??e_?BK?YSG?G?o?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 13, "g6": "V?????????????b_@K@hO?e@WC?DG?Gg?@K?C__FAc??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K?O__@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K??o_@hS??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????AW[I@hO?e@WC?DG?GgAMA??R_?", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "U?????????????b_@KFA_LI?Ac?Gg?AW?AY?U@_?", "st": "F", "vs": [7]}
{"root": 165, "n": 14, "g6": "W???????????????@K@hO?e@WC?DG?Gg?QA?wS_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?LI?Ac?Gg?AW?QA?wS_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_?e@WC?DG?Gg@AA?LI_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?Ac?Gg?AW?BA?LI_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "W???????????????@K@hO?e@WC?DG?GgAMA??R_FAa??CW?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_?e@WC?DG?GgAMA??R_@hQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_LI?AWAoG?DG?CS??R_A@A?PoW?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????@KFA_LI?AWAoG?DG?CS??R_?_a?PoW?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "V???????????????@KFA_LI?Ac?GgC[C?@M??eOAoI??", "st": "F", "vs": [7, 7]}
{"root": 165, "n": 14, "g6": "X???????????????@KFA_LI?AW?DG?GgAMA??R_?EA?J?g??Co?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?LI?Ac?Gg?AW?AY?U@_FAa??CW?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?Ac?Gg?AW?AY?U@_@hQ?O?W?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?sg?DG?Gg?@K??e_?EA?J?w?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "W???????????????Po?R?wS?sg?DG?Gg?@K??e_C@A?J?w?", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 14, "g6": "V???????????????PoFA_LI?Ac?Gg?AW@WE?AWO?Cu??", "st": "F", "vs": [7, 8]}
{"root": 165, "n": 15, "g6": "Y??????????????????R?wS?AW?DG?GgAMA??R_@hQ??WC?U@G??Cw??", "st": "F", "vs": [7, 8, 8]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?Rg_?AS??", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "U?????????????eOHs?`Oge?BC?@g?OW?DQ?[@_?", "st": "F", "vs": [7]}
{"root": 172, "n": 14, "g6": "W???????????????RG?`Oge?BC?@g?OW@Ma??Q_?Ia?M?g?", "st": "F", "vs": [7, 7]}
{"root": 172, "n": 14, "g6": "W???????????????RG?`Oge?BC?@g?OW?DQ?[@_A\\A?O?W?", "st": "F", "vs": [7, 8]}
{"root": 172, "n": 14, "g6": "V???????????????RGA\\?ge?BC?@g?OW@oE?CIO?Ie??", "st": "F", "vs": [7, 8]}
{"root": 172, "n": 14, "g6": "V???????????????RGA\\?CIAaW?EG?@g@oE?ABO?Ie??", "st": "F", "vs": [7, 8]}
{"root": 174, "n": 13, "g6": "V?????????????eODp?BOCE@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS??S_@[S??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????okDp?BOCE@oC?EG?OgAXA?@H_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y@oC?HG?OgACA?CE_?EK??", "st": "F", "vs": [7]}
{"root": 174, "n": 14, "g6": "W???????????????RG@[O?Y?OW?EG?HG?GS?ok_B_I??gW?", "st": "F", "vs": [7, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y@oC?HG?Og?DA?ok_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og@@A?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y@oC?HG?Og@@A?Ja_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og?@Q?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?OgAXA?@H_@[Q?G?W?", "st": "F", "vs": [7, 8]}
{"root": 174, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?OgAXA?@H_@[Q??AW?", "st": "F", "vs": [7, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y@oC?HG?OgACA?CE_?EK?WUG?G?o?", "st": "F", "vs": [7, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y@oC?HG?OgACA?CE_?EK?DpG??Go?", "st": "F", "vs": [7, 8]}
{"root": 176, "n": 13, "g6": "V?????????????SgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "U?????????????fODQ?BO?p?Gc?_gF?W@Qa?@E_?", "st": "F", "vs": [7]}
{"root": 176, "n": 14, "g6": "W???????????????DQ?BO?p?Gc?_gF?WA\\A??K_AdA??bG?", "st": "F", "vs": [7, 7]}
{"root": 176, "n": 14, "g6": "W???????????????DQ?BO?p?Gc?_gF?W@Qa?@E_CyA?C?W?", "st": "F", "vs": [7, 8]}
{"root": 176, "n": 14, "g6": "W???????????????Rg@S_?Y?BC?PG?_gB_K?@E_@GA?ISW?", "st": "F", "vs": [7, 8]}
{"root": 176, "n": 14, "g6": "W???????????????Rg@S_?Y?BC?PG?_gB_K?@E_?Aa?ISW?", "st": "F", "vs": [7, 8]}
{"root": 176, "n": 14, "g6": "V???????????????Rg@S_?Y?Gc?_gF?W@Qa??pO?Gu??", "st": "F", "vs": [7, 8]}
{"root": 176, "n": 14, "g6": "V???????????????Rg@S_?Y?BC?_gF?W@Qa?AHO?Gu??", "st": "F", "vs": [7, 8]}
{"root": 180, "n": 13, "g6": "V?????????????kG@KC[_CE@WC?DG@?g?CK?@G_BES??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGCIAqO?i@aC?PG?_g?CK??W_C[c??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "V?????????????kGPq@A_?i@aC?PG?_g?CK?@G_AqS??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W@@A?@a_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?`A?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?HA?@a_?`K??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC?CCO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??cO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??aO?_B_?", "st": "F", "vs": [7]}
{"root": 192, "n": 14, "g6": "W???????????????^_CF_OI?_W?IGC?W?`A?CH_?Oi??pW?", "st": "F", "vs": [7, 8]}
{"root": 192, "n": 14, "g6": "X???????????????^_CF_OI?_W?IG?Og?EI?CH_?SA?O@g?GOo?", "st": "F", "vs": [7, 8]}
{"root": 192, "n": 14, "g6": "[???????????????^_CF_@a@?g@?o?IG?Oc?AD??cC?GGO?GG_?A_O?CGG?C?]??", "st": "F", "vs": [7, 8]}
{"root": 192, "n": 14, "g6": "[???????????????^_CF_@a@?g@?o?IG?Oc?AD??cC?GGO?@G_?A_O?CGG?C?]??", "st": "F", "vs": [7, 8]}
{"root": 192, "n": 14, "g6": "W???????????????^_CF_OI?_W?IGC?W@@A?CH_?Oi??pW?", "st": "O", "vs": [7, 8]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?_c?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?Gc?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?IA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?EA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw@AA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?QA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?IA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????~??[@A_OK?DG?HGCCw@AA?CI_?QK??", "st": "F", "vs": [7]}
{"root": 196, "n": 14, "g6": "[???????????????^_@A_OK?DG?`O?QG?Cc?_f??_c?G@O?G@_?@CO?C@G??FE??", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_@A_OK?DG?HGCCw?Ba?CC_A?S?C?o?G_O?CIO?@Gg??", "st": "F", "vs": [7, 7]}
{"root": 196, "n": 14, "g6": "Z???????????????^_@A_OK?DG?`O?HGAA[??w_A?S?C?o?@_O?APO?AAW??", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "[???????????????^_@A_OK?DG?`O?QG?Cc?_f??Gc?G@O?G@_?CCO?G?g??FE??", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?QGCCw@AA?CI_?HI?CIW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?HGCCw@AA?GS_?QI?ADW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?QGCCw?IA?CI_?HI?CIW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?HGCCw?IA?GS_?QI?ADW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?HGCCw?EA?GS_?QI?ADW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?QGCCw@AA?@H_?`Q?CIW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?QGCCw?IA?@H_?`Q?CIW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "Z???????????????^_?F?OK?DG?QGCCw?IA?GS_?HK??oG?OOO?CIO?O?W??", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?OK?DG?HGCCw@AA?AP_@Aa?ADW?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 14, "g6": "W???????????????^_?F?GS?DG?HGCCw@AA?CI_A@a?@Gw?", "st": "F", "vs": [7, 8]}
{"root": 196, "n": 15, "g6": "^?????????????????Fw?GS@?o?IO?`O?HC?@H?CCw??aO?OA_?G@_?AAG?A?I??ACG??_G_??FF???", "st": "F", "vs": [7, 8, 8]}
{"root": 198, "n": 13, "g6": "V?????????????JG?UCgO?U?EC?BGB_g?GK?qo_?@S??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "V?????????????qoDc?D_dA?@W?KG?BG?GK??I_B_k??", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qo?UCgO@`?@cB_g?OW?ka??U_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?Ao@`?@cB_g?OW?Aq?dA_?", "st": "F", "vs": [7]}
{"root": 198, "n": 13, "g6": "U?????????????qoDc?D_?U?ECB_g?OWASI??X_?", "st": "F", "vs": [7]}
{"root": 198, "n": 14, "g6": "W????????????????UCgO@`?@cB_g?OWBJA??I_@XA??JG?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????Dc?Ao@`?@cB_g?OWBJA??I_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BG?OW??i?[D_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??k?@W?KG?OW??i?[D_CgQ??Kg?", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "X???????????????XW@X??kASG?Ao?BG?GK?[D_@AA??og??Io?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "W????????????????UCgO@`?@cB_g?OW?ka??U_EUA?A?W?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "V???????????????XW?KG?X@oS?OW@XC?@Y??kOCgQ??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "V???????????????XW?D_@`@oS?OW@XC?@Y?dAO?BI??", "st": "F", "vs": [7, 7]}
{"root": 198, "n": 14, "g6": "W???????????????Dc?Ao@`?@cB_g?OW?Aq?dA_EUA?C?W?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BG?OW?Aq?dA_B_i??GW?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BGB_g?GK??k_@AA?Q`W?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??U?EC?BGB_g?GK??k_A@A?Q`W?", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "V???????????????XW@X??U?EC?BGB_gASI?ABO?De??", "st": "F", "vs": [7, 8]}
{"root": 198, "n": 14, "g6": "W???????????????XW@X??k?@W?KG?OWASI??X_B_i??OW?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?DG?Og?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?Og?AWAXA??h_?", "st": "F", "vs": [7]}
{"root": 207, "n": 14, "g6": "W????????????????k@[OCE@SC?Og?AW?BA?wK_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W???????????????RG?J?Ja?OW?DG?Og?@K?wK_AgI??WW?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW@@A?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW?@Q?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 14, "g6": "W????????????????k@[OCE@SC?Og?AWAXA??h_F@a??@W?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AWAXA??h_@[Q?G?W?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AWAXA??h_@[Q??AW?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?Og?@K??h_?Ca?RGW?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?Og?@K??h_A?Q?RGW?", "st": "F", "vs": [7, 8]}
{"root": 207, "n": 14, "g6": "V????????????????kF@_Ja@SC?Og?AWAXA?CEO?DM??", "st": "F", "vs": [7, 8]}
{"root": 210, "n": 13, "g6": "V?????????????`gZ@?BO?e@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????`gEiEoO?e@aC?`G?GW@CA??Y_?Ok??", "st": "F", "vs": [7]}
{"root": 210, "n": 14, "g6": "W???????????????OsEoO?Y?AW?`G?Og?CK?LS_BCI?@CW?", "st": "F", "vs": [7, 8]}
{"root": 210, "n": 14, "g6": "X???????????????Os@i_uA@aC?`G?GW?@i?AD_CAA??RG?P?o?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?PG?Cg?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 213, "n": 14, "g6": "W????????????????k@[OCE@SC?PG?AW?BA?wK_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "W???????????????RG?J?Ja?OW?PG?Cg?@K?wK_AgI??WW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "Z???????????????RG?J?Ja?OWAgG?PG?AS??o_F@c?OOG?@CO??RO?@?W??", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_CE@SC?PG?AW@@A?Ja_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "W????????????????k@[OCE@SC?PG?AWAXA??d_F@a??@W?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_CE@SC?PG?AWAXA??d_@[Q??CW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?PG?@K??d_ACA?RGW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?PG?@K??d_?DA?RGW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?PG?@K??d_A?Q?RGW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_Ja?OWAgG?PG?@K??d_?@Q?RGW?", "st": "F", "vs": [7, 8]}
{"root": 213, "n": 14, "g6": "V???????????????[E@[OCE@SC?PG?AWAXA?@WO?Cm??", "st": "F", "vs": [7, 8]}
{"root": 215, "n": 13, "g6": "U?????????????Lg?Y?BOYEBAC?PG?_gAXA?@B_?", "st": "F", "vs": [7]}
{"root": 215, "n": 14, "g6": "W???????????????Es?E_?Y@gWECG?PG?OS?@B_AGA?RGW?", "st": "F", "vs": [7, 8]}
{"root": 215, "n": 14, "g6": "W???????????????Es?E_?Y@gWECG?PG?OS?@B_A@A?RGW?", "st": "F", "vs": [7, 8]}
{"root": 215, "n": 14, "g6": "W???????????????Es?E_?Y@gWECG?PG?OS?@B_?Ga?RGW?", "st": "F", "vs": [7, 8]}
{"root": 215, "n": 14, "g6": "W???????????????Es?E_?Y@gWECG?PG?OS?@B_?@a?RGW?", "st": "F", "vs": [7, 8]}
{"root": 222, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?SG?@g?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?SG?@g?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 222, "n": 14, "g6": "Y???????????????Ss?I_CI@SC?SG?@g?@K??o_BOs?RGG?G@O??Go??", "st": "F", "vs": [7, 8]}
{"root": 222, "n": 14, "g6": "X???????????????RGDL?@S?OgAgG?SG?@K?YE_@_A??Eg??oo?", "st": "F", "vs": [7, 8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?w_@a??w?SGBHG?@S??c_DQS??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "U?????????????CWBa?KOiQ?ICBHG?AgBQA??M_?", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a?ICBHG?Ag?AQ?iQ_EcA??FG?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a??w?SGBHG?AQ?iQ_EcA??Ig?", "st": "F", "vs": [7, 7]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@a?ICBHG?AgBQA??M_DQQ???w?", "st": "F", "vs": [7, 8]}
{"root": 224, "n": 14, "g6": "W???????????????AK?w_@aAhG?SG?AgBQA??M_BHI??GW?", "st": "F", "vs": [7, 8]}
{"root": 224, "n": 14, "g6": "V???????????????AK?w_@aAhGBHG?AgBQA?A`O?@u??", "st": "F", "vs": [7, 8]}
{"root": 228, "n": 13, "g6": "U?????????????x_@g?B_aI?AW@og?GW@PI??h_?", "st": "F", "vs": [7]}
{"root": 228, "n": 14, "g6": "W???????????????[o?Y??[AGg?Co@og?CK??h_?HA?IHW?", "st": "F", "vs": [7, 8]}
{"root": 228, "n": 14, "g6": "W???????????????[o?Y??[AGg?Co@og?CK??h_C?a?IHW?", "st": "F", "vs": [7, 8]}
{"root": 228, "n": 14, "g6": "V???????????????[o?B_aI?AW@og?GW@PI?BOO?DM??", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 13, "g6": "V?????????????FO?[E`_@EAcC?PG?Ag?OK?_O_BSS??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "U?????????????FOYEBSO@E?Gc?Ag?_W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_@E?Gc?Ag?_WA@A?Ya_?FA?S_g?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "Z???????????????BgE`_@EAcC?PG?Ag?OK?_O_BSS?G_G??wO?ACO???w??", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_@E?Gc?Ag?_W?Ba?h@_BSQ??AW?", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_Ya?CW?PG?Ag?OK??w_?Ca?S_w?", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "W???????????????BgE`_Ya?CW?PG?Ag?OK??w_?AQ?S_w?", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "V???????????????BgE`_Ya?Gc?Ag?_WAcE?@EO?FE??", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "V???????????????BgE`_Ya?CW?PG?AgAcE?CBO?FE??", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 14, "g6": "X???????????????BgE`_Ya?CW?PG?Ag?OK?h@_AGA?@AG??wo?", "st": "F", "vs": [7, 8]}
{"root": 231, "n": 15, "g6": "Y??????????????????y?sK@iG?Go?PG?@S?h@_?_Y?G_C?ACG??ww??", "st": "F", "vs": [7, 8, 8]}
{"root": 233, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?BG?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 233, "n": 14, "g6": "W???????????????FCEc_@K?_W?SG?BG?OK?RQ_DGI??SW?", "st": "F", "vs": [7, 8]}
{"root": 240, "n": 13, "g6": "V?????????????sKKH?DO@EAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 242, "n": 13, "g6": "V?????????????uGOY@QO?i?CW?BG?Og?OK?CC_BKK??", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO@EAdC?PG?_W?KA??Y_?Ck??", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????KgIIESO?YAdC?Cg?_WAOA?@E_?PK??", "st": "F", "vs": [7]}
{"root": 250, "n": 14, "g6": "X???????????????ESAa_qaAdC?_W?WC?@i??d_C_A??bG?AHO?", "st": "F", "vs": [7, 7]}
{"root": 252, "n": 13, "g6": "V?????????????sWTA?I_FA?Ag?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "U?????????????sW?i?wOX`?Gc?_g?AWAgQ??i_?", "st": "F", "vs": [7]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA?Gc?_g?AW??Y?X`_DOa??TG?", "st": "F", "vs": [7, 7]}
{"root": 252, "n": 14, "g6": "Z???????????????YKDO_@S?[G?DO?PG?@K??E_BKK??cG?_AO?CDO?@?W??", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA?Gc?_g?AWAgQ??i_BKI??GW?", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA@eC?PG?_g?@K??i_?EA?TAW?", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "W???????????????YK?I_FA@eC?PG?_g?@K??i_A?Q?TAW?", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "V???????????????YK?wOX`?Gc?_g?AWAgQ?@SO?DU??", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "V???????????????YK?I_FA@eC?PG?AWAgQ?CDO?DU??", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 14, "g6": "X???????????????YK?I_FA@eC?PG?_g?@K?iC_CGA?@GG??io?", "st": "F", "vs": [7, 8]}
{"root": 252, "n": 15, "g6": "Y?????????????????Eb?@S?[GBKG?PG?@K?iC_?_i?O_C?AOG??iw??", "st": "F", "vs": [7, 8, 8]}
{"root": 256, "n": 13, "g6": "V?????????????bG]@?DO@E@EC?BG?_g?GK?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 256, "n": 14, "g6": "W???????????????PcF_O?i?CW?BG?_g?GK?Is_AKI?ACW?", "st": "F", "vs": [7, 8]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?a?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?Q?@a_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]A@OAE?PC?Gg@?WA@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOAE?Gc?Gg@?WAAA?OI_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "V?????????????~?C]?KOOI?Gc?Gg@?WAAA?AE_?aK??", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "X?????????????~?C]?KOOI?GW?aG?PG?CS?A__CAC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 276, "n": 14, "g6": "W???????????????^_@F_AE?Gc?Gg@?WA?Q?@a_A@Q?AGw?", "st": "F", "vs": [7, 8]}
{"root": 276, "n": 14, "g6": "W???????????????^_@F_AE?Gc?Gg@?WAAA?OI_?KQ?AGw?", "st": "F", "vs": [7, 8]}
{"root": 276, "n": 14, "g6": "[???????????????^_@F_@a@?g?Oo?aG?Gc?@D??SC?OGO?OC_?C_O?OCG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 282, "n": 13, "g6": "V?????????????Pg@E@SO?U?QC?BGF?g?CK?fO_?@S??", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "V?????????????mGCq?B_TABBC?HG@?W?`A?Aa_?_k??", "st": "F", "vs": [7]}
{"root": 288, "n": 14, "g6": "X???????????????VC@K_?[@SGEEG@?W?II?CD_C?Q??cg?GOo?", "st": "F", "vs": [7, 8]}
{"root": 291, "n": 13, "g6": "U?????????????mGCq?DOop?Cc?Og@?W?PQ?RA_?", "st": "F", "vs": [7]}
{"root": 291, "n": 14, "g6": "V???????????????VC@K_op?Cc?Og@?W@KI??iO?ae??", "st": "F", "vs": [7, 8]}
{"root": 291, "n": 14, "g6": "V???????????????VC@K_?iBBC?Og@?W@KI?@HO?ae??", "st": "F", "vs": [7, 8]}
{"root": 291, "n": 14, "g6": "V???????????????VC@K_?iBBC?HG?Og@KI?GBO?ae??", "st": "F", "vs": [7, 8]}
{"root": 291, "n": 15, "g6": "W?????????????????Dp?HcBBC?Og@?W@KI??iO?HH?AI[?", "st": "F", "vs": [7, 8, 8]}
{"root": 291, "n": 15, "g6": "W?????????????????Dp?HcBBC?HG?Og@KI??iO@?X?AI[?", "st": "F", "vs": [7, 8, 8]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc?_g@?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PG@?W@AA?AQ_?_k??", "st": "F", "vs": [7]}
{"root": 296, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?OS?O__?aC??cO?GB_?", "st": "F", "vs": [7]}
{"root": 296, "n": 14, "g6": "[???????????????^_CF_AQ?Og?Go?KG?Gc?CD?ACC?AGO?@G_?C_O?@AG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 296, "n": 14, "g6": "[???????????????^_CF_AQ?Og?Go?KG?Gc?CD?ACC?AGO?@G_?@OO?GAG?@?]??", "st": "F", "vs": [7, 8]}
{"root": 304, "n": 13, "g6": "V?????????????SSU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????Q[[@?aO@EADC?DG@?g?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?aG?Gc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?aGASQ?AH_?", "st": "F", "vs": [7]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?aG@YI??D_Cga?@Cg?", "st": "F", "vs": [7, 7]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?aGASQ?AH_AsQ??GW?", "st": "F", "vs": [7, 8]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_Ua?Cg@?o@KG?PC?AH_?QA?QaW?", "st": "F", "vs": [7, 8]}
{"root": 312, "n": 14, "g6": "W???????????????[K?E_Ua?Cg@?o@KG?PC?AH_??Y?QaW?", "st": "F", "vs": [7, 8]}
{"root": 312, "n": 14, "g6": "V???????????????[KAsO@I?_W@KG?aGASQ??sO?PM??", "st": "F", "vs": [7, 8]}
{"root": 312, "n": 14, "g6": "V???????????????[K?E_Ua?Cg@KG?aGASQ?GEO?PM??", "st": "F", "vs": [7, 8]}
{"root": 315, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?`G?@S?Tc_??[??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?Gc?GgA?W@?a?Ga_?aK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W@@A?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 328, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W?DA?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 328, "n": 14, "g6": "W???????????????^_CF_@I?GW?PGA?W@?a?CP_?Gi?CPW?", "st": "F", "vs": [7, 8]}
{"root": 328, "n": 14, "g6": "W???????????????^_CF_@I?GW?GgA?W@@A?AH_?aI?CPW?", "st": "F", "vs": [7, 8]}
{"root": 328, "n": 14, "g6": "X???????????????^_CF_AE?PC?GgA?W?aI?AH_?HQ??Og?OOo?", "st": "F", "vs": [7, 8]}
{"root": 328, "n": 14, "g6": "W???????????????^_CF_@I?GW?GgA?W?DA?AH_?aI?CPW?", "st": "F", "vs": [7, 8]}
{"root": 328, "n": 14, "g6": "Z???????????????^_CF_AE?PC?GgA?W?DA?Ga_?PK?@GG?@IO??`O?G?W??", "st": "F", "vs": [7, 8]}
{"root": 330, "n": 13, "g6": "V?????????????wWEACK_AS?kG?DO?HG?@K??E_AsK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W@?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 336, "n": 14, "g6": "W???????????????^_CF_@I?Gc@?gA?W?_a?AQ_?_q??ow?", "st": "F", "vs": [7, 8]}
{"root": 336, "n": 14, "g6": "W???????????????^_CF_@I?OW?PGA?W@AA?GD_?KI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 336, "n": 14, "g6": "W???????????????^_CF_@I?OW?PGA?W?QA?GD_?KI?@HW?", "st": "O", "vs": [7, 8]}
{"root": 336, "n": 14, "g6": "X???????????????^_CF_@I?OW?KG?PG?HI?GD_@@A?G@g?C_o?", "st": "F", "vs": [7, 8]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 339, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 339, "n": 14, "g6": "W???????????????^_CF_CI?CW?PGA?W@?a?@`_@?i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 339, "n": 14, "g6": "Y???????????????^_CF_CI?CW?KG?PG@?K?O__@?k?AOG?_@O?AQo??", "st": "F", "vs": [7, 8]}
{"root": 339, "n": 14, "g6": "X???????????????^_CF_@E?GcA?WACC?HI?GD_?`Q??og?_?o?", "st": "F", "vs": [7, 8]}
{"root": 339, "n": 14, "g6": "X???????????????^_CF_@E?GcA?W?cC?HI?GD_?`Q??og?_?o?", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W@AA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?aA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?QA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 341, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?EA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@CO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 341, "n": 14, "g6": "W???????????????^_CF_CI?CW?SGA?W@AA?@H_@?i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "W???????????????^_CF_CI?CW?SGA?W?QA?@H_@?i?@HW?", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "W???????????????^_CF_CI?CW?SGA?W@AA?GD_?HI?@HW?", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "[???????????????^_CF_AQ?Og?Go?SG?Cc?GD??cC??gO?AG_?@_O?CGG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "[???????????????^_CF_AQ?Og?Go?SG?Cc?GD??cC??gO?AG_?COO?@AG?A?]??", "st": "F", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "W???????????????^_CF_CI?CW?SGA?W?QA?GD_?HI?@HW?", "st": "O", "vs": [7, 8]}
{"root": 341, "n": 14, "g6": "X???????????????^_CF_CI?CW?SG?HG?HI?GD_?IA?G@g?C_o?", "st": "O", "vs": [7, 8]}
{"root": 421, "n": 13, "g6": "X?????????????~??s?I_Ca@?W@AG?PGAAS?@B?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 431, "n": 13, "g6": "X?????????????~??w?H_AQ?_W?SG?`G@@S?@B??aC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 433, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 433, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PG@Cg?CK?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 433, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?@AO?OY_?AOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 433, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?@AO?OY_?CGO?CQg??GE??", "st": "F", "vs": [7, 8]}
{"root": 433, "n": 14, "g6": "X???????????????^_?H_Aa@@g?aG?PG?CK?@o_?_s?CQg?_Go?", "st": "F", "vs": [7, 8]}
{"root": 433, "n": 14, "g6": "X???????????????^_?H_Aa@@g?aG@Cg?CK?_G_?_s?@Cg?@oo?", "st": "F", "vs": [7, 8]}
{"root": 474, "n": 13, "g6": "V?????????????}??w?T?AQAAW?cGCBG@CS?CS_@HS??", "st": "F", "vs": [7]}
{"root": 474, "n": 14, "g6": "X????????????????w?T?AQAAW?cGCBG@CS?CS_@HS?^?G??_o?", "st": "F", "vs": [7, 8]}
{"root": 474, "n": 14, "g6": "X????????????????w?T?AQAAW?cGCBG@CS?CS_@HS?^?G??@o?", "st": "F", "vs": [7, 8]}
{"root": 474, "n": 14, "g6": "X???????????????^??M?Ag?HGCCo?cGA@c?PD??ac?GOG?HIo?", "st": "F", "vs": [7, 8]}
{"root": 474, "n": 14, "g6": "X???????????????^??M?Ag?HGCCo?cGA@c?PD??ac?@?g?HIo?", "st": "F", "vs": [7, 8]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AQAAW?cGCBG?PQ?HI_?TA?Gag?", "st": "F", "vs": [7, 7]}
{"root": 474, "n": 14, "g6": "W???????????????^??M?AgAAW?cGCBG?PQ?HI_?QQ?Gag?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 13, "g6": "W?????????????@oGK?a__K@CG@DO?hG?IS?_R?FoC??aO?", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "V?????????????}??wAB?CSA?o@DO?hGA@K?PA_?Sk??", "st": "F", "vs": [7]}
{"root": 556, "n": 13, "g6": "X?????????????}??wAB?CSA?oAGO@DO?Sc?_R?CGC?A@O?Ad_?", "st": "F", "vs": [7]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?oAGO?hG?IS?_R?FoC?CTG?@Co?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?o@DO?hGA@K?}?_?Gc?G`G?AdO?", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 14, "g6": "Z????????????????wAB?CSA?oAGO@DO?Sc?_R?FoC??aO?`?O?CAO?@Qg??", "st": "F", "vs": [7, 7]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?oAGO@DO?Sc?Ad?FoC?OHg?@Co?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "X????????????????wAB?CSA?o@DO?hGA@K?PA_?Sk?^?G??Oo?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "X???????????????^??M?OW?POC@_@DO?Sc?_R?AGS?C_G?Ado?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "X???????????????^??M?OW?POC@_@DO?Sc?_R?AGS?CGG?Ado?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "W???????????????^??M?OWA?o@DO?hGA@K?Ad_?aa?G`W?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "W???????????????^??M?OW?PO@DO?hGA@K?Ad_C@a?G`W?", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 14, "g6": "Z????????????????wAB?CSA?oAGO@DO?Sc?_R?CGC?A@O?Ad_?}?O??GW??", "st": "F", "vs": [7, 8]}
{"root": 556, "n": 15, "g6": "Y??????????????????M?OW?POC@_AGO?Sc?Ad?FoC?CTG?_RG?@Cw??", "st": "F", "vs": [7, 8, 8]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?As?R?Os?OWAGGC@g?GK?`Q_@CK??", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "W?????????????}?As?R?OsADG@CGC@g?GK?GO_?_s?G_o?", "st": "F", "vs": [7]}
{"root": 655, "n": 14, "g6": "X???????????????As?R?Os?OWAGGC@g?GK?}?_?@S?OhG?G`O?", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "Y???????????????As?R?OsADG@CGC@g?GK?}?_?@S?CGG?CEO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 655, "n": 14, "g6": "X???????????????As?R?Os?OWAGGC@g?GK?`Q_@CK?^?G??Co?", "st": "F", "vs": [7, 8]}
{"root": 655, "n": 14, "g6": "X???????????????^??l?AW@BO?_oAGGA?s?AB?@CK?CCG?`Qo?", "st": "F", "vs": [7, 8]}
{"root": 655, "n": 14, "g6": "X???????????????^??l?AW@BO?_oAGGA?s?AB?@CK?@AG?`Qo?", "st": "F", "vs": [7, 8]}
{"root": 655, "n": 14, "g6": "Y???????????????As?R?OsADG@CGC@g?GK?GO_?_s?G_o?}?O??_o??", "st": "F", "vs": [7, 8]}
{"root": 700, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 700, "n": 14, "g6": "X???????????????^_?Q__q?Cg@CGA?W@Aq?@P_?_q?@Cg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 702, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG?PG?OK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 702, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?KG@AG?Gc?_G_?Ic?A@o?", "st": "F", "vs": [7]}
{"root": 702, "n": 14, "g6": "W???????????????^_?I__q?GW?KG?PG?OK?Ok_?HQ?CGw?", "st": "F", "vs": [7, 8]}
{"root": 702, "n": 14, "g6": "W???????????????^_?I__q?Cg?KG?PG?OK?Ok_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 702, "n": 14, "g6": "X???????????????^_CEO@I?GW?KG?PG@Aq?GP_C@A??iG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 702, "n": 14, "g6": "X???????????????^_AD__q?Cg?Oo?KG?`C?_G_?_[?@Cg?@So?", "st": "F", "vs": [7, 8]}
{"root": 704, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KGAAG?Gc?_G_?Ic?C@o?", "st": "F", "vs": [7]}
{"root": 704, "n": 14, "g6": "X???????????????^_AD__q?Og?Oo?KG@@C?_G_@?[?@Cg?@So?", "st": "F", "vs": [7, 8]}
{"root": 708, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 708, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KG@AG?Gc?_G_?Ic?G@o?", "st": "F", "vs": [7]}
{"root": 708, "n": 14, "g6": "W???????????????^_?I__q?GW?KG?PG@?K?Ok_?`Q?CGw?", "st": "F", "vs": [7, 8]}
{"root": 708, "n": 14, "g6": "X???????????????^_CEOCI?GW?KG?PG@Aq?GP_C@A??iG?OBO?", "st": "F", "vs": [7, 7]}
{"root": 708, "n": 14, "g6": "Y???????????????^_AD__q?Og?Oo@AG?Gc?@S_A?[?CAG?@`O?_Go??", "st": "F", "vs": [7, 8]}
{"root": 710, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 710, "n": 14, "g6": "W???????????????^_?a__q?Cg?KG?PG@?K?Ok_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 722, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 722, "n": 14, "g6": "W???????????????^_?I__q?GW?cG?PG@?K?Ok_?HQ?CGw?", "st": "F", "vs": [7, 8]}
{"root": 722, "n": 14, "g6": "W???????????????^_?I__q?Cg?cG?PG@?K?Ok_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 750, "n": 13, "g6": "V?????????????}?@WCDOCE?UC@@GAAg?GK?AK_@IS??", "st": "F", "vs": [7]}
{"root": 750, "n": 14, "g6": "X???????????????^?CDOD`?_cAAg?OW?Gq?HQ_?UA?ABG?_?o?", "st": "F", "vs": [7, 8]}
{"root": 959, "n": 13, "g6": "V?????????????}?@o?R?Gs?SgCDG?_g?_K?AE_AIK??", "st": "F", "vs": [7]}
{"root": 990, "n": 13, "g6": "V?????????????~??e?IOCi?GWAAG?_g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 990, "n": 13, "g6": "V?????????????~?OY?H_@Q?GW?PG?_g?_K?Ci_AAK??", "st": "F", "vs": [7]}
{"root": 990, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?AH_?dQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 990, "n": 14, "g6": "W???????????????^_CE_@Q?GW?PG?_g?_K?Ci_?Ha?GGw?", "st": "F", "vs": [7, 8]}
{"root": 996, "n": 13, "g6": "X?????????????~?@S?I_@a?HGCEG@@G?OS?OB?ACC?CGO?_M_?", "st": "F", "vs": [7]}
{"root": 996, "n": 14, "g6": "[???????????????^_?T?@S?EG?QO@@G?OS?OB?ACC?CGO?_M_?@GO?OWg??_E??", "st": "F", "vs": [7, 8]}
{"root": 1013, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1013, "n": 13, "g6": "W?????????????~?GUCEO@I?OW?SG?IG?Oc?_G_?Qc?C@o?", "st": "F", "vs": [7]}
{"root": 1013, "n": 14, "g6": "X???????????????^_CEO@I?OW?SG?`GA?a?AS_@?[?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1013, "n": 14, "g6": "X???????????????^_AD__q?Cg?_o?SG?DC?_G_@?[?ACg?ASo?", "st": "F", "vs": [7, 8]}
{"root": 1013, "n": 14, "g6": "W???????????????^_?Q__q?Cg?SG?`G?_K?Ok_?_q??gw?", "st": "O", "vs": [7, 8]}
{"root": 1015, "n": 13, "g6": "V?????????????~?AICEO@I?GW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?`G?_K?_G_?Os??go?", "st": "F", "vs": [7]}
{"root": 1015, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?IG?_K?OO_?Os?ACo?", "st": "F", "vs": [7]}
{"root": 1015, "n": 14, "g6": "X???????????????^_?a__q?Cg?SG@?W@@A?AE_?`K?GUG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 1030, "n": 13, "g6": "X?????????????~?@W?P_@a?Og?IGCDG?_S?OB?@CC??cO?_U_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?CAO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 1069, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PGACg?_K?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?CAO?OY_?GOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?@AO?OY_?AOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1069, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?@AO?OY_?CGO?GQg?@?E??", "st": "F", "vs": [7, 8]}
{"root": 1069, "n": 14, "g6": "X???????????????^_?H_Aa@@g?aG?PG?_K?@o_?_s?GQg?_Go?", "st": "F", "vs": [7, 8]}
{"root": 1069, "n": 14, "g6": "Y???????????????^_?SOOY?GcACg@?W?FA?_G_?_s?OOG?@KO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 1144, "n": 13, "g6": "V?????????????~?AIAD_@I?GWAAG?Gg?_K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1144, "n": 14, "g6": "W???????????????^_AD_@I?GWAAG?Gg?_K?_q_?aa?@Cw?", "st": "F", "vs": [7, 8]}
{"root": 1150, "n": 13, "g6": "V?????????????~?@E?IOGi?OWAAG@?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g?GK?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1150, "n": 14, "g6": "W???????????????^_?P_@Q?OW@?g?OWABQ?@H_@DQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 1150, "n": 14, "g6": "W???????????????^_CE_@Q?OW?HG@?g?GK?Gi_?Pa?GGw?", "st": "F", "vs": [7, 8]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?SG?PC?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?_o?SGACK?_C_?PS?AGo?", "st": "F", "vs": [7]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?PS?bG?_o?SG?_q?`B_C?a?@DG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 1280, "n": 14, "g6": "X???????????????^?AI_GK?bG?_o?SGACK?AI_?aK?AsG?_Co?", "st": "F", "vs": [7, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?PS?_o?_o?SGACK?AI_?aK?CXG?_Co?", "st": "F", "vs": [7, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?PS?bG?_o?SGACK?_C_?PS?CEG?CPo?", "st": "F", "vs": [7, 8]}
{"root": 1280, "n": 15, "g6": "Z?????????????????Fo?PS?bG?_o?SGACK?AI_?lA?OAW?GKG?CPg?G?K??", "st": "F", "vs": [7, 8, 8]}
{"root": 1292, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AGA?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "W?????????????Do@I@H_CI@AW@CGCBG?OS?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?@I@H_CI@AW@CGCBG?OS?Do_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "V?????????????}?Aw?Q_CI@AW@CGCBG?OS?HK_?O[??", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "W?????????????}?Aw@H_Oe?aCCBG?_g?GK?P?_?Qc?ADO?", "st": "F", "vs": [7]}
{"root": 1319, "n": 14, "g6": "X???????????????@I@H_CI@AW@CGCBG?OS?}?_?GS?AwG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????Aw?Q_HK?OgACo@CG?OS?AB?FoC?OKg?@Ao?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????@I@H_CI@AW@CGCBG?OS?Do_?O[?^?G??Go?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????^??Q_HK?OgACo@CGA@c?CD??O[?GCG?Doo?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????^??Q_HK?OgACo@CGA@c?CD??O[?O@G?Doo?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????^?@H_Oe?aCCBG?_g?VA?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^??Q_HK@AWCBG?_g?VA?AB_?`Q?COg?_?o?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????^??m?Oe?aCCBG?_g?cq?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1319, "n": 14, "g6": "X???????????????^??m?HK@AWCBG?_g?GK?P?_?`S?COg?ASo?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 14, "g6": "X???????????????^??m?HK@AWCBG?_g?GK?P?_?Qc?COg?CIo?", "st": "F", "vs": [7, 8]}
{"root": 1319, "n": 15, "g6": "Z?????????????????Fo?HK@AWCBG?_g?VA?AB_AGA?@IG?G`G?_?g?ADK??", "st": "F", "vs": [7, 7, 8]}
{"root": 1389, "n": 13, "g6": "X?????????????~?CW?H_@Q?Gg?SGCBG?OS?OB??aC?GCO?_e_?", "st": "F", "vs": [7]}
{"root": 1389, "n": 14, "g6": "[???????????????^_@E?@K?DG?PO?SG?OS?OB??aC?GCO?_e_?GCO?OKg??OE??", "st": "F", "vs": [7, 8]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AICEO@I?GW?PG@?g@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?IG@?g@?K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1494, "n": 14, "g6": "W???????????????^_AD_@I?GW?IG@?g@?K?_q_?aa?@Cw?", "st": "F", "vs": [7, 8]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AICEO@I?GW@@G?Gg@?K?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?QG?Gg@?K?_q_@@K??", "st": "F", "vs": [7]}
{"root": 1542, "n": 14, "g6": "W???????????????^_?a_@I?GW?GgA?W@Aq?AP_CEQ?CCg?", "st": "F", "vs": [7, 7]}
{"root": 1542, "n": 14, "g6": "W???????????????^_AD_@I?GW?QG?Gg@?K?_q_?aa?CCw?", "st": "F", "vs": [7, 8]}
{"root": 1604, "n": 13, "g6": "V?????????????~??iAEOAI?OW@CGA@G?CK?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1604, "n": 14, "g6": "W???????????????^_?I_Oq?Gg@CGA@G?CK?_k_?_q?@Gw?", "st": "F", "vs": [7, 8]}
{"root": 1607, "n": 13, "g6": "V?????????????~??iAEO@I?GW?KGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1607, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?KGA@G?OK?_k_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1607, "n": 14, "g6": "Z???????????????^_?I_Oq?Cg?OoA@G?OK?_k_@AK?AGG?OCO?@`O??@W??", "st": "F", "vs": [7, 8]}
{"root": 1609, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1609, "n": 13, "g6": "W?????????????~?AICD_Oq?Gg?KG?QG?_K?_O_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1609, "n": 14, "g6": "X???????????????^_CD_Oq?Gg?KG?QG?_K?_O_?Gs?AIG?OHo?", "st": "F", "vs": [7, 8]}
{"root": 1609, "n": 14, "g6": "Y???????????????^_?a__k@BG?PO?QG?_K?@E_A@K?ACG?@`O?_Oo??", "st": "F", "vs": [7, 8]}
{"root": 1611, "n": 13, "g6": "V?????????????~??iAEOAI?OW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1611, "n": 14, "g6": "W???????????????^_?I_Oq?Gg?KGA@G?_K?_k_?_q?@Gw?", "st": "F", "vs": [7, 8]}
{"root": 1615, "n": 13, "g6": "V?????????????~??iAEO@I?GW?cGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1617, "n": 13, "g6": "V?????????????~??iAEO@I?GW?SGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1617, "n": 14, "g6": "W???????????????^_?I_Oq?GW?SGA@G?OK?_k_?HQ?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1617, "n": 14, "g6": "W???????????????^_?I_Oq?Cg?SGA@G?OK?_k_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1620, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?KG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1620, "n": 14, "g6": "X???????????????^_@D__q?Cg?Oo?KG?`C?C__A@K?A@g?@So?", "st": "F", "vs": [7, 8]}
{"root": 1620, "n": 14, "g6": "X???????????????^_@D__q?Cg?KG@AG?OK?C__?Ic?@BG?OHo?", "st": "F", "vs": [7, 8]}
{"root": 1623, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1626, "n": 13, "g6": "V?????????????~?AICEOAI?CW?SGA@G?_K?Gk_?IK??", "st": "F", "vs": [7]}
{"root": 1630, "n": 13, "g6": "V?????????????~??iAEOCI?GW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1630, "n": 14, "g6": "W???????????????^_?I_Oq?GW?KGA@G?_K?_k_?`Q?@Gw?", "st": "F", "vs": [7, 8]}
{"root": 1655, "n": 13, "g6": "V?????????????~?@IAEOCI?CW@CGA@G?GK?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1655, "n": 14, "g6": "W???????????????^_?Q_Oq?CW@CGA@G?GK?_k_?`Q??gw?", "st": "F", "vs": [7, 8]}
{"root": 1688, "n": 13, "g6": "V?????????????~?AY?H_@Q?GW?`G@?gA?K?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1688, "n": 13, "g6": "W?????????????~?AY?IOGi?GW?`G@?gA?K?___?Hc?GGo?", "st": "F", "vs": [7]}
{"root": 1688, "n": 14, "g6": "Y???????????????^_?H_@Q?GW?`G@?gA?K?Gi_AAK?OCG?CsO?A?o??", "st": "F", "vs": [7, 8]}
{"root": 1744, "n": 13, "g6": "V?????????????~?AE?IOGi?GW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1755, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1757, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1759, "n": 13, "g6": "W?????????????~??iAD__q?Cg@AGC@G@?K??W_?Os?AOo?", "st": "F", "vs": [7]}
{"root": 1759, "n": 14, "g6": "W???????????????^_?I__q?Cg?cGC@G@?K?Ok_?Oq?CGw?", "st": "F", "vs": [7, 8]}
{"root": 1759, "n": 14, "g6": "X???????????????^_?I__q?CgC@GA?W@Aq?GP_?BA?@BG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 1759, "n": 14, "g6": "X???????????????^_?I_OkABG?HOC@G@?K??W_?cK?CGg?AEo?", "st": "F", "vs": [7, 8]}
{"root": 1759, "n": 14, "g6": "X???????????????^_AD__q?Cg@AGC@G@?K??W_?Os??iG?C`o?", "st": "F", "vs": [7, 8]}
{"root": 1759, "n": 14, "g6": "Z???????????????^_?I_OkABG?HO@AGA?c?OB??BC?@BO?OOO?_CO?AOw??", "st": "F", "vs": [7, 8]}
{"root": 1759, "n": 15, "g6": "Y?????????????????Fw?@SABG?HOC@G@?K?Ok_?BA?AOg?GPg?AEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 1763, "n": 13, "g6": "V?????????????~?AE?IOGi?GWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1763, "n": 13, "g6": "V?????????????~?GY?`_@Q?GW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1763, "n": 14, "g6": "W???????????????^_AE_@Q?GW?HG@?g@?K?Gi_?`a?OGw?", "st": "F", "vs": [7, 8]}
{"root": 1770, "n": 13, "g6": "V?????????????~?GY?H_CQ?GWA@G@?g?CK?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1786, "n": 13, "g6": "W?????????????~??[?S_OK?QGC?o?Ig?Gk?CG_@AS?OOo?", "st": "F", "vs": [7]}
{"root": 1786, "n": 14, "g6": "X???????????????^_?F?Ac@?o?cOC?o?Gk?GQ_CCK??ig?CGo?", "st": "F", "vs": [7, 8]}
{"root": 1786, "n": 14, "g6": "Z???????????????^_?F?Ac@?o?cOC?o?Gk?CG_@AS?OOo?_GO?@TO?@?W??", "st": "F", "vs": [7, 8]}
{"root": 1786, "n": 14, "g6": "X???????????????^_?F?Ac?QGC?o?Ig?Gk?CG_CCK?GEG?GQo?", "st": "F", "vs": [7, 8]}
{"root": 1786, "n": 14, "g6": "X???????????????^_?F?Ac?QGC?o?Ig?Gk?CG_@AS?GEG?_`o?", "st": "F", "vs": [7, 8]}
{"root": 1786, "n": 15, "g6": "Y?????????????????Fw??w?IO?cOC?o?DS?AJ??`C?CHW?_`g?OKW??", "st": "F", "vs": [7, 8, 8]}
{"root": 2779, "n": 13, "g6": "X?????????????{?H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 2779, "n": 14, "g6": "[???????????????H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?{?O?@GG???e??", "st": "F", "vs": [7, 8]}
{"root": 2813, "n": 13, "g6": "Y?????????????GoCE@GOOa?XgC?o@OGA@C?OH??kg?]?O?A__?@G_??", "st": "F", "vs": [7]}
{"root": 2813, "n": 14, "g6": "[???????????????CW@@_HA@AG?rOC?o?gC?_P?A@G?Aq_?A__?@G_?@_G?F_E??", "st": "F", "vs": [7, 8]}
{"root": 2813, "n": 14, "g6": "[???????????????CW@@_HA@AG?rOC?o?gC?_P?A@G?Aq_?A__?@G_??IG?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "Y?????????????GoGSAO_HCA@O@OOAGOA?g?BX??cw?]?O??K_??Q_??", "st": "F", "vs": [7]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?{?O??EG??AQ??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "Z???????????????]?@E?Og@GOCA_@OO@CG?_I??cw?@ko?CGO?HCO?OOW??", "st": "F", "vs": [7, 8]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??cw?]?O??K_??Q_?@kg??CE??", "st": "F", "vs": [7, 8]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?AR_??K_??Q_?@OG?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3139, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?AR_??K_??Q_??oG?F_E??", "st": "F", "vs": [7, 8]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HGCG_GK@CG@COCCG?`C?OH??ow?P?O?Dw_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?", "st": "F", "vs": [7]}
{"root": 3170, "n": 13, "g6": "Y?????????????QOA{CG_GK@CG@COCCG?`C?OH??ow?]?O?A__?@@_??", "st": "F", "vs": [7]}
{"root": 3170, "n": 14, "g6": "[???????????????HGCG_GK@CG@COCCG?`C?OH??ow?P?O?Dw_?{?O??IG???U??", "st": "F", "vs": [7, 8]}
{"root": 3170, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?{?O?@OG??GI??", "st": "F", "vs": [7, 7]}
{"root": 3170, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?{?O??QG??AE??", "st": "F", "vs": [7, 8]}
{"root": 3170, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?]?O?A__?@@_?BBg??AE??", "st": "F", "vs": [7, 8]}
{"root": 3301, "n": 13, "g6": "W?????????????OWBAC@_IAA@GA?oCOG?dS?Cj?F_C?@oO?", "st": "F", "vs": [7]}
{"root": 3301, "n": 14, "g6": "X???????????????BAC@_IAA@GA?oCOG?dS?Cj?F_C?GKG?B_o?", "st": "F", "vs": [7, 8]}
{"root": 3688, "n": 13, "g6": "X?????????????}?Ag@D?Cc@Co@GOAEO?GW??T??@W?@KO?``_?", "st": "F", "vs": [7]}
{"root": 3688, "n": 14, "g6": "Z???????????????^??i?Gg?QOAH_@GO@BG?AE??Ag??D_?AW_?GCO?Oow??", "st": "F", "vs": [7, 8]}


==> anc/gst1718_computation/gtree/nu3_b43_p1of2.roots.jsonl <==
{"root": 5, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 152.07, "levels": [[13, {"eng-E": 255, "eng-F": 21, "eng-O": 8, "eng-R": 55, "patterns": 339, "to-engine": 339}, 29, {"O": 8, "F": 21}, 55], [14, {"E": 25167, "F": 292, "R": 1040, "eng-E": 7963, "eng-F": 81, "eng-O": 58, "eng-R": 612, "patterns": 38541, "subset-fail": 3667, "to-engine": 8798}, 263, {"F": 205, "O": 58}, 1325], [15, {"E": 263478, "F": 66, "R": 2787, "eng-E": 43924, "eng-F": 4, "eng-R": 155, "patterns": 344854, "subset-fail": 36629, "to-engine": 44225}, 16, {"F": 16}, 592], [16, {"E": 17194, "R": 19, "patterns": 17213, "subset-fail": 19}, 0, {}, 0]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 37.37, "levels": [[13, {"eng-E": 104, "eng-F": 7, "eng-O": 2, "eng-R": 25, "patterns": 265, "to-engine": 265}, 9, {"O": 2, "F": 7}, 25], [14, {"E": 7965, "F": 73, "R": 385, "eng-E": 1847, "eng-F": 14, "eng-O": 14, "eng-R": 172, "patterns": 11319, "subset-fail": 1009, "to-engine": 2059}, 58, {"F": 44, "O": 14}, 399], [15, {"E": 52915, "F": 10, "R": 459, "eng-E": 9939, "eng-R": 34, "patterns": 71643, "subset-fail": 8612, "to-engine": 10007}, 2, {"F": 2}, 128], [16, {"E": 2167, "R": 1, "patterns": 2168, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 55.77, "levels": [[13, {"eng-E": 18, "eng-F": 27, "eng-O": 6, "eng-R": 57, "patterns": 216, "to-engine": 216}, 33, {"O": 6, "F": 27}, 57], [14, {"E": 26822, "F": 117, "R": 1543, "eng-E": 4565, "eng-F": 32, "eng-O": 19, "eng-R": 386, "patterns": 36242, "subset-fail": 3522, "to-engine": 5058}, 74, {"F": 55, "O": 19}, 1186], [15, {"E": 61629, "F": 13, "R": 669, "eng-E": 13279, "eng-R": 31, "patterns": 87362, "subset-fail": 12186, "to-engine": 13374}, 2, {"F": 2}, 190], [16, {"E": 2092, "patterns": 2092}, 0, {}, 0]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 158.19, "levels": [[13, {"eng-E": 15, "eng-F": 34, "eng-O": 8, "eng-R": 93, "patterns": 293, "to-engine": 293}, 42, {"O": 8, "F": 34}, 93], [14, {"E": 36040, "F": 176, "R": 1981, "eng-E": 5414, "eng-F": 98, "eng-O": 62, "eng-R": 891, "patterns": 51337, "subset-fail": 6002, "to-engine": 8116}, 202, {"F": 140, "O": 62}, 2001], [15, {"E": 171335, "F": 44, "R": 1718, "eng-E": 48108, "eng-F": 2, "eng-R": 152, "patterns": 264559, "subset-fail": 43328, "to-engine": 49569}, 8, {"F": 8}, 443], [16, {"E": 8748, "R": 14, "patterns": 8762, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 1.02, "levels": [[13, {"eng-E": 11, "eng-F": 2, "eng-R": 3, "patterns": 272, "to-engine": 272}, 2, {"F": 2}, 3], [14, {"E": 1808, "F": 19, "R": 102, "patterns": 1929, "subset-fail": 100}, 3, {"F": 3}, 9], [15, {"E": 4491, "F": 7, "R": 67, "patterns": 4565, "subset-fail": 71}, 1, {"F": 1}, 0], [16, {"E": 1211, "R": 2, "patterns": 1213, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 59.49, "levels": [[13, {"eng-E": 144, "eng-F": 11, "eng-O": 4, "eng-R": 55, "patterns": 214, "to-engine": 214}, 15, {"F": 11, "O": 4}, 55], [14, {"E": 12416, "F": 76, "R": 673, "eng-E": 3395, "eng-F": 28, "eng-O": 24, "eng-R": 317, "patterns": 18900, "subset-fail": 2274, "to-engine": 3788}, 72, {"F": 48, "O": 24}, 695], [15, {"E": 59789, "F": 18, "R": 673, "eng-E": 18546, "eng-F": 2, "eng-R": 56, "patterns": 94615, "subset-fail": 16054, "to-engine": 18663}, 3, {"F": 3}, 156], [16, {"E": 3306, "R": 8, "patterns": 3314, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.16, "levels": [[13, {"eng-E": 51, "eng-F": 3, "eng-R": 26, "patterns": 157, "to-engine": 157}, 3, {"F": 3}, 26], [14, {"E": 3364, "F": 19, "R": 151, "patterns": 3534, "subset-fail": 73}, 3, {"F": 3}, 73], [15, {"E": 3739, "R": 69, "patterns": 3808, "subset-fail": 61}, 0, {}, 6]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 4.45, "levels": [[13, {"eng-E": 84, "eng-F": 10, "eng-R": 42, "patterns": 136, "to-engine": 136}, 10, {"F": 10}, 42], [14, {"E": 9578, "F": 65, "R": 577, "patterns": 10220, "subset-fail": 301}, 15, {"F": 15}, 310], [15, {"E": 15603, "F": 6, "R": 219, "patterns": 15828, "subset-fail": 177}, 1, {"F": 1}, 41], [16, {"E": 927, "patterns": 927}, 0, {}, 0]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 39.52, "levels": [[13, {"eng-E": 73, "eng-F": 5, "eng-O": 3, "eng-R": 28, "patterns": 211, "to-engine": 211}, 8, {"F": 5, "O": 3}, 28], [14, {"E": 5009, "F": 37, "R": 324, "eng-E": 2546, "eng-F": 14, "eng-O": 16, "eng-R": 209, "patterns": 9491, "subset-fail": 1471, "to-engine": 2807}, 42, {"F": 26, "O": 16}, 391], [15, {"E": 31706, "F": 9, "R": 404, "eng-E": 12810, "eng-F": 1, "eng-R": 52, "patterns": 55836, "subset-fail": 10401, "to-engine": 13645}, 2, {"F": 2}, 129], [16, {"E": 2152, "R": 4, "patterns": 2156, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 51, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 2.69, "levels": [[13, {"E": 202, "F": 3, "R": 26, "patterns": 231}, 3, {"F": 3}, 26], [14, {"E": 3194, "F": 18, "R": 230, "patterns": 3442, "subset-fail": 80}, 10, {"F": 10}, 156], [15, {"E": 11320, "F": 3, "R": 123, "patterns": 11446, "subset-fail": 77}, 1, {"F": 1}, 41], [16, {"E": 1194, "R": 3, "patterns": 1197, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.22, "levels": [[13, {"E": 157, "F": 1, "R": 21, "patterns": 179}, 1, {"F": 1}, 21], [14, {"E": 1045, "F": 8, "R": 67, "patterns": 1120, "subset-fail": 47}, 0, {}, 28]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.65, "levels": [[13, {"E": 188, "F": 1, "R": 28, "patterns": 217}, 1, {"F": 1}, 14], [14, {"E": 1025, "F": 2, "R": 106, "patterns": 1133, "subset-fail": 48}, 2, {"F": 2}, 29], [15, {"E": 2124, "F": 2, "R": 22, "patterns": 2148, "subset-fail": 10}, 0, {}, 7]], "open17": 0}
{"root": 62, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.07, "levels": [[13, {"E": 158, "R": 30, "patterns": 188}, 0, {}, 8]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 5.23, "levels": [[13, {"eng-E": 75, "eng-F": 1, "eng-O": 2, "eng-R": 27, "patterns": 192, "to-engine": 192}, 3, {"O": 2, "F": 1}, 27], [14, {"E": 1068, "F": 7, "R": 55, "eng-E": 868, "eng-F": 2, "eng-O": 1, "eng-R": 71, "patterns": 3806, "subset-fail": 862, "to-engine": 1838}, 6, {"F": 5, "O": 1}, 106], [15, {"E": 5394, "R": 30, "eng-E": 825, "eng-R": 1, "patterns": 6533, "subset-fail": 310, "to-engine": 826}, 0, {}, 4]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.43, "levels": [[13, {"E": 162, "F": 2, "R": 10, "patterns": 174}, 1, {"F": 1}, 5], [14, {"E": 1094, "F": 5, "R": 68, "patterns": 1167, "subset-fail": 30}, 2, {"F": 2}, 41], [15, {"E": 2242, "R": 13, "patterns": 2255, "subset-fail": 9}, 0, {}, 4]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.56, "levels": [[13, {"E": 153, "F": 2, "R": 22, "patterns": 177}, 2, {"F": 2}, 11], [14, {"E": 1486, "F": 14, "R": 144, "patterns": 1644, "subset-fail": 50}, 2, {"F": 2}, 53], [15, {"E": 1498, "R": 20, "patterns": 1518, "subset-fail": 12}, 0, {}, 4]], "open17": 0}
{"root": 81, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 8.18, "levels": [[13, {"eng-E": 69, "eng-F": 8, "eng-O": 2, "eng-R": 19, "patterns": 191, "to-engine": 191}, 10, {"O": 2, "F": 8}, 19], [14, {"E": 7608, "F": 55, "R": 401, "eng-E": 1491, "eng-F": 2, "eng-O": 1, "eng-R": 53, "patterns": 10458, "subset-fail": 1053, "to-engine": 1557}, 12, {"F": 11, "O": 1}, 261], [15, {"E": 11421, "F": 4, "R": 150, "eng-E": 603, "eng-R": 1, "patterns": 12738, "subset-fail": 673, "to-engine": 605}, 0, {}, 38]], "open17": 0}
{"root": 83, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 15, "eng-F": 2, "eng-R": 5, "patterns": 84, "to-engine": 84}, 2, {"F": 2}, 5], [14, {"E": 1667, "F": 16, "R": 89, "patterns": 1772, "subset-fail": 71}, 0, {}, 26]], "open17": 0}
{"root": 85, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 28.58, "levels": [[13, {"eng-E": 130, "eng-F": 14, "eng-O": 2, "eng-R": 47, "patterns": 193, "to-engine": 193}, 16, {"F": 14, "O": 2}, 47], [14, {"E": 14494, "F": 106, "R": 734, "eng-E": 1398, "eng-F": 21, "eng-O": 11, "eng-R": 155, "patterns": 17923, "subset-fail": 1408, "to-engine": 1598}, 48, {"F": 37, "O": 11}, 533], [15, {"E": 45172, "F": 8, "R": 486, "eng-E": 7572, "eng-R": 19, "patterns": 60220, "subset-fail": 7389, "to-engine": 7613}, 0, {}, 62]], "open17": 0}
{"root": 89, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 34.85, "levels": [[13, {"eng-E": 125, "eng-F": 19, "eng-O": 3, "eng-R": 46, "patterns": 193, "to-engine": 193}, 22, {"F": 19, "O": 3}, 46], [14, {"E": 18278, "F": 133, "R": 1272, "eng-E": 2413, "eng-F": 15, "eng-O": 12, "eng-R": 187, "patterns": 23746, "subset-fail": 2042, "to-engine": 2656}, 53, {"F": 41, "O": 12}, 862], [15, {"E": 45837, "F": 20, "R": 596, "eng-E": 8637, "eng-R": 30, "patterns": 62405, "subset-fail": 7721, "to-engine": 8706}, 2, {"F": 2}, 161], [16, {"E": 2152, "R": 4, "patterns": 2156, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 4.55, "levels": [[13, {"eng-E": 74, "eng-F": 8, "eng-R": 31, "patterns": 225, "to-engine": 225}, 8, {"F": 8}, 31], [14, {"E": 8736, "F": 65, "R": 500, "patterns": 9301, "subset-fail": 204}, 17, {"F": 17}, 316], [15, {"E": 18838, "F": 12, "R": 266, "patterns": 19116, "subset-fail": 195}, 2, {"F": 2}, 70], [16, {"E": 2110, "R": 3, "patterns": 2113, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 18, "patterns": 168}, 0, {}, 18]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.13, "levels": [[13, {"E": 192, "F": 4, "R": 21, "patterns": 217}, 4, {"F": 4}, 21], [14, {"E": 4236, "F": 31, "R": 218, "patterns": 4485, "subset-fail": 111}, 10, {"F": 10}, 126], [15, {"E": 11708, "F": 2, "R": 117, "patterns": 11827, "subset-fail": 94}, 1, {"F": 1}, 21], [16, {"E": 987, "patterns": 987}, 0, {}, 0]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 161, "R": 17, "patterns": 178}, 0, {}, 17]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.12, "levels": [[13, {"E": 168, "F": 2, "R": 15, "patterns": 185}, 2, {"F": 2}, 15], [14, {"E": 2225, "F": 10, "R": 105, "patterns": 2340, "subset-fail": 46}, 2, {"F": 2}, 67], [15, {"E": 2345, "R": 18, "patterns": 2363, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.67, "levels": [[13, {"E": 163, "F": 2, "R": 9, "patterns": 174}, 2, {"F": 2}, 9], [14, {"E": 1432, "F": 8, "R": 126, "patterns": 1566, "subset-fail": 49}, 3, {"F": 3}, 81], [15, {"E": 2284, "R": 31, "patterns": 2315, "subset-fail": 21}, 0, {}, 10]], "open17": 0}
{"root": 117, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 22.14, "levels": [[13, {"eng-E": 219, "eng-O": 4, "eng-R": 27, "patterns": 250, "to-engine": 250}, 4, {"O": 4}, 27], [14, {"eng-E": 3509, "eng-F": 2, "eng-O": 11, "eng-R": 166, "patterns": 5107, "subset-fail": 1416, "to-engine": 3691}, 13, {"O": 11, "F": 2}, 166], [15, {"E": 2235, "R": 26, "eng-E": 7353, "eng-R": 24, "patterns": 15549, "subset-fail": 5923, "to-engine": 7377}, 0, {}, 38]], "open17": 0}
{"root": 126, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.58, "levels": [[13, {"E": 219, "F": 3, "R": 20, "patterns": 242}, 3, {"F": 3}, 20], [14, {"E": 3452, "F": 23, "R": 164, "patterns": 3639, "subset-fail": 80}, 7, {"F": 7}, 98], [15, {"E": 8606, "F": 1, "R": 78, "patterns": 8685, "subset-fail": 73}, 0, {}, 6]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.55, "levels": [[13, {"E": 199, "F": 4, "R": 13, "patterns": 216}, 4, {"F": 4}, 13], [14, {"E": 4139, "F": 26, "R": 227, "patterns": 4392, "subset-fail": 122}, 6, {"F": 6}, 123], [15, {"E": 7250, "F": 1, "R": 59, "patterns": 7310, "subset-fail": 55}, 0, {}, 5]], "open17": 0}
{"root": 138, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.85, "levels": [[13, {"eng-E": 113, "eng-O": 2, "eng-R": 8, "patterns": 238, "to-engine": 238}, 2, {"O": 2}, 8], [14, {"eng-E": 1514, "eng-O": 3, "eng-R": 41, "patterns": 2520, "subset-fail": 529, "to-engine": 1991}, 3, {"O": 3}, 41], [15, {"eng-E": 2152, "eng-R": 2, "patterns": 3558, "subset-fail": 1404, "to-engine": 2154}, 0, {}, 2]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.15, "levels": [[13, {"E": 144, "F": 2, "R": 16, "patterns": 162}, 2, {"F": 2}, 16], [14, {"E": 1861, "F": 10, "R": 112, "patterns": 1983, "subset-fail": 59}, 2, {"F": 2}, 61], [15, {"E": 2163, "F": 2, "R": 25, "patterns": 2190, "subset-fail": 20}, 1, {"F": 1}, 5], [16, {"E": 953, "patterns": 953}, 0, {}, 0]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.79, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 8], [14, {"E": 1133, "F": 13, "R": 36, "patterns": 1182, "subset-fail": 29}, 2, {"F": 2}, 9], [15, {"E": 3186, "F": 4, "R": 28, "patterns": 3218, "subset-fail": 29}, 1, {"F": 1}, 0], [16, {"E": 1194, "R": 3, "patterns": 1197, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 162, "R": 11, "patterns": 173}, 0, {}, 11]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.66, "levels": [[13, {"eng-E": 122, "eng-F": 1, "eng-O": 1, "eng-R": 15, "patterns": 249, "to-engine": 249}, 2, {"O": 1, "F": 1}, 15], [14, {"E": 825, "F": 6, "R": 83, "eng-E": 746, "eng-R": 29, "patterns": 2151, "subset-fail": 471, "to-engine": 776}, 2, {"F": 2}, 68], [15, {"E": 1801, "R": 18, "patterns": 1819, "subset-fail": 15}, 0, {}, 3]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.41, "levels": [[13, {"E": 296, "F": 5, "R": 23, "patterns": 324}, 5, {"F": 5}, 23], [14, {"E": 6348, "F": 47, "R": 298, "patterns": 6693, "subset-fail": 129}, 15, {"F": 15}, 196], [15, {"E": 19164, "F": 2, "R": 200, "patterns": 19366, "subset-fail": 161}, 1, {"F": 1}, 37], [16, {"E": 907, "patterns": 907}, 0, {}, 0]], "open17": 0}
{"root": 167, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 158, "R": 18, "patterns": 176}, 0, {}, 18]], "open17": 0}
{"root": 172, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.62, "levels": [[13, {"E": 192, "F": 3, "R": 24, "patterns": 219}, 3, {"F": 3}, 24], [14, {"E": 3162, "F": 22, "R": 171, "patterns": 3355, "subset-fail": 93}, 4, {"F": 4}, 95], [15, {"E": 5112, "R": 53, "patterns": 5165, "subset-fail": 44}, 0, {}, 8]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.24, "levels": [[13, {"E": 203, "F": 5, "R": 11, "patterns": 219}, 5, {"F": 5}, 11], [14, {"E": 4890, "F": 45, "R": 246, "patterns": 5181, "subset-fail": 148}, 9, {"F": 9}, 130], [15, {"E": 9060, "F": 1, "R": 110, "patterns": 9171, "subset-fail": 103}, 0, {}, 8]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.32, "levels": [[13, {"E": 152, "F": 2, "R": 20, "patterns": 174}, 2, {"F": 2}, 20], [14, {"E": 2149, "F": 14, "R": 114, "patterns": 2277, "subset-fail": 49}, 6, {"F": 6}, 72], [15, {"E": 6909, "R": 63, "patterns": 6972, "subset-fail": 45}, 0, {}, 14]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 150, "F": 1, "R": 14, "patterns": 165}, 1, {"F": 1}, 14], [14, {"E": 964, "F": 3, "R": 49, "patterns": 1016, "subset-fail": 21}, 0, {}, 31]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 151, "F": 2, "R": 14, "patterns": 167}, 2, {"F": 2}, 14], [14, {"E": 1911, "F": 10, "R": 106, "patterns": 2027, "subset-fail": 59}, 0, {}, 57]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 160, "R": 14, "patterns": 174}, 0, {}, 14]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 3.39, "levels": [[13, {"eng-E": 31, "eng-F": 5, "eng-O": 1, "eng-R": 7, "patterns": 160, "to-engine": 160}, 6, {"O": 1, "F": 5}, 7], [14, {"E": 3390, "F": 20, "R": 284, "eng-E": 570, "eng-O": 1, "eng-R": 18, "patterns": 4730, "subset-fail": 614, "to-engine": 594}, 5, {"F": 4, "O": 1}, 116], [15, {"E": 2713, "F": 3, "R": 33, "eng-E": 494, "eng-R": 1, "patterns": 3824, "subset-fail": 615, "to-engine": 495}, 0, {}, 2]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 4.43, "levels": [[13, {"eng-E": 84, "eng-F": 9, "eng-R": 56, "patterns": 291, "to-engine": 291}, 9, {"F": 9}, 56], [14, {"E": 9918, "F": 40, "R": 687, "patterns": 10645, "subset-fail": 297}, 14, {"F": 14}, 372], [15, {"E": 15432, "F": 7, "R": 219, "patterns": 15658, "subset-fail": 162}, 1, {"F": 1}, 61], [16, {"E": 886, "patterns": 886}, 0, {}, 0]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.03, "levels": [[13, {"E": 220, "F": 5, "R": 16, "patterns": 241}, 5, {"F": 5}, 16], [14, {"E": 5916, "F": 48, "R": 260, "patterns": 6224, "subset-fail": 110}, 14, {"F": 14}, 178], [15, {"E": 17908, "R": 170, "patterns": 18078, "subset-fail": 133}, 0, {}, 37]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 126, "R": 11, "patterns": 137}, 0, {}, 6]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}, 9]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.46, "levels": [[13, {"E": 214, "F": 4, "R": 21, "patterns": 239}, 4, {"F": 4}, 21], [14, {"E": 4658, "F": 34, "R": 198, "patterns": 4890, "subset-fail": 84}, 10, {"F": 10}, 135], [15, {"E": 12340, "F": 3, "R": 144, "patterns": 12487, "subset-fail": 121}, 0, {}, 24]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.56, "levels": [[13, {"E": 151, "F": 2, "R": 9, "patterns": 162}, 2, {"F": 2}, 9], [14, {"E": 1605, "F": 10, "R": 113, "patterns": 1728, "subset-fail": 58}, 2, {"F": 2}, 63], [15, {"E": 1461, "R": 6, "patterns": 1467, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.4, "levels": [[13, {"E": 207, "F": 4, "R": 25, "patterns": 236}, 4, {"F": 4}, 25], [14, {"E": 4600, "F": 38, "R": 253, "patterns": 4891, "subset-fail": 124}, 11, {"F": 11}, 154], [15, {"E": 13033, "F": 2, "R": 149, "patterns": 13184, "subset-fail": 121}, 0, {}, 26]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.12, "levels": [[13, {"E": 160, "F": 1, "R": 14, "patterns": 175}, 1, {"F": 1}, 14], [14, {"E": 1092, "F": 12, "R": 46, "patterns": 1150, "subset-fail": 24}, 4, {"F": 4}, 30], [15, {"E": 4208, "F": 1, "R": 38, "patterns": 4247, "subset-fail": 37}, 0, {}, 2]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.8, "levels": [[13, {"E": 224, "F": 2, "R": 23, "patterns": 249}, 2, {"F": 2}, 23], [14, {"E": 2366, "F": 10, "R": 130, "patterns": 2506, "subset-fail": 56}, 2, {"F": 2}, 82], [15, {"E": 2087, "R": 34, "patterns": 2121, "subset-fail": 28}, 0, {}, 6]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.74, "levels": [[13, {"E": 211, "F": 4, "R": 25, "patterns": 240}, 2, {"F": 2}, 13], [14, {"E": 2426, "F": 13, "R": 128, "patterns": 2567, "subset-fail": 58}, 5, {"F": 5}, 76], [15, {"E": 6687, "F": 2, "R": 57, "patterns": 6746, "subset-fail": 47}, 0, {}, 11]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.88, "levels": [[13, {"E": 209, "F": 1, "R": 24, "patterns": 234}, 1, {"F": 1}, 24], [14, {"E": 1159, "F": 11, "R": 50, "patterns": 1220, "subset-fail": 23}, 3, {"F": 3}, 35], [15, {"E": 3201, "R": 22, "patterns": 3223, "subset-fail": 20}, 0, {}, 2]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.87, "levels": [[13, {"E": 214, "F": 2, "R": 24, "patterns": 240}, 2, {"F": 2}, 24], [14, {"E": 2439, "F": 18, "R": 125, "patterns": 2582, "subset-fail": 54}, 8, {"F": 8}, 80], [15, {"E": 10552, "F": 8, "R": 124, "patterns": 10684, "subset-fail": 96}, 1, {"F": 1}, 30], [16, {"E": 953, "patterns": 953}, 0, {}, 0]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 167, "F": 1, "R": 13, "patterns": 181}, 1, {"F": 1}, 13], [14, {"E": 1050, "F": 3, "R": 53, "patterns": 1106, "subset-fail": 31}, 1, {"F": 1}, 24], [15, {"E": 1121, "R": 7, "patterns": 1128, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 236, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 14, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 147, "F": 2, "R": 14, "patterns": 163}, 1, {"F": 1}, 7], [14, {"E": 901, "F": 3, "R": 54, "patterns": 958, "subset-fail": 35}, 0, {}, 22]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 169, "F": 1, "R": 9, "patterns": 179}, 1, {"F": 1}, 9], [14, {"E": 1024, "F": 3, "R": 48, "patterns": 1075, "subset-fail": 24}, 0, {}, 27]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}, 2]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"E": 122, "F": 2, "R": 6, "patterns": 130}, 2, {"F": 2}, 3], [14, {"E": 1261, "F": 12, "R": 114, "patterns": 1387, "subset-fail": 73}, 1, {"F": 1}, 27], [15, {"E": 420, "R": 6, "patterns": 426, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.24, "levels": [[13, {"E": 152, "F": 2, "R": 18, "patterns": 172}, 2, {"F": 2}, 18], [14, {"E": 2223, "F": 15, "R": 95, "patterns": 2333, "subset-fail": 39}, 8, {"F": 8}, 62], [15, {"E": 10230, "F": 8, "R": 106, "patterns": 10344, "subset-fail": 83}, 1, {"F": 1}, 23], [16, {"E": 953, "patterns": 953}, 0, {}, 0]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"E": 159, "F": 1, "R": 12, "patterns": 172}, 1, {"F": 1}, 12], [14, {"E": 999, "F": 4, "R": 59, "patterns": 1062, "subset-fail": 34}, 1, {"F": 1}, 28], [15, {"E": 1103, "R": 6, "patterns": 1109, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 270, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 110, "R": 15, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 274, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 19, "patterns": 170}, 0, {}, 19]], "open17": 0}
{"root": 276, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.33, "levels": [[13, {"eng-E": 55, "eng-F": 6, "eng-R": 56, "patterns": 117, "to-engine": 117}, 6, {"F": 6}, 56], [14, {"E": 5060, "F": 29, "R": 354, "patterns": 5443, "subset-fail": 224}, 3, {"F": 3}, 150], [15, {"E": 2688, "R": 28, "patterns": 2716, "subset-fail": 27}, 0, {}, 1]], "open17": 0}
{"root": 278, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 7, "eng-R": 7, "patterns": 156, "to-engine": 156}, 0, {}, 7]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 174, "F": 1, "R": 10, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 1065, "F": 1, "R": 45, "patterns": 1111, "subset-fail": 22}, 0, {}, 24]], "open17": 0}
{"root": 286, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 70, "eng-R": 7, "patterns": 128, "to-engine": 128}, 0, {}, 7]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 118, "F": 1, "R": 8, "patterns": 127}, 1, {"F": 1}, 8], [14, {"E": 620, "F": 8, "R": 54, "patterns": 682, "subset-fail": 46}, 1, {"F": 1}, 15], [15, {"E": 361, "R": 2, "patterns": 363, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.12, "levels": [[13, {"E": 117, "F": 1, "R": 10, "patterns": 128}, 1, {"F": 1}, 10], [14, {"E": 1099, "F": 13, "R": 35, "patterns": 1147, "subset-fail": 28}, 3, {"F": 3}, 17], [15, {"E": 4536, "F": 6, "R": 50, "patterns": 4592, "subset-fail": 52}, 2, {"F": 2}, 0], [16, {"E": 2402, "R": 3, "patterns": 2405, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 294, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}, 5]], "open17": 0}
{"root": 296, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.79, "levels": [[13, {"eng-E": 39, "eng-F": 3, "eng-R": 32, "patterns": 148, "to-engine": 148}, 3, {"F": 3}, 32], [14, {"E": 2697, "F": 13, "R": 174, "patterns": 2884, "subset-fail": 94}, 2, {"F": 2}, 88], [15, {"E": 1319, "F": 3, "R": 16, "patterns": 1338, "subset-fail": 13}, 0, {}, 6]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 111, "F": 1, "R": 5, "patterns": 117}, 1, {"F": 1}, 5], [14, {"E": 841, "F": 3, "R": 45, "patterns": 889, "subset-fail": 34}, 0, {}, 14]], "open17": 0}
{"root": 306, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 107, "F": 1, "R": 8, "patterns": 116}, 1, {"F": 1}, 8], [14, {"E": 851, "F": 3, "R": 49, "patterns": 903, "subset-fail": 32}, 0, {}, 20]], "open17": 0}
{"root": 312, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.12, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}, 16], [14, {"E": 2225, "F": 16, "R": 110, "patterns": 2351, "subset-fail": 54}, 6, {"F": 6}, 65], [15, {"E": 7667, "F": 2, "R": 83, "patterns": 7752, "subset-fail": 71}, 0, {}, 12]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 162, "F": 1, "R": 17, "patterns": 180}, 1, {"F": 1}, 17], [14, {"E": 1038, "F": 1, "R": 58, "patterns": 1097, "subset-fail": 29}, 0, {}, 30]], "open17": 0}
{"root": 328, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.28, "levels": [[13, {"eng-E": 27, "eng-F": 3, "eng-R": 22, "patterns": 202, "to-engine": 202}, 3, {"F": 3}, 22], [14, {"E": 3258, "F": 16, "R": 171, "patterns": 3445, "subset-fail": 93}, 5, {"F": 5}, 69], [15, {"E": 5554, "F": 1, "R": 57, "patterns": 5612, "subset-fail": 45}, 0, {}, 11]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 166, "F": 1, "R": 18, "patterns": 185}, 1, {"F": 1}, 18], [14, {"E": 1044, "F": 1, "R": 68, "patterns": 1113, "subset-fail": 30}, 0, {}, 39]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 336, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 4.14, "levels": [[13, {"eng-E": 61, "eng-F": 3, "eng-O": 1, "eng-R": 39, "patterns": 204, "to-engine": 204}, 4, {"F": 3, "O": 1}, 39], [14, {"E": 3170, "F": 17, "R": 181, "eng-E": 746, "eng-F": 1, "eng-O": 1, "eng-R": 33, "patterns": 4554, "subset-fail": 513, "to-engine": 781}, 4, {"F": 3, "O": 1}, 104], [15, {"E": 3294, "R": 42, "eng-E": 555, "eng-R": 1, "patterns": 4465, "subset-fail": 598, "to-engine": 557}, 0, {}, 17]], "open17": 0}
{"root": 339, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 3.07, "levels": [[13, {"eng-E": 57, "eng-F": 4, "eng-O": 1, "eng-R": 41, "patterns": 206, "to-engine": 206}, 5, {"F": 4, "O": 1}, 41], [14, {"E": 3882, "F": 19, "R": 274, "eng-E": 746, "eng-F": 1, "eng-R": 28, "patterns": 5360, "subset-fail": 539, "to-engine": 776}, 4, {"F": 4}, 185], [15, {"E": 4013, "F": 3, "R": 56, "patterns": 4072, "subset-fail": 53}, 0, {}, 6]], "open17": 0}
{"root": 341, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 6.35, "levels": [[13, {"eng-E": 56, "eng-F": 7, "eng-O": 1, "eng-R": 39, "patterns": 206, "to-engine": 206}, 8, {"F": 7, "O": 1}, 39], [14, {"E": 6579, "F": 27, "R": 495, "eng-E": 735, "eng-O": 2, "eng-R": 33, "patterns": 8284, "subset-fail": 677, "to-engine": 776}, 7, {"F": 5, "O": 2}, 264], [15, {"E": 4578, "F": 3, "R": 62, "eng-E": 1231, "eng-R": 8, "patterns": 6869, "subset-fail": 1038, "to-engine": 1240}, 0, {}, 21]], "open17": 0}
{"root": 352, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.14, "levels": [[13, {"eng-E": 38, "eng-R": 3, "patterns": 138, "to-engine": 138}, 0, {}, 3]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 106, "R": 20, "patterns": 126}, 0, {}, 20]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 15, "patterns": 123}, 0, {}, 15]], "open17": 0}
{"root": 421, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 66, "F": 2, "R": 20, "patterns": 88}, 1, {"F": 1}, 6], [14, {"E": 453, "F": 6, "R": 66, "patterns": 525, "subset-fail": 42}, 0, {}, 15]], "open17": 0}
{"root": 425, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 40, "eng-R": 6, "patterns": 92, "to-engine": 92}, 0, {}, 6]], "open17": 0}
{"root": 429, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 50, "R": 12, "patterns": 62}, 0, {}, 6]], "open17": 0}
{"root": 431, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 110, "F": 2, "R": 18, "patterns": 130}, 1, {"F": 1}, 9], [14, {"E": 694, "F": 3, "R": 82, "patterns": 779, "subset-fail": 39}, 0, {}, 46]], "open17": 0}
{"root": 433, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.82, "levels": [[13, {"eng-E": 5, "eng-F": 2, "eng-R": 16, "patterns": 92, "to-engine": 92}, 2, {"F": 2}, 16], [14, {"E": 1247, "F": 11, "R": 135, "patterns": 1393, "subset-fail": 62}, 4, {"F": 4}, 77], [15, {"E": 3013, "F": 3, "R": 57, "patterns": 3073, "subset-fail": 39}, 0, {}, 16]], "open17": 0}
{"root": 474, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.0, "levels": [[13, {"E": 206, "F": 4, "R": 46, "patterns": 256}, 1, {"F": 1}, 13], [14, {"E": 914, "F": 9, "R": 85, "patterns": 1008, "subset-fail": 25}, 6, {"F": 6}, 63], [15, {"E": 6338, "F": 1, "R": 83, "patterns": 6422, "subset-fail": 53}, 0, {}, 19]], "open17": 0}
{"root": 556, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.91, "levels": [[13, {"E": 128, "F": 3, "R": 28, "patterns": 159}, 3, {"F": 3}, 28], [14, {"E": 2126, "F": 17, "R": 221, "patterns": 2364, "subset-fail": 52}, 10, {"F": 10}, 174], [15, {"E": 9284, "F": 2, "R": 117, "patterns": 9403, "subset-fail": 71}, 1, {"F": 1}, 40], [16, {"E": 953, "patterns": 953}, 0, {}, 0]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.14, "levels": [[13, {"E": 113, "F": 4, "R": 20, "patterns": 137}, 4, {"F": 4}, 20], [14, {"E": 2517, "F": 29, "R": 251, "patterns": 2797, "subset-fail": 116}, 6, {"F": 6}, 156], [15, {"E": 4015, "R": 62, "patterns": 4077, "subset-fail": 58}, 0, {}, 4]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 18, "patterns": 137}, 0, {}, 18]], "open17": 0}
{"root": 700, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"E": 113, "F": 1, "R": 23, "patterns": 137}, 1, {"F": 1}, 23], [14, {"E": 953, "F": 8, "R": 52, "patterns": 1013, "subset-fail": 29}, 1, {"F": 1}, 30], [15, {"E": 798, "R": 10, "patterns": 808, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 702, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.08, "levels": [[13, {"E": 116, "F": 2, "R": 12, "patterns": 130}, 2, {"F": 2}, 12], [14, {"E": 1687, "F": 11, "R": 116, "patterns": 1814, "subset-fail": 52}, 4, {"F": 4}, 70], [15, {"E": 4081, "R": 47, "patterns": 4128, "subset-fail": 35}, 0, {}, 12]], "open17": 0}
{"root": 704, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}, 18], [14, {"E": 752, "F": 3, "R": 68, "patterns": 823, "subset-fail": 26}, 1, {"F": 1}, 44], [15, {"E": 834, "R": 7, "patterns": 841, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 706, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 21, "patterns": 140}, 0, {}, 21]], "open17": 0}
{"root": 708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.01, "levels": [[13, {"E": 119, "F": 2, "R": 16, "patterns": 137}, 2, {"F": 2}, 16], [14, {"E": 1637, "F": 14, "R": 103, "patterns": 1754, "subset-fail": 62}, 3, {"F": 3}, 51], [15, {"E": 2729, "F": 1, "R": 39, "patterns": 2769, "subset-fail": 37}, 0, {}, 3]], "open17": 0}
{"root": 710, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 113, "F": 1, "R": 21, "patterns": 135}, 1, {"F": 1}, 21], [14, {"E": 989, "F": 8, "R": 60, "patterns": 1057, "subset-fail": 25}, 1, {"F": 1}, 42], [15, {"E": 1114, "R": 9, "patterns": 1123, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 720, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 79, "eng-R": 7, "patterns": 86, "to-engine": 86}, 0, {}, 7]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.64, "levels": [[13, {"E": 109, "F": 1, "R": 25, "patterns": 135}, 1, {"F": 1}, 25], [14, {"E": 1019, "F": 10, "R": 46, "patterns": 1075, "subset-fail": 23}, 2, {"F": 2}, 31], [15, {"E": 2267, "R": 20, "patterns": 2287, "subset-fail": 19}, 0, {}, 1]], "open17": 0}
{"root": 750, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 105, "F": 2, "R": 12, "patterns": 119}, 1, {"F": 1}, 6], [14, {"E": 661, "F": 9, "R": 63, "patterns": 733, "subset-fail": 35}, 1, {"F": 1}, 36], [15, {"E": 355, "R": 5, "patterns": 360, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 144, "F": 2, "R": 24, "patterns": 170}, 1, {"F": 1}, 7], [14, {"E": 797, "F": 8, "R": 90, "patterns": 895, "subset-fail": 33}, 0, {}, 34]], "open17": 0}
{"root": 990, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.59, "levels": [[13, {"E": 113, "F": 2, "R": 17, "patterns": 132}, 2, {"F": 2}, 17], [14, {"E": 2003, "F": 17, "R": 111, "patterns": 2131, "subset-fail": 62}, 2, {"F": 2}, 63], [15, {"E": 2440, "F": 1, "R": 22, "patterns": 2463, "subset-fail": 21}, 0, {}, 2]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 1, {"F": 1}, 5], [14, {"E": 510, "F": 6, "R": 50, "patterns": 566, "subset-fail": 28}, 1, {"F": 1}, 27], [15, {"E": 463, "F": 1, "R": 8, "patterns": 472, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 1013, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.82, "levels": [[13, {"eng-E": 136, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 149, "to-engine": 149}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 778, "F": 3, "R": 76, "eng-E": 746, "eng-O": 1, "eng-R": 33, "patterns": 2052, "subset-fail": 447, "to-engine": 781}, 3, {"F": 2, "O": 1}, 77], [15, {"E": 2351, "R": 42, "eng-E": 610, "patterns": 3543, "subset-fail": 567, "to-engine": 610}, 0, {}, 15]], "open17": 0}
{"root": 1015, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.04, "levels": [[13, {"eng-E": 127, "eng-F": 2, "eng-O": 1, "eng-R": 19, "patterns": 149, "to-engine": 149}, 3, {"O": 1, "F": 2}, 19], [14, {"E": 1471, "F": 2, "R": 130, "eng-E": 746, "eng-R": 29, "patterns": 2794, "subset-fail": 471, "to-engine": 776}, 1, {"F": 1}, 104], [15, {"E": 964, "R": 8, "patterns": 972, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 83, "eng-R": 13, "patterns": 96, "to-engine": 96}, 0, {}, 13]], "open17": 0}
{"root": 1019, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 87, "eng-R": 12, "patterns": 99, "to-engine": 99}, 0, {}, 12]], "open17": 0}
{"root": 1023, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 117, "R": 19, "patterns": 136}, 0, {}, 19]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 20, "patterns": 135}, 0, {}, 20]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 82, "F": 2, "R": 12, "patterns": 96}, 1, {"F": 1}, 6], [14, {"E": 463, "F": 6, "R": 54, "patterns": 523, "subset-fail": 30}, 0, {}, 30]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 117, "R": 17, "patterns": 134}, 0, {}, 17]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 70, "R": 28, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1069, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.9, "levels": [[13, {"eng-E": 8, "eng-F": 3, "eng-R": 7, "patterns": 72, "to-engine": 72}, 3, {"F": 3}, 7], [14, {"E": 1570, "F": 20, "R": 158, "patterns": 1748, "subset-fail": 86}, 5, {"F": 5}, 84], [15, {"E": 2637, "F": 5, "R": 45, "patterns": 2687, "subset-fail": 46}, 0, {}, 4]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 8, "patterns": 98}, 0, {}, 8]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.44, "levels": [[13, {"E": 118, "F": 1, "R": 15, "patterns": 134}, 1, {"F": 1}, 15], [14, {"E": 1057, "F": 7, "R": 52, "patterns": 1116, "subset-fail": 30}, 1, {"F": 1}, 28], [15, {"E": 1121, "F": 1, "R": 15, "patterns": 1137, "subset-fail": 15}, 0, {}, 1]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 121, "F": 2, "R": 11, "patterns": 134}, 2, {"F": 2}, 11], [14, {"E": 2053, "F": 21, "R": 98, "patterns": 2172, "subset-fail": 53}, 2, {"F": 2}, 63], [15, {"E": 2431, "F": 2, "R": 27, "patterns": 2460, "subset-fail": 26}, 0, {}, 3]], "open17": 0}
{"root": 1226, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 74, "eng-R": 12, "patterns": 86, "to-engine": 86}, 0, {}, 12]], "open17": 0}
{"root": 1228, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 74, "eng-R": 9, "patterns": 83, "to-engine": 83}, 0, {}, 9]], "open17": 0}
{"root": 1236, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 86, "eng-R": 12, "patterns": 98, "to-engine": 98}, 0, {}, 12]], "open17": 0}
{"root": 1238, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 86, "eng-R": 11, "patterns": 97, "to-engine": 97}, 0, {}, 11]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.56, "levels": [[13, {"E": 86, "F": 2, "R": 16, "patterns": 104}, 2, {"F": 2}, 16], [14, {"E": 1040, "F": 17, "R": 114, "patterns": 1171, "subset-fail": 62}, 4, {"F": 4}, 64], [15, {"E": 1613, "F": 2, "R": 16, "patterns": 1631, "subset-fail": 16}, 1, {"F": 1}, 0], [16, {"E": 272, "patterns": 272}, 0, {}, 0]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 120, "F": 1, "R": 14, "patterns": 135}, 1, {"F": 1}, 14], [14, {"E": 1062, "F": 8, "R": 60, "patterns": 1130, "subset-fail": 33}, 0, {}, 35]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.3, "levels": [[13, {"E": 120, "F": 4, "R": 23, "patterns": 147}, 4, {"F": 4}, 23], [14, {"E": 2351, "F": 35, "R": 266, "patterns": 2652, "subset-fail": 110}, 10, {"F": 10}, 178], [15, {"E": 5648, "F": 1, "R": 92, "patterns": 5741, "subset-fail": 78}, 1, {"F": 1}, 14], [16, {"E": 298, "patterns": 298}, 0, {}, 0]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 62, "R": 10, "patterns": 72}, 0, {}, 10]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 61, "R": 13, "patterns": 74}, 0, {}, 13]], "open17": 0}
{"root": 1389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 86, "F": 1, "R": 13, "patterns": 100}, 1, {"F": 1}, 13], [14, {"E": 513, "F": 7, "R": 47, "patterns": 567, "subset-fail": 26}, 1, {"F": 1}, 27], [15, {"E": 465, "F": 1, "R": 7, "patterns": 473, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 1492, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 83, "R": 9, "patterns": 92}, 0, {}, 9]], "open17": 0}
{"root": 1494, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"E": 118, "F": 2, "R": 13, "patterns": 133}, 2, {"F": 2}, 13], [14, {"E": 1961, "F": 16, "R": 102, "patterns": 2079, "subset-fail": 66}, 1, {"F": 1}, 51], [15, {"E": 1124, "R": 6, "patterns": 1130, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 1542, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"E": 117, "F": 2, "R": 16, "patterns": 135}, 2, {"F": 2}, 16], [14, {"E": 2025, "F": 15, "R": 105, "patterns": 2145, "subset-fail": 59}, 2, {"F": 2}, 58], [15, {"E": 2817, "R": 33, "patterns": 2850, "subset-fail": 33}, 0, {}, 0]], "open17": 0}
{"root": 1602, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 12, "patterns": 91}, 0, {}, 12]], "open17": 0}
{"root": 1604, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"E": 115, "F": 1, "R": 19, "patterns": 135}, 1, {"F": 1}, 19], [14, {"E": 1041, "F": 7, "R": 69, "patterns": 1117, "subset-fail": 39}, 1, {"F": 1}, 36], [15, {"E": 1129, "R": 17, "patterns": 1146, "subset-fail": 16}, 0, {}, 1]], "open17": 0}
{"root": 1607, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.39, "levels": [[13, {"E": 102, "F": 1, "R": 15, "patterns": 118}, 1, {"F": 1}, 15], [14, {"E": 1006, "F": 7, "R": 55, "patterns": 1068, "subset-fail": 34}, 2, {"F": 2}, 26], [15, {"E": 1736, "R": 20, "patterns": 1756, "subset-fail": 16}, 0, {}, 3]], "open17": 0}
{"root": 1609, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.48, "levels": [[13, {"E": 114, "F": 2, "R": 21, "patterns": 137}, 2, {"F": 2}, 21], [14, {"E": 1652, "F": 11, "R": 126, "patterns": 1789, "subset-fail": 76}, 2, {"F": 2}, 59], [15, {"E": 1189, "R": 14, "patterns": 1203, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 1611, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.43, "levels": [[13, {"E": 116, "F": 1, "R": 18, "patterns": 135}, 1, {"F": 1}, 18], [14, {"E": 1041, "F": 6, "R": 65, "patterns": 1112, "subset-fail": 36}, 1, {"F": 1}, 34], [15, {"E": 1132, "R": 12, "patterns": 1144, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 1615, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 122, "F": 1, "R": 13, "patterns": 136}, 1, {"F": 1}, 13], [14, {"E": 1052, "F": 5, "R": 69, "patterns": 1126, "subset-fail": 35}, 0, {}, 39]], "open17": 0}
{"root": 1617, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}, 22], [14, {"E": 1114, "F": 6, "R": 62, "patterns": 1182, "subset-fail": 30}, 2, {"F": 2}, 36], [15, {"E": 2424, "R": 20, "patterns": 2444, "subset-fail": 17}, 0, {}, 3]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.56, "levels": [[13, {"E": 102, "F": 1, "R": 17, "patterns": 120}, 1, {"F": 1}, 17], [14, {"E": 604, "F": 4, "R": 69, "patterns": 677, "subset-fail": 28}, 2, {"F": 2}, 43], [15, {"E": 1614, "R": 27, "patterns": 1641, "subset-fail": 17}, 0, {}, 8]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 100, "F": 1, "R": 18, "patterns": 119}, 1, {"F": 1}, 18], [14, {"E": 923, "F": 9, "R": 49, "patterns": 981, "subset-fail": 38}, 0, {}, 20]], "open17": 0}
{"root": 1626, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 114, "F": 1, "R": 20, "patterns": 135}, 1, {"F": 1}, 20], [14, {"E": 936, "F": 7, "R": 62, "patterns": 1005, "subset-fail": 34}, 0, {}, 35]], "open17": 0}
{"root": 1628, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 81, "eng-R": 12, "patterns": 93, "to-engine": 93}, 0, {}, 12]], "open17": 0}
{"root": 1630, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.51, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}, 13], [14, {"E": 1058, "F": 6, "R": 55, "patterns": 1119, "subset-fail": 36}, 1, {"F": 1}, 24], [15, {"E": 1122, "R": 10, "patterns": 1132, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 1651, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 21, "patterns": 138}, 0, {}, 21]], "open17": 0}
{"root": 1653, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.31, "levels": [[13, {"eng-E": 128, "eng-R": 10, "patterns": 138, "to-engine": 138}, 0, {}, 10]], "open17": 0}
{"root": 1655, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 125, "F": 1, "R": 11, "patterns": 137}, 1, {"F": 1}, 11], [14, {"E": 1064, "F": 6, "R": 56, "patterns": 1126, "subset-fail": 33}, 1, {"F": 1}, 28], [15, {"E": 1116, "R": 17, "patterns": 1133, "subset-fail": 14}, 0, {}, 3]], "open17": 0}
{"root": 1662, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}, 13]], "open17": 0}
{"root": 1688, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.6, "levels": [[13, {"E": 105, "F": 2, "R": 15, "patterns": 122}, 2, {"F": 2}, 15], [14, {"E": 1701, "F": 11, "R": 105, "patterns": 1817, "subset-fail": 62}, 1, {"F": 1}, 53], [15, {"E": 1047, "R": 13, "patterns": 1060, "subset-fail": 10}, 0, {}, 3]], "open17": 0}
{"root": 1705, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 40, "eng-R": 7, "patterns": 90, "to-engine": 90}, 0, {}, 7]], "open17": 0}
{"root": 1713, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 86, "R": 13, "patterns": 99}, 0, {}, 13]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 109, "F": 1, "R": 11, "patterns": 121}, 1, {"F": 1}, 11], [14, {"E": 923, "F": 9, "R": 25, "patterns": 957, "subset-fail": 24}, 0, {}, 10]], "open17": 0}
{"root": 1750, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 16]], "open17": 0}
{"root": 1752, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 1755, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 103, "F": 1, "R": 20, "patterns": 124}, 1, {"F": 1}, 20], [14, {"E": 927, "F": 8, "R": 57, "patterns": 992, "subset-fail": 40}, 0, {}, 25]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 107, "F": 1, "R": 17, "patterns": 125}, 1, {"F": 1}, 17], [14, {"E": 874, "F": 8, "R": 61, "patterns": 943, "subset-fail": 49}, 0, {}, 20]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.0, "levels": [[13, {"E": 94, "F": 2, "R": 29, "patterns": 125}, 2, {"F": 2}, 29], [14, {"E": 1690, "F": 16, "R": 161, "patterns": 1867, "subset-fail": 79}, 5, {"F": 5}, 92], [15, {"E": 4829, "F": 2, "R": 75, "patterns": 4906, "subset-fail": 64}, 1, {"F": 1}, 10], [16, {"E": 964, "patterns": 964}, 0, {}, 0]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.72, "levels": [[13, {"E": 113, "F": 2, "R": 10, "patterns": 125}, 2, {"F": 2}, 10], [14, {"E": 1847, "F": 19, "R": 98, "patterns": 1964, "subset-fail": 67}, 1, {"F": 1}, 49], [15, {"E": 1111, "R": 11, "patterns": 1122, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 1770, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 105, "F": 1, "R": 17, "patterns": 123}, 1, {"F": 1}, 17], [14, {"E": 957, "F": 9, "R": 42, "patterns": 1008, "subset-fail": 28}, 0, {}, 23]], "open17": 0}
{"root": 1772, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 147, "R": 30, "patterns": 177}, 0, {}, 16]], "open17": 0}
{"root": 1774, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}, 8]], "open17": 0}
{"root": 1779, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 164, "R": 28, "patterns": 192}, 0, {}, 28]], "open17": 0}
{"root": 1782, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 1786, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.93, "levels": [[13, {"E": 163, "F": 1, "R": 28, "patterns": 192}, 1, {"F": 1}, 28], [14, {"E": 770, "F": 5, "R": 98, "patterns": 873, "subset-fail": 43}, 4, {"F": 4}, 56], [15, {"E": 3426, "F": 3, "R": 59, "patterns": 3488, "subset-fail": 43}, 1, {"F": 1}, 14], [16, {"E": 915, "patterns": 915}, 0, {}, 0]], "open17": 0}
{"root": 1788, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 186, "R": 27, "patterns": 213}, 0, {}, 14]], "open17": 0}
{"root": 1790, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 171, "R": 22, "patterns": 193}, 0, {}, 22]], "open17": 0}
{"root": 1792, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 128, "eng-R": 17, "patterns": 145, "to-engine": 145}, 0, {}, 17]], "open17": 0}
{"root": 1794, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 116, "R": 16, "patterns": 132}, 0, {}, 16]], "open17": 0}
{"root": 1796, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 161, "R": 26, "patterns": 187}, 0, {}, 13]], "open17": 0}
{"root": 2779, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 64, "F": 2, "R": 9, "patterns": 75}, 1, {"F": 1}, 6], [14, {"E": 462, "F": 4, "R": 46, "patterns": 512, "subset-fail": 27}, 1, {"F": 1}, 22], [15, {"E": 456, "R": 10, "patterns": 466, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 2813, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 53, "F": 2, "R": 4, "patterns": 59}, 1, {"F": 1}, 2], [14, {"E": 298, "F": 8, "R": 46, "patterns": 352, "subset-fail": 20}, 2, {"F": 2}, 16], [15, {"E": 670, "F": 2, "R": 4, "patterns": 676, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 3139, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.2, "levels": [[13, {"E": 180, "F": 4, "R": 38, "patterns": 222}, 4, {"F": 4}, 19], [14, {"E": 2864, "F": 17, "R": 382, "patterns": 3263, "subset-fail": 106}, 5, {"F": 5}, 143], [15, {"E": 4252, "F": 1, "R": 86, "patterns": 4339, "subset-fail": 34}, 0, {}, 28]], "open17": 0}
{"root": 3170, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.83, "levels": [[13, {"E": 87, "F": 4, "R": 19, "patterns": 110}, 4, {"F": 4}, 19], [14, {"E": 1824, "F": 26, "R": 221, "patterns": 2071, "subset-fail": 122}, 4, {"F": 4}, 120], [15, {"E": 1580, "F": 2, "R": 20, "patterns": 1602, "subset-fail": 20}, 0, {}, 2]], "open17": 0}
{"root": 3301, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 70, "F": 1, "R": 4, "patterns": 75}, 1, {"F": 1}, 2], [14, {"E": 690, "F": 14, "R": 18, "patterns": 722, "subset-fail": 31}, 1, {"F": 1}, 0], [15, {"E": 1357, "F": 3, "R": 28, "patterns": 1388, "subset-fail": 31}, 0, {}, 0]], "open17": 0}
{"root": 3688, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 98, "F": 2, "R": 32, "patterns": 132}, 1, {"F": 1}, 9], [14, {"E": 495, "F": 8, "R": 82, "patterns": 585, "subset-fail": 33}, 1, {"F": 1}, 28], [15, {"E": 536, "R": 8, "patterns": 544, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 3734, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 38, "eng-R": 9, "patterns": 93, "to-engine": 93}, 0, {}, 9]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 45, "R": 15, "patterns": 60}, 0, {}, 15]], "open17": 0}
{"root": 7451, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 11695, "kind": "O", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.08, "levels": [[13, {"eng-E": 6, "eng-R": 2, "patterns": 78, "to-engine": 78}, 0, {}, 2]], "open17": 0}
{"root": 13701, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.03, "levels": [[13, {"E": 44, "R": 16, "patterns": 60}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b44_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b44_p0of4.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?GA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?AA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?GA_A?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?AA_A?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C@@A?AG_?Kc??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C?@a?@c_?OS??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??wAAC?Ga?@c_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?aC?Ga?@c_A?S??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?BC?EQ?AA_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????uC?qDIOCI?HCBDG?gC?BA?AG_??{??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "T?????????????scTHBHG?T?AK?wC?EC??y?", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA?OO_C@C??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA??W_A?S??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CWCGC?IA?CO_?@s??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW?SC?DA??M_?_K??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "V???????????????YQDQOXH?AK?EC?@s?A`??TO?wE??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?gA?Da_?AK??", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@WA@A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?@a?Da_?OK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?GQ?Da_?AK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "T?????????????rGMI?D_Da?CS?@W?QSAaE?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?O@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?C@_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?BC?UI?A@_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?Oc?UI??P_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_Da?CS?@W?Dc?OE?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "V???????????????XcBa_?k?UG?@W?`C?CU?g`O?QU??", "st": "F", "vs": [7, 7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?QA?gS_?OS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?Aa?gS_?OS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?gA??c_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?aA?AC_?iS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?AQ?DQ_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC@?Q??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "Y???????????????Xo?R??M@oc?Gg?CW?AQ?DQ_?OK?AOG?gSO?AAO??", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_?M@cC?Ag?_W?Ga?`Q_?CK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????B_E[Eo_`Q??w?Ag?_W?Ga??a_BGK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIOX@?@S?_W?[C??y?_@_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[CA?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[C@?a?CB_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "Y?????????????B_E[Eo_`Q??wBGG?Ag?OK?OO_C@C??aO?AA_??`_??", "st": "F", "vs": [7]}
{"root": 20, "n": 14, "g6": "[???????????????E[Eo_`Q@cC?Ag?_W?MA??M_C?K?GGG?_GO?@CO?@@G??CI??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?cA?oQ_?OK??", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?KA?oQ_?@K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQEAOAI?pC?Gg?WC?@q??b_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "W?????????????TgTQEAOAI?pC?Gg?CW?KA??[_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "U?????????????TgTQ?B_oQ?pC?CWC_C?Gi?@D_?", "st": "O", "vs": [7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW?WCB@I??H_C_A?@DG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "W???????????????IsDS_oQ?pC?WC?Bc?AM?c?O?PQ??ag?", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "Y???????????????IsDS_oQ?pC?CW?WC?@q?CA_C?K?Q?G?AIO?@DO??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW@GCB@I?A@_C_A?@DG?@DO?", "st": "O", "vs": [7, 7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????JoXAB`O?U?Gc?Gg?CW?Ca??c_CaK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CWA_A?O__?BC??ao?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?PA?@G_F?c??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?Ca?wC_?AS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????bo[A@pO?e?@c?Og?GW?Ca??S_AcK??", "st": "O", "vs": [7]}
{"root": 32, "n": 13, "g6": "U?????????????bo[A@pOS`?GS?GWAGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????PwZA?QO?eAaC?`G?Gg?Ga?LA_?AK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?GgB?C?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?Gg@?c?HI?CH_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?`G@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_CI?HCADG??w?PA?Ia_?GK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?SA??Q_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?PA?@A_ADK??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????hWZA?K_Ia@Ac??wAGC?Oi?AP_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "W?????????????hWZA?K_Ia?Og?QGADG@_A?B?_?aC??Bo?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_Ah?@o?p@oc?Gg?OW?Ga?gS_?CS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Ga??c_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW@OC??y??p_?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW?oC??y??p_?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????boEM?CoD@@aC?PG?AW?Ca?AC_E_S??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "U?????????????boEME_OD@@aC?AWAGC?AY?AH_?", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "W?????????????~??h?POCE?HC@@G?GgAAK??{_A?S?A?o?", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????~?AQCB_@E?HC?HGACW?FA?GI_??k??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????~??wCB_GI?CW?QG?HG@AK?OG_?cc??HO?_@_?", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????}?OU?WOCU?QC?QG@Gg?FA?OJ_?", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "V?????????????@o@I?aOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 85, "n": 13, "g6": "U?????????????}??w?Q_PI?aW@AGCGg?PI?Ah_?", "st": "F", "vs": [7]}
{"root": 89, "n": 13, "g6": "X?????????????}??wCB_Oi?KW?SG?aG?cc?D?_CCC?CHO??D_?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "U?????????????}?@QAH_AQ?ag?WG?bG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 97, "n": 13, "g6": "V?????????????@o@QCB_AQ?Sg?aG@Gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "W?????????????}??w?S_AQ?Sg?aG@Gg@AK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "U?????????????}??wCB_AQ?PC@GgACW?IQ?DI_?", "st": "F", "vs": [7]}
{"root": 101, "n": 13, "g6": "V?????????????@oCQCB_AQ?SW?aGAHGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "U?????????????}?AU?WOGU?IC?aGAGg?FA?_J_?", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????@oCI?aOPI?IW?QGCDG?SS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "U?????????????}??w?aOAe?HCCDG?gg?`Q?PI_?", "st": "F", "vs": [7]}
{"root": 109, "n": 14, "g6": "V???????????????^??M?CQ?IW?QG?gg@Ci?_hO@Ae??", "st": "F", "vs": [7, 7]}
{"root": 114, "n": 13, "g6": "U?????????????}??w?R?_K@Ag@Go?hG?IQ?_R_?", "st": "F", "vs": [7]}
{"root": 122, "n": 13, "g6": "U?????????????}??w?a__K?SgACo@Gg?Ia?_R_?", "st": "F", "vs": [7]}
{"root": 132, "n": 13, "g6": "X?????????????}??wAD?_K?`g?co?Qg@CK?A__@Gc?O@O??H_?", "st": "F", "vs": [7]}
{"root": 137, "n": 13, "g6": "W?????????????}??wAD?_K@CG@BO?hG@@S?`?_?Ss?C?o?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "U?????????????}??wC@__a@@W?bG@GW@Ca?Ad_?", "st": "F", "vs": [7]}
{"root": 149, "n": 13, "g6": "W?????????????}?Ck?Q_GE@BC?`GCGg?GK?B?_?_c?OTO?", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "U?????????????}?Ck?`_AQ@Ag?eG?OgAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?OM@AODI?GWAEG?PG?OS?OG_@Kc??@o?", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "U?????????????}?AI@D_AI@CWABG?OgAFA?CB_?", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "U?????????????}?G[?P_GQ?SgCIG?_g?eQ?AB_?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?GUCEOGI?GW?cG?QG?cS?DW_C?c??@o?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????}?AkAD__q?_g?Oo?cG?HC?OO_?_S?Cao?", "st": "F", "vs": [7]}
{"root": 202, "n": 14, "g6": "Z???????????????^?AD__q?_g?Oo?cG?HC?DW_C?c??@o?OOO?CAO?Cag??", "st": "F", "vs": [7, 7]}
{"root": 218, "n": 13, "g6": "U?????????????}?CM?XOCe?HC?`G@?WAFA?OD_?", "st": "F", "vs": [7]}
{"root": 236, "n": 13, "g6": "U?????????????}?Cw?Q_AIAAW?cGABG?Sq?GB_?", "st": "O", "vs": [7]}
{"root": 236, "n": 13, "g6": "V?????????????}?Cw?h_AIAAWABG@?W?HQ?@A_?cK??", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "U?????????????}?Gk?Q_CkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "U?????????????}?Aw?Q_AI@AW?SG@BGACq?CB_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?LG?OW@CY?CP_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "W?????????????}?@Q@B__q?Og?aG?LG?GK?C__AGs?C?o?", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????~??q@B_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 271, "n": 14, "g6": "[???????????????^_?K_G[?DG?`O?_g?aK?_O_?TC?G?o?__O?OGO?@Gg???u??", "st": "F", "vs": [7, 7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM@CoPP?_c?Og?_WAEa?AQ_?", "st": "F", "vs": [7]}
{"root": 276, "n": 13, "g6": "U?????????????}?AM?QOGe@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?CsAB_AQADC?PG@?g?OK?B?_?`C?ORO?", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????~?OY?dOCP?_c?GgA?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G?CS?@__?QC??EO?OB_?", "st": "F", "vs": [7]}
{"root": 315, "n": 13, "g6": "U?????????????}?AYA@o`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 354, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PG?_g?_K?B?_?cC?O@O?OP_?", "st": "F", "vs": [7]}
{"root": 383, "n": 13, "g6": "X?????????????}?Ok?e_Ai?cW@AG?Og?OK?D?_@CC?OAO?OH_?", "st": "F", "vs": [7]}
{"root": 396, "n": 13, "g6": "V?????????????}?G[@H_GaADG?PGCCg?KA?OE_?aK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "V?????????????~?CY?dO_P@?c?_g@?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 400, "n": 13, "g6": "X?????????????~??k@E_Ci?GWA@G?_g?_K?O__?@c??`O?_P_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "X?????????????~?@Q@@_Ga?PGCCG?Ig?Gk??w_?_c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[@@_GaAAC?Ig?PW@?a?Ac_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "X?????????????~??[@@_Ga?PGCCG?Ig?Gk?OO_C@C?@QO?@A_?", "st": "F", "vs": [7]}
{"root": 405, "n": 13, "g6": "V?????????????~??[?S_GaAAC?Ig?PW@AA?GK_?aS??", "st": "F", "vs": [7]}
{"root": 405, "n": 14, "g6": "[???????????????^_@@_Ga?PGCCG?Ig?Gk??w_?_c?G?o?OOO?_GO?@QG??GU??", "st": "F", "vs": [7, 7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PWA?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PW?Ca?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PWA@A?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW?HA?OK_?cS??", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW?EA?OK_@AS??", "st": "F", "vs": [7]}
{"root": 409, "n": 14, "g6": "X???????????????^_?F?_`?DS?PWC@C?IQ?GQ_CAA?GEG?CaO?", "st": "F", "vs": [7, 7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?`A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?HA?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c__IAAC?Pg?IW?Ca?OS_@CS??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Pg?DK?@__?`C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODS@g_SaB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "X?????????????RODS@g_Sa?GWF?G?KG?@S??J?CbC??QO?@A_?", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODSCb?LC@QG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 665, "n": 14, "g6": "Y???????????????Hg@T?LC@QG?KG?Ag??k?cW_?Cc??`O?AEO?w@O??", "st": "F", "vs": [7, 7]}
{"root": 810, "n": 13, "g6": "W?????????????{?GS?R?EC?gGC?o@Eg?Sk?a__AIC??EO?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "V?????????????QOGS?o__S?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "X?????????????QO@cAD?ECA@O@OOCCO?eS?CZ?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "W?????????????{?@cAD?ECA@O@OO@Kg?Pk?D?_AQC?OPO?", "st": "F", "vs": [7]}
{"root": 840, "n": 14, "g6": "X???????????????GS?o__S?gG@Kg?bWBoA?BG_?gA?HGG?_aO?", "st": "F", "vs": [7, 7]}
{"root": 840, "n": 14, "g6": "Z???????????????@cAD?ECA@O@OO@Kg?Pk?{?_?SC??gO?D?O?QOO?OPG??", "st": "F", "vs": [7, 7]}
{"root": 913, "n": 13, "g6": "V?????????????QOBCCO_OcA@GA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?KGAAO@MG?O{?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?IOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?IGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?HOAAO@MG?O{?{?_?SS??", "st": "O", "vs": [7]}
{"root": 952, "n": 13, "g6": "X?????????????a_CgAC_E[@@G@@OC@G?_S?Db?F_C??cO?AA_?", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "X?????????????GKP@@COOI?TWCGG@AG?Yc?OD?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 981, "n": 13, "g6": "X?????????????a_Cg@C_E[A@GA@O@@G@?S?Db?F_C?@_O??E_?", "st": "F", "vs": [7]}
{"root": 994, "n": 13, "g6": "W?????????????{?CS@A_HAAAGAAO?]G?O{?CO_CHC?HAO?", "st": "F", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????HOGW?r__I?_W@OGA@GA?S?Db?F_C?@OO?@G_?", "st": "F", "vs": [7]}
{"root": 1042, "n": 13, "g6": "W?????????????{?H_CP?Oc?IGCAO@FG?S[?`?_?Qc?GDO?", "st": "F", "vs": [7]}
{"root": 1123, "n": 13, "g6": "Y?????????????{?@WAP?aC@CO?oOC@O?Tc?Gf??WC??SO?OQ_?_@_??", "st": "F", "vs": [7]}
{"root": 1149, "n": 13, "g6": "V?????????????J?HGCH?_Q@?gCOG@FG?S[?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 1157, "n": 13, "g6": "X?????????????`_@g?o_OK?gGAAOCOG?bS?DJ?F_C?@CO??a_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "V?????????????`_BAAC_IA@CGCOG@Ig?Qk?{?_?RC??", "st": "O", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????{?D_?S_OS@GGCCO@FG?S[?PG_?AS?P?o?", "st": "F", "vs": [7]}
{"root": 1248, "n": 13, "g6": "V?????????????J?GoC@_Aa@?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1272, "n": 13, "g6": "W?????????????{?D_AK?QG@@OCOG@FG?S[?CG_?Sc?OHO?", "st": "F", "vs": [7]}
{"root": 1296, "n": 13, "g6": "X?????????????F?Go@Q?_c@GGC@OCOG?cs?Cr?F_C??KO?AC_?", "st": "F", "vs": [7]}
{"root": 1325, "n": 13, "g6": "X?????????????`_HG?X?EC@AO@OOCOG?dS?Cj?F_C??EO??Q_?", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "V?????????????P_HG?T?_WACGCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "W?????????????{?HG?T?_WACG?Oo@Hg?RK?P__?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1339, "n": 14, "g6": "X???????????????HG?T?_WACG@Hg?eWBoA?AE_AKA??IG?a@O?", "st": "F", "vs": [7, 7]}
{"root": 1358, "n": 13, "g6": "V?????????????Q_OoAI?AW@?gCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1514, "n": 13, "g6": "W?????????????}?@c@F?Ac?TO?cO@?o??s??R?A@S?Ooo?", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "X?????????????~?G[?I_AQ@?W?SG?HG?_S?CB?C@c??pO??P_?", "st": "F", "vs": [7]}
{"root": 2086, "n": 13, "g6": "X?????????????}??w?b?GS?GgAGoADG?GS?_R??@c?CPO?D@_?", "st": "F", "vs": [7]}
{"root": 2933, "n": 13, "g6": "W?????????????}??w@A_Ok?IG?aOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2933, "n": 13, "g6": "X?????????????}??wAD_Aa?PG@HO?cG?HC?_F??`C?CIO?P@_?", "st": "F", "vs": [7]}
{"root": 2933, "n": 14, "g6": "Y???????????????^??M?Ok?IG?aO?cGA?[?HI_?QK?ACG?GSO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 2981, "n": 13, "g6": "X?????????????@oAS@G_ASA?o@COAHO?SC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "W?????????????}??w?d?HCA?o@CO?gG@AS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2981, "n": 13, "g6": "X?????????????}?AS@G_AS?aGAHO?gG@AS?_R??MC?OEO?AA_?", "st": "F", "vs": [7]}
{"root": 2981, "n": 14, "g6": "[???????????????AS@G_AS?aGAHO?gG@AS?_R?FoC??KO?@oO?_KO?@@G???M??", "st": "F", "vs": [7, 7]}
{"root": 3220, "n": 13, "g6": "X?????????????@o@S?g_GSA?o?cO@HO?KC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "W?????????????}??w?g_GSA?o?cO@HO?KC?Od??TC?OHo?", "st": "F", "vs": [7]}
{"root": 4032, "n": 13, "g6": "W?????????????}?Gw?W_Aa?cgA?o@AG?Gc?CB??bC?OQo?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "W?????????????}?Aa?SOGQACg?QGA@G?aS?CB?AMC?@EO?", "st": "F", "vs": [7]}
{"root": 4227, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4536, "n": 13, "g6": "W?????????????}?GI@@_AaACW?QGADG?OS?GB?@MC?ADO?", "st": "F", "vs": [7]}
{"root": 4677, "n": 13, "g6": "X?????????????}?@W@J?Pc?Gg?_o?`G?GS?`B??@c?CPO?OP_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~?@I?`_OQ?_gCCo?SGA@C?@H??FC??aO?CB_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SG?Cc?CB?ACC?AEO?_P_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 14, "g6": "[???????????????^_?Q_OQ?_gCCo?SG?Cc??w_?Gc?A@o?O_O?CKO?OGg?@?E??", "st": "F", "vs": [7, 7]}
{"root": 4716, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCoCAG?Cc?CB??IC?AEO?A`_?", "st": "F", "vs": [7]}
{"root": 4831, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SGA?c?CB?ACC?AEO?@P_?", "st": "F", "vs": [7]}
{"root": 4835, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCo?QGA?c?CB?CAC?AEO?@`_?", "st": "F", "vs": [7]}
{"root": 5093, "n": 13, "g6": "X?????????????~??[?a_OQ?GgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5116, "n": 13, "g6": "X?????????????~??[?a_AQ@?gCCo?cG?Gc?GB??SC?CEO?@P_?", "st": "F", "vs": [7]}
{"root": 5438, "n": 13, "g6": "W?????????????~?@P?aOGI?CW?cG?IG?Gc?OD??Fc?O@o?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "W?????????????}?@Q@AO_I@CW?gGAAG?ac?AB?CMC?AEO?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "Y?????????????}?Ow?S_CK?`GC@OAGo?SC?OP??OW?@_O??S_?Gh_??", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "X?????????????}?Ow?`__I@CW?gGAAG?ac?AB?A@C?@QO?GQ_?", "st": "F", "vs": [7]}
{"root": 5896, "n": 14, "g6": "Z???????????????^??S_GQA?gAGo?gG@@C?AB?CMC?AEO?B?O??SO?CSg??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "Y???????????????^?C@OPE?SCAAG@DG?GK?`o_?`c?GCG?AcO?GQO??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB??WC??IO?Gh_?OGO?@QG?@AQ??", "st": "F", "vs": [7, 7]}
{"root": 6391, "n": 13, "g6": "Y?????????????}?Oq?P_AQ@Ag?_o?SG@@C?_H?@?W?COO?DW_??D_??", "st": "F", "vs": [7]}
{"root": 6530, "n": 13, "g6": "X?????????????~?G[?Q_Aa?Cg?_o?IG@?S?GB?CCc??HO?CH_?", "st": "F", "vs": [7]}
{"root": 10862, "n": 13, "g6": "Y?????????????jOMS?P_CQ?_W?gG?SG?@c?OD?C?W?W?O??s_?@I_??", "st": "F", "vs": [7]}
{"root": 13072, "n": 13, "g6": "[?????????????m_WkAC_CS?Go?gO?EO?_g?B@?@AG??S_?W?_?AO_?ACO???{??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b44_p0of4.roots.jsonl <==
{"root": 0, "kind": "O", "mult": {"2": 27, "4": 4, "6": 1}, "time": 1.08, "levels": [[13, {"eng-F": 4, "patterns": 120, "to-engine": 120}, 4, {"F": 4}, 0], [14, {"E": 510, "R": 4, "patterns": 514}, 0, {}, 3]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 1.82, "levels": [[13, {"eng-E": 11, "eng-F": 5, "eng-O": 1, "eng-R": 19, "patterns": 181, "to-engine": 181}, 6, {"F": 5, "O": 1}, 19], [14, {"E": 1243, "R": 9, "eng-E": 140, "patterns": 1525, "subset-fail": 3, "to-engine": 273}, 0, {}, 3]], "open17": 0}
{"root": 8, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 2.71, "levels": [[13, {"eng-E": 3, "eng-F": 2, "eng-O": 4, "eng-R": 23, "patterns": 181, "to-engine": 181}, 6, {"O": 4, "F": 2}, 23], [14, {"E": 509, "R": 5, "eng-E": 544, "eng-F": 1, "eng-R": 6, "patterns": 1576, "subset-fail": 218, "to-engine": 844}, 1, {"F": 1}, 10], [15, {"E": 2129, "F": 1, "R": 17, "patterns": 2147, "subset-fail": 18}, 0, {}, 0]], "open17": 0}
{"root": 12, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.64, "levels": [[13, {"eng-E": 161, "eng-F": 9, "eng-O": 2, "eng-R": 55, "patterns": 227, "to-engine": 227}, 11, {"O": 2, "F": 9}, 55], [14, {"E": 3293, "F": 9, "R": 77, "eng-E": 589, "eng-R": 44, "patterns": 4319, "subset-fail": 341, "to-engine": 644}, 4, {"F": 4}, 73], [15, {"E": 8024, "F": 3, "R": 73, "patterns": 8100, "subset-fail": 75}, 0, {}, 1]], "open17": 0}
{"root": 16, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.3, "levels": [[13, {"eng-E": 171, "eng-F": 5, "eng-O": 3, "eng-R": 57, "patterns": 236, "to-engine": 236}, 8, {"O": 3, "F": 5}, 57], [14, {"E": 1994, "F": 1, "R": 42, "eng-E": 862, "eng-R": 4, "patterns": 3253, "subset-fail": 354, "to-engine": 875}, 1, {"F": 1}, 31], [15, {"E": 1303, "F": 1, "R": 15, "patterns": 1319, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.86, "levels": [[13, {"eng-E": 103, "eng-F": 5, "eng-O": 1, "eng-R": 42, "patterns": 151, "to-engine": 151}, 6, {"F": 5, "O": 1}, 42], [14, {"E": 1228, "F": 2, "R": 28, "eng-E": 212, "eng-R": 1, "patterns": 1556, "subset-fail": 100, "to-engine": 216}, 1, {"F": 1}, 8], [15, {"E": 656, "R": 14, "patterns": 670, "subset-fail": 12}, 0, {}, 2]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 5.22, "levels": [[13, {"eng-E": 90, "eng-F": 3, "eng-O": 2, "eng-R": 26, "patterns": 211, "to-engine": 211}, 5, {"O": 2, "F": 3}, 26], [14, {"E": 975, "F": 3, "R": 27, "eng-E": 372, "eng-O": 1, "eng-R": 16, "patterns": 1768, "subset-fail": 265, "to-engine": 514}, 4, {"F": 3, "O": 1}, 25], [15, {"E": 2977, "F": 1, "R": 31, "eng-E": 818, "eng-R": 3, "patterns": 4697, "subset-fail": 893, "to-engine": 821}, 0, {}, 8]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.33, "levels": [[13, {"eng-E": 126, "eng-F": 4, "eng-O": 2, "eng-R": 31, "patterns": 163, "to-engine": 163}, 6, {"O": 2, "F": 4}, 31], [14, {"E": 1008, "R": 16, "eng-E": 462, "eng-R": 3, "patterns": 1647, "subset-fail": 156, "to-engine": 469}, 0, {}, 14]], "open17": 0}
{"root": 32, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.35, "levels": [[13, {"eng-E": 107, "eng-F": 3, "eng-O": 1, "eng-R": 37, "patterns": 148, "to-engine": 148}, 4, {"F": 3, "O": 1}, 37], [14, {"E": 821, "R": 12, "eng-E": 164, "patterns": 1105, "subset-fail": 110, "to-engine": 165}, 0, {}, 7]], "open17": 0}
{"root": 36, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.17, "levels": [[13, {"eng-E": 87, "eng-F": 4, "eng-R": 19, "patterns": 110, "to-engine": 110}, 4, {"F": 4}, 19], [14, {"E": 835, "R": 10, "patterns": 845, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.02, "levels": [[13, {"eng-E": 130, "eng-F": 2, "eng-O": 3, "eng-R": 37, "patterns": 172, "to-engine": 172}, 5, {"O": 3, "F": 2}, 37], [14, {"E": 522, "R": 7, "eng-E": 713, "eng-R": 4, "patterns": 1489, "subset-fail": 239, "to-engine": 722}, 0, {}, 10]], "open17": 0}
{"root": 44, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.07, "levels": [[13, {"eng-E": 115, "eng-F": 5, "eng-R": 40, "patterns": 160, "to-engine": 160}, 5, {"F": 5}, 40], [14, {"E": 1467, "R": 25, "patterns": 1492, "subset-fail": 11}, 0, {}, 9]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.5, "levels": [[13, {"eng-E": 78, "eng-F": 2, "eng-R": 26, "patterns": 106, "to-engine": 106}, 2, {"F": 2}, 26], [14, {"E": 430, "R": 3, "patterns": 433, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 185, "R": 24, "patterns": 209}, 0, {}, 24]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 16, "patterns": 141}, 0, {}, 16]], "open17": 0}
{"root": 64, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 28, "eng-R": 4, "patterns": 64, "to-engine": 64}, 0, {}, 4]], "open17": 0}
{"root": 68, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"eng-E": 56, "eng-F": 1, "eng-R": 39, "patterns": 192, "to-engine": 192}, 1, {"F": 1}, 39], [14, {"E": 374, "R": 4, "patterns": 378}, 0, {}, 4]], "open17": 0}
{"root": 75, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"eng-E": 16, "eng-F": 2, "eng-R": 2, "patterns": 93, "to-engine": 93}, 2, {"F": 2}, 2], [14, {"E": 293, "R": 4, "patterns": 297}, 0, {}, 1]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 128, "F": 1, "R": 9, "patterns": 138}, 1, {"F": 1}, 9], [14, {"E": 311, "R": 9, "patterns": 320, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 204, "F": 2, "R": 13, "patterns": 219}, 2, {"F": 2}, 13], [14, {"E": 930, "F": 2, "R": 28, "patterns": 960, "subset-fail": 23}, 0, {}, 7]], "open17": 0}
{"root": 89, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 145, "F": 1, "R": 9, "patterns": 155}, 1, {"F": 1}, 9], [14, {"E": 192, "R": 9, "patterns": 201, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.89, "levels": [[13, {"eng-E": 70, "eng-O": 1, "eng-R": 4, "patterns": 219, "to-engine": 219}, 1, {"O": 1}, 4], [14, {"eng-E": 111, "eng-R": 3, "patterns": 485, "subset-fail": 147, "to-engine": 338}, 0, {}, 3]], "open17": 0}
{"root": 97, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.68, "levels": [[13, {"E": 250, "F": 3, "R": 35, "patterns": 288}, 3, {"F": 3}, 35], [14, {"E": 1534, "F": 6, "R": 105, "patterns": 1645, "subset-fail": 77}, 0, {}, 34]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 119, "F": 1, "R": 11, "patterns": 131}, 1, {"F": 1}, 11], [14, {"E": 283, "R": 9, "patterns": 292, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 130, "F": 1, "R": 12, "patterns": 143}, 1, {"F": 1}, 12], [14, {"E": 325, "R": 10, "patterns": 335, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.68, "levels": [[13, {"E": 199, "F": 3, "R": 12, "patterns": 214}, 2, {"F": 2}, 6], [14, {"E": 930, "F": 4, "R": 27, "patterns": 961, "subset-fail": 21}, 1, {"F": 1}, 8], [15, {"E": 2312, "R": 36, "patterns": 2348, "subset-fail": 36}, 0, {}, 0]], "open17": 0}
{"root": 114, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 127, "F": 1, "R": 14, "patterns": 142}, 1, {"F": 1}, 14], [14, {"E": 321, "R": 11, "patterns": 332, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 118, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 122, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 88, "F": 1, "R": 8, "patterns": 97}, 1, {"F": 1}, 8], [14, {"E": 237, "R": 8, "patterns": 245, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 136, "R": 16, "patterns": 152}, 0, {}, 16]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 101, "F": 1, "R": 6, "patterns": 108}, 1, {"F": 1}, 6], [14, {"E": 123, "R": 4, "patterns": 127, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 110, "F": 1, "R": 14, "patterns": 125}, 1, {"F": 1}, 14], [14, {"E": 230, "R": 14, "patterns": 244, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.36, "levels": [[13, {"E": 195, "F": 1, "R": 19, "patterns": 215}, 1, {"F": 1}, 19], [14, {"E": 436, "R": 13, "patterns": 449, "subset-fail": 8}, 0, {}, 5]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 149, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 169, "R": 7, "patterns": 176, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 154, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 143, "F": 1, "R": 11, "patterns": 155}, 1, {"F": 1}, 11], [14, {"E": 347, "R": 7, "patterns": 354, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 162, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 131, "R": 16, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 138, "F": 1, "R": 5, "patterns": 144}, 1, {"F": 1}, 5], [14, {"E": 250, "R": 5, "patterns": 255, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 170, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 179, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 5, "patterns": 110}, 0, {}, 5]], "open17": 0}
{"root": 184, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 9, "patterns": 101}, 0, {}, 9]], "open17": 0}
{"root": 189, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 109, "F": 1, "R": 12, "patterns": 122}, 1, {"F": 1}, 12], [14, {"E": 301, "R": 12, "patterns": 313, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 133, "F": 1, "R": 15, "patterns": 149}, 1, {"F": 1}, 15], [14, {"E": 315, "R": 15, "patterns": 330, "subset-fail": 10}, 0, {}, 5]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 112, "R": 14, "patterns": 126}, 0, {}, 14]], "open17": 0}
{"root": 202, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.82, "levels": [[13, {"eng-E": 196, "eng-F": 2, "eng-R": 19, "patterns": 217, "to-engine": 217}, 2, {"F": 2}, 19], [14, {"E": 674, "F": 2, "R": 30, "patterns": 706, "subset-fail": 12}, 1, {"F": 1}, 18], [15, {"E": 751, "R": 14, "patterns": 765, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 15, "patterns": 135}, 0, {}, 15]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 145, "R": 12, "patterns": 157}, 0, {}, 12]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 218, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 143, "F": 1, "R": 8, "patterns": 152}, 1, {"F": 1}, 8], [14, {"E": 367, "R": 8, "patterns": 375}, 0, {}, 8]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 226, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 230, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 236, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.08, "levels": [[13, {"eng-E": 194, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 213, "to-engine": 213}, 2, {"O": 1, "F": 1}, 17], [14, {"E": 324, "F": 1, "R": 16, "eng-E": 220, "eng-R": 4, "patterns": 782, "subset-fail": 226, "to-engine": 224}, 0, {}, 12]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 244, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 195, "R": 17, "patterns": 212}, 0, {}, 17]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 127, "F": 1, "R": 9, "patterns": 137}, 1, {"F": 1}, 9], [14, {"E": 295, "R": 9, "patterns": 304, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}, 18], [14, {"E": 453, "R": 15, "patterns": 468, "subset-fail": 11}, 0, {}, 4]], "open17": 0}
{"root": 262, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 67, "R": 9, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 266, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.41, "levels": [[13, {"E": 241, "F": 2, "R": 29, "patterns": 272}, 2, {"F": 2}, 29], [14, {"E": 944, "F": 2, "R": 54, "patterns": 1000, "subset-fail": 29}, 0, {}, 27]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 1, "patterns": 36, "to-engine": 36}, 1, {"F": 1}, 1], [14, {"E": 66, "F": 1, "patterns": 67}, 1, {"F": 1}, 0], [15, {"E": 806, "R": 20, "patterns": 826, "subset-fail": 16}, 0, {}, 1]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 187, "F": 2, "R": 13, "patterns": 202}, 2, {"F": 2}, 13], [14, {"E": 856, "F": 2, "R": 26, "patterns": 884, "subset-fail": 16}, 0, {}, 12]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 114, "R": 12, "patterns": 126}, 0, {}, 12]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 11, "patterns": 100}, 0, {}, 11]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 123, "F": 2, "R": 10, "patterns": 135}, 2, {"F": 2}, 10], [14, {"E": 540, "F": 2, "R": 24, "patterns": 566, "subset-fail": 16}, 0, {}, 10]], "open17": 0}
{"root": 296, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 300, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 311, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.41, "levels": [[13, {"eng-E": 82, "eng-F": 2, "eng-R": 16, "patterns": 100, "to-engine": 100}, 2, {"F": 2}, 16], [14, {"E": 342, "R": 3, "patterns": 345, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 190, "F": 1, "R": 23, "patterns": 214}, 1, {"F": 1}, 23], [14, {"E": 457, "R": 22, "patterns": 479, "subset-fail": 10}, 0, {}, 12]], "open17": 0}
{"root": 319, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 323, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 133, "R": 7, "patterns": 140}, 0, {}, 7]], "open17": 0}
{"root": 328, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 95, "R": 13, "patterns": 108}, 0, {}, 13]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 336, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 340, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 13, "patterns": 137}, 0, {}, 13]], "open17": 0}
{"root": 344, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 138, "R": 16, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 350, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 354, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 146, "F": 1, "R": 14, "patterns": 161}, 1, {"F": 1}, 7], [14, {"E": 177, "R": 10, "patterns": 187, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 358, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 362, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 5, "patterns": 111}, 0, {}, 5]], "open17": 0}
{"root": 366, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 370, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 102, "R": 6, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 374, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 378, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 24, "eng-R": 7, "patterns": 62, "to-engine": 62}, 0, {}, 7]], "open17": 0}
{"root": 383, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 14], [14, {"E": 176, "R": 9, "patterns": 185, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 392, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 48, "eng-R": 14, "patterns": 62, "to-engine": 62}, 0, {}, 14]], "open17": 0}
{"root": 396, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93}, 1, {"F": 1}, 3], [14, {"E": 167, "R": 3, "patterns": 170, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 400, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"eng-E": 40, "eng-F": 2, "eng-R": 7, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 7], [14, {"E": 329, "R": 3, "patterns": 332}, 0, {}, 1]], "open17": 0}
{"root": 405, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"eng-E": 74, "eng-F": 4, "eng-R": 29, "patterns": 107, "to-engine": 107}, 4, {"F": 4}, 29], [14, {"E": 749, "F": 2, "R": 17, "patterns": 768, "subset-fail": 3}, 1, {"F": 1}, 11], [15, {"E": 828, "R": 25, "patterns": 853, "subset-fail": 21}, 0, {}, 4]], "open17": 0}
{"root": 409, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.31, "levels": [[13, {"eng-E": 98, "eng-F": 5, "eng-R": 49, "patterns": 152, "to-engine": 152}, 5, {"F": 5}, 49], [14, {"E": 1379, "F": 2, "R": 23, "patterns": 1404, "subset-fail": 14}, 1, {"F": 1}, 9], [15, {"E": 1165, "R": 14, "patterns": 1179, "subset-fail": 14}, 0, {}, 0]], "open17": 0}
{"root": 413, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.28, "levels": [[13, {"eng-E": 120, "eng-F": 6, "eng-R": 40, "patterns": 166, "to-engine": 166}, 6, {"F": 6}, 40], [14, {"E": 1769, "R": 30, "patterns": 1799, "subset-fail": 14}, 0, {}, 14]], "open17": 0}
{"root": 417, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 32, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 432, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.07, "levels": [[13, {"E": 78, "R": 11, "patterns": 89}, 0, {}, 11]], "open17": 0}
{"root": 651, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 29, "R": 7, "patterns": 36}, 0, {}, 4]], "open17": 0}
{"root": 665, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.56, "levels": [[13, {"E": 116, "F": 3, "R": 17, "patterns": 136}, 3, {"F": 3}, 9], [14, {"E": 779, "F": 6, "R": 50, "patterns": 835, "subset-fail": 26}, 1, {"F": 1}, 15], [15, {"E": 1238, "F": 3, "R": 14, "patterns": 1255, "subset-fail": 15}, 0, {}, 1]], "open17": 0}
{"root": 794, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 140, "eng-R": 20, "patterns": 160, "to-engine": 160}, 0, {}, 20]], "open17": 0}
{"root": 802, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 149, "R": 9, "patterns": 158}, 0, {}, 6]], "open17": 0}
{"root": 806, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 145, "R": 14, "patterns": 159}, 0, {}, 14]], "open17": 0}
{"root": 810, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 139, "F": 1, "R": 18, "patterns": 158}, 1, {"F": 1}, 18], [14, {"E": 283, "R": 18, "patterns": 301, "subset-fail": 4}, 0, {}, 14]], "open17": 0}
{"root": 821, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 836, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 144, "R": 14, "patterns": 158}, 0, {}, 14]], "open17": 0}
{"root": 840, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.86, "levels": [[13, {"E": 142, "F": 3, "R": 13, "patterns": 158}, 3, {"F": 3}, 13], [14, {"E": 880, "F": 6, "R": 43, "patterns": 929, "subset-fail": 15}, 2, {"F": 2}, 29], [15, {"E": 1894, "R": 28, "patterns": 1922, "subset-fail": 22}, 0, {}, 6]], "open17": 0}
{"root": 909, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 913, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 195, "F": 1, "R": 23, "patterns": 219}, 1, {"F": 1}, 23], [14, {"E": 466, "R": 22, "patterns": 488, "subset-fail": 9}, 0, {}, 13]], "open17": 0}
{"root": 917, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.44, "levels": [[13, {"eng-E": 202, "eng-O": 2, "eng-R": 18, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 18], [14, {"eng-E": 568, "eng-R": 16, "patterns": 990, "subset-fail": 406, "to-engine": 584}, 0, {}, 16]], "open17": 0}
{"root": 921, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 207, "R": 16, "patterns": 223}, 0, {}, 16]], "open17": 0}
{"root": 925, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 203, "R": 18, "patterns": 221}, 0, {}, 18]], "open17": 0}
{"root": 929, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 210, "R": 13, "patterns": 223}, 0, {}, 13]], "open17": 0}
{"root": 948, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.43, "levels": [[13, {"eng-E": 204, "eng-O": 2, "eng-R": 18, "patterns": 224, "to-engine": 224}, 2, {"O": 2}, 18], [14, {"eng-E": 571, "eng-R": 16, "patterns": 997, "subset-fail": 410, "to-engine": 587}, 0, {}, 16]], "open17": 0}
{"root": 952, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 95, "F": 1, "R": 9, "patterns": 105}, 1, {"F": 1}, 9], [14, {"E": 149, "R": 8, "patterns": 157, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}, 14]], "open17": 0}
{"root": 966, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 971, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 63, "F": 1, "R": 2, "patterns": 66}, 1, {"F": 1}, 1], [14, {"E": 111, "patterns": 111}, 0, {}, 0]], "open17": 0}
{"root": 981, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}, 5], [14, {"E": 147, "R": 5, "patterns": 152, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 989, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 994, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 190, "F": 1, "R": 20, "patterns": 211}, 1, {"F": 1}, 20], [14, {"E": 357, "R": 19, "patterns": 376, "subset-fail": 9}, 0, {}, 10]], "open17": 0}
{"root": 1002, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 1010, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 150, "to-engine": 150}, 0, {}, 8]], "open17": 0}
{"root": 1026, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 69, "F": 1, "R": 2, "patterns": 72}, 1, {"F": 1}, 2], [14, {"E": 126, "R": 2, "patterns": 128}, 0, {}, 2]], "open17": 0}
{"root": 1034, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1038, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1042, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 203, "F": 1, "R": 12, "patterns": 216}, 1, {"F": 1}, 12], [14, {"E": 342, "R": 12, "patterns": 354, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 1046, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 6, "patterns": 156}, 0, {}, 6]], "open17": 0}
{"root": 1050, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1054, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 143, "R": 8, "patterns": 151}, 0, {}, 8]], "open17": 0}
{"root": 1058, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}, 8]], "open17": 0}
{"root": 1064, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 2]], "open17": 0}
{"root": 1069, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 3, "patterns": 109}, 0, {}, 3]], "open17": 0}
{"root": 1074, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 11]], "open17": 0}
{"root": 1078, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 61, "R": 2, "patterns": 63}, 0, {}, 2]], "open17": 0}
{"root": 1082, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 1086, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 12, "patterns": 160}, 0, {}, 12]], "open17": 0}
{"root": 1090, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1094, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1101, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 1106, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1110, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 9, "patterns": 157}, 0, {}, 9]], "open17": 0}
{"root": 1115, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}, 5]], "open17": 0}
{"root": 1119, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 1123, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 143, "F": 1, "R": 10, "patterns": 154}, 1, {"F": 1}, 10], [14, {"E": 191, "R": 9, "patterns": 200, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 1127, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 14, "patterns": 164}, 0, {}, 14]], "open17": 0}
{"root": 1131, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 11, "patterns": 161}, 0, {}, 11]], "open17": 0}
{"root": 1135, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 5, "patterns": 105}, 0, {}, 5]], "open17": 0}
{"root": 1139, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 105, "R": 4, "patterns": 109}, 0, {}, 4]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1149, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.86, "levels": [[13, {"eng-E": 133, "eng-O": 1, "eng-R": 7, "patterns": 141, "to-engine": 141}, 1, {"O": 1}, 7], [14, {"eng-E": 174, "eng-R": 1, "patterns": 348, "subset-fail": 173, "to-engine": 175}, 0, {}, 1]], "open17": 0}
{"root": 1153, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1157, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}, 5], [14, {"E": 196, "R": 5, "patterns": 201, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 1161, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 4]], "open17": 0}
{"root": 1165, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 137, "R": 9, "patterns": 146}, 0, {}, 9]], "open17": 0}
{"root": 1170, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"eng-E": 50, "eng-R": 4, "patterns": 106, "to-engine": 106}, 0, {}, 4]], "open17": 0}
{"root": 1174, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1178, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 16, "patterns": 146}, 0, {}, 16]], "open17": 0}
{"root": 1182, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1186, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 11, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 1190, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1194, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 56, "R": 7, "patterns": 63}, 0, {}, 7]], "open17": 0}
{"root": 1199, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1203, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 10, "patterns": 104}, 0, {}, 10]], "open17": 0}
{"root": 1212, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.41, "levels": [[13, {"eng-E": 50, "eng-O": 1, "eng-R": 1, "patterns": 100, "to-engine": 100}, 1, {"O": 1}, 1], [14, {"eng-E": 63, "patterns": 253, "subset-fail": 130, "to-engine": 123}, 0, {}, 0]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 136, "R": 12, "patterns": 148}, 0, {}, 12]], "open17": 0}
{"root": 1220, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 139, "F": 1, "R": 10, "patterns": 150}, 1, {"F": 1}, 10], [14, {"E": 247, "R": 10, "patterns": 257, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 1224, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 14]], "open17": 0}
{"root": 1228, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 142, "R": 5, "patterns": 147}, 0, {}, 5]], "open17": 0}
{"root": 1232, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 4, "patterns": 100}, 0, {}, 4]], "open17": 0}
{"root": 1236, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 1240, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1244, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 133, "R": 15, "patterns": 148}, 0, {}, 15]], "open17": 0}
{"root": 1248, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 351, "R": 12, "patterns": 363, "subset-fail": 8}, 0, {}, 4]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1256, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 63, "R": 6, "patterns": 69}, 0, {}, 6]], "open17": 0}
{"root": 1260, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 135, "R": 12, "patterns": 147}, 0, {}, 12]], "open17": 0}
{"root": 1264, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1268, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 8, "patterns": 107}, 0, {}, 8]], "open17": 0}
{"root": 1272, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 140, "F": 1, "R": 10, "patterns": 151}, 1, {"F": 1}, 10], [14, {"E": 282, "R": 9, "patterns": 291, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 1276, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1284, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1288, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 13, "patterns": 143}, 0, {}, 13]], "open17": 0}
{"root": 1296, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}, 3], [14, {"E": 201, "R": 2, "patterns": 203, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1300, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1304, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 8, "patterns": 146}, 0, {}, 8]], "open17": 0}
{"root": 1308, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1312, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1316, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1325, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 105, "F": 1, "R": 1, "patterns": 107}, 1, {"F": 1}, 1], [14, {"E": 206, "R": 1, "patterns": 207, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1330, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 3, "patterns": 140}, 0, {}, 3]], "open17": 0}
{"root": 1335, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}, 11]], "open17": 0}
{"root": 1339, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.65, "levels": [[13, {"E": 185, "F": 2, "R": 16, "patterns": 203}, 2, {"F": 2}, 16], [14, {"E": 765, "F": 2, "R": 28, "patterns": 795, "subset-fail": 16}, 1, {"F": 1}, 12], [15, {"E": 1267, "R": 18, "patterns": 1285, "subset-fail": 17}, 0, {}, 1]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 7, "patterns": 106}, 0, {}, 7]], "open17": 0}
{"root": 1348, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1354, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 88, "R": 9, "patterns": 97}, 0, {}, 9]], "open17": 0}
{"root": 1358, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"E": 195, "F": 1, "R": 9, "patterns": 205}, 1, {"F": 1}, 9], [14, {"E": 482, "R": 9, "patterns": 491, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 1362, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 3, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 1366, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1371, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1379, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1383, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 120, "F": 1, "R": 20, "patterns": 141}, 1, {"F": 1}, 20], [14, {"E": 318, "R": 18, "patterns": 336, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 1575, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 54, "F": 1, "R": 3, "patterns": 58}, 1, {"F": 1}, 3], [14, {"E": 112, "R": 3, "patterns": 115, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1579, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 1583, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1978, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 73, "R": 10, "patterns": 83}, 0, {}, 10]], "open17": 0}
{"root": 2086, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 75, "F": 1, "R": 11, "patterns": 87}, 1, {"F": 1}, 6], [14, {"E": 143, "R": 11, "patterns": 154, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 2185, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 70, "R": 13, "patterns": 83}, 0, {}, 13]], "open17": 0}
{"root": 2712, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 83, "R": 10, "patterns": 93}, 0, {}, 10]], "open17": 0}
{"root": 2790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 59, "R": 4, "patterns": 63}, 0, {}, 4]], "open17": 0}
{"root": 2881, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 9, "patterns": 83}, 0, {}, 9]], "open17": 0}
{"root": 2933, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 2, {"F": 2}, 15], [14, {"E": 536, "F": 2, "R": 29, "patterns": 567, "subset-fail": 14}, 1, {"F": 1}, 15], [15, {"E": 733, "R": 11, "patterns": 744, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 2981, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.6, "levels": [[13, {"E": 115, "F": 3, "R": 14, "patterns": 132}, 3, {"F": 3}, 14], [14, {"E": 768, "F": 6, "R": 50, "patterns": 824, "subset-fail": 39}, 1, {"F": 1}, 15], [15, {"E": 949, "R": 23, "patterns": 972, "subset-fail": 19}, 0, {}, 4]], "open17": 0}
{"root": 3220, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"E": 177, "F": 2, "R": 26, "patterns": 205}, 2, {"F": 2}, 26], [14, {"E": 831, "F": 2, "R": 54, "patterns": 887, "subset-fail": 43}, 0, {}, 13]], "open17": 0}
{"root": 4032, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 118, "F": 1, "R": 25, "patterns": 144}, 1, {"F": 1}, 25], [14, {"E": 336, "R": 25, "patterns": 361, "subset-fail": 5}, 0, {}, 20]], "open17": 0}
{"root": 4177, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 4227, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 124, "F": 2, "R": 16, "patterns": 142}, 2, {"F": 2}, 16], [14, {"E": 512, "F": 2, "R": 33, "patterns": 547, "subset-fail": 19}, 0, {}, 16]], "open17": 0}
{"root": 4536, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 106, "F": 1, "R": 16, "patterns": 123}, 1, {"F": 1}, 16], [14, {"E": 266, "R": 16, "patterns": 282, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 4677, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 98, "F": 1, "R": 11, "patterns": 110}, 1, {"F": 1}, 6], [14, {"E": 179, "R": 11, "patterns": 190, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 4711, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.45, "levels": [[13, {"E": 96, "F": 2, "R": 6, "patterns": 104}, 2, {"F": 2}, 6], [14, {"E": 391, "F": 2, "R": 11, "patterns": 404, "subset-fail": 2}, 1, {"F": 1}, 9], [15, {"E": 858, "R": 25, "patterns": 883, "subset-fail": 21}, 0, {}, 4]], "open17": 0}
{"root": 4716, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 219, "R": 7, "patterns": 226, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 4735, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 4742, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 9]], "open17": 0}
{"root": 4747, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 11, "patterns": 105}, 0, {}, 11]], "open17": 0}
{"root": 4751, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 95, "eng-R": 10, "patterns": 105, "to-engine": 105}, 0, {}, 10]], "open17": 0}
{"root": 4755, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 4759, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 98, "eng-R": 7, "patterns": 105, "to-engine": 105}, 0, {}, 7]], "open17": 0}
{"root": 4827, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 67, "eng-R": 8, "patterns": 75, "to-engine": 75}, 0, {}, 8]], "open17": 0}
{"root": 4831, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 90, "F": 1, "R": 13, "patterns": 104}, 1, {"F": 1}, 13], [14, {"E": 214, "R": 10, "patterns": 224, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 4835, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 93, "F": 1, "R": 10, "patterns": 104}, 1, {"F": 1}, 10], [14, {"E": 174, "R": 9, "patterns": 183, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 5093, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.42, "levels": [[13, {"eng-E": 104, "eng-F": 1, "eng-R": 8, "patterns": 113, "to-engine": 113}, 1, {"F": 1}, 8], [14, {"E": 219, "R": 8, "patterns": 227, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 5116, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.31, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 8, "patterns": 114, "to-engine": 114}, 1, {"F": 1}, 8], [14, {"E": 217, "R": 7, "patterns": 224, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 5170, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5184, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 13, "patterns": 141}, 0, {}, 7]], "open17": 0}
{"root": 5193, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5199, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}, 13]], "open17": 0}
{"root": 5203, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 99, "R": 14, "patterns": 113}, 0, {}, 14]], "open17": 0}
{"root": 5438, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.3, "levels": [[13, {"E": 180, "F": 1, "R": 3, "patterns": 184}, 1, {"F": 1}, 2], [14, {"E": 452, "R": 3, "patterns": 455}, 0, {}, 2]], "open17": 0}
{"root": 5675, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 45, "R": 5, "patterns": 50}, 0, {}, 3]], "open17": 0}
{"root": 5762, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}, 0]], "open17": 0}
{"root": 5766, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 37, "eng-R": 1, "patterns": 72, "to-engine": 72}, 0, {}, 1]], "open17": 0}
{"root": 5772, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 34, "eng-R": 5, "patterns": 73, "to-engine": 73}, 0, {}, 5]], "open17": 0}
{"root": 5826, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 5888, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5896, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.97, "levels": [[13, {"E": 127, "F": 3, "R": 21, "patterns": 151}, 3, {"F": 3}, 21], [14, {"E": 816, "F": 6, "R": 63, "patterns": 885, "subset-fail": 20}, 3, {"F": 3}, 40], [15, {"E": 2733, "R": 83, "patterns": 2816, "subset-fail": 63}, 0, {}, 18]], "open17": 0}
{"root": 6117, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6209, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 13, "patterns": 89}, 0, {}, 13]], "open17": 0}
{"root": 6391, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}, 6], [14, {"E": 141, "R": 6, "patterns": 147}, 0, {}, 6]], "open17": 0}
{"root": 6530, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.22, "levels": [[13, {"E": 67, "F": 1, "R": 3, "patterns": 71}, 1, {"F": 1}, 3], [14, {"E": 147, "R": 3, "patterns": 150}, 0, {}, 3]], "open17": 0}
{"root": 6534, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6546, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 12, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 10862, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.14, "levels": [[13, {"E": 86, "F": 1, "R": 8, "patterns": 95}, 1, {"F": 1}, 4], [14, {"E": 166, "R": 8, "patterns": 174, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 13072, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.12, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 7]], "open17": 0}
{"root": 14854, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.04, "levels": [[13, {"E": 38, "R": 5, "patterns": 43}, 0, {}, 3]], "open17": 0}
{"root": 21010, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 2, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 22876, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 8, "eng-R": 2, "patterns": 50, "to-engine": 50}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b44_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b44_p1of4.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "R?????????????c[Cd@CgQRB_A?{C?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?I?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?E?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKA_CCCC?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKCCCA?c?ci?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Ga??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?AC_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa??E_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?C@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?CQ??a_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?AI?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?DC??Y?@@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@HOGd@HK?DC??s?CE?F_OF?E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "U???????????????QM@CgQRB_A?{CCCA@?P?HIO?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????QM@CgQRB_A?{CCCA@?P?HIO??M??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?I?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????[?Cb_HI@HK?{CC?SAC@?GdOA@E??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_HI@HK?{CA@CA?I?S?OCGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?S?OCCA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?a?OACA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?a?OAGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?`?OA@A?CQg?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?P?OC?Q?CQg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 13, "g6": "U?????????????}?Oo?UOHE?Kc?cgABcA?I?G@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cgC@C?JI?O@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg@@C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg?`C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????}?OoAB_Aq?Kc?cgC@C?cY??P_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?`A?CG_??[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?PA?GG_??[??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?SA?ga_?AK??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?DA?ga_A?K??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@WA@A?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA?OA_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA??E_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?@a?@A_?sK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 13, "n": 14, "g6": "Y???????????????XcBa_?k?HG?Gg?@W?@a?@A_?sK?A_G?gaO??PO??", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[?sO?M@pC?Og?GW?DA?gc_A?S??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?cA??S_?sS??", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GWA@A?@C_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?DA?OC_?sS??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC@?Q?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC?OQ?@B_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????rGSQ?sO?M@pC?Og?GW?SA??w_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?KA?Sc_C?K??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?HA?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?_a?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?GA_?GK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?@A_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "T?????????????xOIQ?EOeI?@c??w?Hc?iE?", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA?_C_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA??S_@SK??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??wA?Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?@Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?_@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?O@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?C@_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "W?????????????xOIQ?H_?qAWg@SG?BG?SA?AO_A@C??Bo?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??w?QC@QQ?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?_I?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?CI?_@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "X???????????????[gAc_?qAWg?BG?gC?HA?OG_??{??eG?I`O?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?KA?_q_?@K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?Ga?_q_?GK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????LgZA?B__q?CW?SG?_W?KA??I_BAK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZACEO@E?ICBAG?WC?@q?CB_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WA@C?CY?A`_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W?gA?O__?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W@AA?AO_?Gs??Co?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "W?????????????LgZA?B__q?CW?SGBAGACA?O__?PC?A@o?", "st": "F", "vs": [7]}
{"root": 25, "n": 14, "g6": "Y???????????????EsEo__q?ICBAG?WC?@q?CB_ACA?@GG?@EO??HO??", "st": "F", "vs": [7, 7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?QA??W_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?Aa?qC_?AK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????JoXAAhO?U?Gc?Gg?CW?@a??c_D_K??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "U?????????????JoXAAhOk@?CS?CWCCC?@Y?AH_?", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????JoXAAhO?UAoC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?EA??W_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?DA??g_CoS??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????[oDeCoO?e?HC?`GE?g@GA?_O_?DC??`o?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_A?K??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_??[??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?cA??S_?sK??", "st": "O", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA?OC_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA??K_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?@Q?@A_?sK??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BGCAC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BG?QC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg@GC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?gC?GY??X_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?KC?GY??X_?", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?QA??W_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?PA??g_CWc??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?Aa?bC_?AK??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?@a?bC_?CS??", "st": "O", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????YoPa@hO?U?EC?@g?OW?@a??c_E_K??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "U?????????????YoPa@hOs@??s?OWC@C?@Y?@`_?", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?aA?bG_?Ac??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?BA?bG_?_c??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????bGJP?BO@E?tC?DG?Og?BA?CG_F?c??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "U?????????????bG[AAsO@E?tC?DGCCC?@i?AD_?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EA@KC?Cg?AW?PA?`a_?@K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????Iw]A?H_EAAEG?Cg?AW?PA??I_AWK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "U?????????????Iw]A?oO`a@KC?Cg?cC?Cq??R_?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "U?????????????}?O[?h_Ca?dG?Ag?@W?GY?P`_?", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????~?@H?HO_e@ACCBG?Gg?Qa?GS_??[??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????}?Aa@B_Aa@Cg?QG?dG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??w@AO`I?QW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 13, "g6": "U?????????????}??wAB_GQ?QW?aG@GgACi?A`_?", "st": "F", "vs": [7]}
{"root": 86, "n": 14, "g6": "V???????????????^??M?GQ?QW?aG@Gg@@q?`IO?SM??", "st": "F", "vs": [7, 7]}
{"root": 94, "n": 13, "g6": "V?????????????~?@S?Q_@IAAWABG@?g?FA??K_?_[??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????~??w?T?_e@@c@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "V?????????????@o@QCB_AQ@Cg?aG@GgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "W?????????????}??w?S_AQ@Cg?aG@GgAAK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 102, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aGAGgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "U?????????????}??w?c__K@Cg?bG@Gg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "X?????????????}??w?SODI@@W?QGADG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 133, "n": 13, "g6": "V?????????????}??w@H?Ci?`W?SgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "U?????????????}?@M?co`P?Oc@?g?OW?ea?OQ_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????~?@W?P__i?_W?KGAAg?AQ?@Q_?`K??", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "U?????????????}?Ck?P_AQ?QgAEG?_gAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "U?????????????}?@s?b__q?GW?cG?QG?_i?PD_?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "U?????????????}?AkAD__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "X?????????????}?AkAD__q?_g?Oo?QGACS?AG_@?c??`O?C`_?", "st": "F", "vs": [7]}
{"root": 203, "n": 14, "g6": "Y???????????????^??j?OkABG?Oo?QG?_i?`D_?PA?CAG?@AO?C`O??", "st": "F", "vs": [7, 7]}
{"root": 207, "n": 13, "g6": "V?????????????}?Gq?b__q?GW?QGCHG?KA?GI_?cK??", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "U?????????????}?AwCD_CI?`W?QG?_g?II?PH_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?HOAe?HC@@GA?g?OK?AG_?Ic?G@O??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_Ae?HC@@GA?g?OK?GO_?_c??dO??`_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "X?????????????~?O[?I_@I?IW@@GA?g?OK?G__?@c?G@O?AP_?", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "Z?????????????~?O[?I_@I?IW?QG@@G@?S?CB?@AC?@CO?CC_?OA_??Oo??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD_GI?SW?cG?JG?GK?P?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????}?@IAD__q?_g?cG?JG?GK?GO_?gs?G?o?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "Z???????????????^??Q_Ok?_g?cG?JG?GK?P?_CES?C?o?GOO?DEO?G?g??", "st": "F", "vs": [7, 7]}
{"root": 237, "n": 13, "g6": "U?????????????}?@I?h_AI@AW?cGABGAFA?GB_?", "st": "F", "vs": [7]}
{"root": 237, "n": 13, "g6": "U?????????????}?Ow?Q_AI@AW?cGABG?Sq?GB_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?@I?d__q?Gg@CGAGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "W?????????????}?Ck?Q_Ck?Gg@CGAGg?OK?D?_CES?@?o?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?Ck?Q_CkABG@CG?_W?Gi?PD_?", "st": "F", "vs": [7]}
{"root": 241, "n": 14, "g6": "X???????????????^?@J?AS?Qo@CG?_W?SA?_q_?OK?@DG?PDO?", "st": "F", "vs": [7, 7]}
{"root": 267, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?aGCGg@Ea?AB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?Gs?S_G[ABG?aG?OW?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "W?????????????}?Gs?S_G[ABG?`O?aG?GK?C__@?S?Oao?", "st": "F", "vs": [7]}
{"root": 267, "n": 14, "g6": "X???????????????^??S_G[ABG?`O?aG@Ea?AB_?cA?C@G?`DO?", "st": "F", "vs": [7, 7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?@@_?", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "U?????????????}?CY?QOOM@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 293, "n": 13, "g6": "U?????????????}?GY?QO_MADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "X?????????????~?G[?Q_@I?QW?`G@?g?GK?A__?@c?O@O?@P_?", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "W?????????????~?AH?PO@E?DC?`G?OgAAK??{_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 316, "n": 13, "g6": "U?????????????}?GM?co`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 320, "n": 13, "g6": "W?????????????}?C[AH_OQADC?`G?Og?_K?H?_?QC?ARO?", "st": "F", "vs": [7]}
{"root": 325, "n": 13, "g6": "U?????????????}?Ge?iO``?Gc?_g@?W?ba?AE_?", "st": "F", "vs": [7]}
{"root": 379, "n": 13, "g6": "W?????????????}?Gw@@__Y?OW?QG?dG@?K?G__?OS?Oao?", "st": "F", "vs": [7]}
{"root": 410, "n": 13, "g6": "X?????????????~??[@A_Ga?OgCCG?Hg?HK?_O_A@C?AQO?@A_?", "st": "F", "vs": [7]}
{"root": 410, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Hg?QW@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[AA_OaAAC?Pg?IW?PA?Gc_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[AA_OaA?gCCG?Pg?DK?_O_?`C?CQO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[@C_OaAAC?Pg?IW?QA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OaA?gCCG?Pg?DK?C__@@C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "X?????????????~??[@C_OSA?gCCG?Pg?DK?AO_?`C?OAO?Oa_?", "st": "F", "vs": [7]}
{"root": 837, "n": 13, "g6": "V?????????????aOGW?o_OK?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 841, "n": 13, "g6": "V?????????????aOHC?o__K?gGAAO@Ig?Qk?{?_?[C??", "st": "O", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?KGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?HOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AG_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 963, "n": 13, "g6": "W?????????????{?OI@@_OQ?YWCCG?jG?_K?J?_ADC?O@O?", "st": "F", "vs": [7]}
{"root": 967, "n": 13, "g6": "X?????????????HGCQ?r_QAA@G@AGC@G@?S?Db?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 998, "n": 13, "g6": "X?????????????H_OQAA_GK?gGCAOA@O?Jc?DF?F_C??gO?AC_?", "st": "F", "vs": [7]}
{"root": 1027, "n": 13, "g6": "W?????????????{?Cc?r_aA?`GA@G@?g?UK?B?_ACc?OGo?", "st": "F", "vs": [7]}
{"root": 1035, "n": 13, "g6": "V?????????????EGPAAA_IAA@GA@O@JG?Q[?{?_?[C??", "st": "O", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????{?BCAO__S?gGA@O@JG?Q[?Ao_CGS?G?o?", "st": "F", "vs": [7]}
{"root": 1047, "n": 13, "g6": "V?????????????Q_OQ?Q_EAA@GA@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1112, "n": 13, "g6": "W?????????????{?BC?S__S@AG?QO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????QGPAAC_Aa@@GC@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1132, "n": 13, "g6": "W?????????????{?HCCO_OS?WGC@O?jG?a[?Ao_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 1183, "n": 13, "g6": "W?????????????{?BOCK?PG?Go@OO@FG?S[?GC_AAS?P?o?", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}??w?b?BC?ao?cO@AO@AC?_F?AHS?@Go?", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "Y?????????????}??w?b?BC?ao?cO@AO@AC?AP?C?w?OGO?PI_?G@_??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}?AK?W_Gk?QG@AOAHO@AC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2713, "n": 14, "g6": "X???????????????^??b?BC?ao?cO@AO@AC?PI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2902, "n": 13, "g6": "W?????????????}?GK?S_HK?SG?QOCDO?QC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 3010, "n": 13, "g6": "X?????????????@oCK?S_CSA?o@COAHO?QC?HD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3010, "n": 13, "g6": "W?????????????}??w@B?CSA?o@CO?cG?cS?_R??Sc?GdO?", "st": "F", "vs": [7]}
{"root": 3312, "n": 13, "g6": "X?????????????@o@c@D?DCA?oCCO?bOA@C?Ad?AGW?^?O??S_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????Oc?m?WO_q?_g?_o@KG?PC?AH?C?g?^?O??g_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "Y?????????????}?GQ?J_BA?_g?_o@KG?PC?AH?C?g?A_O?OG_?_q_??", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????}?GQ?J_BAABG?_o@KG?PC?AH?AAC?CDO?_D_?", "st": "F", "vs": [7]}
{"root": 4054, "n": 14, "g6": "[???????????????GQ?J_BAABG?_o@KG?PC?AH?FoC??SO?OOO?GIO?OAg??GE??", "st": "F", "vs": [7, 7]}
{"root": 4054, "n": 14, "g6": "[???????????????^?AC_@[?KG?_o@KG?PC?AH??gC?GCO?_q_?OOO?CDG?C?i??", "st": "F", "vs": [7, 7]}
{"root": 4228, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@GAAS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4756, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5307, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 5790, "n": 13, "g6": "W?????????????}?Cc?c_PS?`GCKGA@G?GS?CB??UC?OFO?", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Y?????????????}??w?R?Oc?POCCO@AO@?g?H@?AAG?@B_?`K_?C`_??", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Z?????????????}??w?R?Oc?POCH_CCO?`G?C`?AAG?@B_?A__?OI_?C_o??", "st": "F", "vs": [7]}
{"root": 19045, "n": 14, "g6": "[???????????????^??M?AW@AO?a_CCO?`G?OP??Ow?OeO?C`_?A_O?GDG?@GI??", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu3_b44_p1of4.roots.jsonl <==
{"root": 1, "kind": "O", "mult": {"2": 25, "3": 1, "4": 3, "5": 2}, "time": 14.23, "levels": [[13, {"eng-E": 19, "eng-F": 7, "eng-O": 5, "eng-R": 63, "patterns": 349, "to-engine": 349}, 12, {"O": 5, "F": 7}, 63], [14, {"E": 2888, "F": 7, "R": 71, "eng-E": 1184, "eng-F": 9, "eng-O": 2, "eng-R": 78, "patterns": 6047, "subset-fail": 1015, "to-engine": 2087}, 12, {"F": 10, "O": 2}, 131], [15, {"E": 20813, "F": 12, "R": 220, "eng-E": 1630, "eng-R": 2, "patterns": 25187, "subset-fail": 2739, "to-engine": 1632}, 0, {}, 5]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 1, "patterns": 36, "to-engine": 36}, 0, {}, 0]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 1.35, "levels": [[13, {"eng-E": 61, "eng-F": 7, "eng-R": 9, "patterns": 149, "to-engine": 149}, 7, {"F": 7}, 9], [14, {"E": 1647, "R": 60, "patterns": 1707, "subset-fail": 27}, 0, {}, 17]], "open17": 0}
{"root": 13, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.62, "levels": [[13, {"eng-E": 171, "eng-F": 8, "eng-O": 2, "eng-R": 53, "patterns": 234, "to-engine": 234}, 10, {"O": 2, "F": 8}, 53], [14, {"E": 3061, "F": 1, "R": 57, "eng-E": 565, "eng-R": 4, "patterns": 3938, "subset-fail": 276, "to-engine": 575}, 1, {"F": 1}, 22], [15, {"E": 1308, "F": 1, "R": 17, "patterns": 1326, "subset-fail": 15}, 0, {}, 3]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.28, "levels": [[13, {"eng-E": 169, "eng-F": 5, "eng-O": 2, "eng-R": 60, "patterns": 236, "to-engine": 236}, 7, {"O": 2, "F": 5}, 60], [14, {"E": 1868, "R": 42, "eng-E": 540, "eng-R": 9, "patterns": 2729, "subset-fail": 285, "to-engine": 555}, 0, {}, 27]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 6.53, "levels": [[13, {"eng-E": 223, "eng-F": 10, "eng-O": 4, "eng-R": 84, "patterns": 321, "to-engine": 321}, 14, {"O": 4, "F": 10}, 84], [14, {"E": 4962, "F": 10, "R": 124, "eng-E": 1335, "eng-R": 48, "patterns": 7330, "subset-fail": 880, "to-engine": 1405}, 4, {"F": 4}, 106], [15, {"E": 7276, "F": 2, "R": 87, "patterns": 7365, "subset-fail": 88}, 0, {}, 1]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.59, "levels": [[13, {"eng-E": 109, "eng-F": 7, "eng-O": 2, "eng-R": 33, "patterns": 151, "to-engine": 151}, 9, {"F": 7, "O": 2}, 33], [14, {"E": 1616, "F": 4, "R": 62, "eng-E": 399, "eng-R": 1, "patterns": 2266, "subset-fail": 219, "to-engine": 408}, 1, {"F": 1}, 19], [15, {"E": 684, "R": 8, "patterns": 692, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 29, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.49, "levels": [[13, {"eng-E": 116, "eng-F": 5, "eng-O": 1, "eng-R": 27, "patterns": 149, "to-engine": 149}, 6, {"F": 5, "O": 1}, 27], [14, {"E": 1301, "R": 30, "eng-E": 159, "patterns": 1605, "subset-fail": 130, "to-engine": 159}, 0, {}, 12]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"eng-E": 93, "eng-F": 3, "eng-R": 21, "patterns": 117, "to-engine": 117}, 3, {"F": 3}, 21], [14, {"E": 609, "R": 7, "patterns": 616, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 37, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.18, "levels": [[13, {"eng-E": 158, "eng-F": 9, "eng-O": 2, "eng-R": 58, "patterns": 227, "to-engine": 227}, 11, {"O": 2, "F": 9}, 58], [14, {"E": 3313, "R": 96, "eng-E": 514, "patterns": 4204, "subset-fail": 317, "to-engine": 524}, 0, {}, 36]], "open17": 0}
{"root": 41, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.78, "levels": [[13, {"eng-E": 123, "eng-F": 4, "eng-O": 2, "eng-R": 32, "patterns": 161, "to-engine": 161}, 6, {"F": 4, "O": 2}, 32], [14, {"E": 1150, "R": 24, "eng-E": 344, "patterns": 1732, "subset-fail": 219, "to-engine": 346}, 0, {}, 13]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.39, "levels": [[13, {"eng-E": 60, "eng-F": 3, "eng-O": 1, "eng-R": 20, "patterns": 162, "to-engine": 162}, 4, {"F": 3, "O": 1}, 20], [14, {"E": 862, "F": 1, "R": 17, "eng-E": 74, "patterns": 1147, "subset-fail": 132, "to-engine": 146}, 0, {}, 5]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.89, "levels": [[13, {"eng-E": 132, "eng-F": 3, "eng-R": 28, "patterns": 163, "to-engine": 163}, 3, {"F": 3}, 28], [14, {"E": 855, "R": 7, "patterns": 862, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 182, "F": 1, "R": 19, "patterns": 202}, 1, {"F": 1}, 19], [14, {"E": 409, "R": 19, "patterns": 428, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 61, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 20, "eng-F": 1, "eng-R": 5, "patterns": 75, "to-engine": 75}, 1, {"F": 1}, 5], [14, {"E": 162, "patterns": 162}, 0, {}, 0]], "open17": 0}
{"root": 65, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 8, "eng-R": 1, "patterns": 32, "to-engine": 32}, 0, {}, 1]], "open17": 0}
{"root": 69, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 12, "eng-R": 2, "patterns": 56, "to-engine": 56}, 0, {}, 2]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.09, "levels": [[13, {"eng-E": 177, "eng-O": 1, "eng-R": 25, "patterns": 203, "to-engine": 203}, 1, {"O": 1}, 25], [14, {"eng-E": 303, "eng-R": 13, "patterns": 456, "subset-fail": 140, "to-engine": 316}, 0, {}, 13]], "open17": 0}
{"root": 81, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 7, "patterns": 80}, 0, {}, 7]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.89, "levels": [[13, {"E": 133, "F": 2, "R": 9, "patterns": 144}, 2, {"F": 2}, 9], [14, {"E": 674, "F": 2, "R": 18, "patterns": 694, "subset-fail": 9}, 1, {"F": 1}, 9], [15, {"E": 2225, "F": 1, "R": 26, "patterns": 2252, "subset-fail": 27}, 0, {}, 0]], "open17": 0}
{"root": 90, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 12, "patterns": 153}, 0, {}, 12]], "open17": 0}
{"root": 94, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 11, "patterns": 111, "to-engine": 111}, 2, {"F": 2}, 11], [14, {"E": 414, "R": 4, "patterns": 418, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 98, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 163, "F": 2, "R": 22, "patterns": 187}, 2, {"F": 2}, 22], [14, {"E": 641, "F": 2, "R": 42, "patterns": 685, "subset-fail": 32}, 0, {}, 12]], "open17": 0}
{"root": 102, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 123, "F": 1, "R": 11, "patterns": 135}, 1, {"F": 1}, 11], [14, {"E": 275, "R": 11, "patterns": 286, "subset-fail": 9}, 0, {}, 2]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 132, "F": 1, "R": 18, "patterns": 151}, 1, {"F": 1}, 18], [14, {"E": 314, "R": 16, "patterns": 330, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 115, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 159, "F": 1, "R": 26, "patterns": 186}, 1, {"F": 1}, 13], [14, {"E": 225, "R": 26, "patterns": 251, "subset-fail": 10}, 0, {}, 8]], "open17": 0}
{"root": 119, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "R": 15, "patterns": 159}, 0, {}, 15]], "open17": 0}
{"root": 123, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 136, "R": 17, "patterns": 153}, 0, {}, 17]], "open17": 0}
{"root": 133, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 137, "F": 1, "R": 14, "patterns": 152}, 1, {"F": 1}, 14], [14, {"E": 254, "R": 14, "patterns": 268, "subset-fail": 4}, 0, {}, 10]], "open17": 0}
{"root": 138, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 161, "R": 27, "patterns": 188}, 0, {}, 27]], "open17": 0}
{"root": 142, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 146, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 151, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 139, "F": 1, "R": 9, "patterns": 149}, 1, {"F": 1}, 9], [14, {"E": 349, "R": 9, "patterns": 358, "subset-fail": 4}, 0, {}, 5]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 163, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 167, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 142, "eng-R": 16, "patterns": 158, "to-engine": 158}, 0, {}, 16]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 144, "R": 9, "patterns": 153}, 0, {}, 9]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 190, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.36, "levels": [[13, {"eng-E": 45, "eng-F": 1, "eng-R": 13, "patterns": 110, "to-engine": 110}, 1, {"F": 1}, 13], [14, {"E": 212, "R": 2, "patterns": 214}, 0, {}, 2]], "open17": 0}
{"root": 195, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 145, "F": 1, "R": 12, "patterns": 158}, 1, {"F": 1}, 12], [14, {"E": 348, "R": 9, "patterns": 357, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 199, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"E": 107, "F": 1, "R": 15, "patterns": 123}, 1, {"F": 1}, 15], [14, {"E": 306, "R": 15, "patterns": 321, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 122, "F": 2, "R": 14, "patterns": 138}, 2, {"F": 2}, 14], [14, {"E": 479, "F": 2, "R": 27, "patterns": 508, "subset-fail": 13}, 1, {"F": 1}, 14], [15, {"E": 718, "R": 8, "patterns": 726, "subset-fail": 8}, 0, {}, 0]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 126, "F": 1, "R": 10, "patterns": 137}, 1, {"F": 1}, 10], [14, {"E": 228, "R": 9, "patterns": 237, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 211, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 77, "eng-R": 4, "patterns": 160, "to-engine": 160}, 0, {}, 4]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176}, 1, {"F": 1}, 15], [14, {"E": 409, "R": 15, "patterns": 424, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 219, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.74, "levels": [[13, {"eng-E": 72, "eng-F": 4, "eng-R": 24, "patterns": 100, "to-engine": 100}, 4, {"F": 4}, 24], [14, {"E": 485, "R": 18, "patterns": 503, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 136, "R": 7, "patterns": 143}, 0, {}, 7]], "open17": 0}
{"root": 227, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.52, "levels": [[13, {"E": 188, "F": 2, "R": 15, "patterns": 205}, 2, {"F": 2}, 15], [14, {"E": 674, "F": 2, "R": 26, "patterns": 702, "subset-fail": 11}, 1, {"F": 1}, 15], [15, {"E": 736, "R": 17, "patterns": 753, "subset-fail": 11}, 0, {}, 6]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 123, "F": 2, "R": 9, "patterns": 134}, 2, {"F": 2}, 9], [14, {"E": 636, "F": 2, "R": 17, "patterns": 655, "subset-fail": 10}, 0, {}, 9]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.83, "levels": [[13, {"E": 183, "F": 3, "R": 16, "patterns": 202}, 3, {"F": 3}, 16], [14, {"E": 1147, "F": 6, "R": 47, "patterns": 1200, "subset-fail": 33}, 1, {"F": 1}, 18], [15, {"E": 1634, "R": 30, "patterns": 1664, "subset-fail": 26}, 0, {}, 4]], "open17": 0}
{"root": 245, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 193, "eng-R": 25, "patterns": 218, "to-engine": 218}, 0, {}, 25]], "open17": 0}
{"root": 249, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "R": 15, "patterns": 143}, 0, {}, 15]], "open17": 0}
{"root": 253, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 16, "patterns": 139}, 0, {}, 16]], "open17": 0}
{"root": 257, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 179, "R": 17, "patterns": 196}, 0, {}, 17]], "open17": 0}
{"root": 263, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 16, "eng-R": 3, "patterns": 76, "to-engine": 76}, 0, {}, 3]], "open17": 0}
{"root": 267, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.0, "levels": [[13, {"E": 167, "F": 3, "R": 16, "patterns": 186}, 3, {"F": 3}, 16], [14, {"E": 1049, "F": 6, "R": 48, "patterns": 1103, "subset-fail": 32}, 1, {"F": 1}, 20], [15, {"E": 1253, "R": 20, "patterns": 1273, "subset-fail": 19}, 0, {}, 1]], "open17": 0}
{"root": 272, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"eng-F": 2, "eng-R": 4, "patterns": 72, "to-engine": 72}, 2, {"F": 2}, 4], [14, {"E": 215, "patterns": 215}, 0, {}, 0]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 112, "F": 1, "R": 16, "patterns": 129}, 1, {"F": 1}, 16], [14, {"E": 299, "R": 16, "patterns": 315, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 6, "patterns": 73}, 0, {}, 6]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 293, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 125, "F": 1, "R": 12, "patterns": 138}, 1, {"F": 1}, 12], [14, {"E": 317, "R": 12, "patterns": 329, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 297, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 301, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 248, "R": 7, "patterns": 255, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 306, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"eng-E": 52, "eng-F": 1, "eng-R": 16, "patterns": 69, "to-engine": 69}, 1, {"F": 1}, 16], [14, {"E": 102, "patterns": 102}, 0, {}, 0]], "open17": 0}
{"root": 312, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"eng-E": 7, "eng-O": 1, "eng-R": 5, "patterns": 138, "to-engine": 138}, 1, {"O": 1}, 5], [14, {"eng-E": 52, "patterns": 295, "to-engine": 295}, 0, {}, 0]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}, 16], [14, {"E": 455, "R": 16, "patterns": 471, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 320, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 143, "F": 1, "R": 9, "patterns": 153}, 1, {"F": 1}, 9], [14, {"E": 256, "R": 9, "patterns": 265, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 325, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 143, "F": 1, "R": 12, "patterns": 156}, 1, {"F": 1}, 12], [14, {"E": 365, "R": 11, "patterns": 376, "subset-fail": 2}, 0, {}, 9]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 333, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 193, "R": 19, "patterns": 212}, 0, {}, 19]], "open17": 0}
{"root": 337, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 180, "R": 26, "patterns": 206}, 0, {}, 26]], "open17": 0}
{"root": 341, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 121, "R": 15, "patterns": 136}, 0, {}, 15]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 142, "R": 12, "patterns": 154}, 0, {}, 12]], "open17": 0}
{"root": 351, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 355, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 118, "R": 17, "patterns": 135}, 0, {}, 17]], "open17": 0}
{"root": 359, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 367, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 104, "R": 4, "patterns": 108}, 0, {}, 4]], "open17": 0}
{"root": 371, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 375, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 379, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 65, "F": 1, "R": 2, "patterns": 68}, 1, {"F": 1}, 2], [14, {"E": 118, "R": 2, "patterns": 120}, 0, {}, 2]], "open17": 0}
{"root": 384, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 388, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}, 4]], "open17": 0}
{"root": 397, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 401, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 406, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 13, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 410, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.49, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 15, "patterns": 119, "to-engine": 119}, 2, {"F": 2}, 15], [14, {"E": 423, "R": 2, "patterns": 425}, 0, {}, 1]], "open17": 0}
{"root": 414, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.13, "levels": [[13, {"eng-E": 75, "eng-F": 5, "eng-R": 39, "patterns": 119, "to-engine": 119}, 5, {"F": 5}, 39], [14, {"E": 1004, "R": 19, "patterns": 1023, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 418, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 22, "eng-R": 10, "patterns": 64, "to-engine": 64}, 0, {}, 10]], "open17": 0}
{"root": 498, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 652, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 88, "R": 22, "patterns": 110}, 0, {}, 6]], "open17": 0}
{"root": 731, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 114, "R": 21, "patterns": 135}, 0, {}, 21]], "open17": 0}
{"root": 795, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"eng-E": 145, "eng-R": 16, "patterns": 161, "to-engine": 161}, 0, {}, 16]], "open17": 0}
{"root": 803, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "R": 16, "patterns": 158}, 0, {}, 16]], "open17": 0}
{"root": 807, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 146, "R": 15, "patterns": 161}, 0, {}, 15]], "open17": 0}
{"root": 816, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 71, "R": 9, "patterns": 80}, 0, {}, 9]], "open17": 0}
{"root": 823, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 837, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}, 14], [14, {"E": 353, "R": 13, "patterns": 366, "subset-fail": 9}, 0, {}, 4]], "open17": 0}
{"root": 841, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.64, "levels": [[13, {"eng-E": 82, "eng-O": 1, "eng-R": 4, "patterns": 161, "to-engine": 161}, 1, {"O": 1}, 4], [14, {"eng-E": 102, "patterns": 371, "subset-fail": 180, "to-engine": 191}, 0, {}, 0]], "open17": 0}
{"root": 910, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 11, "patterns": 103}, 0, {}, 11]], "open17": 0}
{"root": 914, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"eng-E": 200, "eng-R": 21, "patterns": 221, "to-engine": 221}, 0, {}, 21]], "open17": 0}
{"root": 918, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 922, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 198, "R": 22, "patterns": 220}, 0, {}, 22]], "open17": 0}
{"root": 926, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 930, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.4, "levels": [[13, {"eng-E": 200, "eng-O": 2, "eng-R": 20, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 20], [14, {"eng-E": 574, "eng-R": 20, "patterns": 993, "subset-fail": 399, "to-engine": 594}, 0, {}, 20]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 201, "R": 18, "patterns": 219}, 0, {}, 18]], "open17": 0}
{"root": 953, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 963, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.69, "levels": [[13, {"eng-E": 15, "eng-F": 4, "eng-R": 11, "patterns": 101, "to-engine": 101}, 4, {"F": 4}, 11], [14, {"E": 630, "F": 4, "R": 22, "patterns": 656, "subset-fail": 13}, 0, {}, 5]], "open17": 0}
{"root": 967, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 61, "F": 1, "R": 5, "patterns": 67}, 1, {"F": 1}, 5], [14, {"E": 105, "R": 5, "patterns": 110, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 972, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 39, "R": 4, "patterns": 43}, 0, {}, 2]], "open17": 0}
{"root": 978, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 139, "R": 12, "patterns": 151}, 0, {}, 12]], "open17": 0}
{"root": 986, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 3]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 98, "F": 2, "R": 6, "patterns": 106}, 2, {"F": 2}, 3], [14, {"E": 300, "F": 2, "R": 12, "patterns": 314, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 998, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 138, "F": 1, "R": 10, "patterns": 149}, 1, {"F": 1}, 10], [14, {"E": 253, "R": 10, "patterns": 263, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 1004, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 9, "patterns": 156}, 0, {}, 9]], "open17": 0}
{"root": 1011, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"eng-E": 105, "eng-R": 6, "patterns": 218, "to-engine": 218}, 0, {}, 6]], "open17": 0}
{"root": 1022, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}, 6], [14, {"E": 144, "R": 6, "patterns": 150, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1031, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 101, "R": 9, "patterns": 110}, 0, {}, 9]], "open17": 0}
{"root": 1035, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.9, "levels": [[13, {"eng-E": 96, "eng-O": 1, "eng-R": 10, "patterns": 107, "to-engine": 107}, 1, {"O": 1}, 10], [14, {"eng-E": 163, "eng-R": 3, "patterns": 277, "subset-fail": 111, "to-engine": 166}, 0, {}, 3]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 102, "F": 1, "R": 5, "patterns": 108}, 1, {"F": 1}, 5], [14, {"E": 195, "R": 4, "patterns": 199, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1043, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 13, "patterns": 160}, 0, {}, 13]], "open17": 0}
{"root": 1047, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 150, "F": 1, "R": 7, "patterns": 158}, 1, {"F": 1}, 7], [14, {"E": 380, "R": 7, "patterns": 387, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 1051, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 17, "patterns": 150}, 0, {}, 17]], "open17": 0}
{"root": 1055, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 1065, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1070, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}, 7]], "open17": 0}
{"root": 1075, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1079, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 1083, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 144, "R": 11, "patterns": 155}, 0, {}, 11]], "open17": 0}
{"root": 1087, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 11, "patterns": 160}, 0, {}, 11]], "open17": 0}
{"root": 1091, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 1096, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}, 2]], "open17": 0}
{"root": 1102, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 64, "R": 7, "patterns": 71}, 0, {}, 7]], "open17": 0}
{"root": 1107, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 138, "F": 1, "R": 9, "patterns": 148}, 1, {"F": 1}, 9], [14, {"E": 253, "R": 9, "patterns": 262, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 1116, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}, 16], [14, {"E": 493, "R": 16, "patterns": 509, "subset-fail": 5}, 0, {}, 11]], "open17": 0}
{"root": 1120, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 1124, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 1128, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"eng-E": 107, "eng-R": 6, "patterns": 113, "to-engine": 113}, 0, {}, 6]], "open17": 0}
{"root": 1132, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"E": 145, "F": 1, "R": 11, "patterns": 157}, 1, {"F": 1}, 11], [14, {"E": 259, "R": 9, "patterns": 268, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 1136, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 8, "patterns": 102}, 0, {}, 8]], "open17": 0}
{"root": 1140, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 107, "R": 4, "patterns": 111}, 0, {}, 4]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1154, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1158, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 92, "R": 13, "patterns": 105}, 0, {}, 13]], "open17": 0}
{"root": 1162, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 1166, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 1171, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 90, "R": 9, "patterns": 99}, 0, {}, 9]], "open17": 0}
{"root": 1175, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 1179, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1183, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"E": 97, "F": 1, "R": 5, "patterns": 103}, 1, {"F": 1}, 5], [14, {"E": 168, "R": 5, "patterns": 173, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 1187, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 134, "R": 14, "patterns": 148}, 0, {}, 7]], "open17": 0}
{"root": 1191, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 133, "R": 14, "patterns": 147}, 0, {}, 14]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1200, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 1213, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 6]], "open17": 0}
{"root": 1217, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.36, "levels": [[13, {"eng-E": 142, "eng-R": 10, "patterns": 152, "to-engine": 152}, 0, {}, 10]], "open17": 0}
{"root": 1221, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"eng-E": 141, "eng-R": 12, "patterns": 153, "to-engine": 153}, 0, {}, 12]], "open17": 0}
{"root": 1225, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1229, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 101, "eng-R": 4, "patterns": 105, "to-engine": 105}, 0, {}, 4]], "open17": 0}
{"root": 1233, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 1241, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1245, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1249, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1253, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 137, "R": 15, "patterns": 152}, 0, {}, 15]], "open17": 0}
{"root": 1257, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 0, {}, 8]], "open17": 0}
{"root": 1261, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 4]], "open17": 0}
{"root": 1265, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1269, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 14, "patterns": 152}, 0, {}, 14]], "open17": 0}
{"root": 1273, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1277, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1281, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1285, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1289, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 134, "R": 15, "patterns": 149}, 0, {}, 15]], "open17": 0}
{"root": 1293, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 131, "R": 13, "patterns": 144}, 0, {}, 13]], "open17": 0}
{"root": 1301, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1305, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1309, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 139, "R": 9, "patterns": 148}, 0, {}, 9]], "open17": 0}
{"root": 1313, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "R": 2, "patterns": 144}, 0, {}, 2]], "open17": 0}
{"root": 1317, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 105, "eng-R": 5, "patterns": 110, "to-engine": 110}, 0, {}, 5]], "open17": 0}
{"root": 1322, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 1326, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1331, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 134, "R": 8, "patterns": 142}, 0, {}, 8]], "open17": 0}
{"root": 1336, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1340, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 194, "R": 12, "patterns": 206}, 0, {}, 12]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 1350, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 1, "patterns": 107}, 0, {}, 1]], "open17": 0}
{"root": 1355, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 1359, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1363, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1367, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 63, "R": 3, "patterns": 66}, 0, {}, 3]], "open17": 0}
{"root": 1376, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1380, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 1384, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1524, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 16, "patterns": 101}, 0, {}, 16]], "open17": 0}
{"root": 1576, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 2, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 52, "R": 6, "patterns": 58}, 0, {}, 6]], "open17": 0}
{"root": 1584, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 1979, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 21, "patterns": 145}, 0, {}, 21]], "open17": 0}
{"root": 2119, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 2187, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 100, "R": 16, "patterns": 116}, 0, {}, 16]], "open17": 0}
{"root": 2713, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.7, "levels": [[13, {"E": 126, "F": 3, "R": 11, "patterns": 140}, 3, {"F": 3}, 11], [14, {"E": 836, "F": 6, "R": 36, "patterns": 878, "subset-fail": 24}, 1, {"F": 1}, 15], [15, {"E": 1224, "R": 12, "patterns": 1236, "subset-fail": 11}, 0, {}, 1]], "open17": 0}
{"root": 2804, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 2902, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 133, "F": 1, "R": 12, "patterns": 146}, 1, {"F": 1}, 12], [14, {"E": 315, "R": 12, "patterns": 327, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 2942, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 76, "R": 9, "patterns": 85}, 0, {}, 9]], "open17": 0}
{"root": 3010, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 101, "F": 2, "R": 22, "patterns": 125}, 2, {"F": 2}, 22], [14, {"E": 566, "F": 2, "R": 45, "patterns": 613, "subset-fail": 32}, 0, {}, 15]], "open17": 0}
{"root": 3312, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 133, "F": 1, "R": 20, "patterns": 154}, 1, {"F": 1}, 20], [14, {"E": 324, "R": 17, "patterns": 341, "subset-fail": 12}, 0, {}, 5]], "open17": 0}
{"root": 4054, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.92, "levels": [[13, {"E": 182, "F": 3, "R": 27, "patterns": 212}, 3, {"F": 3}, 27], [14, {"E": 1058, "F": 6, "R": 81, "patterns": 1145, "subset-fail": 34}, 2, {"F": 2}, 48], [15, {"E": 1698, "R": 64, "patterns": 1762, "subset-fail": 48}, 0, {}, 16]], "open17": 0}
{"root": 4190, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 10, "patterns": 97}, 0, {}, 10]], "open17": 0}
{"root": 4228, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 79, "F": 1, "R": 14, "patterns": 94}, 1, {"F": 1}, 14], [14, {"E": 173, "R": 14, "patterns": 187, "subset-fail": 4}, 0, {}, 10]], "open17": 0}
{"root": 4578, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 14, "patterns": 95}, 0, {}, 14]], "open17": 0}
{"root": 4688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}, 14]], "open17": 0}
{"root": 4712, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4732, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 4736, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4744, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 4748, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 4752, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 4756, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 89, "F": 1, "R": 13, "patterns": 103}, 1, {"F": 1}, 13], [14, {"E": 186, "R": 13, "patterns": 199, "subset-fail": 5}, 0, {}, 8]], "open17": 0}
{"root": 4760, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 69, "eng-R": 7, "patterns": 76, "to-engine": 76}, 0, {}, 7]], "open17": 0}
{"root": 4828, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 69, "eng-R": 5, "patterns": 74, "to-engine": 74}, 0, {}, 5]], "open17": 0}
{"root": 4832, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4859, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 51, "patterns": 51}, 0, {}, 0]], "open17": 0}
{"root": 5094, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.42, "levels": [[13, {"E": 92, "F": 2, "R": 5, "patterns": 99}, 2, {"F": 2}, 5], [14, {"E": 388, "F": 2, "R": 10, "patterns": 400, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 5167, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 73, "eng-R": 7, "patterns": 80, "to-engine": 80}, 0, {}, 7]], "open17": 0}
{"root": 5171, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}, 7]], "open17": 0}
{"root": 5186, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 5196, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 17, "patterns": 112}, 0, {}, 17]], "open17": 0}
{"root": 5200, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 106, "R": 9, "patterns": 115}, 0, {}, 9]], "open17": 0}
{"root": 5307, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.6, "levels": [[13, {"eng-E": 32, "eng-O": 1, "eng-R": 1, "patterns": 186, "to-engine": 186}, 1, {"O": 1}, 1], [14, {"eng-E": 65, "eng-R": 1, "patterns": 459, "subset-fail": 84, "to-engine": 375}, 0, {}, 1]], "open17": 0}
{"root": 5588, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 74, "R": 13, "patterns": 87}, 0, {}, 13]], "open17": 0}
{"root": 5688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 37, "R": 8, "patterns": 45}, 0, {}, 8]], "open17": 0}
{"root": 5763, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 46, "eng-R": 1, "patterns": 47, "to-engine": 47}, 0, {}, 1]], "open17": 0}
{"root": 5767, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 22, "eng-R": 1, "patterns": 46, "to-engine": 46}, 0, {}, 1]], "open17": 0}
{"root": 5790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 71, "F": 1, "R": 18, "patterns": 90}, 1, {"F": 1}, 18], [14, {"E": 188, "R": 16, "patterns": 204, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 5831, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 56, "R": 5, "patterns": 61}, 0, {}, 5]], "open17": 0}
{"root": 5889, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5922, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 6118, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6258, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 84, "R": 10, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 6514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 54, "R": 8, "patterns": 62}, 0, {}, 8]], "open17": 0}
{"root": 6531, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 6535, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 7264, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 80, "R": 16, "patterns": 96}, 0, {}, 16]], "open17": 0}
{"root": 11139, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.03, "levels": [[13, {"E": 52, "R": 8, "patterns": 60}, 0, {}, 5]], "open17": 0}
{"root": 13259, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 87, "R": 14, "patterns": 101}, 0, {}, 14]], "open17": 0}
{"root": 19045, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.29, "levels": [[13, {"E": 84, "F": 2, "R": 13, "patterns": 99}, 2, {"F": 2}, 13], [14, {"E": 382, "F": 2, "R": 27, "patterns": 411, "subset-fail": 10}, 1, {"F": 1}, 16], [15, {"E": 723, "R": 17, "patterns": 740, "subset-fail": 15}, 0, {}, 2]], "open17": 0}
{"root": 21597, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 105, "R": 28, "patterns": 133}, 0, {}, 15]], "open17": 0}
{"root": 22880, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 10, "eng-R": 1, "patterns": 51, "to-engine": 51}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b44_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b44_p2of4.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_W?ICA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC@@A??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC?HA??K_?_[??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "X?????????????~?AYADOAE?`c?Gg?_W?IA?@O_?@c?O@O?O@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@X?GS?_WAAC?_a?@E_?CK??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?OY?TO@E?Dc?OgACC?`A??K_?_[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~?OY?TO@E?Dc?Og?_W?EA?CG_A?c??HO?G@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgAGCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@Gg?WCA@q??B_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?C@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?GI?C@_?", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@GgA@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?O@_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg@@C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?`C@AY??P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?HC@AY??P_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?PA?hA_?OK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?HA?hA_?@K??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CWAGA??Q_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CW?`A?AA_AgK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC@?I??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC?OI??T_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????owFQDGO?M@SC?Ag?aC?Ka??b_?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?CO_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?@O_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW?EA?AO_?@s?C?o?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????BGW[@s_hA??wAgG?Ag@_A?AO_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "Y???????????????W[@s_hA@SC?CW?XC?OI??T_B?A?AGG??MO?A@O??", "st": "F", "vs": [7, 7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?cA?Ec_?AK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_A?K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_?@K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?YQ?@A_?AK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?SA??S_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?DA?OC_DCK??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?@Q?@A_DCK??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW@OC?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW?FCA?I?@D_?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????rG?[?s_[QAaC?Gg?OW?EA?AO_?@s?A?o?", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?KA?C__F@C??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?EA?wG_?Oc??", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????wGIi@UO?M?@c?Cg?GW?cA??g_CoK??", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "Y???????????????Ii@UO?M?@c?Cg?GW?EA?wG_?Oc?C_G??gO?e@O??", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????LgZA?B_WQ?CW?SG?_W?Ga??a_CIK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZABAO@EADC?_W?BcA?I?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WA@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "T?????????????koXE?BO?e@SC?Ag@WS?Ae?", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????koXE?BO?e@SC?DG?Ag@AA?JA_C?K??", "st": "F", "vs": [7]}
{"root": 30, "n": 14, "g6": "W???????????????UWEP_?e?Ac?AgACC?kI?_@_?BQ?I_g?", "st": "F", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "U???????????????UWEP_?e?@S@WS?DK?@h?T@O?", "st": "O", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "V???????????????UWEP_?e?@S@WS?DK?@h?T@O??e??", "st": "F", "vs": [7, 7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?GO_EHC??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?pG_?Ac??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?_c??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_@?S??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?OK??", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW@@A??g_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?BA?AG_D_K??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?PA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?Ca?qC_?AS??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????JoXAB`O?e?@c?Gg?OW?Ca??S_CcK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "U?????????????JoXAB`Oc`?CS?OWCGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "W?????????????JoXAB`O?eAQC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg@CA?Ka_?OK??", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg?KA?Ka_C?K??", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "U?????????????qgSi@cO?Y@PC?CgC_C?GY?@H_?", "st": "O", "vs": [7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?Cg?WC?qI?_@_C_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 46, "n": 14, "g6": "X???????????????XSDI_?Y@PC?CgAGC?qI?A@_C_A?@BG?@HO?", "st": "O", "vs": [7, 7]}
{"root": 50, "n": 13, "g6": "V?????????????F?P[F__?M?cc?Ag?CW?QA?PQ_?OK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "U?????????????aw]AAIO?M?cc?Ag?wC?`A??b_?", "st": "F", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????w?BoCB_Gq@GWADG@Gg?DA?AG_C_[??", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "X?????????????~?CE?SO@IA@W?aGCDG?CS?Oo_?`C?@AO??B_?", "st": "F", "vs": [7]}
{"root": 62, "n": 13, "g6": "V?????????????~?GW@@_@IA@W?aGCDG?@a?Aa_?Gk??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????~?OUAEO@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "V?????????????~??h?`O_e?ICABG@?g?Ea?AS_??[??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????@oCQCB_CQ?cg?QG?gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "V?????????????@oAI?QOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOGe?`C?TGCGg?PQ?PI_?", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "U?????????????}??w?QOPI?aW@AGCGg?PQ?Ah_?", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "V?????????????@o@QCB_AQ@CW?aG?XG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 99, "n": 13, "g6": "W?????????????}??w?S__[?HGAGo?aG?aK?C__@?c?@co?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w?QOOi?SW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "U?????????????}??w@B_AQ@Ag?aGCHG?SY?A`_?", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "V?????????????@oAI?QODIAAW@AG?TG@CS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 107, "n": 13, "g6": "U?????????????}??w?a_AQAAW?TGAGg?Si?GP_?", "st": "F", "vs": [7]}
{"root": 112, "n": 13, "g6": "U?????????????}??w?c__K?Sg@BGAGg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 134, "n": 13, "g6": "V?????????????}??w@H?Ci?HW@CgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}??wC@_PA?HWCCGABG?SS?`?_@DS?@?o?", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "W?????????????}?CI?d_`Q?GgAEG?Og?OK?___??s?Cco?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ci?`_AQ@AWCBG?Og?_K?Bg_C?S?A?o?", "st": "F", "vs": [7]}
{"root": 186, "n": 13, "g6": "U?????????????}?@I?d_AIACWABG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 208, "n": 13, "g6": "W?????????????}?GsCEOGI?GW?cG?QG?cS?`?_?bc??@o?", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "W?????????????}?CQ?b__q?Gg?QG?LG?OK?_G_AGs?C?o?", "st": "F", "vs": [7]}
{"root": 216, "n": 13, "g6": "V?????????????}?Gs?i_AaA@g?QGCCg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 242, "n": 13, "g6": "U?????????????}?@IAD__q?Gg@CGCGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 246, "n": 13, "g6": "U?????????????}?Ak?Q_OkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "U?????????????}?Aw?R?Ok?GW@Ag?_WACi?A`_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_`a?Gg?QG@@g@DQ?CB_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_PS?Gg@@g?_WAEI?AP_?", "st": "F", "vs": [7]}
{"root": 268, "n": 13, "g6": "W?????????????}?G[?S_DK?eG?aO@@G@?K?P?_?OS?OIo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "U?????????????}?@W?k__i?_W?`GAAg?da?AB_?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S??Oo?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?P?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?B?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?CO_CDS??_o?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?AC_CDS??_o?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?Ck?k__i?OcAAg?OW?JA?GE_?GK??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OWACA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OW?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "X?????????????}?@W@J?DcAAg?`GAAg?GK?P?_?PC?CBO??`_?", "st": "F", "vs": [7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?OA_?CK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Z???????????????^??U?Dc?_W?`GAAg?GK?HW_A?S??Oo?P?O?_iO?C?g??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?CA_C?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg@CA?_i_@?K?CkG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg@CA?_i_@?K?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?HW?_W?`GAAg?PA?_i_?GK?AqG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "W???????????????^??U?DcAAgAAgCGC?_Y?CH_@JA?@@g?", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?DcAAg?`GAAg@CA?AG_@?s??Oo?HWO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "Y???????????????^??U?HWAAg?`GAAg@CA?AG_@?s??Oo?DcO?ABO??", "st": "F", "vs": [7, 7]}
{"root": 274, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg?da?AB_?Oa?OTG?@@O?", "st": "O", "vs": [7, 7]}
{"root": 285, "n": 13, "g6": "W?????????????}?@sAE_AQADC@@G?Og?OK?H?_?cC?OFO?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AMACo`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 290, "n": 13, "g6": "U?????????????}?AM?QOOeADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "V?????????????~?OY?dOOP?_c?_g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 294, "n": 13, "g6": "X?????????????~??kCE_Ci?GWAAG?_g?CK?O__?Gc??HO?GH_?", "st": "F", "vs": [7]}
{"root": 326, "n": 13, "g6": "U?????????????}?Ce?iO``?Gc?_g@?W@Ba?AE_?", "st": "F", "vs": [7]}
{"root": 372, "n": 13, "g6": "U?????????????}?Cq?TO_p?_c?Og?_W?Ta?OE_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "U?????????????}?Ok?TOGU?_c?Og?_W?UQ?OP_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "Z?????????????}?Ok?k_Ai?`WAAG@@G?GS?CB?@CC?@GO?OC_?_A_??_o??", "st": "F", "vs": [7]}
{"root": 376, "n": 14, "g6": "[???????????????^?CJ?Ai?`W@@G?Og?OK?Dc_AAK?COG?AOO?OCO?O@G??GI??", "st": "F", "vs": [7, 7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?a_@aAAC?Hg?QW@@A?Ac_@@S??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????~??[?S_@aAAC?Hg?QW@AA?CS_@@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QWA@A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?`A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?DA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "X?????????????~??[?c_OS?aGA@O?Hg?HK?GO_?`C??BO?_`_?", "st": "F", "vs": [7]}
{"root": 411, "n": 14, "g6": "X???????????????^_?F?_`?Cs?QWCAC?QQ?OI_C@A?GIG?GaO?", "st": "F", "vs": [7, 7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?_K_?cS??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW@AA?_K_@AS??", "st": "F", "vs": [7]}
{"root": 781, "n": 13, "g6": "X?????????????F?DOCQ?QGA?oAAO?Oo?dS?Cj?F_C??WO?@G_?", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "V?????????????EGPAAC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 819, "n": 13, "g6": "W?????????????{?@g?p?Oc?IGCAO@FG?S[?H?_COc?GDO?", "st": "F", "vs": [7]}
{"root": 819, "n": 14, "g6": "X???????????????BCAC_AaA@G@FG?gwBoA?BO_@GA?PAG?OIO?", "st": "F", "vs": [7, 7]}
{"root": 838, "n": 13, "g6": "V?????????????QOOWAD?EC?gGC?o@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 911, "n": 13, "g6": "W?????????????{?PG?p?Ac@@OACO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????aOBCAH?Ac@@OAOOCCO?bc?DF?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "W?????????????{?PG?p?OS@GGCCO@FG?S[?PG_?Sc?O?o?", "st": "F", "vs": [7]}
{"root": 915, "n": 14, "g6": "Z???????????????PG?p?OS@GGCCO@FG?S[?{?_?KC?@?o?PGO?AcO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 931, "n": 13, "g6": "V?????????????E_GSAO__SAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "X?????????????PGCSCG_GS?gGCCOAAO?NC?CN?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_IAAAGAAO?]G?O{?a?_AHC?CIO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?_O_AHC?D@O?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?PG_@OS?O?o?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?E?_AHC?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?PG_?Oc?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?GcCG_GS?gGCCO?]G?O{?a?_@DC?GHO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "Y?????????????{?GcCG_GS?gGCCOAAO?NC?CN?COC?AGO?Gg_?O@_??", "st": "F", "vs": [7]}
{"root": 1028, "n": 13, "g6": "X?????????????HOGW?r_GIA?WCOGA@G?_S?Db?F_C?@OO?@C_?", "st": "F", "vs": [7]}
{"root": 1036, "n": 13, "g6": "X?????????????EO@SCO_OS?gGCGOA@O?dc?Cf?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 1061, "n": 13, "g6": "V?????????????QGBACC_Aa@@GC@O?fG?c[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 1117, "n": 13, "g6": "W?????????????{?BC@O_BA@@GC@O@JG?Q[?D?_ASC?OIO?", "st": "F", "vs": [7]}
{"root": 1121, "n": 13, "g6": "V?????????????Q_OQ?Q_EA@@GC@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 1146, "n": 13, "g6": "V?????????????`_Gg?T?BA@?gCOG@Hg?RK?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1176, "n": 13, "g6": "V?????????????J?Oc?Q_OK@@GCOG@FG?S[?{?_?SS??", "st": "F", "vs": [7]}
{"root": 1192, "n": 13, "g6": "Y?????????????{?D_?S__S@?oACOCOG?bc?DF??cC?HGO?@G_?_A_??", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "X?????????????J?HGAH?AcA?oACOCOG?bc?DF?F_C??IO?AA_?", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "W?????????????{?D_AH?Ac@AGCOG@FG?S[?QO_C@c?C@O?", "st": "F", "vs": [7]}
{"root": 1214, "n": 14, "g6": "Z???????????????D_AH?Ac@AGCOG@FG?S[?{?_?Ac?@@O?QOO?_KO?C@G??", "st": "F", "vs": [7, 7]}
{"root": 1254, "n": 13, "g6": "V?????????????J?GoA@_AaA?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1258, "n": 13, "g6": "W?????????????{?D_CI?AS@?o?SO@FG?S[?P__?@S?P?o?", "st": "F", "vs": [7]}
{"root": 1274, "n": 13, "g6": "V?????????????J?GoAP?AaA?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1341, "n": 13, "g6": "W?????????????{?GoAQ?AcA?WCOG@Ig?Qk?_W_?WS?G?o?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????@o@S?a_`K?SG@COABO?KC?GP?ACg?^?O??B_?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "W?????????????}??w?T?CSACo?gO@CO?`C?Od?ABS?@_o?", "st": "F", "vs": [7]}
{"root": 2213, "n": 13, "g6": "X?????????????}??wCH_DA?aGABO?WG?`C?Od??TC?AIO??B_?", "st": "F", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}??w?b?GS@Ao?SOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}?AK@A_Ok?IG@HOAGG?QC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2730, "n": 14, "g6": "X???????????????^??b?GS@Ao?SOAGG?QC?HI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 2960, "n": 13, "g6": "X?????????????@o@S?g_ASA?o?cOAHO?KC?Gd?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?T?DCA?o?cO?WG?aS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?g_ASA?o?cOAHO?KC?Gd??TC?OHo?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "X?????????????}??w?T?DC?HOAHO?WG?aS?_R?AAC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2960, "n": 14, "g6": "Y???????????????^??M?DC?HOAHO?WG?aS?Ag_CA[?GGG?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 3041, "n": 13, "g6": "X?????????????@oAK?S_GSA?o?cO@HO?aC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "W?????????????}??w?b?GSA?o?cO@CG@CS?_R??Sc?CdO?", "st": "F", "vs": [7]}
{"root": 3041, "n": 13, "g6": "Y?????????????}??w?b?Ac?`OC@_?cO?cg?G`?AGg?@_O??g_?_R_??", "st": "F", "vs": [7]}
{"root": 3673, "n": 13, "g6": "W?????????????}?Aa?S__KACG?aOADO@CC?AX??MC?CBo?", "st": "F", "vs": [7]}
{"root": 4174, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?OoA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4197, "n": 13, "g6": "W?????????????}?Gw?S_DA?`G?POA@G?OS?_b?@Hc?@Go?", "st": "F", "vs": [7]}
{"root": 4749, "n": 13, "g6": "Z?????????????~??[AA_GK?`GA@OCCoA@C?@H??_W??gO?_G_?CC_?@Oo??", "st": "F", "vs": [7]}
{"root": 4943, "n": 13, "g6": "Y?????????????}?Aq?P_CQ@Cg@?o?SG@@C?CH?C?W?O_O?Gw_??D_??", "st": "F", "vs": [7]}
{"root": 5095, "n": 13, "g6": "X?????????????~??[AA_CQ@?gCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOTCAo_dA?@g?CoBGG?Ac??T??OW?WWO?@K_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOWWAo_@KASG?BOBGG?Ac??T??OW?TCO??e_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGAo_dA?@gBGG?DG?@S?AB?EEC??eO?iGO??eO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?@KASG?BOBGG?@S?AB?DPC??RO?UCO??hO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?UC?Co?BOBGG?@S?AB?DPC??RO?dAO??hO??", "st": "F", "vs": [7, 7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?BC?GD?A?W?[CO?E@_?", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?WC?GD?A?W?[CO??p_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?KKO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "Z?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?O@_?WW_?AA_??_o??", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XOBB?BS?BG?HO@?o?PC?AH?A?g?AUO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 14, "g6": "[???????????????U_ES?BS?BG?HO@?o?PC?AH?A?g?KKO?AA_?@@_?AUG?C?Y??", "st": "F", "vs": [7, 7]}
{"root": 20764, "n": 13, "g6": "Z?????????????}?GwCH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_??@o??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b44_p2of4.roots.jsonl <==
{"root": 2, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 1.12, "levels": [[13, {"eng-E": 21, "eng-F": 7, "eng-R": 25, "patterns": 106, "to-engine": 106}, 7, {"F": 7}, 25], [14, {"E": 1033, "R": 4, "patterns": 1037, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.54, "levels": [[13, {"eng-E": 6, "eng-F": 3, "eng-R": 8, "patterns": 64, "to-engine": 64}, 3, {"F": 3}, 8], [14, {"E": 277, "R": 6, "patterns": 283, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 10, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 2.43, "levels": [[13, {"eng-E": 90, "eng-F": 10, "eng-O": 1, "eng-R": 7, "patterns": 208, "to-engine": 208}, 11, {"F": 10, "O": 1}, 7], [14, {"E": 3222, "F": 1, "R": 140, "eng-E": 104, "patterns": 3706, "subset-fail": 217, "to-engine": 211}, 0, {}, 32]], "open17": 0}
{"root": 14, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.02, "levels": [[13, {"eng-E": 155, "eng-F": 8, "eng-O": 3, "eng-R": 48, "patterns": 214, "to-engine": 214}, 11, {"O": 3, "F": 8}, 48], [14, {"E": 2513, "F": 2, "R": 80, "eng-E": 745, "eng-R": 5, "patterns": 3788, "subset-fail": 461, "to-engine": 766}, 1, {"F": 1}, 42], [15, {"E": 970, "R": 20, "patterns": 990, "subset-fail": 16}, 0, {}, 4]], "open17": 0}
{"root": 18, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.18, "levels": [[13, {"eng-E": 171, "eng-F": 7, "eng-O": 4, "eng-R": 50, "patterns": 232, "to-engine": 232}, 11, {"O": 4, "F": 7}, 50], [14, {"E": 2573, "R": 67, "eng-E": 1143, "eng-R": 8, "patterns": 4265, "subset-fail": 482, "to-engine": 1168}, 0, {}, 40]], "open17": 0}
{"root": 22, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.98, "levels": [[13, {"eng-E": 74, "eng-F": 3, "eng-R": 28, "patterns": 207, "to-engine": 207}, 3, {"F": 3}, 28], [14, {"E": 1101, "F": 2, "R": 16, "patterns": 1119, "subset-fail": 10}, 1, {"F": 1}, 6], [15, {"E": 1325, "F": 1, "R": 15, "patterns": 1341, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 26, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.86, "levels": [[13, {"eng-E": 110, "eng-F": 4, "eng-R": 34, "patterns": 148, "to-engine": 148}, 4, {"F": 4}, 34], [14, {"E": 1091, "R": 15, "patterns": 1106, "subset-fail": 10}, 0, {}, 4]], "open17": 0}
{"root": 30, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.2, "levels": [[13, {"eng-E": 25, "eng-F": 1, "eng-O": 1, "eng-R": 14, "patterns": 312, "to-engine": 312}, 2, {"O": 1, "F": 1}, 14], [14, {"E": 466, "F": 4, "R": 7, "eng-E": 179, "eng-F": 1, "eng-O": 1, "eng-R": 29, "patterns": 1152, "subset-fail": 257, "to-engine": 424}, 3, {"F": 2, "O": 1}, 33], [15, {"E": 4218, "F": 3, "R": 35, "eng-E": 473, "eng-R": 1, "patterns": 6683, "subset-fail": 1522, "to-engine": 943}, 0, {}, 1]], "open17": 0}
{"root": 34, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.88, "levels": [[13, {"eng-E": 170, "eng-F": 6, "eng-O": 2, "eng-R": 52, "patterns": 230, "to-engine": 230}, 8, {"O": 2, "F": 6}, 52], [14, {"E": 2377, "R": 50, "eng-E": 461, "patterns": 3204, "subset-fail": 335, "to-engine": 463}, 0, {}, 24]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.3, "levels": [[13, {"eng-E": 64, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 162, "to-engine": 162}, 2, {"O": 1, "F": 1}, 17], [14, {"E": 294, "R": 3, "eng-E": 227, "eng-R": 2, "patterns": 595, "subset-fail": 70, "to-engine": 229}, 0, {}, 4]], "open17": 0}
{"root": 42, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.2, "levels": [[13, {"eng-E": 113, "eng-F": 4, "eng-O": 1, "eng-R": 37, "patterns": 155, "to-engine": 155}, 5, {"O": 1, "F": 4}, 37], [14, {"E": 1032, "R": 12, "eng-E": 226, "eng-R": 2, "patterns": 1346, "subset-fail": 75, "to-engine": 229}, 0, {}, 9]], "open17": 0}
{"root": 46, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.18, "levels": [[13, {"eng-E": 69, "eng-F": 1, "eng-O": 2, "eng-R": 21, "patterns": 170, "to-engine": 170}, 3, {"O": 2, "F": 1}, 21], [14, {"E": 299, "F": 1, "R": 5, "eng-E": 343, "eng-O": 1, "eng-R": 16, "patterns": 921, "subset-fail": 147, "to-engine": 473}, 2, {"F": 1, "O": 1}, 17], [15, {"E": 1175, "R": 13, "eng-E": 893, "eng-R": 4, "patterns": 2820, "subset-fail": 748, "to-engine": 897}, 0, {}, 4]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.46, "levels": [[13, {"eng-E": 61, "eng-F": 2, "eng-R": 17, "patterns": 158, "to-engine": 158}, 2, {"F": 2}, 17], [14, {"E": 544, "R": 4, "patterns": 548, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.14, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}, 2], [14, {"E": 180, "R": 3, "patterns": 183}, 0, {}, 2]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 194, "R": 16, "patterns": 210}, 0, {}, 16]], "open17": 0}
{"root": 62, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 9, "patterns": 76, "to-engine": 76}, 2, {"F": 2}, 9], [14, {"E": 268, "R": 10, "patterns": 278, "subset-fail": 7}, 0, {}, 2]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 39, "eng-F": 1, "eng-R": 18, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 18], [14, {"E": 199, "R": 5, "patterns": 204, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 70, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 30, "eng-F": 1, "eng-R": 4, "patterns": 113, "to-engine": 113}, 1, {"F": 1}, 4], [14, {"E": 210, "patterns": 210}, 0, {}, 0]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}, 18], [14, {"E": 451, "R": 18, "patterns": 469, "subset-fail": 18}, 0, {}, 0]], "open17": 0}
{"root": 83, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.55, "levels": [[13, {"E": 204, "F": 3, "R": 15, "patterns": 222}, 3, {"F": 3}, 15], [14, {"E": 1442, "F": 6, "R": 46, "patterns": 1494, "subset-fail": 32}, 0, {}, 20]], "open17": 0}
{"root": 87, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 10, "patterns": 151}, 0, {}, 10]], "open17": 0}
{"root": 91, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "R": 14, "patterns": 160}, 0, {}, 14]], "open17": 0}
{"root": 95, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 23, "eng-R": 5, "patterns": 56, "to-engine": 56}, 0, {}, 5]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 154, "F": 2, "R": 17, "patterns": 173}, 2, {"F": 2}, 17], [14, {"E": 634, "F": 2, "R": 32, "patterns": 668, "subset-fail": 26}, 0, {}, 8]], "open17": 0}
{"root": 103, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"E": 194, "F": 2, "R": 18, "patterns": 214}, 2, {"F": 2}, 18], [14, {"E": 913, "F": 2, "R": 30, "patterns": 945, "subset-fail": 15}, 0, {}, 17]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 211, "F": 2, "R": 15, "patterns": 228}, 2, {"F": 2}, 15], [14, {"E": 964, "F": 2, "R": 33, "patterns": 999, "subset-fail": 26}, 0, {}, 9]], "open17": 0}
{"root": 112, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 134, "F": 1, "R": 16, "patterns": 151}, 1, {"F": 1}, 16], [14, {"E": 325, "R": 16, "patterns": 341, "subset-fail": 10}, 0, {}, 6]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 1]], "open17": 0}
{"root": 120, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 125, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 11, "patterns": 130}, 0, {}, 11]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 9, "patterns": 91}, 0, {}, 9]], "open17": 0}
{"root": 134, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 134, "F": 1, "R": 18, "patterns": 153}, 1, {"F": 1}, 18], [14, {"E": 237, "R": 18, "patterns": 255, "subset-fail": 5}, 0, {}, 13]], "open17": 0}
{"root": 139, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 247, "F": 1, "R": 33, "patterns": 281}, 1, {"F": 1}, 33], [14, {"E": 431, "R": 27, "patterns": 458, "subset-fail": 10}, 0, {}, 17]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 188, "R": 17, "patterns": 205}, 0, {}, 17]], "open17": 0}
{"root": 147, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 87, "R": 8, "patterns": 95}, 0, {}, 8]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 254, "R": 10, "patterns": 264, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 160, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 80, "F": 1, "R": 4, "patterns": 85}, 1, {"F": 1}, 4], [14, {"E": 163, "R": 3, "patterns": 166}, 0, {}, 3]], "open17": 0}
{"root": 164, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 102, "eng-R": 5, "patterns": 107, "to-engine": 107}, 0, {}, 5]], "open17": 0}
{"root": 168, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}, 8]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 4, "patterns": 57}, 0, {}, 4]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 137, "F": 1, "R": 11, "patterns": 149}, 1, {"F": 1}, 11], [14, {"E": 340, "R": 11, "patterns": 351, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 20, "eng-R": 7, "patterns": 54, "to-engine": 54}, 0, {}, 7]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"eng-E": 144, "eng-R": 17, "patterns": 161, "to-engine": 161}, 0, {}, 17]], "open17": 0}
{"root": 200, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 68, "R": 7, "patterns": 75}, 0, {}, 7]], "open17": 0}
{"root": 204, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 208, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 193, "F": 1, "R": 22, "patterns": 216}, 1, {"F": 1}, 22], [14, {"E": 344, "R": 21, "patterns": 365, "subset-fail": 11}, 0, {}, 10]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 187, "F": 1, "R": 11, "patterns": 199}, 1, {"F": 1}, 11], [14, {"E": 316, "R": 10, "patterns": 326, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 130, "F": 1, "R": 9, "patterns": 140}, 1, {"F": 1}, 9], [14, {"E": 246, "R": 5, "patterns": 251, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 220, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 27, "eng-R": 21, "patterns": 190, "to-engine": 190}, 0, {}, 21]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}, 7]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 142, "R": 14, "patterns": 156}, 0, {}, 7]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 238, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 180, "R": 20, "patterns": 200}, 0, {}, 20]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 117, "F": 1, "R": 11, "patterns": 129}, 1, {"F": 1}, 11], [14, {"E": 300, "R": 11, "patterns": 311, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 128, "F": 1, "R": 12, "patterns": 141}, 1, {"F": 1}, 12], [14, {"E": 307, "R": 10, "patterns": 317, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 254, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 155, "R": 26, "patterns": 181}, 0, {}, 14]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 182, "F": 1, "R": 21, "patterns": 204}, 1, {"F": 1}, 21], [14, {"E": 419, "R": 19, "patterns": 438, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 264, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.41, "levels": [[13, {"E": 185, "F": 2, "R": 14, "patterns": 201}, 2, {"F": 2}, 14], [14, {"E": 845, "F": 2, "R": 30, "patterns": 877, "subset-fail": 21}, 0, {}, 11]], "open17": 0}
{"root": 268, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 141, "F": 1, "R": 11, "patterns": 153}, 1, {"F": 1}, 11], [14, {"E": 249, "R": 11, "patterns": 260, "subset-fail": 2}, 0, {}, 9]], "open17": 0}
{"root": 274, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 6.64, "levels": [[13, {"eng-E": 69, "eng-F": 11, "eng-O": 2, "eng-R": 22, "patterns": 203, "to-engine": 203}, 13, {"O": 2, "F": 11}, 22], [14, {"E": 3303, "F": 27, "R": 212, "eng-E": 484, "eng-O": 1, "eng-R": 30, "patterns": 4343, "subset-fail": 382, "to-engine": 546}, 11, {"F": 10, "O": 1}, 97], [15, {"E": 11594, "F": 4, "R": 149, "eng-E": 664, "eng-R": 2, "patterns": 13129, "subset-fail": 851, "to-engine": 666}, 0, {}, 18]], "open17": 0}
{"root": 280, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 7, "patterns": 117}, 0, {}, 7]], "open17": 0}
{"root": 285, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 61, "F": 1, "R": 10, "patterns": 72}, 1, {"F": 1}, 10], [14, {"E": 132, "R": 10, "patterns": 142, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 290, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.4, "levels": [[13, {"E": 192, "F": 2, "R": 14, "patterns": 208}, 2, {"F": 2}, 14], [14, {"E": 860, "F": 2, "R": 28, "patterns": 890, "subset-fail": 19}, 0, {}, 11]], "open17": 0}
{"root": 294, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 18, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 18], [14, {"E": 340, "R": 5, "patterns": 345, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 5, "patterns": 113}, 0, {}, 5]], "open17": 0}
{"root": 307, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 53, "eng-R": 16, "patterns": 69, "to-engine": 69}, 0, {}, 16]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 321, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 326, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 135, "F": 1, "R": 8, "patterns": 144}, 1, {"F": 1}, 8], [14, {"E": 354, "R": 8, "patterns": 362, "subset-fail": 1}, 0, {}, 7]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 181, "R": 19, "patterns": 200}, 0, {}, 19]], "open17": 0}
{"root": 334, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 15, "patterns": 130}, 0, {}, 15]], "open17": 0}
{"root": 338, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 342, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 346, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 134, "R": 12, "patterns": 146}, 0, {}, 12]], "open17": 0}
{"root": 352, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 188, "R": 19, "patterns": 207}, 0, {}, 19]], "open17": 0}
{"root": 356, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 360, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 59, "R": 5, "patterns": 64}, 0, {}, 5]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 368, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 372, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 102, "F": 1, "R": 4, "patterns": 107}, 1, {"F": 1}, 4], [14, {"E": 276, "R": 4, "patterns": 280}, 0, {}, 4]], "open17": 0}
{"root": 376, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 148, "F": 2, "R": 9, "patterns": 159}, 2, {"F": 2}, 9], [14, {"E": 508, "F": 2, "R": 18, "patterns": 528, "subset-fail": 5}, 1, {"F": 1}, 12], [15, {"E": 701, "R": 15, "patterns": 716, "subset-fail": 13}, 0, {}, 2]], "open17": 0}
{"root": 381, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 151, "R": 11, "patterns": 162}, 0, {}, 11]], "open17": 0}
{"root": 385, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 96, "R": 13, "patterns": 109}, 0, {}, 13]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 11, "patterns": 151}, 0, {}, 11]], "open17": 0}
{"root": 394, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 398, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 13, "patterns": 154}, 0, {}, 13]], "open17": 0}
{"root": 403, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 53, "eng-R": 9, "patterns": 62, "to-engine": 62}, 0, {}, 9]], "open17": 0}
{"root": 407, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"eng-E": 32, "eng-F": 2, "eng-R": 18, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 18], [14, {"E": 433, "R": 5, "patterns": 438, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 411, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.05, "levels": [[13, {"eng-E": 54, "eng-F": 4, "eng-R": 28, "patterns": 164, "to-engine": 164}, 4, {"F": 4}, 28], [14, {"E": 1134, "F": 2, "R": 21, "patterns": 1157, "subset-fail": 6}, 1, {"F": 1}, 8], [15, {"E": 1152, "R": 15, "patterns": 1167, "subset-fail": 15}, 0, {}, 0]], "open17": 0}
{"root": 415, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.52, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 26, "patterns": 109, "to-engine": 109}, 2, {"F": 2}, 26], [14, {"E": 468, "R": 3, "patterns": 471, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 419, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 25, "eng-R": 10, "patterns": 70, "to-engine": 70}, 0, {}, 10]], "open17": 0}
{"root": 557, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 86, "R": 12, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 59, "R": 19, "patterns": 78}, 0, {}, 11]], "open17": 0}
{"root": 781, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 142, "F": 1, "R": 15, "patterns": 158}, 1, {"F": 1}, 9], [14, {"E": 275, "R": 13, "patterns": 288, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 796, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"eng-E": 142, "eng-R": 20, "patterns": 162, "to-engine": 162}, 0, {}, 20]], "open17": 0}
{"root": 804, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 18, "patterns": 158}, 0, {}, 18]], "open17": 0}
{"root": 808, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 17, "patterns": 157}, 0, {}, 17]], "open17": 0}
{"root": 819, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"E": 137, "F": 2, "R": 11, "patterns": 150}, 2, {"F": 2}, 11], [14, {"E": 627, "F": 2, "R": 21, "patterns": 650, "subset-fail": 7}, 1, {"F": 1}, 13], [15, {"E": 1292, "R": 16, "patterns": 1308, "subset-fail": 13}, 0, {}, 3]], "open17": 0}
{"root": 824, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 838, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 141, "F": 1, "R": 15, "patterns": 157}, 1, {"F": 1}, 15], [14, {"E": 350, "R": 13, "patterns": 363, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 842, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 62, "R": 14, "patterns": 76}, 0, {}, 14]], "open17": 0}
{"root": 911, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.52, "levels": [[13, {"eng-E": 207, "eng-F": 1, "eng-R": 14, "patterns": 222, "to-engine": 222}, 1, {"F": 1}, 14], [14, {"E": 367, "R": 14, "patterns": 381, "subset-fail": 2}, 0, {}, 12]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"E": 203, "F": 2, "R": 16, "patterns": 221}, 2, {"F": 2}, 16], [14, {"E": 701, "F": 2, "R": 31, "patterns": 734, "subset-fail": 11}, 1, {"F": 1}, 20], [15, {"E": 753, "R": 15, "patterns": 768, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 919, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 203, "R": 17, "patterns": 220}, 0, {}, 17]], "open17": 0}
{"root": 923, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 206, "R": 15, "patterns": 221}, 0, {}, 15]], "open17": 0}
{"root": 927, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 204, "R": 16, "patterns": 220}, 0, {}, 16]], "open17": 0}
{"root": 931, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 199, "F": 1, "R": 17, "patterns": 217}, 1, {"F": 1}, 17], [14, {"E": 459, "R": 17, "patterns": 476, "subset-fail": 10}, 0, {}, 7]], "open17": 0}
{"root": 950, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 954, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}, 2]], "open17": 0}
{"root": 964, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 969, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 202, "R": 16, "patterns": 218}, 0, {}, 16]], "open17": 0}
{"root": 973, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 979, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}, 4]], "open17": 0}
{"root": 987, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 11, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 992, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 12, "patterns": 107}, 0, {}, 12]], "open17": 0}
{"root": 1000, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 152, "R": 50, "patterns": 202}, 0, {}, 9]], "open17": 0}
{"root": 1007, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.25, "levels": [[13, {"eng-E": 61, "eng-F": 8, "eng-R": 41, "patterns": 216, "to-engine": 216}, 8, {"F": 8}, 41], [14, {"E": 2680, "F": 2, "R": 117, "patterns": 2799, "subset-fail": 47}, 0, {}, 44]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 66, "F": 1, "R": 4, "patterns": 71}, 1, {"F": 1}, 4], [14, {"E": 110, "R": 4, "patterns": 114, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1032, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 6, "patterns": 112}, 0, {}, 6]], "open17": 0}
{"root": 1036, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"E": 102, "F": 1, "R": 6, "patterns": 109}, 1, {"F": 1}, 6], [14, {"E": 200, "R": 6, "patterns": 206, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 1044, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 9, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 1048, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 4, "patterns": 153}, 0, {}, 4]], "open17": 0}
{"root": 1052, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 151, "R": 10, "patterns": 161}, 0, {}, 10]], "open17": 0}
{"root": 1056, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 1061, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 149, "F": 1, "R": 10, "patterns": 160}, 1, {"F": 1}, 10], [14, {"E": 385, "R": 10, "patterns": 395, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 1066, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1072, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "R": 19, "patterns": 160}, 0, {}, 19]], "open17": 0}
{"root": 1076, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 151, "R": 7, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 152, "R": 7, "patterns": 159}, 0, {}, 7]], "open17": 0}
{"root": 1084, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 1088, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 1092, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 16, "patterns": 156}, 0, {}, 16]], "open17": 0}
{"root": 1098, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}, 5]], "open17": 0}
{"root": 1104, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 148, "R": 3, "patterns": 151}, 0, {}, 3]], "open17": 0}
{"root": 1108, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 1113, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 151, "R": 12, "patterns": 163}, 0, {}, 12]], "open17": 0}
{"root": 1117, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 106, "F": 1, "R": 2, "patterns": 109}, 1, {"F": 1}, 2], [14, {"E": 203, "R": 1, "patterns": 204}, 0, {}, 1]], "open17": 0}
{"root": 1121, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 145, "F": 1, "R": 13, "patterns": 159}, 1, {"F": 1}, 13], [14, {"E": 380, "R": 12, "patterns": 392, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 1125, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1129, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 1133, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"eng-E": 103, "eng-R": 9, "patterns": 112, "to-engine": 112}, 0, {}, 9]], "open17": 0}
{"root": 1137, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1141, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}, 8]], "open17": 0}
{"root": 1146, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 8], [14, {"E": 352, "R": 8, "patterns": 360, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 1151, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 14, "patterns": 144}, 0, {}, 14]], "open17": 0}
{"root": 1155, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 11, "patterns": 142}, 0, {}, 11]], "open17": 0}
{"root": 1159, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 1163, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1167, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1172, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 9, "patterns": 103}, 0, {}, 9]], "open17": 0}
{"root": 1176, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 136, "F": 1, "R": 12, "patterns": 149}, 1, {"F": 1}, 12], [14, {"E": 357, "R": 12, "patterns": 369, "subset-fail": 9}, 0, {}, 3]], "open17": 0}
{"root": 1180, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 63, "R": 4, "patterns": 67}, 0, {}, 4]], "open17": 0}
{"root": 1184, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1192, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 100, "F": 1, "R": 8, "patterns": 109}, 1, {"F": 1}, 8], [14, {"E": 164, "R": 8, "patterns": 172}, 0, {}, 8]], "open17": 0}
{"root": 1197, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1201, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 139, "R": 5, "patterns": 144}, 0, {}, 5]], "open17": 0}
{"root": 1205, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 62, "R": 6, "patterns": 68}, 0, {}, 6]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 8, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1214, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.49, "levels": [[13, {"E": 134, "F": 2, "R": 11, "patterns": 147}, 2, {"F": 2}, 11], [14, {"E": 518, "F": 2, "R": 22, "patterns": 542, "subset-fail": 7}, 1, {"F": 1}, 15], [15, {"E": 715, "R": 13, "patterns": 728, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 1218, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1222, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 142, "R": 11, "patterns": 153}, 0, {}, 11]], "open17": 0}
{"root": 1226, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1230, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1234, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1238, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 8, "patterns": 148}, 0, {}, 8]], "open17": 0}
{"root": 1242, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1246, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 141, "eng-R": 8, "patterns": 149, "to-engine": 149}, 0, {}, 8]], "open17": 0}
{"root": 1250, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1254, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"E": 128, "F": 1, "R": 19, "patterns": 148}, 1, {"F": 1}, 19], [14, {"E": 350, "R": 19, "patterns": 369, "subset-fail": 10}, 0, {}, 9]], "open17": 0}
{"root": 1258, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 159, "R": 9, "patterns": 168, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 1262, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 17, "patterns": 148}, 0, {}, 17]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 60, "R": 8, "patterns": 68}, 0, {}, 8]], "open17": 0}
{"root": 1270, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1274, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.6, "levels": [[13, {"eng-E": 140, "eng-O": 1, "eng-R": 5, "patterns": 146, "to-engine": 146}, 1, {"O": 1}, 5], [14, {"eng-E": 173, "patterns": 361, "subset-fail": 188, "to-engine": 173}, 0, {}, 0]], "open17": 0}
{"root": 1278, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1282, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"eng-E": 143, "eng-R": 7, "patterns": 150, "to-engine": 150}, 0, {}, 7]], "open17": 0}
{"root": 1286, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1290, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1294, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1298, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 91, "R": 6, "patterns": 97}, 0, {}, 6]], "open17": 0}
{"root": 1302, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 102, "R": 3, "patterns": 105}, 0, {}, 3]], "open17": 0}
{"root": 1306, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1310, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 137, "R": 7, "patterns": 144}, 0, {}, 7]], "open17": 0}
{"root": 1314, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1318, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 3, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 1323, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1328, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1332, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 188, "R": 12, "patterns": 200}, 0, {}, 12]], "open17": 0}
{"root": 1337, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1341, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 192, "F": 1, "R": 12, "patterns": 205}, 1, {"F": 1}, 12], [14, {"E": 297, "R": 11, "patterns": 308, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 1345, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 2, "patterns": 101}, 0, {}, 2]], "open17": 0}
{"root": 1352, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 64, "R": 3, "patterns": 67}, 0, {}, 3]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 143, "R": 7, "patterns": 150}, 0, {}, 7]], "open17": 0}
{"root": 1360, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 191, "R": 16, "patterns": 207}, 0, {}, 16]], "open17": 0}
{"root": 1364, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1368, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 64, "R": 2, "patterns": 66}, 0, {}, 2]], "open17": 0}
{"root": 1377, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1381, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 184, "R": 20, "patterns": 204}, 0, {}, 10]], "open17": 0}
{"root": 1385, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1544, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1577, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 37, "eng-R": 2, "patterns": 39, "to-engine": 39}, 0, {}, 2]], "open17": 0}
{"root": 1581, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 3, "patterns": 58}, 0, {}, 3]], "open17": 0}
{"root": 1585, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 14, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 2001, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 19, "patterns": 98}, 0, {}, 19]], "open17": 0}
{"root": 2130, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 19, "patterns": 95}, 0, {}, 19]], "open17": 0}
{"root": 2213, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"E": 152, "F": 4, "R": 26, "patterns": 182}, 3, {"F": 3}, 13], [14, {"E": 983, "F": 9, "R": 84, "patterns": 1076, "subset-fail": 59}, 0, {}, 22]], "open17": 0}
{"root": 2730, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.7, "levels": [[13, {"E": 178, "F": 2, "R": 23, "patterns": 203}, 2, {"F": 2}, 23], [14, {"E": 859, "F": 2, "R": 46, "patterns": 907, "subset-fail": 17}, 1, {"F": 1}, 28], [15, {"E": 1422, "R": 17, "patterns": 1439, "subset-fail": 15}, 0, {}, 2]], "open17": 0}
{"root": 2866, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 4]], "open17": 0}
{"root": 2912, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 90, "R": 15, "patterns": 105}, 0, {}, 15]], "open17": 0}
{"root": 2960, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.62, "levels": [[13, {"E": 176, "F": 4, "R": 22, "patterns": 202}, 4, {"F": 4}, 22], [14, {"E": 1533, "F": 12, "R": 92, "patterns": 1637, "subset-fail": 75}, 1, {"F": 1}, 27], [15, {"E": 774, "R": 10, "patterns": 784, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 3041, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"E": 101, "F": 3, "R": 21, "patterns": 125}, 3, {"F": 3}, 21], [14, {"E": 741, "F": 6, "R": 62, "patterns": 809, "subset-fail": 47}, 0, {}, 21]], "open17": 0}
{"root": 3673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 124, "F": 1, "R": 17, "patterns": 142}, 1, {"F": 1}, 17], [14, {"E": 318, "R": 16, "patterns": 334, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 4174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}, 10], [14, {"E": 228, "R": 6, "patterns": 234, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 4197, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 128, "F": 1, "R": 17, "patterns": 146}, 1, {"F": 1}, 17], [14, {"E": 315, "R": 16, "patterns": 331, "subset-fail": 8}, 0, {}, 8]], "open17": 0}
{"root": 4245, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 62, "R": 7, "patterns": 69}, 0, {}, 7]], "open17": 0}
{"root": 4639, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 84, "R": 9, "patterns": 93}, 0, {}, 9]], "open17": 0}
{"root": 4709, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 62, "eng-R": 3, "patterns": 65, "to-engine": 65}, 0, {}, 3]], "open17": 0}
{"root": 4714, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4733, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4738, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 71, "eng-R": 4, "patterns": 75, "to-engine": 75}, 0, {}, 4]], "open17": 0}
{"root": 4745, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 57, "R": 6, "patterns": 63}, 0, {}, 6]], "open17": 0}
{"root": 4749, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 94, "F": 1, "R": 10, "patterns": 105}, 1, {"F": 1}, 10], [14, {"E": 134, "R": 10, "patterns": 144, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 4753, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 10, "patterns": 105}, 0, {}, 10]], "open17": 0}
{"root": 4757, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 62, "eng-R": 4, "patterns": 66, "to-engine": 66}, 0, {}, 4]], "open17": 0}
{"root": 4761, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 8]], "open17": 0}
{"root": 4829, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}, 4]], "open17": 0}
{"root": 4833, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 4943, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 54, "F": 1, "R": 5, "patterns": 60}, 1, {"F": 1}, 5], [14, {"E": 119, "R": 5, "patterns": 124, "subset-fail": 5}, 0, {}, 0]], "open17": 0}
{"root": 5095, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 105, "F": 1, "R": 8, "patterns": 114}, 1, {"F": 1}, 8], [14, {"E": 226, "R": 7, "patterns": 233, "subset-fail": 3}, 0, {}, 4]], "open17": 0}
{"root": 5168, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.27, "levels": [[13, {"eng-E": 102, "eng-R": 13, "patterns": 115, "to-engine": 115}, 0, {}, 13]], "open17": 0}
{"root": 5172, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}, 8]], "open17": 0}
{"root": 5191, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 11, "patterns": 99}, 0, {}, 11]], "open17": 0}
{"root": 5197, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 101, "R": 13, "patterns": 114}, 0, {}, 13]], "open17": 0}
{"root": 5201, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 61, "eng-R": 8, "patterns": 69, "to-engine": 69}, 0, {}, 8]], "open17": 0}
{"root": 5428, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 1]], "open17": 0}
{"root": 5637, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 49, "R": 4, "patterns": 53}, 0, {}, 4]], "open17": 0}
{"root": 5691, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 17, "eng-R": 1, "patterns": 132, "to-engine": 132}, 0, {}, 1]], "open17": 0}
{"root": 5764, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 70, "eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 5768, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 34, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 5818, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 5840, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 5890, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}, 11]], "open17": 0}
{"root": 5923, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6119, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 6356, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 63, "R": 5, "patterns": 68}, 0, {}, 5]], "open17": 0}
{"root": 6528, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6532, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6536, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 7571, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.63, "levels": [[13, {"E": 144, "F": 6, "R": 32, "patterns": 182}, 2, {"F": 2}, 10], [14, {"E": 683, "F": 10, "R": 61, "patterns": 754, "subset-fail": 37}, 3, {"F": 3}, 23], [15, {"E": 2739, "R": 38, "patterns": 2777, "subset-fail": 36}, 0, {}, 1]], "open17": 0}
{"root": 12510, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.22, "levels": [[13, {"E": 95, "F": 2, "R": 33, "patterns": 130}, 2, {"F": 2}, 17], [14, {"E": 500, "F": 2, "R": 56, "patterns": 558, "subset-fail": 30}, 0, {}, 14]], "open17": 0}
{"root": 13497, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.42, "levels": [[13, {"E": 109, "F": 5, "R": 14, "patterns": 128}, 3, {"F": 3}, 5], [14, {"E": 782, "F": 12, "R": 40, "patterns": 834, "subset-fail": 29}, 1, {"F": 1}, 9], [15, {"E": 909, "F": 4, "R": 34, "patterns": 947, "subset-fail": 26}, 0, {}, 6]], "open17": 0}
{"root": 20764, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.13, "levels": [[13, {"E": 44, "F": 1, "R": 6, "patterns": 51}, 1, {"F": 1}, 3], [14, {"E": 124, "R": 6, "patterns": 130}, 0, {}, 3]], "open17": 0}
{"root": 22228, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "R": 6, "patterns": 60}, 0, {}, 3]], "open17": 0}
{"root": 22882, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 3, "eng-R": 1, "patterns": 60, "to-engine": 60}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b44_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b44_p3of4.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????hSKTEoG?L?@K?BC?cc?KI?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@CA??W_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@@A?@G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC?@a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAGC?HA?_G_?cc??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAAC?Ga?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QCA?a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_C?S??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_@?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@_C?EA?AO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?SA??o_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?EA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AWAGC?IA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gCAAA?AO_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gC?IA?OO_?@k??", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?KC?HA?CA_?@k??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW@CA?___?aC?@CO?G@_?", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW?EA?OO_C@C?@AO?CA_?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????TSDU?KOw@?HC?`G??w?BA?@G_CoS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????TSDUCoOw@?Oc??wC@C?EI?AP_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?aA?SW_?OK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?IA?SW_C?K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW@GA??g_@gK??", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?IA?_G_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?Aa?AC_@gK??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?CW?cC?Ka??T_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?AgC_C?Ka??b_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?Ag?XC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA?G__?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA??o_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "Z???????????????@cAb?pcAhG?Ag?CW?Aa?AC_@gK?Q?G?G_O??MO?@?g??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OW?aA?bG_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OWAKa??S_?CK??", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "T?????????????bGJQ@iO?M?CS?OW?FCB_E?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OW?FCA?I?@D_?", "st": "F", "vs": [7]}
{"root": 19, "n": 14, "g6": "V???????????????PcAs_LQ??w?OWC?S?CU?w@O?FE??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 14, "g6": "W???????????????JQ@iO?M?CS?OWCXC?@Q??`_?FA?[?g?", "st": "O", "vs": [7, 7]}
{"root": 23, "n": 13, "g6": "T?????????????poDQ?BO?h?@SAoWD`C?CY?", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoW?KA?kG_A?c??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoWAoa?OC_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?SA?OG_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?PA?@G_@Sc??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW@?a?Ic_?GK??", "st": "O", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?S??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?K??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoWB?C?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoW@AC?CY??h_?", "st": "F", "vs": [7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?aC?Ca?Ic_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoW?HC?iQ?_@_D`A??bG?", "st": "F", "vs": [7, 7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?OGO@Sa??_g?", "st": "O", "vs": [7, 7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Ca??c_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Aa?@C_AaK??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?CWAOA?O__?GS??Eo?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A?_G_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A??W_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?PA?`a_?@K??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?Oa?`a_?AK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????XWZA?D_`a?HG?Gg?_W?PA??I_@SK??", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZACKOAQ?iC?GgCAC?Aq?CB_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "U?????????????XWZA?D_`a?iC?_W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "W?????????????XWZA?D_`a?HG@SG?GgA_A?AG_?Ac?A@o?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA?QO?eA`C?`G?Gg?Ga?LA_?CK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????PwZA@gOAQ?AW?`G?Gg?IA??I_DAK??", "st": "O", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gO?eA`C?Gg@CC?HI?CH_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????PwZA@gOAQA`C?Gg@OC?AY?CH_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????bo[E@aO?e@QC?PG?oC?Ci??T_?", "st": "F", "vs": [7]}
{"root": 39, "n": 14, "g6": "X???????????????PwF@_?e@QC?PG?Oc?pI?@@_?oA??dG??TO?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?Aa?qC_?AS??", "st": "O", "vs": [7]}
{"root": 43, "n": 13, "g6": "V?????????????JoXAAhO?e?@c?Gg?OW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 43, "n": 13, "g6": "W?????????????JoXAAhO?eAoC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "Y?????????????F?USBQ_PI?AW?BGCGg?_K?O__CAC??EO?AA_?C@_??", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????}?@k@DO`E?IC?@g?AW@BQ?D@_?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_A?S?@?o?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_?_S?@?o?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????~??]@AOAE@@C?`G?GgAAK?O__CAC?AAO?@I_?", "st": "F", "vs": [7]}
{"root": 63, "n": 14, "g6": "[???????????????^_?F_GQ?GWAAG?`GAAK?O__?_c??dO?G_O?AGO??ag?CAE??", "st": "F", "vs": [7, 7]}
{"root": 67, "n": 13, "g6": "V?????????????~?G[CCo@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????@oCQCB_CQ@CW?QG@HGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????}??w@C_CQ@CW?QG@HGAAK?D?_?SC?OMO?", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "V?????????????@o@I@AOPIAAW?aG?TG?cS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 84, "n": 13, "g6": "U?????????????}??w?Q_GQAAW?TG@Gg@Ci?CP_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????}??w@AODIAAW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????}??wAB_GQAAW?aG@Gg?Si?A`_?", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "W?????????????}??w?R_GQ@AW?SG?aGACS?G__?hS?G?o?", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????@o@QCB_AQ?SW?aGAHG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "U?????????????}??wCB_AQ?SW?aG@CW?IQ?PH_?", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?S__[?HG?go?aG?aK?C__@?c?Gco?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aG?Wg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "U?????????????}??wCB_AQ?PC?WgACW?aQ?DI_?", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w?QOCi@CW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????}??w@B_AQ?Qg?aGCHG@CY?A`_?", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????@oCI?QODI@AW?aG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "U?????????????}??w?QOOe?PC?TGCGg?`Q?DI_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "U?????????????}??wC@_PA?agACgCAW?HQ?DH_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??w?T?AS?SgACoABG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "U?????????????}??wC@_PA?ag?SgCAW@@Q?DH_?", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "W?????????????}?Ck?Q_OkABG@?o?`G?GK?C__A?S?Oao?", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "W?????????????}?CICD_AI@BC@HG?Og?OK?A__?_c?OhO?", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "U?????????????}?Ak@E__M?_c?Og?_W?HI?P`_?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?@K@E_Ci?GWCIG?_g?_K?PK_?AS??Oo?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "U?????????????}?@IAD_AIACWCBG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "U?????????????}?A[?P_GQ@CgCIG?_g?eQ?AB_?", "st": "O", "vs": [7]}
{"root": 205, "n": 13, "g6": "U?????????????}?Cq?b__q?_g?cG?QG?GY?PH_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "W?????????????}?Gs?b_GI?GW?cG?QGACS?D?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "U?????????????}?Gs?b__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????}?Gs?b__q?_g?QGCGg?cA?AE_?cK??", "st": "F", "vs": [7]}
{"root": 209, "n": 14, "g6": "W???????????????^?AL?C[ABG?QG@@SACU?H?O?Oq?AOg?", "st": "F", "vs": [7, 7]}
{"root": 217, "n": 13, "g6": "U?????????????}?Gs@B__q?GW?cG?QG?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 217, "n": 13, "g6": "X?????????????}?Gs@B__q?Og?cG?QGACS?D?_@CC?@BO??H_?", "st": "F", "vs": [7]}
{"root": 217, "n": 14, "g6": "Y???????????????^?AL?G[ABG?cG?QG?Oi?`D_?gA?COG?AEO??HO??", "st": "F", "vs": [7, 7]}
{"root": 239, "n": 13, "g6": "U?????????????}?@I?d__q?Gg?JG?_W@CY?G`_?", "st": "F", "vs": [7]}
{"root": 247, "n": 13, "g6": "U?????????????}?@I?d__q?_g?SG@Gg@Da?CB_?", "st": "F", "vs": [7]}
{"root": 255, "n": 13, "g6": "V?????????????}?Ck?k_AQAAg?SGAAg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "U?????????????}?@WCK_Gi?GW?PG@Ag@Da?CB_?", "st": "F", "vs": [7]}
{"root": 275, "n": 14, "g6": "V???????????????^??U?Gi?GW?PG@Ag@Da?`cO?_]??", "st": "F", "vs": [7, 7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AYA@o`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 291, "n": 13, "g6": "U?????????????}?AY?QOOMADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "V?????????????~?OY?dOCP?_cA?g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 310, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G@?S?O__?QC??EO?@B_?", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "U?????????????}?AWAI_AIAAWCBG?Og?ea?CB_?", "st": "F", "vs": [7]}
{"root": 327, "n": 13, "g6": "U?????????????}?CeAIO``?Gc?_g@?W?Ra?AE_?", "st": "F", "vs": [7]}
{"root": 339, "n": 13, "g6": "W?????????????}?GY@H_AQ?Qg?PG?_g?_K?A__A?S?Ogo?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?W?fA?OD_?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PGA?g?_K?B?_ACC?O@O?CP_?", "st": "F", "vs": [7]}
{"root": 353, "n": 14, "g6": "Y???????????????^?CB_DI?IW?PG@?W?fA?OD_?WA?GOG?_AO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 377, "n": 13, "g6": "U?????????????}?Ok?TOGU?PC@@G?Og?UQ?OB_?", "st": "F", "vs": [7]}
{"root": 386, "n": 13, "g6": "U?????????????}?O[@A_HI?OW?iGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 391, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?g?fA?OB_?", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "V?????????????~?CU?eOOPA?c?_g@?W?DQ?AI_?CK??", "st": "F", "vs": [7]}
{"root": 404, "n": 13, "g6": "X?????????????~??i@D_Cq?GgAAGC@G?_K?O__?BC??`O?CD_?", "st": "F", "vs": [7]}
{"root": 404, "n": 14, "g6": "[???????????????^_?I_Gk?RG?POAAGA?c?O__?GS?AAo?__O?ACO?C@g??BE??", "st": "F", "vs": [7, 7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[@@_CaAAC?Ig?PW@?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "X?????????????~??[@@_Ca?`GCCG?Ig?Gk?_O_?`C?@QO?OA_?", "st": "F", "vs": [7]}
{"root": 408, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?GK_?cS??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[@A_GaAAC?Pg?IW?HA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_@@C?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_?HC?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 412, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[@@_OaAAC?Ig?PW?Oa?Ac_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S__QAAC?Ig?PW?PA?GK_ACS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S_OaAAC?Ig?PW?QA?GK_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_OaA@GCCG?Ig?Gk?C__?QC?CEO?@A_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????~??[?S_GK@AGCAO?Ig?Gk?CO_?HC??BO?_`_?", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "V?????????????~??[CA_GaAAC?Hg?QW@@A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Hg?HK?O__?`C?OIO?@A_?", "st": "F", "vs": [7]}
{"root": 649, "n": 13, "g6": "X?????????????BoT@AgO?i?@WCcGBAG?Gc?@D??oC?COO?oK_?", "st": "F", "vs": [7]}
{"root": 649, "n": 14, "g6": "[???????????????@wDOOTA?Ag?AoCcG@`C?AH??Gg?B?O?G__?H?O?AGG?E@e??", "st": "F", "vs": [7, 7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSAc_LAB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSAc_LA?GWF?G?KG?@S??J?CbC?CAO?OA_?", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSCb?Sc?sG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "X?????????????RODSCb?Sc?sG?Oo?KG?@S??J??@c??HO?w@_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCQ_WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "X?????????????N?IWCL?aS@_o?BO?Go?Gc??d?AOC?COO?cB_?", "st": "F", "vs": [7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?aSO?C@G?A?I??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?aS@_o?BO?Go?Gc??d?CLC?G@O?G@_?Q?O?COG?C_Y??", "st": "F", "vs": [7, 7]}
{"root": 783, "n": 14, "g6": "[???????????????F_Ae?`gAHOB@_?BO?CW?AH??Cg?H?O?G__?P?O?CGG?C_]??", "st": "F", "vs": [7, 7]}
{"root": 809, "n": 13, "g6": "W?????????????{?POAD?ECA@O@OO@Hg?RK?AW_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 820, "n": 13, "g6": "V?????????????EGHACC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 839, "n": 13, "g6": "V?????????????aOGS?o_OS?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?cG?@g?@K?gW_?WK??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?WG?@g?@K?gW_?cK??", "st": "F", "vs": [7]}
{"root": 858, "n": 14, "g6": "W???????????????JGAL?LC?iG?@g?AWA`a?B@_E?q?AOg?", "st": "F", "vs": [7, 7]}
{"root": 916, "n": 13, "g6": "V?????????????QOBCAC__SAGGA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 916, "n": 13, "g6": "Y?????????????{?@o?p?OcA@OCOOA@O?bc?DF?@GC?HGO??K_?_@_??", "st": "F", "vs": [7]}
{"root": 916, "n": 14, "g6": "Z???????????????BCAC__SAGGA@O@FG?S[?{?_?[C?C_G?QOO??KO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 920, "n": 13, "g6": "W?????????????{?BGCP?Ac@?oAAO@FG?S[?R?_?`C?OPO?", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "V?????????????EOGSAO__cAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "V?????????????F?QWAT?HWBCG?@oB_G?AS?iC_?A[??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "Y?????????????coHS@J?iCBCG?@oB_G?AS??R??wC??IO??a_??H_??", "st": "F", "vs": [7]}
{"root": 936, "n": 14, "g6": "W???????????????B_Ce?Qg?d_?@oB_GAgQ??R_EGQ??Qg?", "st": "F", "vs": [7, 7]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS?iC_?A[?B_G??SO??aO??Cg??", "st": "F", "vs": [7, 7]}
{"root": 951, "n": 13, "g6": "X?????????????GWCQCGOEi@?WCOGA@G?TS?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 974, "n": 13, "g6": "X?????????????N?QSAR?PcA`O@CO?aO?Cc?AD??SC??gO?oB_?", "st": "F", "vs": [7]}
{"root": 974, "n": 14, "g6": "[???????????????F_Cd?QW@EODA_@CO?PG?@H??Og?@OO?@O_?GGO?AAG?E?]??", "st": "F", "vs": [7, 7]}
{"root": 980, "n": 13, "g6": "X?????????????HGOS@O_OS@CG@COCAO?NC?CN?F_C??KO?AA_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 988, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1008, "n": 13, "g6": "Y?????????????{?@W?p?QCACO@OOA@O?dc?Cf??WC?COO?_Q_?O@_??", "st": "F", "vs": [7]}
{"root": 1045, "n": 13, "g6": "W?????????????{?PC?W_OS?WGA@O?jG?a[?H?_ASC?OHO?", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "W?????????????{?OWAB?Oc@CGC?oAOGA?c?DT?CGC?DTO?", "st": "F", "vs": [7]}
{"root": 1063, "n": 13, "g6": "X?????????????_oGKAC_PA?igC?oAOGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1063, "n": 14, "g6": "Y???????????????]?CE?OW@AOAGOC?o@GC?_H?CGC?DTO?a?O?DTO??", "st": "F", "vs": [7, 7]}
{"root": 1068, "n": 13, "g6": "W?????????????{?H_AE?_cA?gA?oCAG@?c?Db?CGC?DMO?", "st": "O", "vs": [7]}
{"root": 1068, "n": 14, "g6": "Y???????????????]?AW?OoAAOC@OA?oA@C?OH?CGC?DMO?a?O?DbO??", "st": "O", "vs": [7, 7]}
{"root": 1085, "n": 13, "g6": "Y?????????????{?HG?p?_WAGOAC_@OO?ec?CV??SC?CGO?PA_?_@_??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?OS@?g?Oo@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?Ag@@OA@O@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "V?????????????QGOQ?Q_EA@@GC@O?fG?c[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 1122, "n": 13, "g6": "W?????????????{?@o?Q_EA@@GC@O?fG?c[?@O_APC?OQO?", "st": "F", "vs": [7]}
{"root": 1122, "n": 14, "g6": "X???????????????@I?oOOQA?g?fG@GwBoA?B__?IA?HCG?_cO?", "st": "F", "vs": [7, 7]}
{"root": 1142, "n": 13, "g6": "V?????????????`_Gg?Q_BA@?WCOG@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@QA@_BA@@GCOG@Ig?Qk?{?_?RC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@KA@_BA@@GCOG@Ig?Qk?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1215, "n": 13, "g6": "W?????????????{?D_AQ?Ac@AGCAO@FG?S[?PG_?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 1251, "n": 13, "g6": "V?????????????J?GoCH?Aa@?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1263, "n": 13, "g6": "V?????????????J?GoAA__a?HGCOG@FG?S[?{?_?Pc??", "st": "F", "vs": [7]}
{"root": 1303, "n": 13, "g6": "W?????????????{?@gAP?OS@CGCOG@Hg?RK?`__?`C?@BO?", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????P_HGCI?AcA?WCOG@Hg?RK?{?_?PS??", "st": "F", "vs": [7]}
{"root": 1338, "n": 13, "g6": "V?????????????P_HGCB?`A?GgCOG@Hg?RK?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "Y?????????????}??w?d?PC?PG@HOCCoACC?CD??OW?@OO?GC_?OX_??", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "W?????????????}?@K?c_HK?KG?aOCDO?IC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "W?????????????}??w?W_CS@Ao?cOAAO?aC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 2687, "n": 13, "g6": "Y?????????????}??w?W_CS@Ao?cOAAO?aC?AP?C?w?OGO?HI_?C@_??", "st": "F", "vs": [7]}
{"root": 2875, "n": 13, "g6": "X?????????????}??w?c_HK?PGADO?SG?`C?_F?AAc?@`O??H_?", "st": "F", "vs": [7]}
{"root": 2927, "n": 13, "g6": "X?????????????}??w?T?CS?SgACoAGG?HC?GL??WC?CHO?_`_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "X?????????????@oAK@C_ASA?o?cO@HO?IC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "W?????????????}??w?b?Gc?HOC@_?cO@CS?_R?@HS?@Oo?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "X?????????????}??w?b?Gc?HO@HO?SG@CS?_R??WC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 14, "g6": "Y???????????????^??M?CW?aO?Q_AGgA@K?HI_?SK?@_G?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 3851, "n": 13, "g6": "W?????????????}?@S?Q_`a?`G?gG@@G@AS?AB?AJC?ABO?", "st": "F", "vs": [7]}
{"root": 4176, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?Oo?`G?aS?OB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Gw?S_DA?Gg?QGA@G?OS?_b?CHc?CHO?", "st": "F", "vs": [7]}
{"root": 4734, "n": 13, "g6": "X?????????????~??[?`_AQ?_gCCo?KGA@C?CB??cC?GIO?AH_?", "st": "F", "vs": [7]}
{"root": 5192, "n": 13, "g6": "Z?????????????~??[AA_CK?PGA@OCCo?HC?@H?@?W??gO?AG_?GC_?AOo??", "st": "F", "vs": [7]}
{"root": 6191, "n": 13, "g6": "W?????????????}?Oq?Q_Oq?Gg?_o?cG@?c?_B??jC?CAo?", "st": "F", "vs": [7]}
{"root": 13071, "n": 13, "g6": "[?????????????m_WkAC_AS?Oo?gO?EO?_g?B@?@AG??S_?W?_?CO_?@CO???{??", "st": "F", "vs": [7]}
{"root": 14850, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b44_p3of4.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.87, "levels": [[13, {"eng-E": 10, "eng-F": 3, "eng-R": 18, "patterns": 168, "to-engine": 168}, 3, {"F": 3}, 18], [14, {"E": 651, "R": 6, "patterns": 657, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 7, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 5.57, "levels": [[13, {"eng-E": 13, "eng-F": 12, "eng-O": 6, "eng-R": 69, "patterns": 183, "to-engine": 183}, 18, {"O": 6, "F": 12}, 69], [14, {"E": 2829, "R": 27, "eng-E": 1233, "eng-R": 14, "patterns": 4530, "subset-fail": 243, "to-engine": 1440}, 0, {}, 28]], "open17": 0}
{"root": 11, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.63, "levels": [[13, {"eng-E": 38, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 100, "to-engine": 100}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 195, "R": 4, "eng-E": 57, "patterns": 395, "subset-fail": 86, "to-engine": 112}, 0, {}, 2]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.7, "levels": [[13, {"eng-E": 122, "eng-F": 7, "eng-O": 3, "eng-R": 40, "patterns": 172, "to-engine": 172}, 10, {"O": 3, "F": 7}, 40], [14, {"E": 1919, "F": 2, "R": 62, "eng-E": 641, "eng-R": 7, "patterns": 2915, "subset-fail": 299, "to-engine": 660}, 1, {"F": 1}, 33], [15, {"E": 944, "R": 19, "patterns": 963, "subset-fail": 15}, 0, {}, 4]], "open17": 0}
{"root": 19, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.85, "levels": [[13, {"eng-E": 59, "eng-F": 3, "eng-O": 2, "eng-R": 16, "patterns": 159, "to-engine": 159}, 5, {"F": 3, "O": 2}, 16], [14, {"E": 812, "F": 3, "R": 22, "eng-E": 314, "eng-O": 1, "eng-R": 16, "patterns": 1537, "subset-fail": 222, "to-engine": 494}, 2, {"F": 1, "O": 1}, 21], [15, {"E": 2190, "F": 1, "R": 20, "eng-E": 689, "patterns": 3937, "subset-fail": 1058, "to-engine": 689}, 0, {}, 0]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 5.4, "levels": [[13, {"eng-E": 156, "eng-F": 8, "eng-O": 2, "eng-R": 64, "patterns": 230, "to-engine": 230}, 10, {"O": 2, "F": 8}, 64], [14, {"E": 2985, "F": 8, "R": 77, "eng-E": 531, "eng-O": 1, "eng-R": 44, "patterns": 3992, "subset-fail": 388, "to-engine": 582}, 3, {"F": 2, "O": 1}, 69], [15, {"E": 3595, "R": 30, "eng-E": 689, "patterns": 5432, "subset-fail": 1147, "to-engine": 689}, 0, {}, 1]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.39, "levels": [[13, {"eng-E": 130, "eng-F": 6, "eng-O": 2, "eng-R": 32, "patterns": 170, "to-engine": 170}, 8, {"O": 2, "F": 6}, 32], [14, {"E": 1575, "R": 52, "eng-E": 462, "patterns": 2266, "subset-fail": 180, "to-engine": 470}, 0, {}, 31]], "open17": 0}
{"root": 31, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.36, "levels": [[13, {"eng-E": 127, "eng-F": 3, "eng-O": 3, "eng-R": 37, "patterns": 170, "to-engine": 170}, 6, {"O": 3, "F": 3}, 37], [14, {"E": 831, "R": 10, "eng-E": 702, "eng-R": 2, "patterns": 1778, "subset-fail": 227, "to-engine": 711}, 0, {}, 11]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.16, "levels": [[13, {"eng-E": 82, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 117, "to-engine": 117}, 4, {"F": 3, "O": 1}, 31], [14, {"E": 666, "R": 19, "eng-E": 201, "patterns": 924, "subset-fail": 41, "to-engine": 203}, 0, {}, 13]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.32, "levels": [[13, {"eng-E": 60, "eng-F": 2, "eng-O": 1, "eng-R": 18, "patterns": 159, "to-engine": 159}, 3, {"O": 1, "F": 2}, 18], [14, {"E": 563, "F": 2, "R": 10, "eng-E": 222, "eng-R": 1, "patterns": 869, "subset-fail": 74, "to-engine": 225}, 1, {"F": 1}, 6], [15, {"E": 1134, "R": 16, "patterns": 1150, "subset-fail": 15}, 0, {}, 1]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.92, "levels": [[13, {"eng-E": 112, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 147, "to-engine": 147}, 4, {"F": 3, "O": 1}, 31], [14, {"E": 745, "R": 11, "eng-E": 159, "patterns": 1026, "subset-fail": 114, "to-engine": 161}, 0, {}, 5]], "open17": 0}
{"root": 47, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.1, "levels": [[13, {"eng-E": 18, "eng-R": 6, "patterns": 80, "to-engine": 80}, 0, {}, 6]], "open17": 0}
{"root": 51, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-R": 11, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 11], [14, {"E": 110, "R": 1, "patterns": 111}, 0, {}, 1]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 275, "F": 2, "R": 22, "patterns": 299}, 1, {"F": 1}, 11], [14, {"E": 606, "F": 1, "R": 22, "patterns": 629, "subset-fail": 13}, 0, {}, 10]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.41, "levels": [[13, {"eng-E": 68, "eng-F": 2, "eng-O": 1, "eng-R": 58, "patterns": 256, "to-engine": 256}, 3, {"F": 2, "O": 1}, 58], [14, {"E": 769, "F": 1, "R": 15, "eng-E": 187, "patterns": 1248, "subset-fail": 90, "to-engine": 375}, 1, {"F": 1}, 11], [15, {"E": 887, "R": 27, "patterns": 914, "subset-fail": 23}, 0, {}, 2]], "open17": 0}
{"root": 67, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 40, "eng-F": 1, "eng-R": 15, "patterns": 109, "to-engine": 109}, 1, {"F": 1}, 15], [14, {"E": 204, "patterns": 204}, 0, {}, 0]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 7, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 126, "F": 2, "R": 11, "patterns": 139}, 2, {"F": 2}, 11], [14, {"E": 514, "F": 2, "R": 26, "patterns": 542, "subset-fail": 21}, 0, {}, 7]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.64, "levels": [[13, {"E": 207, "F": 2, "R": 16, "patterns": 225}, 2, {"F": 2}, 16], [14, {"E": 977, "F": 2, "R": 33, "patterns": 1012, "subset-fail": 22}, 0, {}, 13]], "open17": 0}
{"root": 88, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.54, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}, 13], [14, {"E": 686, "F": 2, "R": 24, "patterns": 712, "subset-fail": 11}, 0, {}, 15]], "open17": 0}
{"root": 92, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 146, "F": 1, "R": 13, "patterns": 160}, 1, {"F": 1}, 13], [14, {"E": 279, "R": 13, "patterns": 292, "subset-fail": 4}, 0, {}, 9]], "open17": 0}
{"root": 96, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.8, "levels": [[13, {"E": 259, "F": 3, "R": 25, "patterns": 287}, 3, {"F": 3}, 25], [14, {"E": 1592, "F": 6, "R": 72, "patterns": 1670, "subset-fail": 59}, 0, {}, 19]], "open17": 0}
{"root": 100, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.58, "levels": [[13, {"E": 184, "F": 2, "R": 17, "patterns": 203}, 2, {"F": 2}, 17], [14, {"E": 866, "F": 2, "R": 37, "patterns": 905, "subset-fail": 33}, 0, {}, 6]], "open17": 0}
{"root": 104, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.56, "levels": [[13, {"E": 194, "F": 2, "R": 14, "patterns": 210}, 2, {"F": 2}, 14], [14, {"E": 923, "F": 2, "R": 27, "patterns": 952, "subset-fail": 15}, 0, {}, 14]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 203, "F": 3, "R": 16, "patterns": 222}, 2, {"F": 2}, 8], [14, {"E": 936, "F": 4, "R": 37, "patterns": 977, "subset-fail": 28}, 0, {}, 12]], "open17": 0}
{"root": 113, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 133, "F": 1, "R": 11, "patterns": 145}, 1, {"F": 1}, 11], [14, {"E": 325, "R": 11, "patterns": 336, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 117, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 83, "F": 1, "R": 2, "patterns": 86}, 1, {"F": 1}, 1], [14, {"E": 121, "R": 2, "patterns": 123}, 0, {}, 1]], "open17": 0}
{"root": 121, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 5, "patterns": 95}, 0, {}, 5]], "open17": 0}
{"root": 135, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 187, "F": 1, "R": 18, "patterns": 206}, 1, {"F": 1}, 18], [14, {"E": 427, "R": 17, "patterns": 444, "subset-fail": 9}, 0, {}, 8]], "open17": 0}
{"root": 140, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 143, "eng-R": 10, "patterns": 289, "to-engine": 289}, 0, {}, 10]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 188, "R": 24, "patterns": 212}, 0, {}, 24]], "open17": 0}
{"root": 148, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 82, "F": 1, "R": 5, "patterns": 88}, 1, {"F": 1}, 5], [14, {"E": 144, "R": 5, "patterns": 149, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 153, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 94, "F": 1, "R": 6, "patterns": 101}, 1, {"F": 1}, 6], [14, {"E": 178, "R": 6, "patterns": 184, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.16, "levels": [[13, {"eng-E": 200, "eng-O": 1, "eng-R": 15, "patterns": 216, "to-engine": 216}, 1, {"O": 1}, 15], [14, {"eng-E": 321, "eng-R": 10, "patterns": 496, "subset-fail": 165, "to-engine": 331}, 0, {}, 10]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 169, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}, 10], [14, {"E": 240, "R": 10, "patterns": 250, "subset-fail": 3}, 0, {}, 7]], "open17": 0}
{"root": 178, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 69, "eng-R": 6, "patterns": 148, "to-engine": 148}, 0, {}, 6]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 58, "R": 5, "patterns": 63}, 0, {}, 5]], "open17": 0}
{"root": 187, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 86, "F": 1, "R": 6, "patterns": 93}, 1, {"F": 1}, 6], [14, {"E": 244, "R": 6, "patterns": 250, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.79, "levels": [[13, {"eng-E": 142, "eng-O": 1, "eng-R": 10, "patterns": 153, "to-engine": 153}, 1, {"O": 1}, 10], [14, {"eng-E": 199, "eng-R": 4, "patterns": 343, "subset-fail": 140, "to-engine": 203}, 0, {}, 4]], "open17": 0}
{"root": 197, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 9, "eng-R": 3, "patterns": 40, "to-engine": 40}, 0, {}, 3]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 191, "F": 1, "R": 17, "patterns": 209}, 1, {"F": 1}, 17], [14, {"E": 447, "R": 15, "patterns": 462, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.59, "levels": [[13, {"E": 118, "F": 3, "R": 14, "patterns": 135}, 3, {"F": 3}, 14], [14, {"E": 698, "F": 6, "R": 48, "patterns": 752, "subset-fail": 41}, 1, {"F": 1}, 11], [15, {"E": 904, "F": 1, "R": 8, "patterns": 913, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 15, "patterns": 140}, 0, {}, 15]], "open17": 0}
{"root": 217, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.69, "levels": [[13, {"E": 165, "F": 2, "R": 22, "patterns": 189}, 2, {"F": 2}, 22], [14, {"E": 607, "F": 2, "R": 43, "patterns": 652, "subset-fail": 26}, 1, {"F": 1}, 17], [15, {"E": 738, "R": 11, "patterns": 749, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 221, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 140, "R": 12, "patterns": 152}, 0, {}, 6]], "open17": 0}
{"root": 225, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}, 11]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 180, "F": 1, "R": 19, "patterns": 200}, 1, {"F": 1}, 19], [14, {"E": 409, "R": 19, "patterns": 428, "subset-fail": 12}, 0, {}, 7]], "open17": 0}
{"root": 243, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 247, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 194, "F": 1, "R": 20, "patterns": 215}, 1, {"F": 1}, 20], [14, {"E": 444, "R": 18, "patterns": 462, "subset-fail": 11}, 0, {}, 7]], "open17": 0}
{"root": 251, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 255, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 6, "patterns": 215, "to-engine": 215}, 1, {"F": 1}, 6], [14, {"E": 314, "R": 8, "patterns": 322, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}, 17]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}, 10], [14, {"E": 324, "R": 10, "patterns": 334, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 270, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 2, "eng-R": 1, "patterns": 36, "to-engine": 36}, 0, {}, 1]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 119, "F": 2, "R": 5, "patterns": 126}, 1, {"F": 1}, 3], [14, {"E": 315, "F": 1, "R": 5, "patterns": 321, "subset-fail": 3}, 1, {"F": 1}, 2], [15, {"E": 2242, "F": 1, "R": 21, "patterns": 2264, "subset-fail": 22}, 0, {}, 0]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 115, "R": 7, "patterns": 122}, 0, {}, 7]], "open17": 0}
{"root": 286, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 192, "F": 2, "R": 20, "patterns": 214}, 2, {"F": 2}, 20], [14, {"E": 883, "F": 2, "R": 38, "patterns": 923, "subset-fail": 25}, 0, {}, 15]], "open17": 0}
{"root": 295, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 9, "patterns": 112}, 0, {}, 9]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 310, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"eng-E": 72, "eng-F": 2, "eng-R": 25, "patterns": 99, "to-engine": 99}, 2, {"F": 2}, 25], [14, {"E": 347, "patterns": 347}, 0, {}, 0]], "open17": 0}
{"root": 314, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 164, "F": 2, "R": 19, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 407, "F": 1, "R": 18, "patterns": 426, "subset-fail": 13}, 0, {}, 6]], "open17": 0}
{"root": 318, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}, 11]], "open17": 0}
{"root": 322, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 327, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 147, "F": 1, "R": 8, "patterns": 156}, 1, {"F": 1}, 8], [14, {"E": 368, "R": 5, "patterns": 373, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 121, "R": 11, "patterns": 132}, 0, {}, 11]], "open17": 0}
{"root": 335, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 16, "patterns": 136}, 0, {}, 16]], "open17": 0}
{"root": 339, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 193, "F": 1, "R": 17, "patterns": 211}, 1, {"F": 1}, 17], [14, {"E": 361, "R": 17, "patterns": 378, "subset-fail": 1}, 0, {}, 16]], "open17": 0}
{"root": 343, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 3]], "open17": 0}
{"root": 348, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 86, "R": 8, "patterns": 94}, 0, {}, 8]], "open17": 0}
{"root": 353, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 142, "F": 2, "R": 19, "patterns": 163}, 2, {"F": 2}, 19], [14, {"E": 557, "F": 2, "R": 38, "patterns": 597, "subset-fail": 6}, 1, {"F": 1}, 31], [15, {"E": 980, "R": 21, "patterns": 1001, "subset-fail": 17}, 0, {}, 4]], "open17": 0}
{"root": 357, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 361, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 365, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 369, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 5, "patterns": 115}, 0, {}, 5]], "open17": 0}
{"root": 373, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 377, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 151, "F": 1, "R": 11, "patterns": 163}, 1, {"F": 1}, 11], [14, {"E": 377, "R": 11, "patterns": 388, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 382, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 27, "eng-R": 8, "patterns": 62, "to-engine": 62}, 0, {}, 8]], "open17": 0}
{"root": 386, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 96, "F": 1, "R": 7, "patterns": 104}, 1, {"F": 1}, 7], [14, {"E": 244, "R": 5, "patterns": 249, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 391, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 153, "F": 1, "R": 8, "patterns": 162}, 1, {"F": 1}, 8], [14, {"E": 380, "R": 8, "patterns": 388, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 395, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 91, "R": 5, "patterns": 96}, 0, {}, 5]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 142, "R": 15, "patterns": 157}, 0, {}, 15]], "open17": 0}
{"root": 404, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.54, "levels": [[13, {"eng-E": 33, "eng-F": 2, "eng-R": 14, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 14], [14, {"E": 305, "F": 1, "R": 9, "patterns": 315, "subset-fail": 1}, 1, {"F": 1}, 6], [15, {"E": 846, "R": 22, "patterns": 868, "subset-fail": 18}, 0, {}, 3]], "open17": 0}
{"root": 408, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"eng-E": 72, "eng-F": 3, "eng-R": 35, "patterns": 110, "to-engine": 110}, 3, {"F": 3}, 35], [14, {"E": 604, "R": 11, "patterns": 615, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 412, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.04, "levels": [[13, {"eng-E": 111, "eng-F": 5, "eng-R": 50, "patterns": 166, "to-engine": 166}, 5, {"F": 5}, 50], [14, {"E": 1387, "R": 19, "patterns": 1406, "subset-fail": 7}, 0, {}, 11]], "open17": 0}
{"root": 416, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.97, "levels": [[13, {"eng-E": 79, "eng-F": 5, "eng-R": 27, "patterns": 111, "to-engine": 111}, 5, {"F": 5}, 27], [14, {"E": 977, "R": 18, "patterns": 995, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 421, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"eng-E": 30, "eng-F": 2, "eng-R": 21, "patterns": 101, "to-engine": 101}, 2, {"F": 2}, 21], [14, {"E": 330, "R": 5, "patterns": 335, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 649, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.27, "levels": [[13, {"E": 95, "F": 2, "R": 14, "patterns": 111}, 1, {"F": 1}, 4], [14, {"E": 183, "F": 1, "R": 14, "patterns": 198, "subset-fail": 2}, 1, {"F": 1}, 6], [15, {"E": 880, "R": 16, "patterns": 896, "subset-fail": 12}, 0, {}, 2]], "open17": 0}
{"root": 664, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.42, "levels": [[13, {"E": 131, "F": 4, "R": 9, "patterns": 144}, 4, {"F": 4}, 5], [14, {"E": 1042, "F": 12, "R": 37, "patterns": 1091, "subset-fail": 30}, 0, {}, 10]], "open17": 0}
{"root": 783, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.8, "levels": [[13, {"E": 94, "F": 4, "R": 10, "patterns": 108}, 2, {"F": 2}, 3], [14, {"E": 374, "F": 6, "R": 25, "patterns": 405, "subset-fail": 2}, 3, {"F": 3}, 11], [15, {"E": 2372, "F": 4, "R": 96, "patterns": 2472, "subset-fail": 68}, 0, {}, 17]], "open17": 0}
{"root": 801, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 805, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 147, "F": 1, "R": 13, "patterns": 161}, 1, {"F": 1}, 13], [14, {"E": 283, "R": 13, "patterns": 296, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 820, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 137, "F": 1, "R": 15, "patterns": 153}, 1, {"F": 1}, 15], [14, {"E": 371, "R": 15, "patterns": 386, "subset-fail": 7}, 0, {}, 8]], "open17": 0}
{"root": 831, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}, 6]], "open17": 0}
{"root": 839, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 148, "F": 1, "R": 12, "patterns": 161}, 1, {"F": 1}, 12], [14, {"E": 364, "R": 9, "patterns": 373, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 858, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.69, "levels": [[13, {"E": 128, "F": 4, "R": 44, "patterns": 176}, 2, {"F": 2}, 12], [14, {"E": 662, "F": 6, "R": 78, "patterns": 746, "subset-fail": 34}, 1, {"F": 1}, 24], [15, {"E": 1689, "F": 2, "R": 17, "patterns": 1708, "subset-fail": 17}, 0, {}, 1]], "open17": 0}
{"root": 912, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 199, "R": 23, "patterns": 222}, 0, {}, 23]], "open17": 0}
{"root": 916, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.51, "levels": [[13, {"E": 192, "F": 2, "R": 26, "patterns": 220}, 2, {"F": 2}, 26], [14, {"E": 731, "F": 2, "R": 47, "patterns": 780, "subset-fail": 12}, 1, {"F": 1}, 34], [15, {"E": 1016, "R": 23, "patterns": 1039, "subset-fail": 19}, 0, {}, 4]], "open17": 0}
{"root": 920, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.53, "levels": [[13, {"eng-E": 211, "eng-F": 1, "eng-R": 8, "patterns": 220, "to-engine": 220}, 1, {"F": 1}, 8], [14, {"E": 347, "R": 7, "patterns": 354}, 0, {}, 7]], "open17": 0}
{"root": 924, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 196, "F": 1, "R": 20, "patterns": 217}, 1, {"F": 1}, 20], [14, {"E": 462, "R": 19, "patterns": 481, "subset-fail": 11}, 0, {}, 8]], "open17": 0}
{"root": 928, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 194, "R": 23, "patterns": 217}, 0, {}, 23]], "open17": 0}
{"root": 936, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.44, "levels": [[13, {"E": 105, "F": 4, "R": 13, "patterns": 122}, 2, {"F": 2}, 4], [14, {"E": 395, "F": 6, "R": 30, "patterns": 431, "subset-fail": 9}, 2, {"F": 2}, 7], [15, {"E": 1787, "F": 6, "R": 34, "patterns": 1827, "subset-fail": 33}, 0, {}, 3]], "open17": 0}
{"root": 951, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 45, "F": 1, "patterns": 46}, 1, {"F": 1}, 0], [14, {"E": 79, "patterns": 79}, 0, {}, 0]], "open17": 0}
{"root": 955, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 75, "R": 3, "patterns": 78}, 0, {}, 3]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 970, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 206, "R": 14, "patterns": 220}, 0, {}, 14]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.36, "levels": [[13, {"E": 169, "F": 2, "R": 32, "patterns": 203}, 1, {"F": 1}, 8], [14, {"E": 287, "F": 1, "R": 32, "patterns": 320, "subset-fail": 12}, 1, {"F": 1}, 10], [15, {"E": 996, "R": 16, "patterns": 1012, "subset-fail": 12}, 0, {}, 1]], "open17": 0}
{"root": 980, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 202, "F": 1, "R": 14, "patterns": 217}, 1, {"F": 1}, 14], [14, {"E": 347, "R": 13, "patterns": 360, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 988, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 2, {"F": 2}, 5], [14, {"E": 292, "F": 2, "R": 20, "patterns": 314, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 993, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1001, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 52, "R": 2, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 1008, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 95, "F": 1, "R": 6, "patterns": 102}, 1, {"F": 1}, 6], [14, {"E": 128, "R": 6, "patterns": 134, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 1013, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1025, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 2, "patterns": 111}, 0, {}, 2]], "open17": 0}
{"root": 1029, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 1033, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}, 13]], "open17": 0}
{"root": 1037, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 99, "R": 10, "patterns": 109}, 0, {}, 10]], "open17": 0}
{"root": 1041, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1045, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 142, "F": 1, "R": 9, "patterns": 152}, 1, {"F": 1}, 9], [14, {"E": 261, "R": 8, "patterns": 269, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 5, "patterns": 106}, 0, {}, 5]], "open17": 0}
{"root": 1053, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1057, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}, 3]], "open17": 0}
{"root": 1063, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.81, "levels": [[13, {"E": 259, "F": 3, "R": 20, "patterns": 282}, 2, {"F": 2}, 11], [14, {"E": 1057, "F": 4, "R": 44, "patterns": 1105, "subset-fail": 28}, 1, {"F": 1}, 14], [15, {"E": 2516, "F": 1, "R": 6, "patterns": 2523, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 2.64, "levels": [[13, {"eng-E": 47, "eng-O": 1, "eng-R": 8, "patterns": 282, "to-engine": 282}, 1, {"O": 1}, 8], [14, {"eng-E": 128, "eng-O": 1, "eng-R": 2, "patterns": 646, "subset-fail": 271, "to-engine": 375}, 1, {"O": 1}, 2], [15, {"eng-E": 249, "patterns": 2536, "subset-fail": 1186, "to-engine": 1350}, 0, {}, 0]], "open17": 0}
{"root": 1073, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 7, "patterns": 155}, 0, {}, 7]], "open17": 0}
{"root": 1077, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1081, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 156, "eng-R": 6, "patterns": 162, "to-engine": 162}, 0, {}, 6]], "open17": 0}
{"root": 1085, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 150, "F": 1, "R": 11, "patterns": 162}, 1, {"F": 1}, 11], [14, {"E": 196, "R": 11, "patterns": 207, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1089, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1093, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.51, "levels": [[13, {"E": 283, "F": 2, "R": 19, "patterns": 304}, 2, {"F": 2}, 19], [14, {"E": 1267, "F": 2, "R": 36, "patterns": 1305, "subset-fail": 17}, 0, {}, 21]], "open17": 0}
{"root": 1100, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1105, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1109, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 9, "patterns": 154}, 0, {}, 9]], "open17": 0}
{"root": 1114, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 6, "patterns": 154}, 0, {}, 6]], "open17": 0}
{"root": 1118, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 6, "patterns": 155}, 0, {}, 6]], "open17": 0}
{"root": 1122, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.62, "levels": [[13, {"E": 145, "F": 2, "R": 11, "patterns": 158}, 2, {"F": 2}, 11], [14, {"E": 672, "F": 2, "R": 25, "patterns": 699, "subset-fail": 8}, 1, {"F": 1}, 15], [15, {"E": 1641, "F": 1, "R": 21, "patterns": 1663, "subset-fail": 19}, 0, {}, 3]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 195, "R": 15, "patterns": 210}, 0, {}, 15]], "open17": 0}
{"root": 1130, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1134, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 1138, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1142, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 122, "F": 1, "R": 12, "patterns": 135}, 1, {"F": 1}, 12], [14, {"E": 343, "R": 12, "patterns": 355, "subset-fail": 2}, 0, {}, 10]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 11, "patterns": 148}, 0, {}, 11]], "open17": 0}
{"root": 1152, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 13, "patterns": 148}, 0, {}, 13]], "open17": 0}
{"root": 1156, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 127, "R": 15, "patterns": 142}, 0, {}, 15]], "open17": 0}
{"root": 1160, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 8, "patterns": 104}, 0, {}, 8]], "open17": 0}
{"root": 1164, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1168, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.42, "levels": [[13, {"E": 182, "F": 3, "R": 13, "patterns": 198}, 2, {"F": 2}, 7], [14, {"E": 910, "F": 4, "R": 26, "patterns": 940, "subset-fail": 17}, 0, {}, 10]], "open17": 0}
{"root": 1173, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1177, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 1181, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1185, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 15, "patterns": 145}, 0, {}, 15]], "open17": 0}
{"root": 1189, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1193, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 60, "R": 4, "patterns": 64}, 0, {}, 4]], "open17": 0}
{"root": 1198, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 14, "patterns": 146}, 0, {}, 14]], "open17": 0}
{"root": 1202, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 143, "R": 6, "patterns": 149}, 0, {}, 6]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 43, "R": 2, "patterns": 45}, 0, {}, 2]], "open17": 0}
{"root": 1210, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "patterns": 94}, 0, {}, 0]], "open17": 0}
{"root": 1215, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 140, "F": 1, "R": 7, "patterns": 148}, 1, {"F": 1}, 7], [14, {"E": 241, "R": 7, "patterns": 248, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 1219, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 144, "R": 1, "patterns": 145}, 0, {}, 1]], "open17": 0}
{"root": 1223, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 7, "patterns": 147}, 0, {}, 7]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1231, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 144, "R": 5, "patterns": 149}, 0, {}, 5]], "open17": 0}
{"root": 1243, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 4, "patterns": 99}, 0, {}, 4]], "open17": 0}
{"root": 1247, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 93, "R": 6, "patterns": 99}, 0, {}, 6]], "open17": 0}
{"root": 1251, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.54, "levels": [[13, {"eng-E": 95, "eng-O": 1, "eng-R": 3, "patterns": 99, "to-engine": 99}, 1, {"O": 1}, 3], [14, {"eng-E": 149, "eng-R": 1, "patterns": 271, "subset-fail": 121, "to-engine": 150}, 0, {}, 1]], "open17": 0}
{"root": 1255, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 10, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1259, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 354, "R": 11, "patterns": 365, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 1267, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1271, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 1275, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1279, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1287, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1295, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1299, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1303, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 132, "F": 1, "R": 9, "patterns": 142}, 1, {"F": 1}, 9], [14, {"E": 257, "R": 8, "patterns": 265, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 1307, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1311, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 133, "R": 8, "patterns": 141}, 0, {}, 8]], "open17": 0}
{"root": 1315, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1320, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1324, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 66, "R": 4, "patterns": 70}, 0, {}, 4]], "open17": 0}
{"root": 1329, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1333, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 189, "F": 1, "R": 12, "patterns": 202}, 1, {"F": 1}, 12], [14, {"E": 467, "R": 11, "patterns": 478, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 188, "F": 1, "R": 11, "patterns": 200}, 1, {"F": 1}, 11], [14, {"E": 467, "R": 11, "patterns": 478, "subset-fail": 7}, 0, {}, 4]], "open17": 0}
{"root": 1342, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1346, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1353, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 1357, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1361, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 144, "R": 3, "patterns": 147}, 0, {}, 3]], "open17": 0}
{"root": 1365, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 1369, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 12, "patterns": 102}, 0, {}, 12]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1382, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1386, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1573, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 98, "F": 1, "R": 12, "patterns": 111}, 1, {"F": 1}, 7], [14, {"E": 260, "R": 12, "patterns": 272, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 1578, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 57, "R": 4, "patterns": 61}, 0, {}, 4]], "open17": 0}
{"root": 1582, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1834, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 94, "F": 1, "R": 14, "patterns": 109}, 1, {"F": 1}, 14], [14, {"E": 201, "R": 14, "patterns": 215}, 0, {}, 14]], "open17": 0}
{"root": 2003, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 46, "R": 8, "patterns": 54}, 0, {}, 8]], "open17": 0}
{"root": 2162, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 134, "F": 1, "R": 13, "patterns": 148}, 1, {"F": 1}, 13], [14, {"E": 338, "R": 12, "patterns": 350, "subset-fail": 3}, 0, {}, 9]], "open17": 0}
{"root": 2687, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 87, "F": 2, "R": 9, "patterns": 98}, 2, {"F": 2}, 9], [14, {"E": 409, "F": 2, "R": 17, "patterns": 428, "subset-fail": 6}, 0, {}, 13]], "open17": 0}
{"root": 2747, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 21, "patterns": 149}, 0, {}, 4]], "open17": 0}
{"root": 2875, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}, 9], [14, {"E": 155, "R": 7, "patterns": 162, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 2927, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 136, "F": 1, "R": 13, "patterns": 150}, 1, {"F": 1}, 13], [14, {"E": 250, "R": 13, "patterns": 263, "subset-fail": 3}, 0, {}, 10]], "open17": 0}
{"root": 2970, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.62, "levels": [[13, {"E": 180, "F": 3, "R": 25, "patterns": 208}, 3, {"F": 3}, 25], [14, {"E": 1166, "F": 6, "R": 77, "patterns": 1249, "subset-fail": 53}, 1, {"F": 1}, 28], [15, {"E": 851, "R": 10, "patterns": 861, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 3174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 15, "patterns": 107}, 0, {}, 15]], "open17": 0}
{"root": 3851, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 114, "F": 1, "R": 17, "patterns": 132}, 1, {"F": 1}, 17], [14, {"E": 288, "R": 16, "patterns": 304, "subset-fail": 9}, 0, {}, 7]], "open17": 0}
{"root": 4176, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 121, "F": 1, "R": 18, "patterns": 140}, 1, {"F": 1}, 18], [14, {"E": 211, "R": 15, "patterns": 226, "subset-fail": 6}, 0, {}, 9]], "open17": 0}
{"root": 4198, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 81, "F": 1, "R": 11, "patterns": 93}, 1, {"F": 1}, 11], [14, {"E": 212, "R": 10, "patterns": 222, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 4510, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 63, "R": 11, "patterns": 74}, 0, {}, 11]], "open17": 0}
{"root": 4640, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 6]], "open17": 0}
{"root": 4710, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 4715, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"eng-E": 68, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 4734, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"E": 94, "F": 1, "R": 11, "patterns": 106}, 1, {"F": 1}, 11], [14, {"E": 202, "R": 9, "patterns": 211, "subset-fail": 3}, 0, {}, 6]], "open17": 0}
{"root": 4741, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 4746, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"E": 93, "R": 9, "patterns": 102}, 0, {}, 9]], "open17": 0}
{"root": 4750, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 55, "eng-R": 9, "patterns": 64, "to-engine": 64}, 0, {}, 9]], "open17": 0}
{"root": 4754, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 70, "eng-R": 5, "patterns": 75, "to-engine": 75}, 0, {}, 5]], "open17": 0}
{"root": 4758, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4826, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 46, "R": 7, "patterns": 53}, 0, {}, 7]], "open17": 0}
{"root": 4830, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 4834, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 5092, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 11, "patterns": 113}, 0, {}, 11]], "open17": 0}
{"root": 5114, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 76, "eng-R": 5, "patterns": 81, "to-engine": 81}, 0, {}, 5]], "open17": 0}
{"root": 5169, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 10, "patterns": 112}, 0, {}, 10]], "open17": 0}
{"root": 5173, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 101, "R": 12, "patterns": 113}, 0, {}, 12]], "open17": 0}
{"root": 5192, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"E": 87, "F": 1, "R": 10, "patterns": 98}, 1, {"F": 1}, 10], [14, {"E": 139, "R": 10, "patterns": 149, "subset-fail": 3}, 0, {}, 7]], "open17": 0}
{"root": 5198, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 12, "patterns": 114}, 0, {}, 12]], "open17": 0}
{"root": 5202, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 13, "patterns": 100}, 0, {}, 13]], "open17": 0}
{"root": 5429, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 5673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 50, "R": 6, "patterns": 56}, 0, {}, 6]], "open17": 0}
{"root": 5692, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 4, "eng-R": 6, "patterns": 136, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 5765, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5771, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5821, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 5865, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 57, "R": 7, "patterns": 64}, 0, {}, 7]], "open17": 0}
{"root": 5894, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 64, "eng-R": 4, "patterns": 68, "to-engine": 68}, 0, {}, 4]], "open17": 0}
{"root": 6009, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 21, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 6191, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 80, "F": 1, "R": 8, "patterns": 89}, 1, {"F": 1}, 8], [14, {"E": 210, "R": 7, "patterns": 217, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 6385, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 5, "patterns": 58}, 0, {}, 5]], "open17": 0}
{"root": 6529, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6533, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 6537, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 7687, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 54, "R": 11, "patterns": 65}, 0, {}, 11]], "open17": 0}
{"root": 13071, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.14, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 7]], "open17": 0}
{"root": 14850, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.11, "levels": [[13, {"E": 36, "F": 1, "R": 6, "patterns": 43}, 1, {"F": 1}, 3], [14, {"E": 84, "R": 6, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 21009, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 6, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 22350, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.15, "levels": [[13, {"E": 64, "F": 2, "R": 24, "patterns": 90}, 2, {"F": 2}, 6], [14, {"E": 272, "F": 2, "R": 48, "patterns": 322, "subset-fail": 18}, 0, {}, 8]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b45_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b45_p0of4.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????v?SU?PO@D@`K?eC?HC??Y?A@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA?@O_??s??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA??S_?GS??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?Ca??S_?CS?@?o?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "T?????????????poJED_OI`?CK@GC?DS?@U?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_C?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GWB?C?Ca?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?WC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?cC?@a?GC_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag@ACA?a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????}??wAD_DE?QC?QGCHG?IA?GY_??k??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?GGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?AGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????}??w?SOHI?PCCDGAGg?QA?AG_CAs??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????}??w@HO_UAAcAGg?@c?II?CP_?", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?OTAAo@p?_c?_g?OW?aA?CO_?Xc??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?cA?CO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?SA?GO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GC_?MK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GA_?MK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsCBOAE?Gc@Cg?_W@DQ??a_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W@AA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W?IA?_Y_?GK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?PA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?HA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 14, "g6": "Y???????????????^??l?PS?GW?PG?_W?IA?_Y_?GK?@GG?@AO?GdO??", "st": "F", "vs": [7, 7]}
{"root": 24, "n": 13, "g6": "T?????????????}?AeADOAE?Gc@AgCMC?OM?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?AeADOAE?Gc@Ag?_WAFA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?OwADOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?_A_@IK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?OA_@IK??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?AMCHOGE@BC?PG?_W?MQ??Q_@?K??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?@q?b_`I?_W?PG?_W?cA?AA_AEK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Ce?`O_e@@c?Og@?W?VA?AA_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CI@@c?Og@?W?HA?_e_?GK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CIAAW?Og@?W?IA?@A_ABK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "W?????????????}?Aw@H_CIAAWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?cA?AC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?KA?GC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?FOCE?GcAAg@?W?`A?AA_?kK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_C?K??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????}?Ce?`OOe@@c?Og@?WAFA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}?Ow@H_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????J_WWD`?DS??wAHG?Cg?@K?GC_AoS?O?o?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????ooUC?k_HQ??w?XG?Ag?AK?YC_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "W?????????????f?DWAd?PQ??w@HG?Ag?AK?wC_?OS?A?o?", "st": "O", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????{?PG?o_Aa@?W@Kg?bW?BA?QG_CGS??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????{?@SAO_BAA?W@Hg?eW?EA?aO_A@S??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?OO_C@C??QO?BA_?", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????b?HG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW?SA?QO_CCc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW@HA?_c_?GS??", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "V?????????????{?BCCO_QAA?g@Hg?eW?MA?OS_C?K??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????aOBCAO__K@CG?SO@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????{?BCAO__K?IG@LG?aw?QA?aO_AGS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "X?????????????{?BCAO__K@CG?SO@LG?P[?D?_ACC?PGO??I_?", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "W?????????????F?@KAO__KAGGACO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?@KAO__KAGG@LG?aw?[A?_O_ACS??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?B_AO__KAGG@LG?awACA?AW_ACS??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW?SA?Q__CBC??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW@IA?_W_?GS??", "st": "F", "vs": [7]}
{"root": 210, "n": 13, "g6": "W?????????????_oGI@@_aA?cGA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????{?GI@@_aA@?g?ZG?cw@GA?_o_@GS??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?a__AAc??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?GI@@_GQA?g?ZG?cwAIA?PA_@?K??", "st": "F", "vs": [7]}
{"root": 218, "n": 13, "g6": "W?????????????PGGQCAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OKCC_HA@@G?]G?`wACA?Og_@Oc??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OK@O__c@@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?GSCB?_c?cG?]G?`wACA?IC_AAS??", "st": "O", "vs": [7]}
{"root": 240, "n": 13, "g6": "X?????????????{?D_AQ?_a@?gCOG@FG?S[?@O_C@C?@QO?O@_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????{?D_AI?AcAGC@FG?gw@Ga??S_CCS??", "st": "O", "vs": [7]}
{"root": 248, "n": 13, "g6": "X?????????????{?D_AI?QGAAGCOG@FG?S[?_O_?Sc??DO?O@_?", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`GAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`G?Gg@FG?gw@AQ??Q_COK??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_AE?ASAGC@JG?cwAEA?OC_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_CK?ASAGC@JG?cw@BA?_C_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?GgCOG@JG?Q[?_G_?Qc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?HOCOG@JG?Q[?_O_?Gc?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 369, "n": 13, "g6": "V?????????????}?@QAI_BA?ag?_o?@g?@K?CW_CKK??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "X?????????????}?AK?S_PS?KG@DO?_o??s??R?@AC?@CO?``_?", "st": "O", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????}?Ck?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "O", "vs": [7]}
{"root": 444, "n": 13, "g6": "Y?????????????}?Ow?P_Aa?@g@Go?QG@Cc??d??WC??SO??S_?CB_??", "st": "O", "vs": [7]}
{"root": 600, "n": 13, "g6": "V?????????????}??w?Q_Ok?QG@AO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 609, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG@AOACGACS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 651, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?gG?IC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?AK?Q_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 698, "n": 13, "g6": "V?????????????}?AI?QOHI@AW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 780, "n": 13, "g6": "X?????????????}??w?d_AaA@G@GoCGG?GS?CB??gC?OOO?OX_?", "st": "F", "vs": [7]}
{"root": 822, "n": 13, "g6": "V?????????????}?AI@D_DA?HG?SG@AG@CS?@o_C@[??", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????}??w?b?AS@Cg@Co?SGA@K?C__C@c?C_o?", "st": "F", "vs": [7]}
{"root": 966, "n": 13, "g6": "V?????????????}??w?S__K?cGADO@CGA@K?AW_?gk??", "st": "O", "vs": [7]}
{"root": 1006, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?Sc?Ac_CA[??", "st": "F", "vs": [7]}
{"root": 1010, "n": 13, "g6": "W?????????????}??w?h?BC?HG@DO@Ag@CK?CO_C@c?@Oo?", "st": "F", "vs": [7]}
{"root": 1040, "n": 13, "g6": "W?????????????}??w?R?CS@Cg?So?WGA@K?D?_C@c?COo?", "st": "F", "vs": [7]}
{"root": 1127, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?IS?DG_CA[??", "st": "F", "vs": [7]}
{"root": 1191, "n": 13, "g6": "W?????????????}??wAH?BA?ag?ao?QG?cS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1195, "n": 13, "g6": "W?????????????}?Gc?QOGi?SW?WG?cG@@S?@o_C@c?C?o?", "st": "F", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????}?GS?g_GY?IW?cGCAG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1233, "n": 13, "g6": "V?????????????}??w@D?_KAAGCAG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1294, "n": 13, "g6": "W?????????????}??w@D?HC?PgCCG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1302, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?OT?CGC?CGO?Ac_??B_??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "V?????????????}??wAC__K@CG@DOCCG?Pc?_Q_?Wk??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "W?????????????}??wAC__Q?agCCG?bG?KS?AO_C@c?G`O?", "st": "F", "vs": [7]}
{"root": 1331, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1351, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1355, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1363, "n": 13, "g6": "V?????????????}??wAD?_KAAG?aG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1380, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1441, "n": 13, "g6": "V?????????????}??wAH?_KACGAAoACG?SS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1449, "n": 13, "g6": "V?????????????}??wAH?_KACG?ao?cG?KS?Gi_AAK??", "st": "O", "vs": [7]}
{"root": 1597, "n": 13, "g6": "X?????????????}?G[?P_AaADGA?o?QG?Oc?GB?@@C?A@O?@d_?", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????}?CYCIOCI?GW?QG@@G@?K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 1643, "n": 13, "g6": "W?????????????}?Gw?S_CK?PGCDO?QGACS?HG_?Ac?G@o?", "st": "F", "vs": [7]}
{"root": 1651, "n": 13, "g6": "V?????????????}?CWCD_CE?HC?`G@?g?EK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1673, "n": 13, "g6": "V?????????????}?AWCD_AI?HC?`GA?g?EK?PW_@?s??", "st": "F", "vs": [7]}
{"root": 1690, "n": 13, "g6": "V?????????????}?@H?`O_e?PCCHG?Og@?K?Po_@@c??", "st": "F", "vs": [7]}
{"root": 1883, "n": 13, "g6": "V?????????????}?CW?l?CE?PC@@G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1928, "n": 13, "g6": "X?????????????}?GU?aOGI?GW?QG?`G?_S?`B?@MC?@CO?CC_?", "st": "F", "vs": [7]}
{"root": 1940, "n": 13, "g6": "X?????????????}?AK?Q_HK?QG?PO?SG?OS?PB?CMC??BO??H_?", "st": "O", "vs": [7]}
{"root": 1960, "n": 13, "g6": "W?????????????}?O[AKOAQ?OWA@G?Ig?_K?H?_?Pc?AOo?", "st": "F", "vs": [7]}
{"root": 2002, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?QGA?g?OK?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2025, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?aG?Og?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2051, "n": 13, "g6": "V?????????????}?@WCJ?AK?OgADG?_g?GK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2065, "n": 13, "g6": "V?????????????}?AH@DOAE?`C?PGCGg@?K?Po_?`c??", "st": "F", "vs": [7]}
{"root": 2111, "n": 13, "g6": "V?????????????}?O[?Q_GQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2212, "n": 13, "g6": "X?????????????}?G[?Q_Ca?Gg@Go?aG?_c?OD??@c??HO?``_?", "st": "F", "vs": [7]}
{"root": 2298, "n": 13, "g6": "V?????????????}?AWAL?AE@@C?PG?_gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 3105, "n": 13, "g6": "W?????????????go@sE@_eA?@g?Co@OG?Oc?@B?BgC??Io?", "st": "F", "vs": [7]}
{"root": 3502, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gGB@G?AS?AB?DKC??MO?", "st": "F", "vs": [7]}
{"root": 5025, "n": 13, "g6": "Y?????????????k_PgBP?TC?Ag?Ao?KG?`C?CH??Og??KO??c_?oB_??", "st": "F", "vs": [7]}
{"root": 5218, "n": 13, "g6": "Z?????????????jOJS?K_?q?_gC?o?aG?Cc?OD??OW?E?O??[_?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 5608, "n": 13, "g6": "W?????????????dGJABGOAa?@gDOG?KG?@S?CB?EEC?CEO?", "st": "O", "vs": [7]}
{"root": 6055, "n": 13, "g6": "Z?????????????MOPcF?_AcAQG?@oAKG?Oc??T?@?W?I?O?GG_?@Q_?O?o??", "st": "F", "vs": [7]}
{"root": 6284, "n": 13, "g6": "W?????????????Z?SW?l?eA?@g?Co?PG?_S?@B?E@c?AGo?", "st": "F", "vs": [7]}
{"root": 6958, "n": 13, "g6": "Y?????????????T_SW?S_YA?Og?Ao@GG?@c?cD??CW?GGO?bG_?GC_??", "st": "F", "vs": [7]}
{"root": 7099, "n": 13, "g6": "X?????????????W[CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7099, "n": 14, "g6": "Z???????????????CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?W[O?O@G??", "st": "O", "vs": [7, 7]}
{"root": 7315, "n": 13, "g6": "W?????????????YOCs?s_sA?BG?@o?WG@?S?GB?CIc?ACo?", "st": "F", "vs": [7]}
{"root": 8175, "n": 13, "g6": "Y?????????????}?CS?b?OcACoCEO?Oo?SC??T??@W?GGO?HA_?A`_??", "st": "F", "vs": [7]}
{"root": 8327, "n": 13, "g6": "X?????????????}?@K@C_PK?cG?SO?_o?KC?C`??Ag?OwO??J_?", "st": "F", "vs": [7]}
{"root": 10099, "n": 13, "g6": "X?????????????}?AK?S_PK?QG@@O?Ao?HC??h?@?g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10108, "n": 13, "g6": "X?????????????}?@WAK_AK?PG?DO@?o?aC?CH??Ag?OkO?AB_?", "st": "F", "vs": [7]}
{"root": 10181, "n": 13, "g6": "[?????????????~??w?T?CS?Co?QO@@O?QC??X?A?g??`_?OO_?CG_??RO?C?K??", "st": "F", "vs": [7]}
{"root": 10181, "n": 14, "g6": "_???????????????^_?M?Ag?PO?H_?QO?_g?C`?A?g??`_?OO_?CG_??RO?C?K??O_O?A?P???_Q???BI???", "st": "F", "vs": [7, 7]}
{"root": 11553, "n": 13, "g6": "X?????????????}??w?h?Og?IGAAOCGo@CC?AD??_W?AQO?GX_?", "st": "F", "vs": [7]}
{"root": 15455, "n": 13, "g6": "Y?????????????}??w?b?OcACoAGOCAOAAC?OP?@@W?@IO?Ca_?@@_??", "st": "F", "vs": [7]}
{"root": 15600, "n": 13, "g6": "Y?????????????}??w@G_Ac?POC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17682, "n": 13, "g6": "[?????????????~?AW?L?Ac?@oCAO?PO?OW?@P?A@G?CA_?AO_?GG_??aO??C[??", "st": "F", "vs": [7]}
{"root": 18161, "n": 13, "g6": "[?????????????~?GW?L?AS?Oo?IO@@O?IC??X?@?g?A@_?_O_?AG_??RO??GK??", "st": "F", "vs": [7]}
{"root": 18161, "n": 14, "g6": "`???????????????^_AE?@g?HO?`_?IO?_g?A`?@?g?A@_?_O_?AG_??RO??GK??__O??CP???OQ???BI??@?B???", "st": "F", "vs": [7, 7]}
{"root": 18260, "n": 13, "g6": "Z?????????????}?Gw?d?AS?KG@COA@O?SC?GP?A?g?O@_?`K_??Q_??Oo??", "st": "F", "vs": [7]}
{"root": 18522, "n": 13, "g6": "X?????????????}?OwAH?OSA?o?gOACO?GW?B@??_g?CQO??Z_?", "st": "F", "vs": [7]}
{"root": 18813, "n": 13, "g6": "X?????????????}?AS@C_`KA@G?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18863, "n": 13, "g6": "Y?????????????}?@S?a_GK?HG?Ko?cG?Dc?OD?@?W?A_O?_o_?OI_??", "st": "F", "vs": [7]}
{"root": 24311, "n": 13, "g6": "Y?????????????qO?w?x?XCA?o@OO?DO?@W?S@??BG??Q_?k__?@B_??", "st": "F", "vs": [7]}
{"root": 30905, "n": 13, "g6": "Y?????????????f??sAb?Kc?HO?EO?PO?CW?@P??@g?A@_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 68074, "n": 13, "g6": "]?????????????Ao?s?b?QC?cO@_OCOO@DG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ???", "st": "F", "vs": [7]}
{"root": 68074, "n": 14, "g6": "`???????????????@W?L?CW@GO@G_@_OAGG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ??@CA??C@A??@DH???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 13, "g6": "]?????????????CgCK?K_AS@?o?SO?IOA?g?KE?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA???", "st": "F", "vs": [7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@_o?CO_?CP??BH??OA_?A?W??I?_??SA???oA??@GA??BBB???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA??COA??AGA???oX???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu3_b45_p0of4.roots.jsonl <==
{"root": 0, "kind": "O", "mult": {"2": 27, "3": 3, "5": 3}, "time": 2.2, "levels": [[13, {"eng-O": 4, "patterns": 78, "to-engine": 78}, 4, {"O": 4}, 0], [14, {"eng-E": 136, "eng-R": 1, "patterns": 439, "to-engine": 439}, 0, {}, 1]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 25, "3": 3, "4": 2, "5": 2}, "time": 6.77, "levels": [[13, {"eng-E": 32, "eng-F": 14, "eng-O": 6, "eng-R": 88, "patterns": 140, "to-engine": 140}, 20, {"O": 6, "F": 14}, 88], [14, {"E": 2817, "R": 21, "eng-E": 1077, "eng-R": 6, "patterns": 4243, "subset-fail": 320, "to-engine": 1098}, 0, {}, 13]], "open17": 0}
{"root": 8, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.03, "levels": [[13, {"eng-E": 105, "eng-F": 2, "eng-O": 1, "eng-R": 27, "patterns": 135, "to-engine": 135}, 3, {"O": 1, "F": 2}, 27], [14, {"E": 270, "R": 4, "eng-E": 137, "eng-R": 2, "patterns": 523, "subset-fail": 108, "to-engine": 141}, 0, {}, 6]], "open17": 0}
{"root": 12, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.87, "levels": [[13, {"eng-E": 58, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 123, "to-engine": 123}, 2, {"F": 1, "O": 1}, 11], [14, {"E": 212, "R": 2, "eng-E": 82, "eng-R": 1, "patterns": 456, "subset-fail": 93, "to-engine": 151}, 0, {}, 1]], "open17": 0}
{"root": 16, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.62, "levels": [[13, {"eng-E": 80, "eng-F": 2, "eng-O": 3, "eng-R": 20, "patterns": 204, "to-engine": 204}, 5, {"O": 3, "F": 2}, 20], [14, {"E": 739, "R": 12, "eng-E": 557, "eng-R": 1, "patterns": 1865, "subset-fail": 463, "to-engine": 656}, 0, {}, 7]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.48, "levels": [[13, {"eng-E": 149, "eng-F": 4, "eng-O": 3, "eng-R": 44, "patterns": 200, "to-engine": 200}, 7, {"F": 4, "O": 3}, 44], [14, {"E": 1403, "F": 1, "R": 28, "eng-E": 567, "eng-R": 7, "patterns": 2509, "subset-fail": 516, "to-engine": 582}, 1, {"F": 1}, 13], [15, {"E": 240, "patterns": 240}, 0, {}, 0]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.74, "levels": [[13, {"eng-E": 76, "eng-F": 4, "eng-O": 1, "eng-R": 18, "patterns": 191, "to-engine": 191}, 5, {"O": 1, "F": 4}, 18], [14, {"E": 1291, "F": 4, "R": 28, "eng-E": 97, "eng-R": 6, "patterns": 1764, "subset-fail": 260, "to-engine": 204}, 0, {}, 11]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.19, "levels": [[13, {"eng-E": 103, "eng-F": 2, "eng-R": 17, "patterns": 122, "to-engine": 122}, 2, {"F": 2}, 17], [14, {"E": 413, "R": 2, "patterns": 415, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 32, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.94, "levels": [[13, {"eng-E": 114, "eng-F": 2, "eng-R": 24, "patterns": 140, "to-engine": 140}, 2, {"F": 2}, 24], [14, {"E": 513, "R": 3, "patterns": 516, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 36, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.29, "levels": [[13, {"eng-E": 124, "eng-F": 2, "eng-O": 2, "eng-R": 18, "patterns": 146, "to-engine": 146}, 4, {"F": 2, "O": 2}, 18], [14, {"E": 480, "R": 9, "eng-E": 396, "eng-R": 3, "patterns": 1073, "subset-fail": 181, "to-engine": 405}, 0, {}, 9]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.6, "levels": [[13, {"eng-E": 104, "eng-F": 1, "eng-O": 2, "eng-R": 19, "patterns": 126, "to-engine": 126}, 3, {"O": 2, "F": 1}, 19], [14, {"E": 228, "R": 2, "eng-E": 359, "eng-R": 2, "patterns": 728, "subset-fail": 139, "to-engine": 361}, 0, {}, 2]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.19, "levels": [[13, {"eng-E": 114, "eng-F": 1, "eng-O": 1, "eng-R": 23, "patterns": 139, "to-engine": 139}, 2, {"O": 1, "F": 1}, 23], [14, {"E": 242, "R": 3, "eng-E": 158, "eng-R": 2, "patterns": 521, "subset-fail": 118, "to-engine": 160}, 0, {}, 3]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.47, "levels": [[13, {"eng-E": 39, "eng-F": 2, "eng-R": 8, "patterns": 93, "to-engine": 93}, 2, {"F": 2}, 8], [14, {"E": 321, "R": 4, "patterns": 325, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 5]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 61, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 65, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.12, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 69, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 76, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.3, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93}, 1, {"F": 1}, 3], [14, {"E": 177, "R": 3, "patterns": 180, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 81, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.19, "levels": [[13, {"E": 88, "F": 1, "R": 3, "patterns": 92}, 1, {"F": 1}, 3], [14, {"E": 168, "R": 3, "patterns": 171, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}, 17]], "open17": 0}
{"root": 89, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 178, "R": 9, "patterns": 187}, 0, {}, 9]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 98, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 113, "R": 9, "patterns": 122}, 0, {}, 9]], "open17": 0}
{"root": 103, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.42, "levels": [[13, {"eng-E": 46, "eng-O": 1, "patterns": 90, "to-engine": 90}, 1, {"O": 1}, 0], [14, {"eng-E": 53, "patterns": 166, "subset-fail": 61, "to-engine": 105}, 0, {}, 0]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 156, "R": 10, "patterns": 166}, 0, {}, 5]], "open17": 0}
{"root": 113, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 89, "R": 6, "patterns": 95}, 0, {}, 6]], "open17": 0}
{"root": 118, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 117, "R": 6, "patterns": 123}, 0, {}, 6]], "open17": 0}
{"root": 122, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 0, {}, 6]], "open17": 0}
{"root": 126, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.39, "levels": [[13, {"eng-E": 88, "eng-R": 3, "patterns": 91, "to-engine": 91}, 0, {}, 3]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 120, "R": 9, "patterns": 129}, 0, {}, 9]], "open17": 0}
{"root": 134, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.35, "levels": [[13, {"eng-E": 130, "eng-R": 8, "patterns": 138, "to-engine": 138}, 0, {}, 8]], "open17": 0}
{"root": 138, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 142, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 74, "R": 5, "patterns": 79}, 0, {}, 5]], "open17": 0}
{"root": 148, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 153, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 104, "R": 12, "patterns": 116}, 0, {}, 6]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 161, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 165, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"eng-E": 54, "eng-F": 1, "eng-R": 24, "patterns": 79, "to-engine": 79}, 1, {"F": 1}, 24], [14, {"E": 166, "R": 1, "patterns": 167}, 0, {}, 1]], "open17": 0}
{"root": 169, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.13, "levels": [[13, {"eng-E": 88, "eng-F": 2, "eng-R": 36, "patterns": 126, "to-engine": 126}, 2, {"F": 2}, 36], [14, {"E": 403, "R": 4, "patterns": 407, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 173, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.59, "levels": [[13, {"eng-E": 104, "eng-F": 2, "eng-O": 1, "eng-R": 30, "patterns": 137, "to-engine": 137}, 3, {"O": 1, "F": 2}, 30], [14, {"E": 528, "R": 5, "eng-E": 126, "patterns": 797, "subset-fail": 139, "to-engine": 127}, 0, {}, 3]], "open17": 0}
{"root": 177, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.55, "levels": [[13, {"eng-E": 103, "eng-R": 33, "patterns": 136, "to-engine": 136}, 0, {}, 33]], "open17": 0}
{"root": 181, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.55, "levels": [[13, {"eng-E": 100, "eng-F": 1, "eng-R": 35, "patterns": 136, "to-engine": 136}, 1, {"F": 1}, 35], [14, {"E": 279, "R": 4, "patterns": 283, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 185, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.89, "levels": [[13, {"eng-E": 107, "eng-F": 2, "eng-O": 1, "eng-R": 26, "patterns": 136, "to-engine": 136}, 3, {"O": 1, "F": 2}, 26], [14, {"E": 429, "R": 8, "eng-E": 135, "eng-R": 1, "patterns": 708, "subset-fail": 138, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 189, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.09, "levels": [[13, {"eng-E": 96, "eng-F": 2, "eng-O": 1, "eng-R": 36, "patterns": 135, "to-engine": 135}, 3, {"O": 1, "F": 2}, 36], [14, {"E": 535, "R": 8, "eng-E": 141, "eng-R": 1, "patterns": 815, "subset-fail": 133, "to-engine": 143}, 0, {}, 5]], "open17": 0}
{"root": 193, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.43, "levels": [[13, {"eng-E": 98, "eng-R": 35, "patterns": 133, "to-engine": 133}, 0, {}, 35]], "open17": 0}
{"root": 197, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.85, "levels": [[13, {"eng-E": 78, "eng-F": 2, "eng-R": 11, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 11], [14, {"E": 381, "patterns": 381}, 0, {}, 0]], "open17": 0}
{"root": 201, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"eng-E": 70, "eng-R": 21, "patterns": 91, "to-engine": 91}, 0, {}, 21]], "open17": 0}
{"root": 205, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 22, "eng-R": 5, "patterns": 54, "to-engine": 54}, 0, {}, 5]], "open17": 0}
{"root": 210, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.36, "levels": [[13, {"eng-E": 95, "eng-F": 1, "eng-O": 1, "eng-R": 36, "patterns": 133, "to-engine": 133}, 2, {"O": 1, "F": 1}, 36], [14, {"E": 260, "R": 1, "eng-E": 193, "patterns": 536, "subset-fail": 81, "to-engine": 194}, 0, {}, 1]], "open17": 0}
{"root": 214, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 2.0, "levels": [[13, {"eng-E": 92, "eng-F": 2, "eng-O": 2, "eng-R": 36, "patterns": 132, "to-engine": 132}, 4, {"O": 2, "F": 2}, 36], [14, {"E": 507, "F": 1, "R": 8, "eng-E": 322, "eng-R": 1, "patterns": 1025, "subset-fail": 190, "to-engine": 325}, 0, {}, 4]], "open17": 0}
{"root": 218, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"eng-E": 15, "eng-O": 1, "eng-R": 5, "patterns": 74, "to-engine": 74}, 1, {"O": 1}, 5], [14, {"eng-E": 20, "eng-R": 2, "patterns": 129, "subset-fail": 41, "to-engine": 88}, 0, {}, 2]], "open17": 0}
{"root": 222, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.5, "levels": [[13, {"eng-E": 94, "eng-O": 2, "eng-R": 36, "patterns": 132, "to-engine": 132}, 2, {"O": 2}, 36], [14, {"eng-E": 326, "eng-R": 4, "patterns": 513, "subset-fail": 183, "to-engine": 330}, 0, {}, 4]], "open17": 0}
{"root": 228, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 3.44, "levels": [[13, {"eng-E": 71, "eng-O": 5, "eng-R": 32, "patterns": 211, "to-engine": 211}, 5, {"O": 5}, 32], [14, {"eng-E": 1071, "eng-R": 14, "patterns": 1978, "subset-fail": 771, "to-engine": 1207}, 0, {}, 14]], "open17": 0}
{"root": 232, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 30, "eng-R": 8, "patterns": 74, "to-engine": 74}, 0, {}, 8]], "open17": 0}
{"root": 236, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 30, "eng-R": 8, "patterns": 74, "to-engine": 74}, 0, {}, 8]], "open17": 0}
{"root": 240, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.51, "levels": [[13, {"eng-E": 66, "eng-F": 1, "eng-R": 21, "patterns": 88, "to-engine": 88}, 1, {"F": 1}, 21], [14, {"E": 113, "R": 4, "patterns": 117}, 0, {}, 4]], "open17": 0}
{"root": 244, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 57, "eng-R": 27, "patterns": 84, "to-engine": 84}, 0, {}, 27]], "open17": 0}
{"root": 248, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.66, "levels": [[13, {"eng-E": 64, "eng-F": 1, "eng-O": 1, "eng-R": 22, "patterns": 88, "to-engine": 88}, 2, {"O": 1, "F": 1}, 22], [14, {"E": 117, "F": 1, "R": 5, "eng-E": 145, "eng-R": 2, "patterns": 329, "subset-fail": 63, "to-engine": 147}, 0, {}, 4]], "open17": 0}
{"root": 252, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"eng-E": 40, "eng-R": 10, "patterns": 50, "to-engine": 50}, 0, {}, 10]], "open17": 0}
{"root": 256, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"eng-E": 51, "eng-R": 10, "patterns": 61, "to-engine": 61}, 0, {}, 10]], "open17": 0}
{"root": 260, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.43, "levels": [[13, {"eng-E": 94, "eng-R": 40, "patterns": 134, "to-engine": 134}, 0, {}, 40]], "open17": 0}
{"root": 264, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.53, "levels": [[13, {"eng-E": 62, "eng-F": 2, "eng-R": 20, "patterns": 84, "to-engine": 84}, 2, {"F": 2}, 20], [14, {"E": 369, "R": 1, "patterns": 370}, 0, {}, 1]], "open17": 0}
{"root": 268, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"eng-E": 41, "eng-R": 12, "patterns": 53, "to-engine": 53}, 0, {}, 12]], "open17": 0}
{"root": 272, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.98, "levels": [[13, {"eng-E": 94, "eng-F": 4, "eng-R": 34, "patterns": 132, "to-engine": 132}, 4, {"F": 4}, 34], [14, {"E": 873, "R": 13, "patterns": 886, "subset-fail": 7}, 0, {}, 5]], "open17": 0}
{"root": 276, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"eng-E": 60, "eng-R": 15, "patterns": 75, "to-engine": 75}, 0, {}, 15]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 173, "R": 14, "patterns": 187}, 0, {}, 14]], "open17": 0}
{"root": 285, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 127, "R": 5, "patterns": 132}, 0, {}, 5]], "open17": 0}
{"root": 289, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 63, "R": 6, "patterns": 69}, 0, {}, 6]], "open17": 0}
{"root": 294, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 136, "R": 3, "patterns": 139}, 0, {}, 3]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 169, "R": 21, "patterns": 190}, 0, {}, 21]], "open17": 0}
{"root": 303, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 3, "patterns": 121}, 0, {}, 3]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 311, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 175, "R": 20, "patterns": 195}, 0, {}, 20]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 319, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 76, "R": 2, "patterns": 78}, 0, {}, 2]], "open17": 0}
{"root": 324, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 117, "R": 7, "patterns": 124}, 0, {}, 7]], "open17": 0}
{"root": 328, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 8]], "open17": 0}
{"root": 339, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 125, "R": 2, "patterns": 127}, 0, {}, 1]], "open17": 0}
{"root": 343, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 183, "eng-R": 4, "patterns": 187, "to-engine": 187}, 0, {}, 4]], "open17": 0}
{"root": 347, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 111, "R": 6, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 351, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 8, "patterns": 96}, 0, {}, 8]], "open17": 0}
{"root": 356, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 132, "R": 7, "patterns": 139}, 0, {}, 7]], "open17": 0}
{"root": 360, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 369, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.45, "levels": [[13, {"eng-E": 120, "eng-O": 2, "eng-R": 13, "patterns": 262, "to-engine": 262}, 2, {"O": 2}, 13], [14, {"eng-E": 356, "eng-R": 9, "patterns": 1037, "subset-fail": 543, "to-engine": 494}, 0, {}, 9]], "open17": 0}
{"root": 373, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 174, "R": 14, "patterns": 188}, 0, {}, 14]], "open17": 0}
{"root": 377, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 381, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 386, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 127, "eng-R": 3, "patterns": 130, "to-engine": 130}, 0, {}, 3]], "open17": 0}
{"root": 391, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 396, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 401, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 185, "eng-R": 6, "patterns": 191, "to-engine": 191}, 0, {}, 6]], "open17": 0}
{"root": 406, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 7, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 410, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}, 11]], "open17": 0}
{"root": 416, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.47, "levels": [[13, {"eng-E": 78, "eng-O": 1, "eng-R": 7, "patterns": 171, "to-engine": 171}, 1, {"O": 1}, 7], [14, {"eng-E": 69, "eng-R": 1, "patterns": 314, "subset-fail": 174, "to-engine": 140}, 0, {}, 1]], "open17": 0}
{"root": 424, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 1]], "open17": 0}
{"root": 429, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 9, "patterns": 129}, 0, {}, 9]], "open17": 0}
{"root": 440, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 444, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.67, "levels": [[13, {"eng-E": 62, "eng-O": 1, "eng-R": 3, "patterns": 127, "to-engine": 127}, 1, {"O": 1}, 3], [14, {"eng-E": 64, "eng-R": 2, "patterns": 150, "subset-fail": 22, "to-engine": 128}, 0, {}, 2]], "open17": 0}
{"root": 448, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 118, "R": 11, "patterns": 129}, 0, {}, 6]], "open17": 0}
{"root": 453, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 11, "patterns": 129}, 0, {}, 11]], "open17": 0}
{"root": 459, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 122, "R": 6, "patterns": 128}, 0, {}, 6]], "open17": 0}
{"root": 464, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 468, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"eng-E": 114, "eng-R": 10, "patterns": 124, "to-engine": 124}, 0, {}, 10]], "open17": 0}
{"root": 473, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 20, "R": 2, "patterns": 22}, 0, {}, 2]], "open17": 0}
{"root": 477, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.54, "levels": [[13, {"eng-E": 131, "eng-R": 5, "patterns": 136, "to-engine": 136}, 0, {}, 5]], "open17": 0}
{"root": 481, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 115, "R": 8, "patterns": 123}, 0, {}, 8]], "open17": 0}
{"root": 487, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 50, "R": 2, "patterns": 52}, 0, {}, 2]], "open17": 0}
{"root": 491, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "patterns": 64}, 0, {}, 0]], "open17": 0}
{"root": 495, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 58, "R": 1, "patterns": 59}, 0, {}, 1]], "open17": 0}
{"root": 499, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 503, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 45, "R": 4, "patterns": 49}, 0, {}, 4]], "open17": 0}
{"root": 507, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.46, "levels": [[13, {"eng-E": 167, "eng-R": 18, "patterns": 185, "to-engine": 185}, 0, {}, 18]], "open17": 0}
{"root": 511, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 6, "patterns": 87}, 0, {}, 6]], "open17": 0}
{"root": 515, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 50, "R": 2, "patterns": 52}, 0, {}, 2]], "open17": 0}
{"root": 519, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 4]], "open17": 0}
{"root": 525, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 529, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 123, "R": 6, "patterns": 129}, 0, {}, 6]], "open17": 0}
{"root": 534, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 52, "R": 1, "patterns": 53}, 0, {}, 1]], "open17": 0}
{"root": 538, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 542, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 8]], "open17": 0}
{"root": 546, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 551, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 555, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 560, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}, 1]], "open17": 0}
{"root": 564, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 568, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 572, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 126, "R": 7, "patterns": 133}, 0, {}, 7]], "open17": 0}
{"root": 576, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 580, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 116, "R": 5, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 584, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 77, "R": 6, "patterns": 83}, 0, {}, 6]], "open17": 0}
{"root": 588, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 79, "R": 4, "patterns": 83}, 0, {}, 4]], "open17": 0}
{"root": 592, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}, 1]], "open17": 0}
{"root": 596, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 600, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 182, "F": 1, "R": 6, "patterns": 189}, 1, {"F": 1}, 6], [14, {"E": 458, "R": 6, "patterns": 464, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 605, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 75, "R": 4, "patterns": 79}, 0, {}, 4]], "open17": 0}
{"root": 609, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 125, "F": 1, "R": 7, "patterns": 133}, 1, {"F": 1}, 7], [14, {"E": 336, "R": 7, "patterns": 343, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 614, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 618, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 622, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 626, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 630, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 634, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 638, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 642, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 131, "eng-R": 7, "patterns": 138, "to-engine": 138}, 0, {}, 7]], "open17": 0}
{"root": 647, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "R": 5, "patterns": 138}, 0, {}, 5]], "open17": 0}
{"root": 651, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.27, "levels": [[13, {"eng-E": 178, "eng-O": 1, "eng-R": 19, "patterns": 198, "to-engine": 198}, 1, {"O": 1}, 19], [14, {"eng-E": 241, "eng-R": 9, "patterns": 474, "subset-fail": 224, "to-engine": 250}, 0, {}, 9]], "open17": 0}
{"root": 656, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.83, "levels": [[13, {"eng-E": 180, "eng-O": 1, "eng-R": 7, "patterns": 188, "to-engine": 188}, 1, {"O": 1}, 7], [14, {"eng-E": 242, "eng-R": 2, "patterns": 446, "subset-fail": 202, "to-engine": 244}, 0, {}, 2]], "open17": 0}
{"root": 661, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 126, "R": 9, "patterns": 135}, 0, {}, 9]], "open17": 0}
{"root": 665, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 669, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 178, "R": 10, "patterns": 188}, 0, {}, 10]], "open17": 0}
{"root": 673, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 131, "R": 9, "patterns": 140}, 0, {}, 9]], "open17": 0}
{"root": 677, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 11, "patterns": 184}, 0, {}, 11]], "open17": 0}
{"root": 682, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 178, "R": 9, "patterns": 187}, 0, {}, 9]], "open17": 0}
{"root": 686, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 7, "patterns": 128}, 0, {}, 7]], "open17": 0}
{"root": 690, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 694, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 182, "F": 1, "R": 9, "patterns": 192}, 1, {"F": 1}, 9], [14, {"E": 451, "R": 9, "patterns": 460, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 2]], "open17": 0}
{"root": 708, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 4, "patterns": 126}, 0, {}, 4]], "open17": 0}
{"root": 712, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 178, "eng-R": 12, "patterns": 190, "to-engine": 190}, 0, {}, 12]], "open17": 0}
{"root": 716, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 720, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 724, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 44, "R": 3, "patterns": 47}, 0, {}, 3]], "open17": 0}
{"root": 728, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 56, "R": 2, "patterns": 58}, 0, {}, 2]], "open17": 0}
{"root": 732, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 125, "R": 6, "patterns": 131}, 0, {}, 6]], "open17": 0}
{"root": 736, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 172, "eng-R": 12, "patterns": 184, "to-engine": 184}, 0, {}, 12]], "open17": 0}
{"root": 740, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 1, "patterns": 89}, 0, {}, 1]], "open17": 0}
{"root": 744, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 1, "patterns": 91}, 0, {}, 1]], "open17": 0}
{"root": 748, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 752, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 71, "R": 4, "patterns": 75}, 0, {}, 4]], "open17": 0}
{"root": 756, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 760, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 764, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 10, "patterns": 133}, 0, {}, 10]], "open17": 0}
{"root": 768, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 772, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 776, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}, 7]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"E": 167, "F": 1, "R": 11, "patterns": 179}, 1, {"F": 1}, 11], [14, {"E": 283, "R": 11, "patterns": 294, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 784, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 788, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 114, "R": 11, "patterns": 125}, 0, {}, 11]], "open17": 0}
{"root": 792, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 60, "R": 4, "patterns": 64}, 0, {}, 4]], "open17": 0}
{"root": 796, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 800, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 804, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 4, "patterns": 91}, 0, {}, 4]], "open17": 0}
{"root": 808, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 69, "R": 4, "patterns": 73}, 0, {}, 4]], "open17": 0}
{"root": 812, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 818, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 172, "R": 10, "patterns": 182}, 0, {}, 10]], "open17": 0}
{"root": 822, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 119, "F": 1, "R": 5, "patterns": 125}, 1, {"F": 1}, 5], [14, {"E": 301, "R": 5, "patterns": 306, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 826, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}, 2]], "open17": 0}
{"root": 830, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 180, "R": 9, "patterns": 189}, 0, {}, 9]], "open17": 0}
{"root": 836, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 841, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 8, "patterns": 131}, 0, {}, 8]], "open17": 0}
{"root": 846, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 850, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 854, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 131, "R": 9, "patterns": 140}, 0, {}, 9]], "open17": 0}
{"root": 858, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 863, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 6, "patterns": 137}, 0, {}, 6]], "open17": 0}
{"root": 870, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 874, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 878, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 132, "R": 6, "patterns": 138}, 0, {}, 6]], "open17": 0}
{"root": 883, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 125, "eng-R": 6, "patterns": 131, "to-engine": 131}, 0, {}, 6]], "open17": 0}
{"root": 887, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.82, "levels": [[13, {"eng-E": 128, "eng-R": 8, "patterns": 136, "to-engine": 136}, 0, {}, 8]], "open17": 0}
{"root": 891, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 897, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 133, "R": 6, "patterns": 139}, 0, {}, 6]], "open17": 0}
{"root": 903, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 907, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 912, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 6, "patterns": 90}, 0, {}, 6]], "open17": 0}
{"root": 920, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 130, "eng-R": 4, "patterns": 134, "to-engine": 134}, 0, {}, 4]], "open17": 0}
{"root": 925, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 930, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 936, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "patterns": 44}, 0, {}, 0]], "open17": 0}
{"root": 941, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 84, "F": 1, "R": 7, "patterns": 92}, 1, {"F": 1}, 7], [14, {"E": 179, "R": 7, "patterns": 186, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 945, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 110, "eng-R": 9, "patterns": 119, "to-engine": 119}, 0, {}, 9]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 953, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 115, "R": 7, "patterns": 122}, 0, {}, 7]], "open17": 0}
{"root": 957, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 962, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 9, "patterns": 129}, 0, {}, 9]], "open17": 0}
{"root": 966, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.88, "levels": [[13, {"eng-E": 182, "eng-O": 1, "eng-R": 9, "patterns": 192, "to-engine": 192}, 1, {"O": 1}, 9], [14, {"eng-E": 237, "eng-R": 1, "patterns": 468, "subset-fail": 230, "to-engine": 238}, 0, {}, 1]], "open17": 0}
{"root": 970, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 85, "eng-R": 6, "patterns": 181, "to-engine": 181}, 0, {}, 6]], "open17": 0}
{"root": 974, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 112, "eng-R": 13, "patterns": 125, "to-engine": 125}, 0, {}, 13]], "open17": 0}
{"root": 979, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 984, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 988, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 993, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 998, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 1002, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 116, "R": 5, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 1006, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"E": 130, "F": 1, "R": 5, "patterns": 136}, 1, {"F": 1}, 5], [14, {"E": 340, "R": 5, "patterns": 345, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 1010, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 75, "F": 1, "R": 1, "patterns": 77}, 1, {"F": 1}, 1], [14, {"E": 148, "R": 1, "patterns": 149, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1014, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 1018, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 122, "R": 13, "patterns": 135}, 0, {}, 13]], "open17": 0}
{"root": 1022, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 129, "eng-R": 6, "patterns": 135, "to-engine": 135}, 0, {}, 6]], "open17": 0}
{"root": 1026, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 122, "R": 14, "patterns": 136}, 0, {}, 14]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 1036, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 53, "patterns": 53}, 0, {}, 0]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 46, "F": 1, "R": 1, "patterns": 48}, 1, {"F": 1}, 1], [14, {"E": 119, "R": 1, "patterns": 120}, 0, {}, 1]], "open17": 0}
{"root": 1046, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 75, "R": 2, "patterns": 77}, 0, {}, 2]], "open17": 0}
{"root": 1050, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1054, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 1058, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 129, "R": 8, "patterns": 137}, 0, {}, 8]], "open17": 0}
{"root": 1064, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 1069, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 82, "R": 1, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 1074, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 1078, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 1082, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "R": 6, "patterns": 94}, 0, {}, 6]], "open17": 0}
{"root": 1086, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 1, "patterns": 85}, 0, {}, 1]], "open17": 0}
{"root": 1090, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"eng-E": 80, "eng-R": 1, "patterns": 81, "to-engine": 81}, 0, {}, 1]], "open17": 0}
{"root": 1094, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 66, "R": 6, "patterns": 72}, 0, {}, 6]], "open17": 0}
{"root": 1098, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 1102, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 1106, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 120, "R": 6, "patterns": 126}, 0, {}, 6]], "open17": 0}
{"root": 1111, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1115, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 121, "R": 6, "patterns": 127}, 0, {}, 6]], "open17": 0}
{"root": 1119, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 111, "R": 11, "patterns": 122}, 0, {}, 11]], "open17": 0}
{"root": 1123, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 1127, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"E": 131, "F": 1, "R": 4, "patterns": 136}, 1, {"F": 1}, 4], [14, {"E": 340, "R": 4, "patterns": 344, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 1132, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 1136, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 1140, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 7, "patterns": 120}, 0, {}, 7]], "open17": 0}
{"root": 1144, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 86, "eng-R": 2, "patterns": 88, "to-engine": 88}, 0, {}, 2]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 9, "patterns": 135}, 0, {}, 9]], "open17": 0}
{"root": 1152, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 4, "patterns": 75}, 0, {}, 4]], "open17": 0}
{"root": 1156, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 8, "patterns": 137}, 0, {}, 8]], "open17": 0}
{"root": 1160, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 130, "R": 6, "patterns": 136}, 0, {}, 6]], "open17": 0}
{"root": 1164, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 1168, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 125, "R": 13, "patterns": 138}, 0, {}, 13]], "open17": 0}
{"root": 1172, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 1176, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 1180, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1187, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 2, "patterns": 82}, 0, {}, 2]], "open17": 0}
{"root": 1191, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 115, "F": 1, "R": 7, "patterns": 123}, 1, {"F": 1}, 7], [14, {"E": 171, "R": 7, "patterns": 178, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 1195, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 125, "F": 1, "R": 5, "patterns": 131}, 1, {"F": 1}, 5], [14, {"E": 250, "R": 5, "patterns": 255, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 1199, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.52, "levels": [[13, {"eng-E": 87, "eng-R": 8, "patterns": 95, "to-engine": 95}, 0, {}, 8]], "open17": 0}
{"root": 1203, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 93, "R": 1, "patterns": 94}, 0, {}, 1]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 121, "R": 12, "patterns": 133}, 0, {}, 12]], "open17": 0}
{"root": 1211, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 1, "patterns": 45}, 0, {}, 1]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 1220, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 114, "eng-F": 1, "eng-R": 9, "patterns": 124, "to-engine": 124}, 1, {"F": 1}, 9], [14, {"E": 236, "R": 8, "patterns": 244}, 0, {}, 8]], "open17": 0}
{"root": 1224, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 113, "R": 9, "patterns": 122}, 0, {}, 9]], "open17": 0}
{"root": 1228, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 1233, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 172, "F": 1, "R": 10, "patterns": 183}, 1, {"F": 1}, 10], [14, {"E": 449, "R": 10, "patterns": 459, "subset-fail": 8}, 0, {}, 2]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}, 10]], "open17": 0}
{"root": 1241, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 116, "R": 14, "patterns": 130}, 0, {}, 14]], "open17": 0}
{"root": 1245, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 125, "eng-R": 8, "patterns": 133, "to-engine": 133}, 0, {}, 8]], "open17": 0}
{"root": 1250, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 1, "patterns": 52}, 0, {}, 1]], "open17": 0}
{"root": 1254, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 112, "R": 6, "patterns": 118}, 0, {}, 6]], "open17": 0}
{"root": 1258, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 82, "patterns": 82, "to-engine": 82}, 0, {}, 0]], "open17": 0}
{"root": 1262, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 130, "R": 4, "patterns": 134}, 0, {}, 4]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 85, "R": 1, "patterns": 86}, 0, {}, 1]], "open17": 0}
{"root": 1270, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 122, "R": 3, "patterns": 125}, 0, {}, 3]], "open17": 0}
{"root": 1274, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 2, "patterns": 110}, 0, {}, 2]], "open17": 0}
{"root": 1278, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 112, "R": 5, "patterns": 117}, 0, {}, 5]], "open17": 0}
{"root": 1282, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 157, "R": 13, "patterns": 170}, 0, {}, 13]], "open17": 0}
{"root": 1286, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 124, "R": 12, "patterns": 136}, 0, {}, 12]], "open17": 0}
{"root": 1290, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"eng-E": 117, "eng-R": 5, "patterns": 122, "to-engine": 122}, 0, {}, 5]], "open17": 0}
{"root": 1294, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 173, "eng-F": 1, "eng-R": 17, "patterns": 191, "to-engine": 191}, 1, {"F": 1}, 17], [14, {"E": 321, "R": 16, "patterns": 337, "subset-fail": 9}, 0, {}, 7]], "open17": 0}
{"root": 1298, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 160, "R": 12, "patterns": 172}, 0, {}, 12]], "open17": 0}
{"root": 1302, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 117, "F": 1, "R": 16, "patterns": 134}, 1, {"F": 1}, 16], [14, {"E": 158, "R": 16, "patterns": 174, "subset-fail": 6}, 0, {}, 10]], "open17": 0}
{"root": 1307, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 122, "R": 5, "patterns": 127}, 0, {}, 5]], "open17": 0}
{"root": 1311, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 8, "patterns": 121}, 0, {}, 8]], "open17": 0}
{"root": 1315, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"E": 168, "F": 2, "R": 12, "patterns": 182}, 2, {"F": 2}, 12], [14, {"E": 706, "F": 2, "R": 28, "patterns": 736, "subset-fail": 27}, 0, {}, 3]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}, 10]], "open17": 0}
{"root": 1323, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 9, "patterns": 125}, 0, {}, 9]], "open17": 0}
{"root": 1327, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 1331, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 177, "F": 1, "R": 10, "patterns": 188}, 1, {"F": 1}, 10], [14, {"E": 432, "R": 10, "patterns": 442, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 1335, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 1339, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1347, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 7, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 1351, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 127, "F": 1, "R": 4, "patterns": 132}, 1, {"F": 1}, 4], [14, {"E": 339, "R": 4, "patterns": 343, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 1355, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"E": 177, "F": 1, "R": 11, "patterns": 189}, 1, {"F": 1}, 11], [14, {"E": 454, "R": 11, "patterns": 465, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 1359, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.51, "levels": [[13, {"eng-E": 175, "eng-R": 15, "patterns": 190, "to-engine": 190}, 0, {}, 15]], "open17": 0}
{"root": 1363, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.02, "levels": [[13, {"eng-E": 171, "eng-O": 1, "eng-R": 16, "patterns": 188, "to-engine": 188}, 1, {"O": 1}, 16], [14, {"eng-E": 236, "eng-R": 7, "patterns": 459, "subset-fail": 216, "to-engine": 243}, 0, {}, 7]], "open17": 0}
{"root": 1367, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 1, "patterns": 86}, 0, {}, 1]], "open17": 0}
{"root": 1371, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 14, "patterns": 187}, 0, {}, 14]], "open17": 0}
{"root": 1380, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 175, "eng-F": 1, "eng-R": 9, "patterns": 185, "to-engine": 185}, 1, {"F": 1}, 9], [14, {"E": 431, "R": 6, "patterns": 437, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1384, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 12, "patterns": 134}, 0, {}, 12]], "open17": 0}
{"root": 1388, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 6, "patterns": 131}, 0, {}, 6]], "open17": 0}
{"root": 1392, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 110, "R": 11, "patterns": 121}, 0, {}, 11]], "open17": 0}
{"root": 1396, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 111, "R": 13, "patterns": 124}, 0, {}, 13]], "open17": 0}
{"root": 1400, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 117, "R": 4, "patterns": 121}, 0, {}, 4]], "open17": 0}
{"root": 1404, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 175, "eng-R": 7, "patterns": 182, "to-engine": 182}, 0, {}, 7]], "open17": 0}
{"root": 1408, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 131, "eng-R": 5, "patterns": 136, "to-engine": 136}, 0, {}, 5]], "open17": 0}
{"root": 1412, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 1416, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 153, "R": 17, "patterns": 170}, 0, {}, 17]], "open17": 0}
{"root": 1420, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 1424, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 177, "eng-R": 7, "patterns": 184, "to-engine": 184}, 0, {}, 7]], "open17": 0}
{"root": 1428, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 122, "R": 11, "patterns": 133}, 0, {}, 11]], "open17": 0}
{"root": 1432, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 118, "R": 15, "patterns": 133}, 0, {}, 15]], "open17": 0}
{"root": 1436, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 1441, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"E": 98, "F": 1, "R": 3, "patterns": 102}, 1, {"F": 1}, 3], [14, {"E": 283, "R": 3, "patterns": 286, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1445, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 120, "R": 10, "patterns": 130}, 0, {}, 10]], "open17": 0}
{"root": 1449, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.13, "levels": [[13, {"eng-E": 177, "eng-O": 1, "eng-R": 15, "patterns": 193, "to-engine": 193}, 1, {"O": 1}, 15], [14, {"eng-E": 228, "eng-R": 6, "patterns": 476, "subset-fail": 242, "to-engine": 234}, 0, {}, 6]], "open17": 0}
{"root": 1453, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 1457, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 98, "R": 1, "patterns": 99}, 0, {}, 1]], "open17": 0}
{"root": 1461, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1465, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1472, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 134, "R": 7, "patterns": 141}, 0, {}, 7]], "open17": 0}
{"root": 1476, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 130, "R": 8, "patterns": 138}, 0, {}, 8]], "open17": 0}
{"root": 1481, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 11, "patterns": 140}, 0, {}, 11]], "open17": 0}
{"root": 1485, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 1, "patterns": 46}, 0, {}, 1]], "open17": 0}
{"root": 1490, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 33, "R": 1, "patterns": 34}, 0, {}, 1]], "open17": 0}
{"root": 1494, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 61, "R": 1, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 1498, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 63, "R": 1, "patterns": 64}, 0, {}, 1]], "open17": 0}
{"root": 1502, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 152, "R": 12, "patterns": 164}, 0, {}, 7]], "open17": 0}
{"root": 1506, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 1510, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 1514, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 1518, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1522, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}, 5]], "open17": 0}
{"root": 1526, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 4]], "open17": 0}
{"root": 1530, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1534, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "R": 6, "patterns": 139}, 0, {}, 6]], "open17": 0}
{"root": 1539, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 1543, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 1547, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "R": 2, "patterns": 66}, 0, {}, 2]], "open17": 0}
{"root": 1551, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 1555, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 1559, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 1563, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 6, "patterns": 77}, 0, {}, 6]], "open17": 0}
{"root": 1567, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 52, "R": 1, "patterns": 53}, 0, {}, 1]], "open17": 0}
{"root": 1571, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 164, "R": 8, "patterns": 172}, 0, {}, 8]], "open17": 0}
{"root": 1575, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 1579, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 35, "patterns": 35}, 0, {}, 0]], "open17": 0}
{"root": 1583, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1588, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 51, "patterns": 51}, 0, {}, 0]], "open17": 0}
{"root": 1592, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 170, "R": 12, "patterns": 182}, 0, {}, 12]], "open17": 0}
{"root": 1597, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 120, "F": 1, "R": 7, "patterns": 128}, 1, {"F": 1}, 7], [14, {"E": 252, "R": 7, "patterns": 259, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 1601, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 123, "R": 12, "patterns": 135}, 0, {}, 12]], "open17": 0}
{"root": 1606, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 110, "R": 19, "patterns": 129}, 0, {}, 19]], "open17": 0}
{"root": 1610, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 1615, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 1619, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1627, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"E": 135, "F": 1, "R": 3, "patterns": 139}, 1, {"F": 1}, 3], [14, {"E": 355, "R": 3, "patterns": 358, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1635, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 83, "R": 7, "patterns": 90}, 0, {}, 7]], "open17": 0}
{"root": 1639, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 89, "R": 3, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 1643, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 82, "F": 1, "R": 8, "patterns": 91}, 1, {"F": 1}, 8], [14, {"E": 176, "R": 8, "patterns": 184, "subset-fail": 5}, 0, {}, 3]], "open17": 0}
{"root": 1647, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 7, "patterns": 127}, 0, {}, 7]], "open17": 0}
{"root": 1651, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 163, "F": 1, "R": 7, "patterns": 171}, 1, {"F": 1}, 7], [14, {"E": 400, "R": 7, "patterns": 407, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 1655, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 1659, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1664, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 1668, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 129, "eng-R": 7, "patterns": 136, "to-engine": 136}, 0, {}, 7]], "open17": 0}
{"root": 1673, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 113, "F": 1, "R": 9, "patterns": 123}, 1, {"F": 1}, 9], [14, {"E": 290, "R": 8, "patterns": 298, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 1678, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 1682, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 123, "eng-R": 6, "patterns": 129, "to-engine": 129}, 0, {}, 6]], "open17": 0}
{"root": 1686, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 115, "eng-R": 14, "patterns": 129, "to-engine": 129}, 0, {}, 14]], "open17": 0}
{"root": 1690, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 83, "F": 1, "R": 2, "patterns": 86}, 1, {"F": 1}, 1], [14, {"E": 235, "R": 2, "patterns": 237, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1696, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 4]], "open17": 0}
{"root": 1700, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 30, "patterns": 30}, 0, {}, 0]], "open17": 0}
{"root": 1705, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 131, "eng-R": 3, "patterns": 134, "to-engine": 134}, 0, {}, 3]], "open17": 0}
{"root": 1712, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 1719, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 1723, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 1727, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 5, "patterns": 85}, 0, {}, 5]], "open17": 0}
{"root": 1731, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 109, "R": 10, "patterns": 119}, 0, {}, 10]], "open17": 0}
{"root": 1735, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1740, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 1748, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 5]], "open17": 0}
{"root": 1752, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 114, "eng-R": 10, "patterns": 124, "to-engine": 124}, 0, {}, 10]], "open17": 0}
{"root": 1757, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 118, "eng-R": 6, "patterns": 124, "to-engine": 124}, 0, {}, 6]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 1767, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 45, "R": 2, "patterns": 47}, 0, {}, 2]], "open17": 0}
{"root": 1772, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 1778, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 73, "R": 2, "patterns": 75}, 0, {}, 2]], "open17": 0}
{"root": 1782, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 55, "R": 3, "patterns": 58}, 0, {}, 3]], "open17": 0}
{"root": 1788, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 66, "eng-R": 2, "patterns": 132, "to-engine": 132}, 0, {}, 2]], "open17": 0}
{"root": 1792, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 2]], "open17": 0}
{"root": 1796, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.48, "levels": [[13, {"eng-E": 235, "eng-R": 24, "patterns": 259, "to-engine": 259}, 0, {}, 24]], "open17": 0}
{"root": 1800, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}, 16]], "open17": 0}
{"root": 1804, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 173, "R": 17, "patterns": 190}, 0, {}, 17]], "open17": 0}
{"root": 1809, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 1813, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 1, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 1819, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 1823, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 5, "patterns": 82}, 0, {}, 5]], "open17": 0}
{"root": 1827, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 1831, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 6, "patterns": 129}, 0, {}, 6]], "open17": 0}
{"root": 1835, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1839, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 3, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 1844, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 130, "eng-R": 4, "patterns": 134, "to-engine": 134}, 0, {}, 4]], "open17": 0}
{"root": 1849, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 3, "patterns": 76}, 0, {}, 3]], "open17": 0}
{"root": 1853, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 3, "patterns": 132}, 0, {}, 3]], "open17": 0}
{"root": 1857, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 1861, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "patterns": 50}, 0, {}, 0]], "open17": 0}
{"root": 1865, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 8]], "open17": 0}
{"root": 1870, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 129, "R": 5, "patterns": 134}, 0, {}, 5]], "open17": 0}
{"root": 1874, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 174, "R": 16, "patterns": 190}, 0, {}, 16]], "open17": 0}
{"root": 1879, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 184, "R": 9, "patterns": 193}, 0, {}, 9]], "open17": 0}
{"root": 1883, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 99, "F": 1, "R": 3, "patterns": 103}, 1, {"F": 1}, 3], [14, {"E": 294, "R": 3, "patterns": 297, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1888, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 106, "eng-R": 3, "patterns": 109, "to-engine": 109}, 0, {}, 3]], "open17": 0}
{"root": 1892, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 1897, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 4, "patterns": 91}, 0, {}, 4]], "open17": 0}
{"root": 1901, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 1905, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 1909, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 73, "R": 3, "patterns": 76}, 0, {}, 3]], "open17": 0}
{"root": 1913, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 1918, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 1922, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 1928, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 100, "F": 1, "R": 8, "patterns": 109}, 1, {"F": 1}, 4], [14, {"E": 212, "R": 8, "patterns": 220, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 1933, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 64, "eng-R": 3, "patterns": 126, "to-engine": 126}, 0, {}, 3]], "open17": 0}
{"root": 1940, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 23, "eng-O": 1, "eng-R": 2, "patterns": 89, "to-engine": 89}, 1, {"O": 1}, 2], [14, {"eng-E": 27, "patterns": 164, "subset-fail": 64, "to-engine": 100}, 0, {}, 0]], "open17": 0}
{"root": 1944, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 114, "R": 9, "patterns": 123}, 0, {}, 9]], "open17": 0}
{"root": 1948, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.63, "levels": [[13, {"eng-E": 232, "eng-R": 23, "patterns": 255, "to-engine": 255}, 0, {}, 23]], "open17": 0}
{"root": 1952, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 1956, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 175, "R": 11, "patterns": 186}, 0, {}, 11]], "open17": 0}
{"root": 1960, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.71, "levels": [[13, {"eng-E": 172, "eng-F": 1, "eng-R": 17, "patterns": 190, "to-engine": 190}, 1, {"F": 1}, 17], [14, {"E": 331, "R": 12, "patterns": 343, "subset-fail": 5}, 0, {}, 7]], "open17": 0}
{"root": 1964, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1968, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 7, "patterns": 124}, 0, {}, 7]], "open17": 0}
{"root": 1972, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 111, "R": 6, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 1976, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 98, "R": 12, "patterns": 110}, 0, {}, 12]], "open17": 0}
{"root": 1980, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 1985, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 9, "patterns": 122}, 0, {}, 9]], "open17": 0}
{"root": 1989, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 38, "R": 2, "patterns": 40}, 0, {}, 1]], "open17": 0}
{"root": 1993, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 1997, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 4, "patterns": 119}, 0, {}, 4]], "open17": 0}
{"root": 2002, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 110, "F": 1, "R": 5, "patterns": 116}, 1, {"F": 1}, 5], [14, {"E": 275, "R": 5, "patterns": 280, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 2006, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 2010, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 2014, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 2020, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 21, "eng-R": 1, "patterns": 77, "to-engine": 77}, 0, {}, 1]], "open17": 0}
{"root": 2025, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.52, "levels": [[13, {"E": 235, "F": 1, "R": 20, "patterns": 256}, 1, {"F": 1}, 20], [14, {"E": 560, "R": 20, "patterns": 580, "subset-fail": 14}, 0, {}, 6]], "open17": 0}
{"root": 2030, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 49, "R": 6, "patterns": 55}, 0, {}, 6]], "open17": 0}
{"root": 2034, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 30, "patterns": 30}, 0, {}, 0]], "open17": 0}
{"root": 2039, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 2043, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 2047, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 50, "R": 2, "patterns": 52}, 0, {}, 2]], "open17": 0}
{"root": 2051, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 103, "F": 1, "R": 4, "patterns": 108}, 1, {"F": 1}, 4], [14, {"E": 283, "R": 4, "patterns": 287, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 2057, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 2061, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 51, "eng-R": 5, "patterns": 111, "to-engine": 111}, 0, {}, 5]], "open17": 0}
{"root": 2065, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 125, "F": 1, "R": 6, "patterns": 132}, 1, {"F": 1}, 6], [14, {"E": 328, "R": 6, "patterns": 334, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 2072, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 125, "eng-R": 9, "patterns": 134, "to-engine": 134}, 0, {}, 9]], "open17": 0}
{"root": 2077, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 74, "R": 5, "patterns": 79}, 0, {}, 5]], "open17": 0}
{"root": 2083, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}, 2]], "open17": 0}
{"root": 2087, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 127, "eng-R": 13, "patterns": 140, "to-engine": 140}, 0, {}, 13]], "open17": 0}
{"root": 2095, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 118, "eng-R": 12, "patterns": 130, "to-engine": 130}, 0, {}, 12]], "open17": 0}
{"root": 2099, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 62, "eng-R": 4, "patterns": 127, "to-engine": 127}, 0, {}, 4]], "open17": 0}
{"root": 2103, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 131, "eng-R": 5, "patterns": 136, "to-engine": 136}, 0, {}, 5]], "open17": 0}
{"root": 2107, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 124, "eng-R": 9, "patterns": 133, "to-engine": 133}, 0, {}, 9]], "open17": 0}
{"root": 2111, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.9, "levels": [[13, {"eng-E": 157, "eng-O": 1, "eng-R": 9, "patterns": 167, "to-engine": 167}, 1, {"O": 1}, 9], [14, {"eng-E": 220, "patterns": 399, "subset-fail": 179, "to-engine": 220}, 0, {}, 0]], "open17": 0}
{"root": 2115, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 136, "R": 4, "patterns": 140}, 0, {}, 4]], "open17": 0}
{"root": 2119, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 2123, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}, 4]], "open17": 0}
{"root": 2127, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 2131, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 115, "R": 10, "patterns": 125}, 0, {}, 10]], "open17": 0}
{"root": 2136, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 117, "R": 6, "patterns": 123}, 0, {}, 6]], "open17": 0}
{"root": 2140, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 5]], "open17": 0}
{"root": 2144, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 170, "R": 23, "patterns": 193}, 0, {}, 23]], "open17": 0}
{"root": 2149, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 84, "eng-R": 1, "patterns": 85, "to-engine": 85}, 0, {}, 1]], "open17": 0}
{"root": 2153, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"eng-E": 68, "eng-R": 4, "patterns": 139, "to-engine": 139}, 0, {}, 4]], "open17": 0}
{"root": 2157, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.72, "levels": [[13, {"eng-E": 178, "eng-R": 15, "patterns": 193, "to-engine": 193}, 0, {}, 15]], "open17": 0}
{"root": 2161, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 6, "patterns": 121}, 0, {}, 6]], "open17": 0}
{"root": 2165, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 6, "patterns": 84}, 0, {}, 6]], "open17": 0}
{"root": 2171, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 2176, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"eng-E": 172, "eng-R": 13, "patterns": 185, "to-engine": 185}, 0, {}, 13]], "open17": 0}
{"root": 2180, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 8, "patterns": 113}, 0, {}, 8]], "open17": 0}
{"root": 2184, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 2190, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 75, "R": 1, "patterns": 76}, 0, {}, 1]], "open17": 0}
{"root": 2195, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 2199, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 7, "patterns": 127}, 0, {}, 7]], "open17": 0}
{"root": 2203, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 5, "patterns": 85}, 0, {}, 5]], "open17": 0}
{"root": 2208, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 5]], "open17": 0}
{"root": 2212, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 128, "F": 1, "R": 7, "patterns": 136}, 1, {"F": 1}, 7], [14, {"E": 238, "R": 7, "patterns": 245, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 2216, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}, 5]], "open17": 0}
{"root": 2221, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"eng-E": 86, "eng-R": 3, "patterns": 89, "to-engine": 89}, 0, {}, 3]], "open17": 0}
{"root": 2225, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 176, "R": 11, "patterns": 187}, 0, {}, 11]], "open17": 0}
{"root": 2229, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 5, "patterns": 79}, 0, {}, 5]], "open17": 0}
{"root": 2233, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 126, "eng-R": 7, "patterns": 133, "to-engine": 133}, 0, {}, 7]], "open17": 0}
{"root": 2237, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 2241, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}, 5]], "open17": 0}
{"root": 2245, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 2250, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 6, "patterns": 83}, 0, {}, 6]], "open17": 0}
{"root": 2255, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 2259, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 65, "eng-R": 5, "patterns": 135, "to-engine": 135}, 0, {}, 5]], "open17": 0}
{"root": 2263, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 2267, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 41, "patterns": 78, "to-engine": 78}, 0, {}, 0]], "open17": 0}
{"root": 2272, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 4]], "open17": 0}
{"root": 2276, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 27, "patterns": 27}, 0, {}, 0]], "open17": 0}
{"root": 2280, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 112, "R": 13, "patterns": 125}, 0, {}, 13]], "open17": 0}
{"root": 2285, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 1, "patterns": 88}, 0, {}, 1]], "open17": 0}
{"root": 2289, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 126, "eng-R": 6, "patterns": 132, "to-engine": 132}, 0, {}, 6]], "open17": 0}
{"root": 2293, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 2298, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 86, "F": 1, "R": 1, "patterns": 88}, 1, {"F": 1}, 1], [14, {"E": 227, "patterns": 227}, 0, {}, 0]], "open17": 0}
{"root": 2303, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 9, "patterns": 126}, 0, {}, 9]], "open17": 0}
{"root": 2307, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 93, "R": 2, "patterns": 95}, 0, {}, 2]], "open17": 0}
{"root": 2312, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 114, "R": 10, "patterns": 124}, 0, {}, 10]], "open17": 0}
{"root": 2317, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 2321, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}, 5]], "open17": 0}
{"root": 2325, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 2329, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 112, "R": 7, "patterns": 119}, 0, {}, 7]], "open17": 0}
{"root": 2333, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 60, "patterns": 60}, 0, {}, 0]], "open17": 0}
{"root": 2337, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 130, "R": 6, "patterns": 136}, 0, {}, 6]], "open17": 0}
{"root": 2341, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 2346, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 2350, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 2355, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 2359, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 93, "patterns": 93}, 0, {}, 0]], "open17": 0}
{"root": 2364, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 2368, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 2372, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 2376, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 2, "patterns": 97}, 0, {}, 2]], "open17": 0}
{"root": 2382, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 95, "R": 2, "patterns": 97}, 0, {}, 2]], "open17": 0}
{"root": 2386, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "patterns": 56}, 0, {}, 0]], "open17": 0}
{"root": 2391, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 93, "R": 1, "patterns": 94}, 0, {}, 1]], "open17": 0}
{"root": 2395, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 4]], "open17": 0}
{"root": 2399, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "patterns": 56}, 0, {}, 0]], "open17": 0}
{"root": 2404, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 2408, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 2412, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 2416, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 81, "R": 6, "patterns": 87}, 0, {}, 6]], "open17": 0}
{"root": 2420, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 69, "R": 4, "patterns": 73}, 0, {}, 4]], "open17": 0}
{"root": 2424, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 52, "R": 1, "patterns": 53}, 0, {}, 1]], "open17": 0}
{"root": 2450, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 84, "R": 11, "patterns": 95}, 0, {}, 11]], "open17": 0}
{"root": 2514, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 23, "patterns": 23}, 0, {}, 0]], "open17": 0}
{"root": 2624, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 114, "R": 11, "patterns": 125}, 0, {}, 11]], "open17": 0}
{"root": 2706, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 80, "R": 8, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 2868, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 30, "R": 1, "patterns": 31}, 0, {}, 1]], "open17": 0}
{"root": 2954, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 128, "R": 8, "patterns": 136}, 0, {}, 4]], "open17": 0}
{"root": 3105, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.21, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}, 10], [14, {"E": 329, "R": 10, "patterns": 339, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 3233, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 117, "R": 14, "patterns": 131}, 0, {}, 14]], "open17": 0}
{"root": 3309, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 3383, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 51, "R": 5, "patterns": 56}, 0, {}, 5]], "open17": 0}
{"root": 3387, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 3393, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 125, "R": 3, "patterns": 128}, 0, {}, 3]], "open17": 0}
{"root": 3502, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.17, "levels": [[13, {"E": 69, "F": 1, "R": 4, "patterns": 74}, 1, {"F": 1}, 4], [14, {"E": 181, "R": 4, "patterns": 185, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 3783, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}, 13]], "open17": 0}
{"root": 3820, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 3834, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}, 9]], "open17": 0}
{"root": 3840, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 121, "R": 5, "patterns": 126}, 0, {}, 5]], "open17": 0}
{"root": 3844, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 3932, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 120, "R": 7, "patterns": 127}, 0, {}, 7]], "open17": 0}
{"root": 4036, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 8]], "open17": 0}
{"root": 4343, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 125, "R": 6, "patterns": 131}, 0, {}, 4]], "open17": 0}
{"root": 4422, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 4494, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 4560, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 124, "R": 6, "patterns": 130}, 0, {}, 6]], "open17": 0}
{"root": 4621, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 4703, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 39, "R": 6, "patterns": 45}, 0, {}, 3]], "open17": 0}
{"root": 4978, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.53, "levels": [[13, {"eng-E": 65, "eng-R": 6, "patterns": 128, "to-engine": 128}, 0, {}, 6]], "open17": 0}
{"root": 5025, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.13, "levels": [[13, {"E": 67, "F": 1, "R": 12, "patterns": 80}, 1, {"F": 1}, 6], [14, {"E": 135, "R": 12, "patterns": 147, "subset-fail": 10}, 0, {}, 1]], "open17": 0}
{"root": 5218, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.16, "levels": [[13, {"E": 48, "F": 1, "R": 8, "patterns": 57}, 1, {"F": 1}, 4], [14, {"E": 85, "R": 8, "patterns": 93, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 5301, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 71, "R": 9, "patterns": 80}, 0, {}, 9]], "open17": 0}
{"root": 5314, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 51, "R": 1, "patterns": 52}, 0, {}, 1]], "open17": 0}
{"root": 5319, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 47, "R": 2, "patterns": 49}, 0, {}, 2]], "open17": 0}
{"root": 5328, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 5332, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.23, "levels": [[13, {"eng-E": 81, "eng-R": 3, "patterns": 84, "to-engine": 84}, 0, {}, 3]], "open17": 0}
{"root": 5339, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 5343, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 5368, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 119, "R": 5, "patterns": 124}, 0, {}, 5]], "open17": 0}
{"root": 5520, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}, 2]], "open17": 0}
{"root": 5608, "kind": "O", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.45, "levels": [[13, {"eng-E": 54, "eng-O": 1, "eng-R": 9, "patterns": 121, "to-engine": 121}, 1, {"O": 1}, 9], [14, {"eng-E": 62, "eng-R": 1, "patterns": 268, "subset-fail": 144, "to-engine": 124}, 0, {}, 1]], "open17": 0}
{"root": 5743, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 8]], "open17": 0}
{"root": 5747, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 117, "R": 9, "patterns": 126}, 0, {}, 9]], "open17": 0}
{"root": 5758, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 120, "R": 10, "patterns": 130}, 0, {}, 10]], "open17": 0}
{"root": 5783, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 8]], "open17": 0}
{"root": 5795, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 104, "R": 20, "patterns": 124}, 0, {}, 10]], "open17": 0}
{"root": 5801, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 113, "R": 15, "patterns": 128}, 0, {}, 15]], "open17": 0}
{"root": 5909, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 40, "R": 3, "patterns": 43}, 0, {}, 3]], "open17": 0}
{"root": 5984, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 124, "R": 4, "patterns": 128}, 0, {}, 4]], "open17": 0}
{"root": 6040, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 112, "R": 18, "patterns": 130}, 0, {}, 18]], "open17": 0}
{"root": 6055, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.15, "levels": [[13, {"E": 152, "F": 1, "R": 21, "patterns": 174}, 1, {"F": 1}, 21], [14, {"E": 193, "R": 19, "patterns": 212, "subset-fail": 8}, 0, {}, 11]], "open17": 0}
{"root": 6231, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 6284, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.27, "levels": [[13, {"E": 113, "F": 1, "R": 15, "patterns": 129}, 1, {"F": 1}, 15], [14, {"E": 280, "R": 12, "patterns": 292, "subset-fail": 9}, 0, {}, 3]], "open17": 0}
{"root": 6570, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 106, "R": 11, "patterns": 117}, 0, {}, 11]], "open17": 0}
{"root": 6958, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.21, "levels": [[13, {"E": 109, "F": 1, "R": 16, "patterns": 126}, 1, {"F": 1}, 16], [14, {"E": 207, "R": 15, "patterns": 222, "subset-fail": 9}, 0, {}, 6]], "open17": 0}
{"root": 6998, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 119, "R": 8, "patterns": 127}, 0, {}, 2]], "open17": 0}
{"root": 7099, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.99, "levels": [[13, {"eng-E": 36, "eng-O": 1, "eng-R": 3, "patterns": 258, "to-engine": 258}, 1, {"O": 1}, 3], [14, {"eng-E": 41, "eng-O": 1, "patterns": 594, "subset-fail": 432, "to-engine": 162}, 1, {"O": 1}, 0], [15, {"eng-E": 25, "patterns": 528, "subset-fail": 384, "to-engine": 144}, 0, {}, 0]], "open17": 0}
{"root": 7315, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.3, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176}, 1, {"F": 1}, 15], [14, {"E": 383, "R": 13, "patterns": 396, "subset-fail": 10}, 0, {}, 3]], "open17": 0}
{"root": 7424, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 94, "eng-R": 6, "patterns": 193, "to-engine": 193}, 0, {}, 6]], "open17": 0}
{"root": 7443, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 81, "patterns": 81}, 0, {}, 0]], "open17": 0}
{"root": 7449, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.48, "levels": [[13, {"eng-E": 116, "eng-R": 7, "patterns": 123, "to-engine": 123}, 0, {}, 7]], "open17": 0}
{"root": 7454, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.42, "levels": [[13, {"eng-E": 121, "eng-R": 3, "patterns": 124, "to-engine": 124}, 0, {}, 3]], "open17": 0}
{"root": 7517, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 78, "R": 3, "patterns": 81}, 0, {}, 3]], "open17": 0}
{"root": 7521, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 1, "patterns": 82}, 0, {}, 1]], "open17": 0}
{"root": 7525, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 7529, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 7533, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 83, "patterns": 83}, 0, {}, 0]], "open17": 0}
{"root": 7618, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 176, "R": 15, "patterns": 191}, 0, {}, 15]], "open17": 0}
{"root": 7716, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 106, "R": 14, "patterns": 120}, 0, {}, 8]], "open17": 0}
{"root": 7784, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 178, "R": 14, "patterns": 192}, 0, {}, 14]], "open17": 0}
{"root": 7788, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.52, "levels": [[13, {"eng-E": 182, "eng-R": 12, "patterns": 194, "to-engine": 194}, 0, {}, 12]], "open17": 0}
{"root": 7808, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 49, "R": 4, "patterns": 53}, 0, {}, 2]], "open17": 0}
{"root": 7812, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 75, "eng-R": 2, "patterns": 77, "to-engine": 77}, 0, {}, 2]], "open17": 0}
{"root": 7816, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 7820, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 78, "R": 3, "patterns": 81}, 0, {}, 3]], "open17": 0}
{"root": 7902, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.11, "levels": [[13, {"E": 162, "R": 18, "patterns": 180}, 0, {}, 18]], "open17": 0}
{"root": 8035, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 61, "R": 7, "patterns": 68}, 0, {}, 7]], "open17": 0}
{"root": 8175, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.18, "levels": [[13, {"E": 103, "F": 1, "R": 12, "patterns": 116}, 1, {"F": 1}, 12], [14, {"E": 209, "R": 10, "patterns": 219, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 8327, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.23, "levels": [[13, {"E": 102, "F": 1, "R": 21, "patterns": 124}, 1, {"F": 1}, 21], [14, {"E": 288, "R": 21, "patterns": 309, "subset-fail": 15}, 0, {}, 6]], "open17": 0}
{"root": 8532, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 39, "R": 5, "patterns": 44}, 0, {}, 5]], "open17": 0}
{"root": 8687, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 42, "R": 3, "patterns": 45}, 0, {}, 3]], "open17": 0}
{"root": 8940, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 9034, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 12, "patterns": 93}, 0, {}, 6]], "open17": 0}
{"root": 9513, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 9638, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 16, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 9698, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 9764, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.12, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}, 11]], "open17": 0}
{"root": 9829, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 60, "R": 13, "patterns": 73}, 0, {}, 13]], "open17": 0}
{"root": 9903, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 10022, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 9, "patterns": 78}, 0, {}, 9]], "open17": 0}
{"root": 10051, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 22, "patterns": 119}, 0, {}, 11]], "open17": 0}
{"root": 10099, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.24, "levels": [[13, {"E": 161, "F": 1, "R": 16, "patterns": 178}, 1, {"F": 1}, 10], [14, {"E": 406, "R": 16, "patterns": 422, "subset-fail": 13}, 0, {}, 2]], "open17": 0}
{"root": 10108, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.21, "levels": [[13, {"E": 157, "F": 2, "R": 12, "patterns": 171}, 1, {"F": 1}, 3], [14, {"E": 388, "F": 1, "R": 12, "patterns": 401, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 10181, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.31, "levels": [[13, {"eng-E": 4, "eng-F": 1, "eng-R": 1, "patterns": 20, "to-engine": 20}, 1, {"F": 1}, 1], [14, {"E": 27, "F": 1, "R": 5, "patterns": 33}, 1, {"F": 1}, 5], [15, {"E": 8, "patterns": 8}, 0, {}, 0]], "open17": 0}
{"root": 11381, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 76, "R": 12, "patterns": 88}, 0, {}, 12]], "open17": 0}
{"root": 11553, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.22, "levels": [[13, {"E": 99, "F": 1, "R": 15, "patterns": 115}, 1, {"F": 1}, 15], [14, {"E": 273, "R": 14, "patterns": 287, "subset-fail": 6}, 0, {}, 8]], "open17": 0}
{"root": 11798, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 11929, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 12133, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 47, "R": 6, "patterns": 53}, 0, {}, 6]], "open17": 0}
{"root": 12237, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 18, "patterns": 128}, 0, {}, 10]], "open17": 0}
{"root": 12472, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 12556, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 8, "patterns": 82}, 0, {}, 8]], "open17": 0}
{"root": 13176, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 13956, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 9, "patterns": 82}, 0, {}, 9]], "open17": 0}
{"root": 14193, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 6]], "open17": 0}
{"root": 14628, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 75, "R": 7, "patterns": 82}, 0, {}, 7]], "open17": 0}
{"root": 14829, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 14848, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 9, "patterns": 75}, 0, {}, 9]], "open17": 0}
{"root": 15009, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 15057, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 7, "patterns": 91}, 0, {}, 7]], "open17": 0}
{"root": 15086, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 80, "R": 8, "patterns": 88}, 0, {}, 8]], "open17": 0}
{"root": 15242, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 46, "patterns": 46}, 0, {}, 0]], "open17": 0}
{"root": 15427, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 15455, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.14, "levels": [[13, {"E": 61, "F": 1, "R": 10, "patterns": 72}, 1, {"F": 1}, 10], [14, {"E": 151, "R": 10, "patterns": 161, "subset-fail": 2}, 0, {}, 8]], "open17": 0}
{"root": 15600, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.17, "levels": [[13, {"E": 107, "F": 1, "R": 13, "patterns": 121}, 1, {"F": 1}, 13], [14, {"E": 203, "R": 12, "patterns": 215, "subset-fail": 4}, 0, {}, 8]], "open17": 0}
{"root": 16426, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 33, "R": 2, "patterns": 35}, 0, {}, 1]], "open17": 0}
{"root": 16724, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 7, "patterns": 75}, 0, {}, 7]], "open17": 0}
{"root": 16920, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 17078, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 25, "R": 1, "patterns": 26}, 0, {}, 1]], "open17": 0}
{"root": 17187, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 14, "patterns": 98}, 0, {}, 7]], "open17": 0}
{"root": 17319, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 55, "R": 4, "patterns": 59}, 0, {}, 2]], "open17": 0}
{"root": 17545, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 47, "R": 4, "patterns": 51}, 0, {}, 4]], "open17": 0}
{"root": 17682, "kind": "F", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.19, "levels": [[13, {"E": 29, "F": 1, "R": 6, "patterns": 36}, 1, {"F": 1}, 6], [14, {"E": 42, "R": 6, "patterns": 48}, 0, {}, 6]], "open17": 0}
{"root": 17842, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 34, "R": 6, "patterns": 40}, 0, {}, 6]], "open17": 0}
{"root": 18161, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 3, "eng-F": 1, "eng-R": 2, "patterns": 22, "to-engine": 22}, 1, {"F": 1}, 2], [14, {"E": 25, "F": 1, "R": 8, "patterns": 34}, 1, {"F": 1}, 4], [15, {"E": 8, "R": 8, "patterns": 16}, 0, {}, 2]], "open17": 0}
{"root": 18206, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 31, "patterns": 31}, 0, {}, 0]], "open17": 0}
{"root": 18260, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.23, "levels": [[13, {"E": 41, "F": 1, "R": 14, "patterns": 56}, 1, {"F": 1}, 7], [14, {"E": 102, "R": 14, "patterns": 116, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 18522, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.23, "levels": [[13, {"E": 112, "F": 1, "R": 14, "patterns": 127}, 1, {"F": 1}, 14], [14, {"E": 317, "R": 14, "patterns": 331, "subset-fail": 5}, 0, {}, 9]], "open17": 0}
{"root": 18813, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.16, "levels": [[13, {"E": 77, "F": 1, "R": 7, "patterns": 85}, 1, {"F": 1}, 7], [14, {"E": 214, "R": 7, "patterns": 221, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 18863, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.21, "levels": [[13, {"E": 214, "F": 2, "R": 28, "patterns": 244}, 1, {"F": 1}, 8], [14, {"E": 375, "F": 1, "R": 28, "patterns": 404, "subset-fail": 15}, 0, {}, 7]], "open17": 0}
{"root": 20638, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.05, "levels": [[13, {"E": 71, "R": 14, "patterns": 85}, 0, {}, 7]], "open17": 0}
{"root": 24311, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.21, "levels": [[13, {"E": 133, "F": 2, "R": 18, "patterns": 153}, 1, {"F": 1}, 6], [14, {"E": 322, "F": 1, "R": 18, "patterns": 341, "subset-fail": 11}, 0, {}, 4]], "open17": 0}
{"root": 30905, "kind": "O", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.51, "levels": [[13, {"eng-E": 22, "eng-O": 1, "eng-R": 5, "patterns": 148, "to-engine": 148}, 1, {"O": 1}, 5], [14, {"eng-E": 73, "eng-R": 5, "patterns": 424, "subset-fail": 272, "to-engine": 152}, 0, {}, 5]], "open17": 0}
{"root": 37074, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.03, "levels": [[13, {"E": 51, "R": 4, "patterns": 55}, 0, {}, 1]], "open17": 0}
{"root": 43014, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 58, "R": 15, "patterns": 73}, 0, {}, 15]], "open17": 0}
{"root": 51212, "kind": "F", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.03, "levels": [[13, {"E": 33, "R": 16, "patterns": 49}, 0, {}, 2]], "open17": 0}
{"root": 51665, "kind": "O", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 43, "eng-R": 9, "patterns": 102, "to-engine": 102}, 0, {}, 9]], "open17": 0}
{"root": 68074, "kind": "F", "mult": {"2": 12, "3": 12, "4": 3}, "time": 0.18, "levels": [[13, {"E": 54, "F": 3, "R": 39, "patterns": 96}, 1, {"F": 1}, 7], [14, {"E": 154, "F": 2, "R": 41, "patterns": 197, "subset-fail": 2}, 1, {"F": 1}, 20], [15, {"E": 150, "R": 5, "patterns": 155, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 79407, "kind": "F", "mult": {"2": 12, "3": 12, "4": 3}, "time": 0.25, "levels": [[13, {"F": 6, "patterns": 6}, 1, {"F": 1}, 0], [14, {"F": 5, "R": 8, "patterns": 13}, 2, {"F": 2}, 1], [15, {"E": 29, "R": 9, "patterns": 38}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b45_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b45_p1of4.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "T?????????????}?A[?WoOT?_k?@c?ASAEE?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?OO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?GO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_Ca?HC@CgAGW@AA?AC_CBS??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW@@A?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW?PA?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????}??w@BOPE?IC?aGCHG?HA?Ck_??[??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W@@A?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?GC_?LS??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?@i_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?HA?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?_A_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?OA_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?bC?PG?_W?QA??Q_AGk??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?_A_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwADOAE?Gc@Ag?_WACq??Q_?CK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_WA@A?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_@?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_A?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_WA?a?CC_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?GC_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?OA_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?OA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????}?@KAH_GiA@W?MG?_W?cA?___?aC?@Ao?", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?Gi?d_`I?_W?PG?_W?cA?AA_CEK??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????}?Gi?d_`I?_WCEG?_W?SA?GO_?CS?@Co?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_CI@AWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?aA?AA_?iK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?IA?OA_?iK??", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????}?CYCH_AI@@c?_g@?WA@A?Da_?OK??", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}?Oe?`OOe@@c?Og@?W?fA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????{?BCAO_AaA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????R?PG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA?GO_CCc??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA??W_CCc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?H_?p?_c?GW@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_?p?_c@?g?Oo@Hg?RK?O__CQC?AAO?@A_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_CQ?EGAAOA@O@Hg?RK?`?_AAC??SO?AE_?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????{?HG?p?aCA?g@Hg?eW?MA?_O_A?s??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "X?????????????{?HG?p?aCA?gA?o@Hg?RK?B__CAC?GCO?CC_?", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????{?P_?p?Ac@?g@Hg?eW?EA?QO_C?s??", "st": "O", "vs": [7]}
{"root": 182, "n": 13, "g6": "X?????????????{?P_AQ?EG@?gC?o@Hg?RK?P?_CAC?@QO?GA_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "W?????????????F?HOCP?_S@?g?Oo@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 190, "n": 13, "g6": "X?????????????{?HOCP?_S@?g?Oo@Hg?RK?F?_CCC??KO?OC_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????{?B_CP?OI?GW@Hg?eW@IA?_S_?GS??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????F?PGAO__K@AG?PO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????{?BG@P?QCA?W@Eg?hWAKA??W_ACS??", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?HA@@_GQA?g?ZG?cw?gA?_o_AGS??", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "Y???????????????CEAGOGQA?g?ZG?cw?cA?_o_AOc?]?G?@_O?AAO??", "st": "F", "vs": [7, 7]}
{"root": 229, "n": 13, "g6": "W?????????????OgOKCC_GS@GG@GO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????{?OKCC_GS@GG?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "W?????????????QGOcCA_Oa?kW?fGA?gA?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????{?OcACOJE?RcA?gC?W?EA?QG_CAc??", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "W?????????????`_@gAP?OS?GWCOG@Hg?RK?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "V?????????????{?@gAA_AEAGC@Hg?eWAEA?QG_@?S??", "st": "O", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????{?@gAGOAEAGC@Hg?eWAEA?QG_?Ac??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "W?????????????Q_Oo?Y?OI?GWCOG@Hg?RK?{?_?PC??IO?", "st": "O", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?AEAGC@Hg?eW?LA?_C_A@S??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?BO?GW@Hg?eW?@Q?OI_COK??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????{?OE?tOOE?aCA@G?igAKA?O__@AS??", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "V?????????????}?O[@COPQ?GW?WG?Ag??k?HK_?cK??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "Y?????????????}?@gCF?Ac?Gg@GoAKG??s??R??HC??IO?Ca_?A@_??", "st": "O", "vs": [7]}
{"root": 333, "n": 13, "g6": "Y?????????????}?@K?S_PS?KG@DOCKG??s??R??EC??cO?CE_?A@_??", "st": "O", "vs": [7]}
{"root": 344, "n": 13, "g6": "V?????????????}?Ck?W_Os?IG@?o?@g?@K?CI_CKK??", "st": "F", "vs": [7]}
{"root": 449, "n": 13, "g6": "V?????????????}?Gh?PO?eAEC?BG?Og?_K?Co_@Hc??", "st": "F", "vs": [7]}
{"root": 601, "n": 13, "g6": "V?????????????}??w?Q_Gk?QG@AO?SG@CS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG?aO?cG@CS?`I_@AK??", "st": "F", "vs": [7]}
{"root": 643, "n": 13, "g6": "V?????????????}?CK?Q_`K?SGADO?SG?PC?@o_@?{??", "st": "O", "vs": [7]}
{"root": 652, "n": 13, "g6": "V?????????????}?AK?Q_GQACgACo?gG?IC?@o_@@k??", "st": "O", "vs": [7]}
{"root": 657, "n": 13, "g6": "V?????????????}?@K?a_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 695, "n": 13, "g6": "V?????????????}?AI?QOPI?aW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 699, "n": 13, "g6": "V?????????????}?AI?QOOi?cW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 773, "n": 13, "g6": "Y?????????????}??w?d__a?cWCGGABG?GS?CB??gC?OCO?AQ_??`_??", "st": "F", "vs": [7]}
{"root": 823, "n": 13, "g6": "V?????????????}?AIAH_DA?HG@Co?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??w@A_DK?KGACo?QGA?k?H?_ABC?AOo?", "st": "O", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?`?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?P?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?OGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?AGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "W?????????????}??w@B?`K?HG@Co?WG@?k?H?_AAc?AOo?", "st": "F", "vs": [7]}
{"root": 855, "n": 13, "g6": "W?????????????}??w?R?`K@@G?co?SG?_k?O__@Ac?A_o?", "st": "F", "vs": [7]}
{"root": 899, "n": 13, "g6": "Y?????????????}??wAA_Gk?IGAHO@GG?HC?_F??WC?OCO?CQ_??`_??", "st": "F", "vs": [7]}
{"root": 904, "n": 13, "g6": "V?????????????}??wAA__k?aG?QO?SG?cS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 1120, "n": 13, "g6": "Y?????????????}??wAD?HCA?o@BO?QG?QS?PB??SC?AcO??S_?_A_??", "st": "F", "vs": [7]}
{"root": 1124, "n": 13, "g6": "W?????????????}??w@D?HC?Pg?cG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1208, "n": 13, "g6": "Y?????????????}??wAH?_K?KG@DO?ao@@C?Ad??cC??KO?_A_?H@_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "X?????????????}??wAH?_K?SG@DOACG?PC?BD?CCC?GJO??H_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "W?????????????}??wAH?DA?agAAo?aG?KS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "Y?????????????}??w?X?DCA?o@BOCAG?aS?PB??aC?GSO??E_?A@_??", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "V?????????????}??wAD?_K?QGCAG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1308, "n": 13, "g6": "V?????????????}??w?c__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1332, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1368, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????}??w@C__K?PGADO?cG?cc?`A_?Qk??", "st": "O", "vs": [7]}
{"root": 1442, "n": 13, "g6": "V?????????????}??wAH?_KACG?aoACG?cS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1540, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 1584, "n": 13, "g6": "V?????????????}?CIAEOAI?OWCIG?`G?GS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1624, "n": 13, "g6": "V?????????????}?CWCL?AE?HC@@G?_g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1652, "n": 13, "g6": "V?????????????}?CWCD_AI?HC?`G@?g?EK?PW_?_s??", "st": "F", "vs": [7]}
{"root": 1670, "n": 13, "g6": "V?????????????}?AWAL?AE?HC?`GA?gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 1732, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????}?@KCEOCI?GW?SGAIG?OS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1810, "n": 13, "g6": "X?????????????}?AKAD_Ga?GWAAG?PG?OS?`B??]C?CAO??I_?", "st": "F", "vs": [7]}
{"root": 1875, "n": 13, "g6": "V?????????????}?Gk?`_CQ?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 1880, "n": 13, "g6": "V?????????????}?@WCL?CE?PC@@G?Og@AK?HS_?PS??", "st": "F", "vs": [7]}
{"root": 1915, "n": 13, "g6": "V?????????????}?CWCL?AE?PC?PG@?g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1941, "n": 13, "g6": "X?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "[?????????????~??]?cOAQ?CgA?o?KG?PC?AH?@?g?@OO?@O_?CG_?OAO???[??", "st": "O", "vs": [7]}
{"root": 1941, "n": 14, "g6": "[???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@O?O@_?GAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 14, "g6": "_???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g??]O?_A_?O@_?@OG??IA??CGO?A?P????Y??@?E???", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 15, "g6": "c?????????????????Fw?Ca?HG?HOA?o?EC?CP??PG?CA_?_A_?O@_?C@G?C?I???{o??I?_??I@???`@??A?O_???BG??@?D???G?K???", "st": "O", "vs": [7, 7, 7]}
{"root": 1957, "n": 13, "g6": "V?????????????}?@SAKOCQ?GWCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1961, "n": 13, "g6": "V?????????????}?@IAEOAI?OW?cGCIG@?c?@k_@?[??", "st": "F", "vs": [7]}
{"root": 2011, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?aG?Og@?K?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?QOGIACW?cGAHG?_S?CW_?Sc??@o?", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?S_AQ?_gCGo?cG@Cc?CW_?CS?CAo?", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "X?????????????}?O[@@_Aa?OgAKG?QG?OS?GB??PC??jO?_@_?", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?QG?_g?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2031, "n": 14, "g6": "Y???????????????^?CF?Aa?Og?QG?_g?_K?AG_?Is?O?o?GKO?P`O??", "st": "F", "vs": [7, 7]}
{"root": 2035, "n": 13, "g6": "V?????????????}?AWCJ?GK?GgADG?Og?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2073, "n": 13, "g6": "V?????????????}?AHA@OGe?`CCHG?_g?GK?Po_?Pc??", "st": "F", "vs": [7]}
{"root": 2112, "n": 13, "g6": "V?????????????}?O[@A_AQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2196, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?aGA?g?_K?Hc_?PK??", "st": "F", "vs": [7]}
{"root": 2204, "n": 13, "g6": "Y?????????????}?O[?S_AIACW?kG?QG?_c?OD??WC?GCO?GC_?CQ_??", "st": "F", "vs": [7]}
{"root": 2222, "n": 13, "g6": "W?????????????}?AK?c_`K?IGAIO@KG?HC??o_@@S?GAo?", "st": "O", "vs": [7]}
{"root": 2299, "n": 13, "g6": "V?????????????}?CYCIOCI?GWAAG?PG?_K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 2304, "n": 13, "g6": "X?????????????}?@E?QOOi?OWAAG?`GACS?GB??mC?OCO?GC_?", "st": "F", "vs": [7]}
{"root": 2356, "n": 13, "g6": "V?????????????}?A[CIOAI?OW?QGC?g@?K?Pc_@@K??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?_O_?@G_?@AO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?AO_?@G_?CAO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?COO?CO_?_G_?GAO???[??", "st": "O", "vs": [7]}
{"root": 2425, "n": 14, "g6": "`???????????????^_?F__a@@G?PO?Go?IC?@P?@@G?AA_?O__?_O_??cO??Oc??@_O??H@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "[???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "_???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g??]O?GA_?_@_?COG??aA??_GO?@?P????Y???OE???", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 15, "g6": "c?????????????????Fw?_a@@G?PO?Go?IC?@P?@@G?AA_?GA_?_@_?A@G?A?I???{o??a?_??a@??C@@??@?O_???BG???OD????_K???", "st": "O", "vs": [7, 7, 7]}
{"root": 2483, "n": 13, "g6": "W?????????????bGJAD_O@Q?AgBGG?SG?PC??F?EEC?CEO?", "st": "F", "vs": [7]}
{"root": 3140, "n": 13, "g6": "Y?????????????KoOsDO_sA?@g?Co?gG?_c??T??OW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "W?????????????WoCaE@_BQ?OW?kG?BG?GS?OB?DoC??TO?", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "Y?????????????m?KW@G_BQ?Ag?_o?kG?@c?AD?A?W?@OO?CO_?oK_??", "st": "F", "vs": [7]}
{"root": 5411, "n": 13, "g6": "Y?????????????gg@K?S_cS@QG?IO@?o?EC?WP??`G?X_O??I_??D_??", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "Y?????????????KoQcEC_iA?Ag?AoB?G?Gc?CD??GW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "W?????????????ROEWCh?iA?Ag?AoB?G?OS?@B?ECc?@Co?", "st": "F", "vs": [7]}
{"root": 6992, "n": 13, "g6": "X?????????????WsE@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?", "st": "O", "vs": [7]}
{"root": 6992, "n": 13, "g6": "\\?????????????fGKY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?o?_?I?_?AOO??IC???B_??", "st": "O", "vs": [7]}
{"root": 6992, "n": 14, "g6": "[???????????????E@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?WsO?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 14, "g6": "_???????????????KY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?W?G?@OA??C_O??D@????Y????e???", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 15, "g6": "c?????????????????@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?KYG?C?Q???@o?B??_?@O@???c@???D?_???BG????d????CK???", "st": "O", "vs": [7, 7, 7]}
{"root": 7100, "n": 13, "g6": "X?????????????W[D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????f_KM?aO?i?CW@_G?QG?Cc??d??IC?D@O?o@_?", "st": "F", "vs": [7]}
{"root": 7100, "n": 14, "g6": "[???????????????D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?W[O?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 8688, "n": 13, "g6": "Z?????????????}?CWCJ?BCAAO?a_@GO?Og?OE??@g??H_?AG_?_A_?Goo??", "st": "F", "vs": [7]}
{"root": 9860, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?AD??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 10121, "n": 13, "g6": "Y?????????????}?Os?b?Ac@DO?QO?@o?BC?AH?A?W?@_O?Ca_?GD_??", "st": "F", "vs": [7]}
{"root": 12242, "n": 13, "g6": "Y?????????????}??w@D?GS?QG?POAGo?HC?`H??_g??EO?_Q_?O`_??", "st": "F", "vs": [7]}
{"root": 15630, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17872, "n": 13, "g6": "Y?????????????}?Ow@C_AS@Co?cO?PO?KC?CD?@?W?@OO?OQ_?_H_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoAK?w_?kAoGAOO?KO?@W?@P?@?g??D_?pG_?A`_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoWc?b?FC?AoAOO?KO?@W?@P?@?g??D_?kA_?A`_??", "st": "F", "vs": [7]}
{"root": 20746, "n": 13, "g6": "[?????????????TOFCF?_Cc?@o?EO?HO?GW?AP??DG??a_?CB??b__?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 20746, "n": 13, "g6": "Y?????????????b_Ig@p?Cc?@o?EO?HO?GW?AP??DG??a_?wC_?CB_??", "st": "O", "vs": [7]}
{"root": 33057, "n": 13, "g6": "Z?????????????b?[OCb?TC?BO@oO?IO?Ag?C`?A@G??B_?@__?AK_?CGo??", "st": "F", "vs": [7]}
{"root": 33057, "n": 14, "g6": "\\???????????????P_FC?cW@SO?E_@oO?Ag?C`???w??oO?AK_?GP_?@OG??IQ??OHO??", "st": "F", "vs": [7, 7]}
{"root": 54130, "n": 13, "g6": "[?????????????@oOSAB?BC?aO?a_?gO?IG?GQ?@GG?AO_?AP???N??^?O??HC??", "st": "O", "vs": [7]}
{"root": 54130, "n": 13, "g6": "\\?????????????}??wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??O_O?ACC???N_??", "st": "O", "vs": [7]}
{"root": 54130, "n": 14, "g6": "_????????????????wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??^?O??HC??`?O?@A@???@y???AE???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 14, "g6": "_???????????????^??M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?CGC??O__?@C@??CAA???@}???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 15, "g6": "c??????????????????M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?FoC??@G_?AC@??ACA???AE??@C?_??_OG???CD????Fk???", "st": "O", "vs": [7, 7, 7]}
{"root": 70921, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?PG?AI??Co?CO_?AP??CH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70921, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?CQ??PO??R??G`??AP??AC_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu3_b45_p1of4.roots.jsonl <==
{"root": 1, "kind": "O", "mult": {"2": 26, "4": 5, "5": 1}, "time": 0.57, "levels": [[13, {"eng-E": 7, "eng-O": 1, "eng-R": 11, "patterns": 201, "to-engine": 201}, 1, {"O": 1}, 11], [14, {"eng-E": 44, "eng-R": 1, "patterns": 322, "subset-fail": 148, "to-engine": 174}, 0, {}, 1]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 24, "4": 7}, "time": 0.19, "levels": [[13, {"eng-E": 20, "eng-R": 2, "patterns": 68, "to-engine": 68}, 0, {}, 2]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.92, "levels": [[13, {"eng-E": 163, "eng-F": 2, "eng-O": 3, "eng-R": 33, "patterns": 201, "to-engine": 201}, 5, {"F": 2, "O": 3}, 33], [14, {"E": 709, "R": 10, "eng-E": 588, "eng-R": 9, "patterns": 1803, "subset-fail": 487, "to-engine": 602}, 0, {}, 14]], "open17": 0}
{"root": 13, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"eng-E": 106, "eng-F": 1, "eng-R": 29, "patterns": 136, "to-engine": 136}, 1, {"F": 1}, 29], [14, {"E": 247, "patterns": 247}, 0, {}, 0]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 79, "eng-R": 17, "patterns": 96, "to-engine": 96}, 0, {}, 17]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.37, "levels": [[13, {"eng-E": 136, "eng-F": 6, "eng-O": 1, "eng-R": 29, "patterns": 172, "to-engine": 172}, 7, {"F": 6, "O": 1}, 29], [14, {"E": 1789, "R": 34, "eng-E": 203, "eng-R": 3, "patterns": 2140, "subset-fail": 133, "to-engine": 206}, 0, {}, 12]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.15, "levels": [[13, {"eng-E": 75, "eng-F": 2, "eng-O": 3, "eng-R": 28, "patterns": 210, "to-engine": 210}, 5, {"F": 2, "O": 3}, 28], [14, {"E": 746, "R": 11, "eng-E": 522, "eng-R": 3, "patterns": 1901, "subset-fail": 519, "to-engine": 633}, 0, {}, 6]], "open17": 0}
{"root": 29, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 5.7, "levels": [[13, {"eng-E": 201, "eng-F": 5, "eng-O": 6, "eng-R": 61, "patterns": 273, "to-engine": 273}, 11, {"O": 6, "F": 5}, 61], [14, {"E": 2078, "R": 41, "eng-E": 1485, "eng-R": 9, "patterns": 4886, "subset-fail": 1279, "to-engine": 1506}, 0, {}, 29]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.55, "levels": [[13, {"eng-E": 69, "eng-F": 2, "eng-R": 16, "patterns": 87, "to-engine": 87}, 2, {"F": 2}, 16], [14, {"E": 286, "R": 3, "patterns": 289, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 37, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 78, "eng-F": 2, "eng-R": 11, "patterns": 91, "to-engine": 91}, 2, {"F": 2}, 11], [14, {"E": 250, "R": 3, "patterns": 253}, 0, {}, 2]], "open17": 0}
{"root": 42, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.82, "levels": [[13, {"eng-E": 116, "eng-F": 1, "eng-O": 1, "eng-R": 25, "patterns": 143, "to-engine": 143}, 2, {"F": 1, "O": 1}, 25], [14, {"E": 250, "R": 2, "eng-E": 170, "eng-R": 2, "patterns": 536, "subset-fail": 113, "to-engine": 172}, 0, {}, 3]], "open17": 0}
{"root": 46, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.94, "levels": [[13, {"eng-E": 121, "eng-O": 1, "eng-R": 21, "patterns": 143, "to-engine": 143}, 1, {"O": 1}, 21], [14, {"eng-E": 161, "patterns": 277, "subset-fail": 116, "to-engine": 161}, 0, {}, 0]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 41, "eng-F": 1, "eng-R": 7, "patterns": 93, "to-engine": 93}, 1, {"F": 1}, 7], [14, {"E": 200, "patterns": 200}, 0, {}, 0]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 123, "R": 7, "patterns": 130}, 0, {}, 7]], "open17": 0}
{"root": 58, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.34, "levels": [[13, {"eng-E": 124, "eng-R": 4, "patterns": 128, "to-engine": 128}, 0, {}, 4]], "open17": 0}
{"root": 62, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}, 4]], "open17": 0}
{"root": 66, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 71, "R": 1, "patterns": 72}, 0, {}, 1]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 38, "R": 1, "patterns": 39}, 0, {}, 1]], "open17": 0}
{"root": 82, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 174, "R": 14, "patterns": 188}, 0, {}, 14]], "open17": 0}
{"root": 90, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 124, "R": 9, "patterns": 133}, 0, {}, 9]], "open17": 0}
{"root": 95, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.13, "levels": [[13, {"E": 171, "R": 12, "patterns": 183}, 0, {}, 12]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 110, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 164, "R": 14, "patterns": 178}, 0, {}, 14]], "open17": 0}
{"root": 115, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 67, "R": 5, "patterns": 72}, 0, {}, 5]], "open17": 0}
{"root": 119, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 123, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 131, "R": 6, "patterns": 137}, 0, {}, 6]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 90, "patterns": 90}, 0, {}, 0]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 112, "R": 16, "patterns": 128}, 0, {}, 16]], "open17": 0}
{"root": 135, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.44, "levels": [[13, {"eng-E": 126, "eng-R": 7, "patterns": 133, "to-engine": 133}, 0, {}, 7]], "open17": 0}
{"root": 139, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.22, "levels": [[13, {"eng-E": 70, "eng-R": 3, "patterns": 136, "to-engine": 136}, 0, {}, 3]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.12, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 5]], "open17": 0}
{"root": 149, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.13, "levels": [[13, {"E": 129, "R": 5, "patterns": 134}, 0, {}, 5]], "open17": 0}
{"root": 154, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 125, "R": 7, "patterns": 132}, 0, {}, 7]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.1, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 162, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.33, "levels": [[13, {"eng-E": 28, "eng-R": 5, "patterns": 174, "to-engine": 174}, 0, {}, 5]], "open17": 0}
{"root": 166, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.49, "levels": [[13, {"eng-E": 62, "eng-F": 1, "eng-R": 19, "patterns": 82, "to-engine": 82}, 1, {"F": 1}, 19], [14, {"E": 184, "patterns": 184}, 0, {}, 0]], "open17": 0}
{"root": 170, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"eng-E": 64, "eng-R": 24, "patterns": 88, "to-engine": 88}, 0, {}, 24]], "open17": 0}
{"root": 174, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 2.92, "levels": [[13, {"eng-E": 101, "eng-F": 3, "eng-O": 3, "eng-R": 32, "patterns": 139, "to-engine": 139}, 6, {"O": 3, "F": 3}, 32], [14, {"E": 669, "R": 14, "eng-E": 538, "eng-R": 4, "patterns": 1544, "subset-fail": 310, "to-engine": 553}, 0, {}, 14]], "open17": 0}
{"root": 178, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.64, "levels": [[13, {"eng-E": 102, "eng-F": 2, "eng-R": 30, "patterns": 134, "to-engine": 134}, 2, {"F": 2}, 30], [14, {"E": 446, "R": 3, "patterns": 449}, 0, {}, 3]], "open17": 0}
{"root": 182, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.11, "levels": [[13, {"eng-E": 95, "eng-F": 1, "eng-O": 1, "eng-R": 39, "patterns": 136, "to-engine": 136}, 2, {"O": 1, "F": 1}, 39], [14, {"E": 206, "R": 1, "eng-E": 211, "patterns": 497, "subset-fail": 78, "to-engine": 212}, 0, {}, 1]], "open17": 0}
{"root": 186, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 33, "eng-R": 15, "patterns": 90, "to-engine": 90}, 0, {}, 15]], "open17": 0}
{"root": 190, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.31, "levels": [[13, {"eng-E": 97, "eng-F": 2, "eng-O": 1, "eng-R": 33, "patterns": 133, "to-engine": 133}, 3, {"O": 1, "F": 2}, 33], [14, {"E": 468, "R": 4, "eng-E": 122, "eng-R": 1, "patterns": 727, "subset-fail": 130, "to-engine": 125}, 0, {}, 5]], "open17": 0}
{"root": 194, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.15, "levels": [[13, {"eng-E": 97, "eng-O": 1, "eng-R": 34, "patterns": 132, "to-engine": 132}, 1, {"O": 1}, 34], [14, {"eng-E": 127, "patterns": 262, "subset-fail": 135, "to-engine": 127}, 0, {}, 0]], "open17": 0}
{"root": 198, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 36, "eng-R": 14, "patterns": 93, "to-engine": 93}, 0, {}, 14]], "open17": 0}
{"root": 202, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 62, "eng-R": 28, "patterns": 90, "to-engine": 90}, 0, {}, 28]], "open17": 0}
{"root": 206, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.78, "levels": [[13, {"eng-E": 67, "eng-O": 1, "eng-R": 22, "patterns": 90, "to-engine": 90}, 1, {"O": 1}, 22], [14, {"eng-E": 182, "eng-R": 1, "patterns": 217, "subset-fail": 34, "to-engine": 183}, 0, {}, 1]], "open17": 0}
{"root": 211, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.82, "levels": [[13, {"eng-E": 93, "eng-F": 2, "eng-O": 2, "eng-R": 37, "patterns": 134, "to-engine": 134}, 4, {"O": 2, "F": 2}, 37], [14, {"E": 519, "R": 7, "eng-E": 326, "eng-R": 2, "patterns": 1043, "subset-fail": 192, "to-engine": 330}, 0, {}, 4]], "open17": 0}
{"root": 215, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.26, "levels": [[13, {"eng-E": 22, "eng-O": 2, "eng-R": 21, "patterns": 168, "to-engine": 168}, 2, {"O": 2}, 21], [14, {"eng-E": 66, "eng-R": 10, "patterns": 614, "subset-fail": 314, "to-engine": 300}, 0, {}, 10]], "open17": 0}
{"root": 219, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 12, "eng-R": 9, "patterns": 149, "to-engine": 149}, 0, {}, 9]], "open17": 0}
{"root": 224, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.63, "levels": [[13, {"eng-E": 79, "eng-F": 2, "eng-O": 2, "eng-R": 50, "patterns": 133, "to-engine": 133}, 4, {"O": 2, "F": 2}, 50], [14, {"E": 515, "F": 2, "R": 14, "eng-E": 302, "eng-R": 35, "patterns": 1059, "subset-fail": 199, "to-engine": 340}, 1, {"F": 1}, 39], [15, {"E": 191, "R": 2, "patterns": 193, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 229, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.26, "levels": [[13, {"eng-E": 73, "eng-O": 2, "eng-R": 31, "patterns": 206, "to-engine": 206}, 2, {"O": 2}, 31], [14, {"eng-E": 362, "eng-R": 5, "patterns": 767, "subset-fail": 276, "to-engine": 491}, 0, {}, 5]], "open17": 0}
{"root": 233, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.68, "levels": [[13, {"eng-E": 90, "eng-O": 2, "eng-R": 48, "patterns": 276, "to-engine": 276}, 2, {"O": 2}, 48], [14, {"eng-E": 404, "eng-R": 1, "patterns": 948, "subset-fail": 412, "to-engine": 536}, 0, {}, 1]], "open17": 0}
{"root": 237, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"eng-E": 66, "eng-R": 21, "patterns": 87, "to-engine": 87}, 0, {}, 21]], "open17": 0}
{"root": 241, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"eng-E": 64, "eng-R": 20, "patterns": 84, "to-engine": 84}, 0, {}, 20]], "open17": 0}
{"root": 245, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"eng-E": 66, "eng-R": 20, "patterns": 86, "to-engine": 86}, 0, {}, 20]], "open17": 0}
{"root": 249, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"eng-E": 42, "eng-R": 10, "patterns": 52, "to-engine": 52}, 0, {}, 10]], "open17": 0}
{"root": 253, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"eng-E": 61, "eng-R": 27, "patterns": 88, "to-engine": 88}, 0, {}, 27]], "open17": 0}
{"root": 257, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.35, "levels": [[13, {"eng-E": 96, "eng-O": 2, "eng-R": 37, "patterns": 135, "to-engine": 135}, 2, {"O": 2}, 37], [14, {"eng-E": 287, "patterns": 563, "subset-fail": 276, "to-engine": 287}, 0, {}, 0]], "open17": 0}
{"root": 261, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.48, "levels": [[13, {"eng-E": 57, "eng-F": 1, "eng-R": 21, "patterns": 79, "to-engine": 79}, 1, {"F": 1}, 21], [14, {"E": 171, "patterns": 171}, 0, {}, 0]], "open17": 0}
{"root": 265, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 62, "eng-R": 27, "patterns": 89, "to-engine": 89}, 0, {}, 27]], "open17": 0}
{"root": 269, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.07, "levels": [[13, {"eng-E": 93, "eng-F": 2, "eng-O": 1, "eng-R": 36, "patterns": 132, "to-engine": 132}, 3, {"O": 1, "F": 2}, 36], [14, {"E": 519, "R": 4, "eng-E": 133, "eng-R": 1, "patterns": 797, "subset-fail": 144, "to-engine": 134}, 0, {}, 1]], "open17": 0}
{"root": 273, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 277, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"eng-E": 31, "eng-F": 1, "eng-R": 7, "patterns": 77, "to-engine": 77}, 1, {"F": 1}, 7], [14, {"E": 177, "patterns": 177}, 0, {}, 0]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 110, "R": 10, "patterns": 120}, 0, {}, 10]], "open17": 0}
{"root": 286, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 130, "R": 8, "patterns": 138}, 0, {}, 8]], "open17": 0}
{"root": 290, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 114, "R": 4, "patterns": 118}, 0, {}, 4]], "open17": 0}
{"root": 295, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 134, "R": 3, "patterns": 137}, 0, {}, 3]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"E": 173, "F": 1, "R": 13, "patterns": 187}, 1, {"F": 1}, 13], [14, {"E": 422, "R": 11, "patterns": 433, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 183, "R": 8, "patterns": 191}, 0, {}, 8]], "open17": 0}
{"root": 308, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 121, "R": 4, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 312, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 114, "R": 6, "patterns": 120}, 0, {}, 6]], "open17": 0}
{"root": 316, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.57, "levels": [[13, {"eng-E": 106, "eng-O": 1, "eng-R": 9, "patterns": 116, "to-engine": 116}, 1, {"O": 1}, 9], [14, {"eng-E": 117, "eng-R": 4, "patterns": 138, "subset-fail": 17, "to-engine": 121}, 0, {}, 4]], "open17": 0}
{"root": 320, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 325, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 71, "R": 6, "patterns": 77}, 0, {}, 6]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 88, "R": 1, "patterns": 89}, 0, {}, 1]], "open17": 0}
{"root": 333, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.88, "levels": [[13, {"eng-E": 87, "eng-O": 1, "eng-R": 7, "patterns": 185, "to-engine": 185}, 1, {"O": 1}, 7], [14, {"eng-E": 99, "eng-R": 3, "patterns": 224, "subset-fail": 24, "to-engine": 200}, 0, {}, 3]], "open17": 0}
{"root": 340, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 344, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"E": 177, "F": 1, "R": 9, "patterns": 187}, 1, {"F": 1}, 9], [14, {"E": 445, "R": 9, "patterns": 454, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 348, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 9, "patterns": 128}, 0, {}, 9]], "open17": 0}
{"root": 352, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 79, "R": 6, "patterns": 85}, 0, {}, 6]], "open17": 0}
{"root": 357, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 132, "R": 4, "patterns": 136}, 0, {}, 2]], "open17": 0}
{"root": 361, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 5, "patterns": 120}, 0, {}, 5]], "open17": 0}
{"root": 365, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 101, "R": 12, "patterns": 113}, 0, {}, 12]], "open17": 0}
{"root": 370, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 182, "R": 11, "patterns": 193}, 0, {}, 11]], "open17": 0}
{"root": 374, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 176, "R": 14, "patterns": 190}, 0, {}, 14]], "open17": 0}
{"root": 378, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 382, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 119, "R": 11, "patterns": 130}, 0, {}, 11]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 6]], "open17": 0}
{"root": 397, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 403, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 88, "R": 5, "patterns": 93}, 0, {}, 5]], "open17": 0}
{"root": 407, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 15, "patterns": 133}, 0, {}, 15]], "open17": 0}
{"root": 412, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 124, "R": 4, "patterns": 128}, 0, {}, 2]], "open17": 0}
{"root": 418, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 68, "patterns": 68}, 0, {}, 0]], "open17": 0}
{"root": 425, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 430, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 121, "R": 6, "patterns": 127}, 0, {}, 6]], "open17": 0}
{"root": 441, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 445, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 449, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 117, "F": 1, "R": 6, "patterns": 124}, 1, {"F": 1}, 3], [14, {"E": 302, "R": 6, "patterns": 308, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 454, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 460, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 5]], "open17": 0}
{"root": 465, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 469, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 474, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 131, "eng-R": 6, "patterns": 137, "to-engine": 137}, 0, {}, 6]], "open17": 0}
{"root": 478, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 482, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 488, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 492, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "R": 1, "patterns": 65}, 0, {}, 1]], "open17": 0}
{"root": 496, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 8, "patterns": 89}, 0, {}, 8]], "open17": 0}
{"root": 500, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 504, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 508, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 8]], "open17": 0}
{"root": 512, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 123, "eng-R": 10, "patterns": 133, "to-engine": 133}, 0, {}, 10]], "open17": 0}
{"root": 516, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 520, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 82, "R": 6, "patterns": 88}, 0, {}, 6]], "open17": 0}
{"root": 526, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 83, "R": 7, "patterns": 90}, 0, {}, 7]], "open17": 0}
{"root": 530, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 79, "R": 7, "patterns": 86}, 0, {}, 7]], "open17": 0}
{"root": 535, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 111, "R": 6, "patterns": 117}, 0, {}, 6]], "open17": 0}
{"root": 539, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 42, "patterns": 42}, 0, {}, 0]], "open17": 0}
{"root": 543, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 547, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 164, "eng-R": 18, "patterns": 182, "to-engine": 182}, 0, {}, 18]], "open17": 0}
{"root": 552, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 7, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 556, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 104, "R": 12, "patterns": 116}, 0, {}, 12]], "open17": 0}
{"root": 561, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 71, "R": 6, "patterns": 77}, 0, {}, 6]], "open17": 0}
{"root": 565, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 56, "R": 1, "patterns": 57}, 0, {}, 1]], "open17": 0}
{"root": 569, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 573, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 577, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"eng-E": 128, "eng-R": 7, "patterns": 135, "to-engine": 135}, 0, {}, 7]], "open17": 0}
{"root": 581, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 585, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 111, "eng-R": 6, "patterns": 117, "to-engine": 117}, 0, {}, 6]], "open17": 0}
{"root": 589, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}, 1]], "open17": 0}
{"root": 593, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 597, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 107, "eng-R": 8, "patterns": 115, "to-engine": 115}, 0, {}, 8]], "open17": 0}
{"root": 601, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"E": 176, "F": 1, "R": 9, "patterns": 186}, 1, {"F": 1}, 9], [14, {"E": 461, "R": 5, "patterns": 466, "subset-fail": 2}, 0, {}, 3]], "open17": 0}
{"root": 606, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 610, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 126, "R": 10, "patterns": 136}, 0, {}, 10]], "open17": 0}
{"root": 615, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"E": 175, "F": 1, "R": 10, "patterns": 186}, 1, {"F": 1}, 10], [14, {"E": 427, "R": 9, "patterns": 436, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 619, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 12, "patterns": 130}, 0, {}, 12]], "open17": 0}
{"root": 623, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 627, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 631, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 635, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 639, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 130, "eng-R": 6, "patterns": 136, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 643, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.81, "levels": [[13, {"eng-E": 180, "eng-O": 1, "eng-R": 11, "patterns": 192, "to-engine": 192}, 1, {"O": 1}, 11], [14, {"eng-E": 185, "eng-R": 4, "patterns": 436, "subset-fail": 247, "to-engine": 189}, 0, {}, 4]], "open17": 0}
{"root": 648, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 652, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.74, "levels": [[13, {"eng-E": 92, "eng-O": 1, "eng-R": 9, "patterns": 199, "to-engine": 199}, 1, {"O": 1}, 9], [14, {"eng-E": 104, "eng-R": 1, "patterns": 458, "subset-fail": 252, "to-engine": 206}, 0, {}, 1]], "open17": 0}
{"root": 657, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.23, "levels": [[13, {"eng-E": 179, "eng-O": 1, "eng-R": 11, "patterns": 191, "to-engine": 191}, 1, {"O": 1}, 11], [14, {"eng-E": 232, "eng-R": 6, "patterns": 453, "subset-fail": 215, "to-engine": 238}, 0, {}, 6]], "open17": 0}
{"root": 662, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 135, "R": 4, "patterns": 139}, 0, {}, 4]], "open17": 0}
{"root": 666, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 184, "R": 7, "patterns": 191}, 0, {}, 7]], "open17": 0}
{"root": 670, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 116, "R": 5, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 674, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 82, "R": 5, "patterns": 87}, 0, {}, 5]], "open17": 0}
{"root": 679, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 15, "patterns": 188}, 0, {}, 15]], "open17": 0}
{"root": 683, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 7, "patterns": 120}, 0, {}, 7]], "open17": 0}
{"root": 687, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 691, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 695, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 181, "F": 1, "R": 8, "patterns": 190}, 1, {"F": 1}, 8], [14, {"E": 438, "R": 8, "patterns": 446, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 176, "F": 1, "R": 10, "patterns": 187}, 1, {"F": 1}, 10], [14, {"E": 435, "R": 10, "patterns": 445, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 705, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 132, "R": 4, "patterns": 136}, 0, {}, 4]], "open17": 0}
{"root": 709, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 118, "R": 10, "patterns": 128}, 0, {}, 10]], "open17": 0}
{"root": 713, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 717, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 43, "R": 3, "patterns": 46}, 0, {}, 3]], "open17": 0}
{"root": 721, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 131, "eng-R": 6, "patterns": 137, "to-engine": 137}, 0, {}, 6]], "open17": 0}
{"root": 725, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 9, "patterns": 136}, 0, {}, 9]], "open17": 0}
{"root": 729, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 53, "R": 2, "patterns": 55}, 0, {}, 2]], "open17": 0}
{"root": 733, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 3, "patterns": 74}, 0, {}, 3]], "open17": 0}
{"root": 737, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 741, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 745, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 749, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 753, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 5, "patterns": 79}, 0, {}, 5]], "open17": 0}
{"root": 757, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 4, "patterns": 135}, 0, {}, 4]], "open17": 0}
{"root": 761, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 78, "eng-R": 9, "patterns": 87, "to-engine": 87}, 0, {}, 9]], "open17": 0}
{"root": 765, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 769, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 81, "eng-R": 5, "patterns": 86, "to-engine": 86}, 0, {}, 5]], "open17": 0}
{"root": 773, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 156, "F": 1, "R": 19, "patterns": 176}, 1, {"F": 1}, 19], [14, {"E": 206, "R": 17, "patterns": 223, "subset-fail": 8}, 0, {}, 9]], "open17": 0}
{"root": 777, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 116, "eng-R": 9, "patterns": 125, "to-engine": 125}, 0, {}, 9]], "open17": 0}
{"root": 781, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 103, "R": 8, "patterns": 111}, 0, {}, 8]], "open17": 0}
{"root": 785, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 789, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 793, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 9, "patterns": 129}, 0, {}, 9]], "open17": 0}
{"root": 797, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 801, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 805, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 809, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 813, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 819, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 823, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 116, "F": 1, "R": 3, "patterns": 120}, 1, {"F": 1}, 3], [14, {"E": 284, "R": 3, "patterns": 287, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 827, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 121, "R": 4, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 831, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.09, "levels": [[13, {"eng-E": 90, "eng-F": 4, "eng-O": 1, "eng-R": 36, "patterns": 131, "to-engine": 131}, 5, {"O": 1, "F": 4}, 36], [14, {"E": 799, "R": 21, "eng-E": 127, "patterns": 1042, "subset-fail": 100, "to-engine": 128}, 0, {}, 12]], "open17": 0}
{"root": 838, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 126, "F": 1, "R": 3, "patterns": 130}, 1, {"F": 1}, 3], [14, {"E": 213, "R": 3, "patterns": 216, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 842, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 847, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 132, "R": 6, "patterns": 138}, 0, {}, 6]], "open17": 0}
{"root": 851, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 126, "R": 9, "patterns": 135}, 0, {}, 9]], "open17": 0}
{"root": 855, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.63, "levels": [[13, {"eng-E": 132, "eng-F": 1, "eng-R": 6, "patterns": 139, "to-engine": 139}, 1, {"F": 1}, 6], [14, {"E": 243, "R": 6, "patterns": 249, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 859, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 76, "R": 2, "patterns": 78}, 0, {}, 2]], "open17": 0}
{"root": 864, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 871, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 128, "eng-R": 6, "patterns": 134, "to-engine": 134}, 0, {}, 6]], "open17": 0}
{"root": 875, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 4]], "open17": 0}
{"root": 879, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 10, "patterns": 135}, 0, {}, 10]], "open17": 0}
{"root": 884, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 113, "eng-R": 8, "patterns": 121, "to-engine": 121}, 0, {}, 8]], "open17": 0}
{"root": 888, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 892, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 130, "R": 5, "patterns": 135}, 0, {}, 5]], "open17": 0}
{"root": 899, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 69, "eng-F": 1, "eng-R": 17, "patterns": 87, "to-engine": 87}, 1, {"F": 1}, 17], [14, {"E": 121, "patterns": 121}, 0, {}, 0]], "open17": 0}
{"root": 904, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 129, "F": 1, "R": 5, "patterns": 135}, 1, {"F": 1}, 5], [14, {"E": 344, "R": 3, "patterns": 347, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 909, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 1, "patterns": 91}, 0, {}, 1]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 5, "patterns": 85}, 0, {}, 5]], "open17": 0}
{"root": 922, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}, 5]], "open17": 0}
{"root": 926, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "R": 2, "patterns": 56}, 0, {}, 2]], "open17": 0}
{"root": 931, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 163, "R": 17, "patterns": 180}, 0, {}, 9]], "open17": 0}
{"root": 937, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "patterns": 49}, 0, {}, 0]], "open17": 0}
{"root": 942, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 946, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 4, "patterns": 83}, 0, {}, 4]], "open17": 0}
{"root": 950, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 88, "R": 5, "patterns": 93}, 0, {}, 5]], "open17": 0}
{"root": 954, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 79, "R": 4, "patterns": 83}, 0, {}, 4]], "open17": 0}
{"root": 958, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 124, "eng-R": 10, "patterns": 134, "to-engine": 134}, 0, {}, 10]], "open17": 0}
{"root": 963, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 967, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 971, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 975, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 157, "R": 14, "patterns": 171}, 0, {}, 14]], "open17": 0}
{"root": 981, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.5, "levels": [[13, {"eng-E": 126, "eng-R": 8, "patterns": 134, "to-engine": 134}, 0, {}, 8]], "open17": 0}
{"root": 985, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "R": 1, "patterns": 65}, 0, {}, 1]], "open17": 0}
{"root": 989, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 994, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 999, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 1003, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 122, "R": 9, "patterns": 131}, 0, {}, 9]], "open17": 0}
{"root": 1007, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 130, "eng-R": 5, "patterns": 135, "to-engine": 135}, 0, {}, 5]], "open17": 0}
{"root": 1011, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 1015, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1019, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "R": 10, "patterns": 119}, 0, {}, 10]], "open17": 0}
{"root": 1023, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}, 11]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 1032, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 59, "eng-R": 1, "patterns": 118, "to-engine": 118}, 0, {}, 1]], "open17": 0}
{"root": 1037, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1043, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 1047, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}, 2]], "open17": 0}
{"root": 1051, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 57, "R": 6, "patterns": 63}, 0, {}, 6]], "open17": 0}
{"root": 1055, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 23, "patterns": 23}, 0, {}, 0]], "open17": 0}
{"root": 1061, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 6, "patterns": 90}, 0, {}, 6]], "open17": 0}
{"root": 1066, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 1070, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 1075, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1079, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 129, "eng-R": 7, "patterns": 136, "to-engine": 136}, 0, {}, 7]], "open17": 0}
{"root": 1083, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 81, "eng-R": 1, "patterns": 82, "to-engine": 82}, 0, {}, 1]], "open17": 0}
{"root": 1087, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 1091, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 1095, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 1, "patterns": 79}, 0, {}, 1]], "open17": 0}
{"root": 1099, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 1103, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}, 11]], "open17": 0}
{"root": 1107, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1116, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 75, "R": 4, "patterns": 79}, 0, {}, 4]], "open17": 0}
{"root": 1120, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93}, 1, {"F": 1}, 3], [14, {"E": 140, "R": 3, "patterns": 143}, 0, {}, 3]], "open17": 0}
{"root": 1124, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 130, "F": 1, "R": 6, "patterns": 137}, 1, {"F": 1}, 6], [14, {"E": 222, "R": 5, "patterns": 227, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 1128, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 5, "patterns": 121}, 0, {}, 5]], "open17": 0}
{"root": 1133, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 1137, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 1141, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 1145, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 1149, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.54, "levels": [[13, {"eng-E": 131, "eng-R": 7, "patterns": 138, "to-engine": 138}, 0, {}, 7]], "open17": 0}
{"root": 1153, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1157, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 130, "R": 3, "patterns": 133}, 0, {}, 3]], "open17": 0}
{"root": 1161, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 4, "patterns": 122}, 0, {}, 4]], "open17": 0}
{"root": 1165, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 110, "R": 10, "patterns": 120}, 0, {}, 10]], "open17": 0}
{"root": 1169, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 131, "R": 8, "patterns": 139}, 0, {}, 8]], "open17": 0}
{"root": 1173, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 1177, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 1181, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 174, "R": 11, "patterns": 185}, 0, {}, 11]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 1192, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 12, "patterns": 135}, 0, {}, 12]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 1200, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 91, "R": 5, "patterns": 96}, 0, {}, 5]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 8], [14, {"E": 178, "R": 8, "patterns": 186, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 1212, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 100, "F": 2, "R": 8, "patterns": 110}, 2, {"F": 2}, 8], [14, {"E": 359, "F": 2, "R": 18, "patterns": 379, "subset-fail": 11}, 0, {}, 9]], "open17": 0}
{"root": 1217, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 79, "F": 1, "R": 3, "patterns": 83}, 1, {"F": 1}, 3], [14, {"E": 117, "R": 3, "patterns": 120, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1221, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.75, "levels": [[13, {"eng-E": 171, "eng-O": 1, "eng-R": 12, "patterns": 184, "to-engine": 184}, 1, {"O": 1}, 12], [14, {"eng-E": 235, "eng-R": 7, "patterns": 447, "subset-fail": 205, "to-engine": 242}, 0, {}, 7]], "open17": 0}
{"root": 1225, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 125, "eng-R": 8, "patterns": 133, "to-engine": 133}, 0, {}, 8]], "open17": 0}
{"root": 1229, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 126, "eng-R": 9, "patterns": 135, "to-engine": 135}, 0, {}, 9]], "open17": 0}
{"root": 1234, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 5, "patterns": 82}, 0, {}, 5]], "open17": 0}
{"root": 1238, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 1242, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 5, "patterns": 119}, 0, {}, 5]], "open17": 0}
{"root": 1246, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 112, "R": 11, "patterns": 123}, 0, {}, 11]], "open17": 0}
{"root": 1251, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 79, "eng-R": 3, "patterns": 82, "to-engine": 82}, 0, {}, 3]], "open17": 0}
{"root": 1255, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 107, "R": 12, "patterns": 119}, 0, {}, 12]], "open17": 0}
{"root": 1259, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 110, "R": 8, "patterns": 118}, 0, {}, 8]], "open17": 0}
{"root": 1267, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 5, "patterns": 132}, 0, {}, 5]], "open17": 0}
{"root": 1271, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 12, "patterns": 185}, 0, {}, 12]], "open17": 0}
{"root": 1275, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 1279, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 157, "R": 14, "patterns": 171}, 0, {}, 14]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 159, "R": 13, "patterns": 172}, 0, {}, 13]], "open17": 0}
{"root": 1287, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 118, "eng-R": 9, "patterns": 127, "to-engine": 127}, 0, {}, 9]], "open17": 0}
{"root": 1291, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.46, "levels": [[13, {"eng-E": 169, "eng-R": 21, "patterns": 190, "to-engine": 190}, 0, {}, 21]], "open17": 0}
{"root": 1295, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 118, "eng-R": 7, "patterns": 125, "to-engine": 125}, 0, {}, 7]], "open17": 0}
{"root": 1299, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 1303, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 1308, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 111, "F": 1, "R": 7, "patterns": 119}, 1, {"F": 1}, 7], [14, {"E": 315, "R": 7, "patterns": 322, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 1312, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 0, {}, 6]], "open17": 0}
{"root": 1316, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 6, "patterns": 116}, 0, {}, 6]], "open17": 0}
{"root": 1320, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 6, "patterns": 73}, 0, {}, 6]], "open17": 0}
{"root": 1324, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"eng-E": 177, "eng-R": 15, "patterns": 192, "to-engine": 192}, 0, {}, 15]], "open17": 0}
{"root": 1328, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 10, "patterns": 109}, 0, {}, 10]], "open17": 0}
{"root": 1332, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.48, "levels": [[13, {"E": 180, "F": 1, "R": 8, "patterns": 189}, 1, {"F": 1}, 8], [14, {"E": 455, "R": 8, "patterns": 463, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 1336, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 120, "eng-R": 9, "patterns": 129, "to-engine": 129}, 0, {}, 9]], "open17": 0}
{"root": 1340, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 4, "patterns": 127}, 0, {}, 4]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 99, "R": 8, "patterns": 107}, 0, {}, 8]], "open17": 0}
{"root": 1348, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 1, "patterns": 128}, 0, {}, 1]], "open17": 0}
{"root": 1352, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 1360, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 138, "R": 4, "patterns": 142}, 0, {}, 4]], "open17": 0}
{"root": 1364, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 180, "eng-R": 12, "patterns": 192, "to-engine": 192}, 0, {}, 12]], "open17": 0}
{"root": 1368, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 133, "F": 1, "R": 4, "patterns": 138}, 1, {"F": 1}, 4], [14, {"E": 347, "R": 4, "patterns": 351, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 5, "patterns": 133}, 0, {}, 5]], "open17": 0}
{"root": 1377, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 176, "eng-R": 10, "patterns": 186, "to-engine": 186}, 0, {}, 10]], "open17": 0}
{"root": 1381, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 8, "patterns": 137}, 0, {}, 8]], "open17": 0}
{"root": 1385, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 130, "R": 2, "patterns": 132}, 0, {}, 2]], "open17": 0}
{"root": 1389, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 8]], "open17": 0}
{"root": 1393, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 1397, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 122, "R": 6, "patterns": 128}, 0, {}, 6]], "open17": 0}
{"root": 1401, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 112, "R": 9, "patterns": 121}, 0, {}, 9]], "open17": 0}
{"root": 1405, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 168, "eng-R": 16, "patterns": 184, "to-engine": 184}, 0, {}, 16]], "open17": 0}
{"root": 1409, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 1413, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.89, "levels": [[13, {"eng-E": 177, "eng-O": 1, "eng-R": 17, "patterns": 195, "to-engine": 195}, 1, {"O": 1}, 17], [14, {"eng-E": 244, "eng-R": 4, "patterns": 478, "subset-fail": 230, "to-engine": 248}, 0, {}, 4]], "open17": 0}
{"root": 1417, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 152, "R": 16, "patterns": 168}, 0, {}, 16]], "open17": 0}
{"root": 1421, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 4, "patterns": 135}, 0, {}, 4]], "open17": 0}
{"root": 1425, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 1429, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 180, "eng-R": 10, "patterns": 190, "to-engine": 190}, 0, {}, 10]], "open17": 0}
{"root": 1433, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}, 6]], "open17": 0}
{"root": 1438, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 1442, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 112, "F": 1, "R": 3, "patterns": 116}, 1, {"F": 1}, 3], [14, {"E": 268, "R": 2, "patterns": 270, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1446, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 123, "R": 9, "patterns": 132}, 0, {}, 9]], "open17": 0}
{"root": 1450, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 110, "R": 6, "patterns": 116}, 0, {}, 6]], "open17": 0}
{"root": 1454, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 87, "eng-R": 5, "patterns": 92, "to-engine": 92}, 0, {}, 5]], "open17": 0}
{"root": 1458, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 6, "patterns": 95}, 0, {}, 6]], "open17": 0}
{"root": 1462, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 1466, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1473, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 1477, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 165, "R": 20, "patterns": 185}, 0, {}, 20]], "open17": 0}
{"root": 1482, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 16, "patterns": 189}, 0, {}, 16]], "open17": 0}
{"root": 1486, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 173, "R": 14, "patterns": 187}, 0, {}, 14]], "open17": 0}
{"root": 1491, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 61, "patterns": 61}, 0, {}, 0]], "open17": 0}
{"root": 1495, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 68, "patterns": 68}, 0, {}, 0]], "open17": 0}
{"root": 1499, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 63, "patterns": 63}, 0, {}, 0]], "open17": 0}
{"root": 1503, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 121, "R": 7, "patterns": 128}, 0, {}, 7]], "open17": 0}
{"root": 1507, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 72, "R": 4, "patterns": 76}, 0, {}, 4]], "open17": 0}
{"root": 1511, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 5]], "open17": 0}
{"root": 1515, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 109, "R": 9, "patterns": 118}, 0, {}, 9]], "open17": 0}
{"root": 1519, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 59, "R": 1, "patterns": 60}, 0, {}, 1]], "open17": 0}
{"root": 1523, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 96, "R": 4, "patterns": 100}, 0, {}, 4]], "open17": 0}
{"root": 1527, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 1531, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 1535, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 1540, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 88, "F": 1, "R": 2, "patterns": 91}, 1, {"F": 1}, 1], [14, {"E": 248, "R": 2, "patterns": 250, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1544, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 49, "patterns": 49}, 0, {}, 0]], "open17": 0}
{"root": 1548, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 56, "R": 3, "patterns": 59}, 0, {}, 3]], "open17": 0}
{"root": 1552, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 7, "patterns": 91}, 0, {}, 7]], "open17": 0}
{"root": 1556, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 1, "patterns": 88}, 0, {}, 1]], "open17": 0}
{"root": 1560, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "patterns": 50}, 0, {}, 0]], "open17": 0}
{"root": 1564, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 4, "patterns": 75}, 0, {}, 4]], "open17": 0}
{"root": 1568, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 175, "eng-R": 14, "patterns": 189, "to-engine": 189}, 0, {}, 14]], "open17": 0}
{"root": 1572, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 6, "patterns": 85}, 0, {}, 6]], "open17": 0}
{"root": 1576, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 38, "R": 1, "patterns": 39}, 0, {}, 1]], "open17": 0}
{"root": 1584, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 247, "F": 1, "R": 13, "patterns": 261}, 1, {"F": 1}, 7], [14, {"E": 563, "R": 13, "patterns": 576, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 1589, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "patterns": 50}, 0, {}, 0]], "open17": 0}
{"root": 1593, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 46, "eng-R": 4, "patterns": 88, "to-engine": 88}, 0, {}, 4]], "open17": 0}
{"root": 1598, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 1603, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 175, "R": 14, "patterns": 189}, 0, {}, 14]], "open17": 0}
{"root": 1607, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 182, "R": 11, "patterns": 193}, 0, {}, 11]], "open17": 0}
{"root": 1612, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1616, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 129, "R": 8, "patterns": 137}, 0, {}, 8]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 1624, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 118, "F": 1, "R": 2, "patterns": 121}, 1, {"F": 1}, 2], [14, {"E": 283, "R": 2, "patterns": 285, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1628, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 5, "patterns": 82}, 0, {}, 5]], "open17": 0}
{"root": 1632, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 114, "eng-R": 7, "patterns": 121, "to-engine": 121}, 0, {}, 7]], "open17": 0}
{"root": 1636, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 3, "patterns": 79}, 0, {}, 3]], "open17": 0}
{"root": 1640, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 1644, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 1648, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 1652, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 156, "F": 1, "R": 15, "patterns": 172}, 1, {"F": 1}, 15], [14, {"E": 393, "R": 15, "patterns": 408, "subset-fail": 13}, 0, {}, 2]], "open17": 0}
{"root": 1656, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 1660, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 1665, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 1670, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 83, "F": 1, "R": 1, "patterns": 85}, 1, {"F": 1}, 1], [14, {"E": 218, "R": 1, "patterns": 219, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1674, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 1679, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 10, "patterns": 88}, 0, {}, 10]], "open17": 0}
{"root": 1683, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 5, "patterns": 92}, 0, {}, 5]], "open17": 0}
{"root": 1687, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 1691, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 87, "R": 5, "patterns": 92}, 0, {}, 5]], "open17": 0}
{"root": 1697, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 1702, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 116, "eng-R": 8, "patterns": 124, "to-engine": 124}, 0, {}, 8]], "open17": 0}
{"root": 1707, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 61, "R": 1, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 1716, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 120, "eng-R": 10, "patterns": 130, "to-engine": 130}, 0, {}, 10]], "open17": 0}
{"root": 1720, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 1724, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 128, "eng-R": 5, "patterns": 133, "to-engine": 133}, 0, {}, 5]], "open17": 0}
{"root": 1728, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 121, "eng-R": 6, "patterns": 127, "to-engine": 127}, 0, {}, 6]], "open17": 0}
{"root": 1732, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.68, "levels": [[13, {"eng-E": 125, "eng-O": 1, "eng-R": 7, "patterns": 133, "to-engine": 133}, 1, {"O": 1}, 7], [14, {"eng-E": 171, "eng-R": 4, "patterns": 249, "subset-fail": 74, "to-engine": 175}, 0, {}, 4]], "open17": 0}
{"root": 1737, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 125, "eng-R": 7, "patterns": 132, "to-engine": 132}, 0, {}, 7]], "open17": 0}
{"root": 1741, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 63, "patterns": 63}, 0, {}, 0]], "open17": 0}
{"root": 1745, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 2, "patterns": 52}, 0, {}, 2]], "open17": 0}
{"root": 1749, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 57, "R": 1, "patterns": 58}, 0, {}, 1]], "open17": 0}
{"root": 1753, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 118, "eng-R": 6, "patterns": 124, "to-engine": 124}, 0, {}, 6]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 169, "F": 1, "R": 8, "patterns": 178}, 1, {"F": 1}, 8], [14, {"E": 426, "R": 8, "patterns": 434, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 1768, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 60, "patterns": 60}, 0, {}, 0]], "open17": 0}
{"root": 1775, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 68, "R": 4, "patterns": 72}, 0, {}, 4]], "open17": 0}
{"root": 1779, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 1783, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 3, "patterns": 82}, 0, {}, 3]], "open17": 0}
{"root": 1789, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 243, "R": 15, "patterns": 258}, 0, {}, 8]], "open17": 0}
{"root": 1793, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 4]], "open17": 0}
{"root": 1797, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 172, "R": 14, "patterns": 186}, 0, {}, 14]], "open17": 0}
{"root": 1801, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 172, "R": 15, "patterns": 187}, 0, {}, 15]], "open17": 0}
{"root": 1805, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}, 2]], "open17": 0}
{"root": 1810, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 72, "F": 1, "R": 2, "patterns": 75}, 1, {"F": 1}, 2], [14, {"E": 142, "R": 2, "patterns": 144, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1814, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 128, "eng-R": 6, "patterns": 134, "to-engine": 134}, 0, {}, 6]], "open17": 0}
{"root": 1820, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 130, "eng-R": 6, "patterns": 136, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 1824, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 131, "eng-R": 5, "patterns": 136, "to-engine": 136}, 0, {}, 5]], "open17": 0}
{"root": 1828, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 1832, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 2, "patterns": 78}, 0, {}, 2]], "open17": 0}
{"root": 1836, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 1840, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1845, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 133, "eng-R": 2, "patterns": 135, "to-engine": 135}, 0, {}, 2]], "open17": 0}
{"root": 1850, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 132, "eng-R": 4, "patterns": 136, "to-engine": 136}, 0, {}, 4]], "open17": 0}
{"root": 1854, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 1858, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 6, "patterns": 72}, 0, {}, 6]], "open17": 0}
{"root": 1862, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 71, "R": 2, "patterns": 73}, 0, {}, 2]], "open17": 0}
{"root": 1866, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 75, "R": 2, "patterns": 77}, 0, {}, 2]], "open17": 0}
{"root": 1871, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 9, "patterns": 129}, 0, {}, 9]], "open17": 0}
{"root": 1875, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 111, "F": 1, "R": 11, "patterns": 123}, 1, {"F": 1}, 11], [14, {"E": 312, "R": 11, "patterns": 323, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 1880, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"E": 121, "F": 1, "R": 6, "patterns": 128}, 1, {"F": 1}, 6], [14, {"E": 299, "R": 6, "patterns": 305, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 1884, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 73, "R": 3, "patterns": 76}, 0, {}, 3]], "open17": 0}
{"root": 1889, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 125, "eng-R": 8, "patterns": 133, "to-engine": 133}, 0, {}, 8]], "open17": 0}
{"root": 1893, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 7, "patterns": 90}, 0, {}, 7]], "open17": 0}
{"root": 1898, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 1902, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 127, "eng-R": 8, "patterns": 135, "to-engine": 135}, 0, {}, 8]], "open17": 0}
{"root": 1906, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 128, "eng-R": 5, "patterns": 133, "to-engine": 133}, 0, {}, 5]], "open17": 0}
{"root": 1910, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 77, "R": 1, "patterns": 78}, 0, {}, 1]], "open17": 0}
{"root": 1915, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"E": 115, "F": 1, "R": 3, "patterns": 119}, 1, {"F": 1}, 3], [14, {"E": 273, "R": 3, "patterns": 276, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 1919, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 48, "R": 2, "patterns": 50}, 0, {}, 2]], "open17": 0}
{"root": 1923, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 137, "R": 6, "patterns": 143}, 0, {}, 6]], "open17": 0}
{"root": 1929, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}, 2]], "open17": 0}
{"root": 1936, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1941, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 3.28, "levels": [[13, {"eng-E": 10, "eng-O": 2, "eng-R": 2, "patterns": 60, "to-engine": 60}, 2, {"O": 2}, 2], [14, {"eng-E": 46, "eng-O": 2, "eng-R": 5, "patterns": 178, "subset-fail": 15, "to-engine": 163}, 2, {"O": 2}, 5], [15, {"eng-E": 59, "eng-O": 1, "eng-R": 5, "patterns": 332, "subset-fail": 30, "to-engine": 302}, 1, {"O": 1}, 5], [16, {"eng-E": 40, "patterns": 690, "subset-fail": 474, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 1945, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 6, "patterns": 128}, 0, {}, 6]], "open17": 0}
{"root": 1949, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.95, "levels": [[13, {"eng-E": 225, "eng-R": 33, "patterns": 258, "to-engine": 258}, 0, {}, 33]], "open17": 0}
{"root": 1953, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 179, "R": 14, "patterns": 193}, 0, {}, 14]], "open17": 0}
{"root": 1957, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.04, "levels": [[13, {"eng-E": 173, "eng-O": 1, "eng-R": 9, "patterns": 183, "to-engine": 183}, 1, {"O": 1}, 9], [14, {"eng-E": 229, "eng-R": 4, "patterns": 432, "subset-fail": 199, "to-engine": 233}, 0, {}, 4]], "open17": 0}
{"root": 1961, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"E": 176, "F": 1, "R": 10, "patterns": 187}, 1, {"F": 1}, 10], [14, {"E": 428, "R": 10, "patterns": 438, "subset-fail": 6}, 0, {}, 4]], "open17": 0}
{"root": 1965, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 1, "patterns": 72}, 0, {}, 1]], "open17": 0}
{"root": 1969, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}, 4]], "open17": 0}
{"root": 1973, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 49, "patterns": 49}, 0, {}, 0]], "open17": 0}
{"root": 1977, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 7, "patterns": 116}, 0, {}, 7]], "open17": 0}
{"root": 1981, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 1986, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 108, "R": 8, "patterns": 116}, 0, {}, 8]], "open17": 0}
{"root": 1990, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1994, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 128, "eng-R": 8, "patterns": 136, "to-engine": 136}, 0, {}, 8]], "open17": 0}
{"root": 1998, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 9, "patterns": 119}, 0, {}, 9]], "open17": 0}
{"root": 2003, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 2007, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 5, "patterns": 93}, 0, {}, 5]], "open17": 0}
{"root": 2011, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 110, "F": 1, "R": 6, "patterns": 117}, 1, {"F": 1}, 6], [14, {"E": 274, "R": 6, "patterns": 280, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 2015, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 2021, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 15, "eng-F": 2, "eng-R": 5, "patterns": 77, "to-engine": 77}, 2, {"F": 2}, 5], [14, {"E": 305, "F": 2, "R": 7, "patterns": 314, "subset-fail": 8}, 0, {}, 1]], "open17": 0}
{"root": 2026, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 111, "R": 5, "patterns": 116}, 0, {}, 5]], "open17": 0}
{"root": 2031, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.67, "levels": [[13, {"E": 237, "F": 2, "R": 17, "patterns": 256}, 2, {"F": 2}, 17], [14, {"E": 967, "F": 2, "R": 34, "patterns": 1003, "subset-fail": 25}, 1, {"F": 1}, 8], [15, {"E": 348, "patterns": 348}, 0, {}, 0]], "open17": 0}
{"root": 2035, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 160, "F": 1, "R": 6, "patterns": 167}, 1, {"F": 1}, 6], [14, {"E": 389, "R": 6, "patterns": 395, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 2040, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 6, "patterns": 84}, 0, {}, 6]], "open17": 0}
{"root": 2044, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 1, "patterns": 47}, 0, {}, 1]], "open17": 0}
{"root": 2048, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}, 2]], "open17": 0}
{"root": 2054, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 101, "R": 8, "patterns": 109}, 0, {}, 8]], "open17": 0}
{"root": 2058, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 4, "patterns": 125}, 0, {}, 4]], "open17": 0}
{"root": 2062, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 56, "eng-R": 2, "patterns": 115, "to-engine": 115}, 0, {}, 2]], "open17": 0}
{"root": 2068, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 2073, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"E": 131, "F": 1, "R": 6, "patterns": 138}, 1, {"F": 1}, 6], [14, {"E": 357, "R": 6, "patterns": 363, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 2078, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 1]], "open17": 0}
{"root": 2084, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 2089, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 127, "eng-R": 7, "patterns": 134, "to-engine": 134}, 0, {}, 7]], "open17": 0}
{"root": 2096, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 86, "eng-R": 6, "patterns": 171, "to-engine": 171}, 0, {}, 6]], "open17": 0}
{"root": 2100, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"eng-E": 55, "eng-R": 2, "patterns": 113, "to-engine": 113}, 0, {}, 2]], "open17": 0}
{"root": 2104, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 125, "eng-R": 13, "patterns": 138, "to-engine": 138}, 0, {}, 13]], "open17": 0}
{"root": 2108, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 129, "eng-R": 6, "patterns": 135, "to-engine": 135}, 0, {}, 6]], "open17": 0}
{"root": 2112, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.69, "levels": [[13, {"eng-E": 151, "eng-O": 1, "eng-R": 12, "patterns": 164, "to-engine": 164}, 1, {"O": 1}, 12], [14, {"eng-E": 221, "eng-R": 1, "patterns": 387, "subset-fail": 165, "to-engine": 222}, 0, {}, 1]], "open17": 0}
{"root": 2116, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 113, "R": 3, "patterns": 116}, 0, {}, 3]], "open17": 0}
{"root": 2120, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 3, "patterns": 124}, 0, {}, 3]], "open17": 0}
{"root": 2124, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 53, "patterns": 53}, 0, {}, 0]], "open17": 0}
{"root": 2128, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 2132, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 113, "R": 7, "patterns": 120}, 0, {}, 7]], "open17": 0}
{"root": 2137, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 7, "patterns": 120}, 0, {}, 7]], "open17": 0}
{"root": 2141, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 2145, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 177, "R": 16, "patterns": 193}, 0, {}, 16]], "open17": 0}
{"root": 2150, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}, 17]], "open17": 0}
{"root": 2154, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 66, "eng-R": 7, "patterns": 139, "to-engine": 139}, 0, {}, 7]], "open17": 0}
{"root": 2158, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 177, "eng-R": 19, "patterns": 196, "to-engine": 196}, 0, {}, 19]], "open17": 0}
{"root": 2162, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 182, "R": 5, "patterns": 187}, 0, {}, 5]], "open17": 0}
{"root": 2168, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 168, "R": 17, "patterns": 185}, 0, {}, 17]], "open17": 0}
{"root": 2172, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 88, "R": 6, "patterns": 94}, 0, {}, 6]], "open17": 0}
{"root": 2177, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 8, "patterns": 121}, 0, {}, 8]], "open17": 0}
{"root": 2181, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 5, "patterns": 129}, 0, {}, 5]], "open17": 0}
{"root": 2185, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 2191, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 132, "R": 4, "patterns": 136}, 0, {}, 4]], "open17": 0}
{"root": 2196, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 132, "F": 1, "R": 5, "patterns": 138}, 1, {"F": 1}, 5], [14, {"E": 349, "R": 5, "patterns": 354, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 2200, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 3, "patterns": 127}, 0, {}, 3]], "open17": 0}
{"root": 2204, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 50, "F": 1, "R": 3, "patterns": 54}, 1, {"F": 1}, 3], [14, {"E": 74, "R": 3, "patterns": 77, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 2209, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 2213, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 2218, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"eng-E": 43, "eng-R": 2, "patterns": 85, "to-engine": 85}, 0, {}, 2]], "open17": 0}
{"root": 2222, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"eng-E": 45, "eng-O": 1, "eng-R": 1, "patterns": 88, "to-engine": 88}, 1, {"O": 1}, 1], [14, {"eng-E": 53, "eng-R": 1, "patterns": 161, "subset-fail": 53, "to-engine": 108}, 0, {}, 1]], "open17": 0}
{"root": 2226, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 172, "R": 12, "patterns": 184}, 0, {}, 12]], "open17": 0}
{"root": 2230, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 2234, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 119, "eng-R": 10, "patterns": 129, "to-engine": 129}, 0, {}, 10]], "open17": 0}
{"root": 2238, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 126, "eng-R": 6, "patterns": 132, "to-engine": 132}, 0, {}, 6]], "open17": 0}
{"root": 2242, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 2246, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 1, "patterns": 94}, 0, {}, 1]], "open17": 0}
{"root": 2251, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 2256, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 6, "patterns": 134}, 0, {}, 6]], "open17": 0}
{"root": 2260, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 2264, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 2268, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}, 9]], "open17": 0}
{"root": 2273, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 2277, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 26, "patterns": 26}, 0, {}, 0]], "open17": 0}
{"root": 2281, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 119, "R": 6, "patterns": 125}, 0, {}, 6]], "open17": 0}
{"root": 2286, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 56, "R": 3, "patterns": 59}, 0, {}, 3]], "open17": 0}
{"root": 2290, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 7, "patterns": 132}, 0, {}, 7]], "open17": 0}
{"root": 2294, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 1, "patterns": 77}, 0, {}, 1]], "open17": 0}
{"root": 2299, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 139, "F": 1, "R": 2, "patterns": 142}, 1, {"F": 1}, 2], [14, {"E": 368, "R": 2, "patterns": 370, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 2304, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 71, "F": 1, "R": 6, "patterns": 78}, 1, {"F": 1}, 6], [14, {"E": 161, "R": 6, "patterns": 167, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 2309, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 127, "eng-R": 7, "patterns": 134, "to-engine": 134}, 0, {}, 7]], "open17": 0}
{"root": 2313, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 1, "patterns": 90}, 0, {}, 1]], "open17": 0}
{"root": 2318, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 3, "patterns": 54}, 0, {}, 3]], "open17": 0}
{"root": 2322, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 122, "R": 3, "patterns": 125}, 0, {}, 3]], "open17": 0}
{"root": 2326, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 4, "patterns": 80}, 0, {}, 4]], "open17": 0}
{"root": 2330, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 80, "R": 7, "patterns": 87}, 0, {}, 7]], "open17": 0}
{"root": 2334, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 126, "R": 9, "patterns": 135}, 0, {}, 9]], "open17": 0}
{"root": 2338, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 59, "R": 4, "patterns": 63}, 0, {}, 4]], "open17": 0}
{"root": 2342, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 3, "patterns": 95}, 0, {}, 3]], "open17": 0}
{"root": 2347, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 2351, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 2356, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 91, "F": 1, "R": 2, "patterns": 94}, 1, {"F": 1}, 2], [14, {"E": 260, "R": 2, "patterns": 262, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 2360, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 2365, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 2369, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 2373, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 4, "patterns": 99}, 0, {}, 4]], "open17": 0}
{"root": 2378, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 2383, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 2388, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 96, "R": 2, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 2392, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 95, "R": 1, "patterns": 96}, 0, {}, 1]], "open17": 0}
{"root": 2396, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 2400, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 2405, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 2409, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 2413, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 2417, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 4, "patterns": 86}, 0, {}, 4]], "open17": 0}
{"root": 2421, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 2425, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 4.63, "levels": [[13, {"eng-E": 21, "eng-F": 3, "eng-O": 2, "eng-R": 3, "patterns": 85, "to-engine": 85}, 5, {"O": 2, "F": 3}, 3], [14, {"E": 242, "F": 1, "R": 20, "eng-E": 92, "eng-O": 2, "eng-R": 5, "patterns": 505, "subset-fail": 34, "to-engine": 208}, 3, {"F": 1, "O": 2}, 17], [15, {"E": 8, "R": 8, "eng-E": 107, "eng-O": 1, "eng-R": 9, "patterns": 396, "subset-fail": 60, "to-engine": 320}, 1, {"O": 1}, 14], [16, {"eng-E": 56, "patterns": 684, "subset-fail": 468, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 2483, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.38, "levels": [[13, {"E": 110, "F": 1, "R": 16, "patterns": 127}, 1, {"F": 1}, 16], [14, {"E": 278, "R": 16, "patterns": 294, "subset-fail": 9}, 0, {}, 7]], "open17": 0}
{"root": 2523, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.13, "levels": [[13, {"E": 144, "R": 23, "patterns": 167}, 0, {}, 23]], "open17": 0}
{"root": 2626, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.12, "levels": [[13, {"E": 124, "R": 5, "patterns": 129}, 0, {}, 5]], "open17": 0}
{"root": 2759, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 73, "R": 12, "patterns": 85}, 0, {}, 12]], "open17": 0}
{"root": 2923, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 113, "R": 6, "patterns": 119}, 0, {}, 4]], "open17": 0}
{"root": 2959, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 102, "R": 13, "patterns": 115}, 0, {}, 13]], "open17": 0}
{"root": 3140, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.16, "levels": [[13, {"E": 117, "F": 1, "R": 6, "patterns": 124}, 1, {"F": 1}, 6], [14, {"E": 215, "R": 6, "patterns": 221, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 3265, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 3380, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 72, "R": 6, "patterns": 78}, 0, {}, 6]], "open17": 0}
{"root": 3384, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.05, "levels": [[13, {"E": 59, "patterns": 59}, 0, {}, 0]], "open17": 0}
{"root": 3388, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 76, "R": 2, "patterns": 78}, 0, {}, 2]], "open17": 0}
{"root": 3394, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 122, "R": 3, "patterns": 125}, 0, {}, 3]], "open17": 0}
{"root": 3671, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.42, "levels": [[13, {"E": 220, "F": 3, "R": 30, "patterns": 253}, 2, {"F": 2}, 15], [14, {"E": 909, "F": 4, "R": 60, "patterns": 973, "subset-fail": 41}, 0, {}, 15]], "open17": 0}
{"root": 3821, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}, 9]], "open17": 0}
{"root": 3835, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 3841, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 121, "R": 3, "patterns": 124}, 0, {}, 3]], "open17": 0}
{"root": 3845, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 3951, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 122, "R": 9, "patterns": 131}, 0, {}, 9]], "open17": 0}
{"root": 4059, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 33, "R": 5, "patterns": 38}, 0, {}, 3]], "open17": 0}
{"root": 4384, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 4491, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 78, "R": 9, "patterns": 87}, 0, {}, 9]], "open17": 0}
{"root": 4495, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 2]], "open17": 0}
{"root": 4561, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.44, "levels": [[13, {"eng-E": 124, "eng-R": 4, "patterns": 128, "to-engine": 128}, 0, {}, 4]], "open17": 0}
{"root": 4636, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 40, "R": 5, "patterns": 45}, 0, {}, 5]], "open17": 0}
{"root": 4712, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 37, "R": 7, "patterns": 44}, 0, {}, 7]], "open17": 0}
{"root": 4979, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.57, "levels": [[13, {"eng-E": 65, "eng-R": 5, "patterns": 126, "to-engine": 126}, 0, {}, 5]], "open17": 0}
{"root": 5106, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 77, "R": 10, "patterns": 87}, 0, {}, 10]], "open17": 0}
{"root": 5231, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 1]], "open17": 0}
{"root": 5307, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 107, "R": 16, "patterns": 123}, 0, {}, 9]], "open17": 0}
{"root": 5316, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 5322, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 5329, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 5333, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 5340, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 5344, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 84, "R": 1, "patterns": 85}, 0, {}, 1]], "open17": 0}
{"root": 5411, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.17, "levels": [[13, {"E": 53, "F": 1, "R": 8, "patterns": 62}, 1, {"F": 1}, 2], [14, {"E": 105, "R": 8, "patterns": 113, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 5546, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 110, "R": 7, "patterns": 117}, 0, {}, 7]], "open17": 0}
{"root": 5717, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.35, "levels": [[13, {"E": 156, "F": 2, "R": 13, "patterns": 171}, 2, {"F": 2}, 13], [14, {"E": 661, "F": 2, "R": 26, "patterns": 689, "subset-fail": 17}, 0, {}, 11]], "open17": 0}
{"root": 5744, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 5748, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 118, "R": 9, "patterns": 127}, 0, {}, 9]], "open17": 0}
{"root": 5759, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 117, "R": 7, "patterns": 124}, 0, {}, 7]], "open17": 0}
{"root": 5785, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 56, "R": 10, "patterns": 66}, 0, {}, 10]], "open17": 0}
{"root": 5797, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 115, "R": 8, "patterns": 123}, 0, {}, 8]], "open17": 0}
{"root": 5840, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 254, "R": 8, "patterns": 262}, 0, {}, 4]], "open17": 0}
{"root": 5928, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 74, "R": 8, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 5995, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 116, "R": 10, "patterns": 126}, 0, {}, 10]], "open17": 0}
{"root": 6041, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.15, "levels": [[13, {"eng-E": 67, "eng-R": 2, "patterns": 124, "to-engine": 124}, 0, {}, 2]], "open17": 0}
{"root": 6152, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 107, "R": 15, "patterns": 122}, 0, {}, 15]], "open17": 0}
{"root": 6262, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 75, "R": 9, "patterns": 84}, 0, {}, 9]], "open17": 0}
{"root": 6457, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 116, "R": 7, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 6810, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 63, "R": 8, "patterns": 71}, 0, {}, 8]], "open17": 0}
{"root": 6992, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 3.07, "levels": [[13, {"eng-E": 43, "eng-O": 2, "eng-R": 7, "patterns": 252, "to-engine": 252}, 2, {"O": 2}, 7], [14, {"eng-E": 93, "eng-O": 2, "eng-R": 9, "patterns": 839, "subset-fail": 426, "to-engine": 413}, 2, {"O": 2}, 9], [15, {"eng-E": 65, "eng-O": 1, "eng-R": 6, "patterns": 1329, "subset-fail": 1008, "to-engine": 321}, 1, {"O": 1}, 6], [16, {"eng-E": 36, "patterns": 936, "subset-fail": 720, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 6999, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 113, "R": 4, "patterns": 117}, 0, {}, 1]], "open17": 0}
{"root": 7100, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 1.39, "levels": [[13, {"eng-E": 10, "eng-F": 1, "eng-O": 1, "eng-R": 9, "patterns": 258, "to-engine": 258}, 2, {"O": 1, "F": 1}, 9], [14, {"E": 413, "F": 3, "R": 18, "eng-E": 19, "eng-O": 1, "eng-R": 2, "patterns": 1028, "subset-fail": 448, "to-engine": 162}, 1, {"O": 1}, 7], [15, {"eng-E": 17, "eng-R": 2, "patterns": 880, "subset-fail": 640, "to-engine": 240}, 0, {}, 2]], "open17": 0}
{"root": 7421, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.42, "levels": [[13, {"eng-E": 181, "eng-R": 10, "patterns": 191, "to-engine": 191}, 0, {}, 10]], "open17": 0}
{"root": 7425, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 78, "R": 6, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 7444, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 76, "R": 4, "patterns": 80}, 0, {}, 4]], "open17": 0}
{"root": 7450, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 120, "eng-R": 6, "patterns": 126, "to-engine": 126}, 0, {}, 6]], "open17": 0}
{"root": 7514, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 7518, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 76, "R": 12, "patterns": 88}, 0, {}, 12]], "open17": 0}
{"root": 7522, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 7526, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 82, "R": 6, "patterns": 88}, 0, {}, 6]], "open17": 0}
{"root": 7530, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 77, "R": 9, "patterns": 86}, 0, {}, 9]], "open17": 0}
{"root": 7569, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 75, "patterns": 75}, 0, {}, 0]], "open17": 0}
{"root": 7651, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 176, "R": 15, "patterns": 191}, 0, {}, 15]], "open17": 0}
{"root": 7734, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 106, "R": 20, "patterns": 126}, 0, {}, 20]], "open17": 0}
{"root": 7785, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 173, "R": 20, "patterns": 193}, 0, {}, 20]], "open17": 0}
{"root": 7792, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 7809, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}, 1]], "open17": 0}
{"root": 7813, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 84, "patterns": 84}, 0, {}, 0]], "open17": 0}
{"root": 7817, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 7822, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.05, "levels": [[13, {"E": 61, "patterns": 61}, 0, {}, 0]], "open17": 0}
{"root": 7906, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 15, "patterns": 131}, 0, {}, 15]], "open17": 0}
{"root": 8036, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 102, "R": 15, "patterns": 117}, 0, {}, 15]], "open17": 0}
{"root": 8196, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 8, "patterns": 79}, 0, {}, 8]], "open17": 0}
{"root": 8422, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 70, "R": 8, "patterns": 78}, 0, {}, 8]], "open17": 0}
{"root": 8550, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 112, "R": 21, "patterns": 133}, 0, {}, 21]], "open17": 0}
{"root": 8688, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.16, "levels": [[13, {"E": 74, "F": 1, "R": 14, "patterns": 89}, 1, {"F": 1}, 14], [14, {"E": 149, "R": 14, "patterns": 163, "subset-fail": 8}, 0, {}, 6]], "open17": 0}
{"root": 8941, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 108, "R": 21, "patterns": 129}, 0, {}, 21]], "open17": 0}
{"root": 9271, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.1, "levels": [[13, {"E": 118, "R": 11, "patterns": 129}, 0, {}, 11]], "open17": 0}
{"root": 9522, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 9640, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 9700, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}, 4]], "open17": 0}
{"root": 9765, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 9860, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.17, "levels": [[13, {"E": 106, "F": 1, "R": 20, "patterns": 127}, 1, {"F": 1}, 20], [14, {"E": 221, "R": 19, "patterns": 240, "subset-fail": 9}, 0, {}, 10]], "open17": 0}
{"root": 9916, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 114, "R": 15, "patterns": 129}, 0, {}, 15]], "open17": 0}
{"root": 10036, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 10088, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 10102, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 121, "R": 10, "patterns": 131}, 0, {}, 10]], "open17": 0}
{"root": 10121, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.19, "levels": [[13, {"E": 108, "F": 1, "R": 18, "patterns": 127}, 1, {"F": 1}, 18], [14, {"E": 219, "R": 18, "patterns": 237, "subset-fail": 5}, 0, {}, 13]], "open17": 0}
{"root": 10395, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 2, "patterns": 12, "to-engine": 12}, 0, {}, 0]], "open17": 0}
{"root": 11448, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 22, "patterns": 105}, 0, {}, 11]], "open17": 0}
{"root": 11607, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 10, "patterns": 86}, 0, {}, 10]], "open17": 0}
{"root": 11910, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}, 13]], "open17": 0}
{"root": 11984, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.1, "levels": [[13, {"E": 97, "R": 24, "patterns": 121}, 0, {}, 24]], "open17": 0}
{"root": 12164, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 70, "R": 9, "patterns": 79}, 0, {}, 9]], "open17": 0}
{"root": 12242, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.27, "levels": [[13, {"E": 120, "F": 1, "R": 15, "patterns": 136}, 1, {"F": 1}, 8], [14, {"E": 218, "R": 13, "patterns": 231, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 12475, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 41, "R": 4, "patterns": 45}, 0, {}, 4]], "open17": 0}
{"root": 12558, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 45, "R": 3, "patterns": 48}, 0, {}, 3]], "open17": 0}
{"root": 13603, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 14143, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 106, "R": 12, "patterns": 118}, 0, {}, 7]], "open17": 0}
{"root": 14230, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 71, "R": 8, "patterns": 79}, 0, {}, 4]], "open17": 0}
{"root": 14629, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 53, "R": 5, "patterns": 58}, 0, {}, 5]], "open17": 0}
{"root": 14830, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 6, "patterns": 90}, 0, {}, 6]], "open17": 0}
{"root": 14961, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 8, "patterns": 57}, 0, {}, 8]], "open17": 0}
{"root": 15032, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 113, "R": 12, "patterns": 125}, 0, {}, 12]], "open17": 0}
{"root": 15067, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 15088, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 72, "R": 6, "patterns": 78}, 0, {}, 6]], "open17": 0}
{"root": 15410, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 8, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 15429, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 42, "R": 7, "patterns": 49}, 0, {}, 7]], "open17": 0}
{"root": 15466, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 60, "R": 9, "patterns": 69}, 0, {}, 9]], "open17": 0}
{"root": 15630, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.21, "levels": [[13, {"E": 108, "F": 1, "R": 20, "patterns": 129}, 1, {"F": 1}, 20], [14, {"E": 225, "R": 20, "patterns": 245, "subset-fail": 6}, 0, {}, 14]], "open17": 0}
{"root": 16518, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 12, "patterns": 88}, 0, {}, 12]], "open17": 0}
{"root": 16806, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 63, "R": 11, "patterns": 74}, 0, {}, 11]], "open17": 0}
{"root": 16923, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 7, "patterns": 83}, 0, {}, 7]], "open17": 0}
{"root": 17177, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 35, "patterns": 35}, 0, {}, 0]], "open17": 0}
{"root": 17188, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 28, "R": 2, "patterns": 30}, 0, {}, 1]], "open17": 0}
{"root": 17320, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 4, "patterns": 55}, 0, {}, 2]], "open17": 0}
{"root": 17567, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 47, "R": 3, "patterns": 50}, 0, {}, 3]], "open17": 0}
{"root": 17688, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 37, "patterns": 37}, 0, {}, 0]], "open17": 0}
{"root": 17872, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.16, "levels": [[13, {"E": 77, "F": 1, "R": 9, "patterns": 87}, 1, {"F": 1}, 9], [14, {"E": 140, "R": 7, "patterns": 147, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 18176, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 114, "R": 12, "patterns": 126}, 0, {}, 6]], "open17": 0}
{"root": 18212, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 4, "patterns": 73}, 0, {}, 4]], "open17": 0}
{"root": 18300, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 18, "patterns": 89}, 0, {}, 9]], "open17": 0}
{"root": 18538, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 18, "patterns": 126}, 0, {}, 18]], "open17": 0}
{"root": 18830, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 63, "R": 5, "patterns": 68}, 0, {}, 5]], "open17": 0}
{"root": 19230, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.26, "levels": [[13, {"E": 95, "F": 2, "R": 27, "patterns": 124}, 2, {"F": 2}, 27], [14, {"E": 572, "F": 2, "R": 52, "patterns": 626, "subset-fail": 27}, 0, {}, 27]], "open17": 0}
{"root": 20746, "kind": "O", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.85, "levels": [[13, {"eng-E": 51, "eng-O": 2, "eng-R": 4, "patterns": 109, "to-engine": 109}, 2, {"O": 2}, 4], [14, {"eng-E": 144, "eng-R": 3, "patterns": 541, "subset-fail": 252, "to-engine": 289}, 0, {}, 3]], "open17": 0}
{"root": 25920, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 68, "R": 9, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 33057, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.2, "levels": [[13, {"E": 61, "F": 2, "R": 35, "patterns": 98}, 1, {"F": 1}, 18], [14, {"E": 163, "F": 1, "R": 33, "patterns": 197, "subset-fail": 7}, 1, {"F": 1}, 26], [15, {"E": 149, "R": 3, "patterns": 152, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 40170, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.03, "levels": [[13, {"E": 25, "R": 2, "patterns": 27}, 0, {}, 2]], "open17": 0}
{"root": 44679, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 44, "R": 9, "patterns": 53}, 0, {}, 9]], "open17": 0}
{"root": 51308, "kind": "F", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.04, "levels": [[13, {"E": 78, "R": 18, "patterns": 96}, 0, {}, 9]], "open17": 0}
{"root": 54130, "kind": "O", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 2.58, "levels": [[13, {"eng-E": 23, "eng-O": 2, "eng-R": 5, "patterns": 165, "to-engine": 165}, 2, {"O": 2}, 5], [14, {"eng-E": 90, "eng-O": 2, "eng-R": 11, "patterns": 775, "subset-fail": 456, "to-engine": 319}, 2, {"O": 2}, 11], [15, {"eng-E": 46, "eng-O": 1, "eng-R": 5, "patterns": 1256, "subset-fail": 1053, "to-engine": 203}, 1, {"O": 1}, 5], [16, {"eng-E": 40, "patterns": 1050, "subset-fail": 834, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 70921, "kind": "F", "mult": {"2": 12, "3": 12, "4": 3}, "time": 0.19, "levels": [[13, {"E": 60, "F": 2, "R": 24, "patterns": 86}, 1, {"F": 1}, 2], [14, {"E": 84, "F": 1, "R": 24, "patterns": 109, "subset-fail": 8}, 1, {"F": 1}, 2], [15, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b45_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b45_p2of4.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "U?????????????woD`?@oeH?AS?AW?BC@SQ??a_?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?EA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AWCGC?QA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?GO`AGCH?GS?GW?FsA?E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_?PC??aO?CA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_@@C??aO?AA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_?PC??aO?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_??}O?O?g??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?GGG?AGO?@CO?A@G?@?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?GGO?@CO?@@G?A?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?AGO?@CO?C@G??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "_???????????????^_?FoO`?`C?`G?Og?CK?___AAC?@CO?@C_?CA_?COG?CAA??@GO??OP???OQ????M???", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "c?????????????????Fw?O`?`C?`G?Og?CK??}_C?K?OOG?OOO?AGO??aG??_Q??G?o??a?_?CA@???H@???OO_??AAG??A?D?????k???", "st": "O", "vs": [7, 7, 7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?CC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?AC_CDS??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?PA?AC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg@AA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg?QA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "Y???????????????^??M?AQ?cW?SG?hG?PA?AC_CDS?COG?AGO?OTO??", "st": "O", "vs": [7, 7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QO_e?QC@BGAGg?IA??S_?hS??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg@@A?AG_CCs??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg?PA?AG_CCs??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg@AA?AC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg?IA?CC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????}??w?hO_e?`cAGg?@c?HI?C`_?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "T?????????????}?OeADOAE?Gc@Ag?]C?OM?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????}?@wCH_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????}?@wCH_Oi?Gc@Ag?_W@CA?CO_?Os??Oo?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "T?????????????}?Oe@DOAE?Gc@AgAMC?OM?", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?GwCH_AE?Gc@Ag?_W?PA?Gi_?GK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CKADO_U?FC?Og?_W?IA?DK_@?K??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GC_?MK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GA_?MK??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?_Q?AA_?MK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????}?C[CH_CI@@W?Og@?W?PA?AA_AKK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "W?????????????}?C[CH_CI@@WAKG@?W?QA?_O_?GS?@Ao?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}?AsAI__Y?GcCCg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????p_@i?d_SQ?Cg?EGB@GAwA??F_?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????B_CkAg__k@aGEOG?Ag??k?g?_?qS??Oo?", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "W?????????????DWPIAD_pA?BGD_G?Gg??k?J__?_S?G?o?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????`oDSAb?LA?@WAWG?@g?AK?eC_A?S?C?o?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????ooUC?[_DQ??wAHG?Ag?AK?_C_BOS?A?o?", "st": "F", "vs": [7]}
{"root": 163, "n": 13, "g6": "U?????????????aOHCC@_OQ?GW@Ig?dWBoA?B__?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "V?????????????{?PGAP?OQ?GW@Ig?dW?MA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "W?????????????R?PG?T?OSA?g?Oo@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA?G__C@S??", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA??c_C@S??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?H_CQ?_I?GW@Hg?eWACA?Ag_AAc??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????{?HO?P_EAA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "X?????????????{?HOCQ?EA@CGC?o?kg?`k?H?_CCC?GGO?AK_?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????{?BCAO_aA@?g@LG?aw?LA?_c_A?K??", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????a_BCAO__S?KGA@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?BCAO__S?KG@Hg?eWAIA?@O_A@S??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?PO?p?QC@?g@Hg?eW@AA?_S_?WS??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????b?BCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????{?BOAO_aA@?g@LG?aw@AA?BO_C@c??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?F?_AAC?OCO??c_?", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????{?B_?T?QCA?W@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 199, "n": 13, "g6": "V?????????????{?PO?o_IA@@G@Ig?dW@KA??o_C@c??", "st": "O", "vs": [7]}
{"root": 199, "n": 13, "g6": "Z?????????????{?H_CS?ECA?o@OOAAO?dS?Cj?CGC?GOO?CO_?GG_?@?o??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????{?BCAO__S?gG@Hg?eWAIA??W_AGS??", "st": "O", "vs": [7]}
{"root": 212, "n": 13, "g6": "X?????????????{?CSCA_OK@CG@?o?[g?Pk?O__@AC??cO?aA_?", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "W?????????????R?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????{?GEAAOIi@ACC@G?ig@KA??o_C?s??", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "X?????????????{?H_A@_OQ?igACGC@G?TS?@__?BC?OBO?A@_?", "st": "F", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?CKAO__cA@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?GS@B?_cA@G?]G?`w@GQ?HA_C?K??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@O_OcA@G?]G?`wAGA?GW_AGS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@B?OcA@G?]G?`w?gQ?PA_C?K??", "st": "O", "vs": [7]}
{"root": 238, "n": 13, "g6": "V?????????????{?D_AQ?_QAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????{?D_AK?AcAGC@FG?gw@HA?GC_C@S??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????{?D_?S_OSAGC@FG?gw?EA?QG_CAS??", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "W?????????????`_HG?T?BA@?WCOG@Hg?RK?{?_?BC?@AO?", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?BAAGC@Hg?eWA@A?Ag_A?s??", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "X?????????????{?OoAQ?Ag@?WCOG@Hg?RK?_G_?Ac?@`O?O@_?", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?Ag?KG@Hg?eW?@a?OE_COK??", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "X?????????????{?D_AQ?`O@AOCOG@FG?S[?C__C?c?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????a_Gg@X_OIA?WC@GA?g?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????{?DeA@O_EA?cA?g?eWAIA?PO_?`C??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "W?????????????b?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GH@TO_E@ACC@G?igAKA??o_A@c??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA?C__AAS??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA??c_AAS??", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "V?????????????}?O[?SOPQ?OW?WG?Ag??k?HK_?cK??", "st": "O", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?O[@H_Aa@DG?cG?Ag??k?G__?_s?@_o?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "Y?????????????}?@SCJ?Pc?bG?Oo?WG?@S??J??QC??EO?@A_?C`_??", "st": "O", "vs": [7]}
{"root": 431, "n": 13, "g6": "X?????????????}?@Q?a_HK?QGAIO?PO?@c??F??QC?ACO?``_?", "st": "O", "vs": [7]}
{"root": 471, "n": 13, "g6": "W?????????????}??w?T__Y@CWACG?_g?GK?DG_?CS?CGo?", "st": "F", "vs": [7]}
{"root": 607, "n": 13, "g6": "V?????????????}??w?Q_Ok?aGAAO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 658, "n": 13, "g6": "V?????????????}?@K?a_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 696, "n": 13, "g6": "V?????????????}?AI?QOGi@CW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "W?????????????}??w?a_GQ@Cg?So?WGA?s?H?_?RC?AOo?", "st": "F", "vs": [7]}
{"root": 843, "n": 13, "g6": "Y?????????????}??wAB?AS?co?WOACo?QC?_J??gC??SO?_C_?GP_??", "st": "F", "vs": [7]}
{"root": 852, "n": 13, "g6": "W?????????????}??w@A_BK?HG?co?gGA?k?H?_ABC?@Oo?", "st": "F", "vs": [7]}
{"root": 865, "n": 13, "g6": "V?????????????}?CICH_Aa?PG?gG?QG@AS?@o_@@[??", "st": "F", "vs": [7]}
{"root": 927, "n": 13, "g6": "W?????????????}??w?T?AS?cg@AGAGgAAK?G__C@c?AHO?", "st": "F", "vs": [7]}
{"root": 955, "n": 13, "g6": "W?????????????}??w@G_CcA?o@DO?hGA@K?AS_AGS??Oo?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "W?????????????}??w?T?CS?QGAHOACgA@K?AO_C@c?C_o?", "st": "F", "vs": [7]}
{"root": 1076, "n": 13, "g6": "V?????????????}??w?h?OWA?oAGO@DO?KS?Cc_CA[??", "st": "F", "vs": [7]}
{"root": 1084, "n": 13, "g6": "Y?????????????}??w?X?Gg?SO?bO@AG?IS?PB?@GC?@GO?_K_??a_??", "st": "F", "vs": [7]}
{"root": 1088, "n": 13, "g6": "V?????????????}??w?X?OWA?oAGO@DO?IS?DC_CA[??", "st": "F", "vs": [7]}
{"root": 1138, "n": 13, "g6": "[?????????????}??w@H?Og?H_C@_?co?IC?GT?AGW?@_O?G__?OO_?O@O??@K??", "st": "O", "vs": [7]}
{"root": 1205, "n": 13, "g6": "Y?????????????}??wAH?DA?agAAo@GG?PC?Ad??WC?CGO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1284, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?SoCCG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1349, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "W?????????????}?Aa?S_OSAAG@BO?dG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "Y?????????????}??w?g_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1353, "n": 14, "g6": "[???????????????^??g_Ac@@O@BO?dG@CK?@o_C@c?@?o?B?O?COO?OPG???i??", "st": "F", "vs": [7, 7]}
{"root": 1361, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1369, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1373, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1382, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1414, "n": 13, "g6": "V?????????????}??w@C__KACGADO?cG?`c?CQ_?Wk??", "st": "O", "vs": [7]}
{"root": 1469, "n": 13, "g6": "Y?????????????}?Ow?T?BC?PG@HO@AG@AS?AB??QC?AEO?OA_?_@_??", "st": "F", "vs": [7]}
{"root": 1629, "n": 13, "g6": "V?????????????}?AW?\\?AE?HCA@G?_gAAK?PS_@@S??", "st": "F", "vs": [7]}
{"root": 1675, "n": 13, "g6": "Y?????????????}?AWAL?`S?Gg@?o?QG@?S?_b?@GC??QO??Q_?CH_??", "st": "F", "vs": [7]}
{"root": 1725, "n": 13, "g6": "W?????????????}?Ow?R?CQ@CW?WGADG?OS?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1829, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?QG?_g?_K?Hc_A@K??", "st": "F", "vs": [7]}
{"root": 1926, "n": 13, "g6": "V?????????????}?@WAL?CE?PC@@GA?gAAK?HS_?PS??", "st": "O", "vs": [7]}
{"root": 1930, "n": 13, "g6": "X?????????????~??p?aOAI?_W?cG?QG@?c?@D??Fc?O@O?G@_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "[?????????????~??]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_?OAO???[??", "st": "F", "vs": [7]}
{"root": 1930, "n": 14, "g6": "^???????????????^_?KOCQ?Gg@?o?cG?HC?OH??Gg??]O?_A_?G@_?COG??IA??CGO?A?P????Y???", "st": "F", "vs": [7, 7]}
{"root": 1958, "n": 13, "g6": "V?????????????}?@QAKOCQ?GgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 2027, "n": 13, "g6": "V?????????????}?G[?aOAI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2037, "n": 13, "g6": "V?????????????}?@W@L?CE?`C?`G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 2109, "n": 13, "g6": "V?????????????}?@ICEOGI?OW@CGAIG?Oc?@k_?O[??", "st": "F", "vs": [7]}
{"root": 2113, "n": 13, "g6": "X?????????????}?G[?Q_Ba?_g?_o@CG?PC?AH??`C??HO?`D_?", "st": "F", "vs": [7]}
{"root": 2125, "n": 13, "g6": "X?????????????~?CP?aOAI?CW?KG@AG?Oc?AD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2133, "n": 13, "g6": "W?????????????}?Gs?b??u?QCCIG?Og@?K?___@Gc?@DO?", "st": "F", "vs": [7]}
{"root": 2201, "n": 13, "g6": "V?????????????}?Gh?POGE?HC@DGA?g?OK?CW_CKc??", "st": "F", "vs": [7]}
{"root": 2227, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 2247, "n": 13, "g6": "V?????????????}?O[?Q_PQ?OW?aGA@G?GK?GI_?Kk??", "st": "F", "vs": [7]}
{"root": 2282, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}
{"root": 2314, "n": 13, "g6": "X?????????????}?GU?QOCI?_WAAG?PG?OS?`B??mC?CCO?_C_?", "st": "F", "vs": [7]}
{"root": 2426, "n": 13, "g6": "X?????????????~?OPAAO@I?GW@CG?aG?Gc?@D??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2426, "n": 14, "g6": "[???????????????^_CCOOQ?Cg?Oo@CG?PC?AH??Gg?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 5308, "n": 13, "g6": "Y?????????????eGSaAgOGa?@g?OoBOG?QC?@H??Ag?WWO?GG_?CC_??", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????r_UK?P_AQ?Cg?Co?IG?Ac?GD?@GC?GIO?CB_?", "st": "F", "vs": [7]}
{"root": 7750, "n": 13, "g6": "Y?????????????V?AW@J?IcB?o?PO?Go@_C??h??Ag??oO?AO_?cB_??", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "W?????????????EOHS@`_iA?CgB?G?kG?@c?_D?EIC??RO?", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "Z?????????????EOWgAT?KKAgG?CoB?G?UC??X?C?g?CGO?OC_?@I_?@?o??", "st": "F", "vs": [7]}
{"root": 7804, "n": 14, "g6": "[???????????????BGAT?KKAgGB?G?kG?@c?_D?EIC??RO?GOO?OCO??dG??OI??", "st": "F", "vs": [7, 7]}
{"root": 8479, "n": 13, "g6": "X?????????????}?CWAD?`W?cO?P_CCO?HG??T??@W?GBO?D`_?", "st": "F", "vs": [7]}
{"root": 9545, "n": 13, "g6": "Y?????????????}?GkCK_AS?KGACO?_o?SC??L??AW?AGO?GI_?A`_??", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?CK@C_BK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?Ow@B?Gc?IG?`O?Ao?HC??h??_g?@eO?OB_?", "st": "F", "vs": [7]}
{"root": 10718, "n": 13, "g6": "X?????????????}??wCB?AcACG@AO?dO?aC?CD??OW?CeO?OP_?", "st": "F", "vs": [7]}
{"root": 17201, "n": 13, "g6": "Y?????????????}?@WAL?`S?_oC@O?Oo?Gc?CD?A?W?@_O?Ca_?GP_??", "st": "F", "vs": [7]}
{"root": 17592, "n": 13, "g6": "[?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og??P_?___??[_?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_??b??___?G@O?@?K??O_O??_H??C?I???Be???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_?___??[_?G@O?@?K??_OO??_`??A?a???CY???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 15, "g6": "c?????????????????Fw?Ao?E_?c_?aO?Gg?@E??IG?AC_?AD???b??OOO?A?S??G@_?@A@??@?Q??C?I???a?_??_AG??A?H????M[???", "st": "O", "vs": [7, 7, 7]}
{"root": 17713, "n": 13, "g6": "X?????????????}?AS?S_`K?PG?PO@?o?HC?GH??_g?CwO?OB_?", "st": "F", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?_G_?GC_?G@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?@G_?CC_?@@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??GGO?@?P??C?Q???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??@GO??OP???OQ???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 15, "g6": "c?????????????????Fw?Cg?H_?S_?I_?EG?CQ??@o?GC_?_D??GB??OCO?@?c??OA_??_`??A?a??C?Q???C__??CCG???OP????W{???", "st": "O", "vs": [7, 7, 7]}
{"root": 18840, "n": 13, "g6": "X?????????????}?AS@A_`KAAG?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 20016, "n": 13, "g6": "Z?????????????MOQcAB?PcB_G?SO?IO?OW?C`??Ag??D_?___?AK_?C_o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Y?????????????JOQKB__?k?Cg?AoCOG?BC?GH??Gg?G@_?p__?EA_??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Z?????????????p_DgCb?[C?Ao?oO?HO?BC?GH??Gg?G@_?G__??U_?P?o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 14, "g6": "[???????????????DgCb?[C?Ao?HO?EG?_c?@D?A?W?WoO?EA_?G_O??JG?COI??", "st": "F", "vs": [7, 7]}
{"root": 34819, "n": 13, "g6": "Y?????????????ogIa?E_AK?iG?aO?HO@_C?@`??BG??B_?hO_?E@_??", "st": "F", "vs": [7]}
{"root": 40183, "n": 13, "g6": "Y?????????????b_HG@H?Gc?SGADO?Ao?QC??X?AGg?O@_?kO_?AK_??", "st": "F", "vs": [7]}
{"root": 51515, "n": 13, "g6": "[?????????????}?GWCA_HK?KG@CO?BO@?W?GP?A@G??Q_?_B??AO_?OSO??gK??", "st": "O", "vs": [7]}
{"root": 51515, "n": 14, "g6": "]???????????????^?AE?HK?aG?BOA?o?`C?OH??Cg?O@_?AO_?_g_?A_o??cA??_SO??KH???", "st": "O", "vs": [7, 7]}
{"root": 57157, "n": 13, "g6": "[?????????????@oASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "\\?????????????}??w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "]?????????????}?ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N???wO??PC??_A_??_E???", "st": "F", "vs": [7]}
{"root": 57157, "n": 14, "g6": "^????????????????w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??^?O??HC??H?O?A@@???@y???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "_???????????????ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??@oO??G`??C?Q??@?I???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "`???????????????^??d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??F@???PA??C?Q???_D???", "st": "F", "vs": [7, 7]}
{"root": 70922, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?HG?CI??Co?CO_?CP??AH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70922, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?AQ??`O??R??G`??CP??@C_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu3_b45_p2of4.roots.jsonl <==
{"root": 2, "kind": "O", "mult": {"2": 25, "3": 3, "4": 2, "5": 2}, "time": 5.85, "levels": [[13, {"eng-E": 17, "eng-F": 16, "eng-O": 4, "eng-R": 74, "patterns": 215, "to-engine": 215}, 20, {"O": 4, "F": 16}, 74], [14, {"E": 4775, "R": 42, "eng-E": 764, "eng-R": 7, "patterns": 6169, "subset-fail": 471, "to-engine": 897}, 0, {}, 33]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 26, "3": 5, "5": 1, "6": 1}, "time": 6.16, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-O": 4, "patterns": 266, "to-engine": 266}, 5, {"O": 4, "F": 1}, 0], [14, {"E": 302, "F": 1, "R": 6, "eng-E": 102, "eng-O": 4, "eng-R": 1, "patterns": 1764, "subset-fail": 436, "to-engine": 1020}, 5, {"F": 1, "O": 4}, 6], [15, {"E": 274, "R": 1, "eng-E": 125, "eng-O": 1, "eng-R": 6, "patterns": 1607, "subset-fail": 728, "to-engine": 605}, 1, {"O": 1}, 6], [16, {"eng-E": 40, "patterns": 648, "subset-fail": 432, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 10, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.66, "levels": [[13, {"eng-E": 107, "eng-F": 3, "eng-O": 2, "eng-R": 37, "patterns": 280, "to-engine": 280}, 5, {"O": 2, "F": 3}, 37], [14, {"E": 1409, "R": 22, "eng-E": 510, "eng-O": 1, "eng-R": 3, "patterns": 2412, "subset-fail": 478, "to-engine": 519}, 1, {"O": 1}, 8], [15, {"eng-E": 52, "patterns": 332, "subset-fail": 244, "to-engine": 88}, 0, {}, 0]], "open17": 0}
{"root": 14, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 3.29, "levels": [[13, {"eng-E": 149, "eng-F": 2, "eng-O": 4, "eng-R": 41, "patterns": 196, "to-engine": 196}, 6, {"F": 2, "O": 4}, 41], [14, {"E": 665, "R": 11, "eng-E": 794, "eng-R": 11, "patterns": 2083, "subset-fail": 602, "to-engine": 813}, 0, {}, 14]], "open17": 0}
{"root": 18, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"eng-E": 23, "eng-R": 3, "patterns": 47, "to-engine": 47}, 0, {}, 3]], "open17": 0}
{"root": 22, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.11, "levels": [[13, {"eng-E": 40, "eng-F": 1, "eng-O": 2, "eng-R": 15, "patterns": 113, "to-engine": 113}, 3, {"O": 2, "F": 1}, 15], [14, {"E": 137, "F": 1, "R": 3, "eng-E": 205, "eng-R": 9, "patterns": 639, "subset-fail": 209, "to-engine": 292}, 0, {}, 10]], "open17": 0}
{"root": 26, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.68, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-O": 1, "eng-R": 7, "patterns": 125, "to-engine": 125}, 2, {"O": 1, "F": 1}, 7], [14, {"E": 228, "F": 1, "R": 3, "eng-E": 82, "eng-R": 4, "patterns": 574, "subset-fail": 174, "to-engine": 172}, 0, {}, 4]], "open17": 0}
{"root": 30, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.73, "levels": [[13, {"eng-E": 167, "eng-F": 2, "eng-O": 2, "eng-R": 32, "patterns": 203, "to-engine": 203}, 4, {"O": 2, "F": 2}, 32], [14, {"E": 699, "R": 4, "eng-E": 389, "eng-R": 1, "patterns": 1412, "subset-fail": 322, "to-engine": 390}, 0, {}, 2]], "open17": 0}
{"root": 34, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 70, "eng-R": 14, "patterns": 84, "to-engine": 84}, 0, {}, 14]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.65, "levels": [[13, {"eng-E": 75, "eng-F": 2, "eng-R": 12, "patterns": 89, "to-engine": 89}, 2, {"F": 2}, 12], [14, {"E": 313, "R": 2, "patterns": 315, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"eng-E": 21, "eng-R": 4, "patterns": 88, "to-engine": 88}, 0, {}, 4]], "open17": 0}
{"root": 47, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 74, "eng-F": 1, "eng-R": 15, "patterns": 90, "to-engine": 90}, 1, {"F": 1}, 15], [14, {"E": 145, "R": 2, "patterns": 147}, 0, {}, 2]], "open17": 0}
{"root": 51, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 122, "R": 9, "patterns": 131}, 0, {}, 9]], "open17": 0}
{"root": 59, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 1.02, "levels": [[13, {"eng-E": 119, "eng-O": 1, "eng-R": 6, "patterns": 126, "to-engine": 126}, 1, {"O": 1}, 6], [14, {"eng-E": 157, "eng-R": 3, "patterns": 296, "subset-fail": 136, "to-engine": 160}, 0, {}, 3]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.68, "levels": [[13, {"eng-E": 174, "eng-F": 1, "eng-R": 13, "patterns": 188, "to-engine": 188}, 1, {"F": 1}, 13], [14, {"E": 319, "R": 13, "patterns": 332, "subset-fail": 7}, 0, {}, 6]], "open17": 0}
{"root": 67, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.14, "levels": [[13, {"E": 72, "F": 1, "R": 3, "patterns": 76}, 1, {"F": 1}, 3], [14, {"E": 128, "R": 3, "patterns": 131, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.37, "levels": [[13, {"eng-E": 31, "eng-F": 1, "eng-R": 1, "patterns": 99, "to-engine": 99}, 1, {"F": 1}, 1], [14, {"E": 180, "F": 2, "R": 5, "patterns": 187, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.2, "levels": [[13, {"E": 77, "F": 1, "R": 2, "patterns": 80}, 1, {"F": 1}, 2], [14, {"E": 149, "R": 2, "patterns": 151, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 83, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 87, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 171, "R": 16, "patterns": 187}, 0, {}, 16]], "open17": 0}
{"root": 91, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 126, "R": 7, "patterns": 133}, 0, {}, 7]], "open17": 0}
{"root": 96, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 168, "R": 10, "patterns": 178}, 0, {}, 6]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 38, "R": 2, "patterns": 40}, 0, {}, 2]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.1, "levels": [[13, {"E": 168, "R": 19, "patterns": 187}, 0, {}, 10]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 93, "patterns": 93}, 0, {}, 0]], "open17": 0}
{"root": 120, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 131, "R": 9, "patterns": 140}, 0, {}, 9]], "open17": 0}
{"root": 124, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 83, "R": 5, "patterns": 88}, 0, {}, 5]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 132, "R": 6, "patterns": 138}, 0, {}, 6]], "open17": 0}
{"root": 136, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 140, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 127, "R": 12, "patterns": 139}, 0, {}, 12]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 150, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.21, "levels": [[13, {"eng-E": 133, "eng-R": 5, "patterns": 138, "to-engine": 138}, 0, {}, 5]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 116, "R": 9, "patterns": 125}, 0, {}, 9]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}, 7]], "open17": 0}
{"root": 163, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.05, "levels": [[13, {"eng-E": 69, "eng-F": 1, "eng-O": 1, "eng-R": 35, "patterns": 202, "to-engine": 202}, 2, {"O": 1, "F": 1}, 35], [14, {"E": 368, "F": 1, "R": 4, "eng-E": 104, "eng-R": 18, "patterns": 900, "subset-fail": 295, "to-engine": 235}, 0, {}, 20]], "open17": 0}
{"root": 167, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 2.15, "levels": [[13, {"eng-E": 136, "eng-F": 2, "eng-O": 2, "eng-R": 64, "patterns": 204, "to-engine": 204}, 4, {"O": 2, "F": 2}, 64], [14, {"E": 758, "R": 14, "eng-E": 393, "eng-R": 2, "patterns": 1529, "subset-fail": 365, "to-engine": 398}, 0, {}, 10]], "open17": 0}
{"root": 171, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.52, "levels": [[13, {"eng-E": 70, "eng-F": 2, "eng-R": 17, "patterns": 89, "to-engine": 89}, 2, {"F": 2}, 17], [14, {"E": 342, "R": 3, "patterns": 345, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 175, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.48, "levels": [[13, {"eng-E": 93, "eng-F": 1, "eng-R": 42, "patterns": 136, "to-engine": 136}, 1, {"F": 1}, 42], [14, {"E": 277, "R": 1, "patterns": 278}, 0, {}, 1]], "open17": 0}
{"root": 179, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.77, "levels": [[13, {"eng-E": 90, "eng-F": 1, "eng-O": 2, "eng-R": 49, "patterns": 142, "to-engine": 142}, 3, {"O": 2, "F": 1}, 49], [14, {"E": 297, "R": 1, "eng-E": 348, "eng-R": 8, "patterns": 873, "subset-fail": 216, "to-engine": 359}, 0, {}, 9]], "open17": 0}
{"root": 183, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.23, "levels": [[13, {"eng-E": 102, "eng-O": 1, "eng-R": 33, "patterns": 136, "to-engine": 136}, 1, {"O": 1}, 33], [14, {"eng-E": 137, "patterns": 264, "subset-fail": 127, "to-engine": 137}, 0, {}, 0]], "open17": 0}
{"root": 187, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"eng-E": 52, "eng-F": 1, "eng-R": 14, "patterns": 134, "to-engine": 134}, 1, {"F": 1}, 14], [14, {"E": 283, "R": 1, "patterns": 284}, 0, {}, 1]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.51, "levels": [[13, {"eng-E": 96, "eng-F": 1, "eng-O": 1, "eng-R": 37, "patterns": 135, "to-engine": 135}, 2, {"F": 1, "O": 1}, 37], [14, {"E": 186, "R": 3, "eng-E": 209, "patterns": 477, "subset-fail": 80, "to-engine": 210}, 0, {}, 1]], "open17": 0}
{"root": 195, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 37, "eng-R": 8, "patterns": 45, "to-engine": 45}, 0, {}, 8]], "open17": 0}
{"root": 199, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.71, "levels": [[13, {"eng-E": 37, "eng-F": 1, "eng-O": 1, "eng-R": 12, "patterns": 95, "to-engine": 95}, 2, {"O": 1, "F": 1}, 12], [14, {"E": 87, "R": 10, "eng-E": 187, "eng-R": 1, "patterns": 321, "subset-fail": 38, "to-engine": 190}, 0, {}, 5]], "open17": 0}
{"root": 203, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.69, "levels": [[13, {"eng-E": 63, "eng-O": 1, "eng-R": 29, "patterns": 93, "to-engine": 93}, 1, {"O": 1}, 29], [14, {"eng-E": 183, "eng-R": 3, "patterns": 220, "subset-fail": 34, "to-engine": 186}, 0, {}, 3]], "open17": 0}
{"root": 207, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"eng-E": 29, "eng-R": 14, "patterns": 86, "to-engine": 86}, 0, {}, 14]], "open17": 0}
{"root": 212, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-R": 22, "patterns": 78, "to-engine": 78}, 1, {"F": 1}, 22], [14, {"E": 121, "R": 1, "patterns": 122}, 0, {}, 1]], "open17": 0}
{"root": 216, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"eng-E": 17, "eng-R": 3, "patterns": 74, "to-engine": 74}, 0, {}, 3]], "open17": 0}
{"root": 220, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.77, "levels": [[13, {"eng-E": 42, "eng-F": 2, "eng-O": 1, "eng-R": 38, "patterns": 165, "to-engine": 165}, 3, {"O": 1, "F": 2}, 38], [14, {"E": 532, "R": 11, "eng-E": 73, "patterns": 847, "subset-fail": 166, "to-engine": 148}, 0, {}, 1]], "open17": 0}
{"root": 225, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 2.4, "levels": [[13, {"eng-E": 77, "eng-O": 4, "eng-R": 27, "patterns": 209, "to-engine": 209}, 4, {"O": 4}, 27], [14, {"eng-E": 688, "eng-R": 5, "patterns": 1535, "subset-fail": 629, "to-engine": 906}, 0, {}, 5]], "open17": 0}
{"root": 230, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 2.83, "levels": [[13, {"eng-E": 151, "eng-O": 4, "eng-R": 50, "patterns": 205, "to-engine": 205}, 4, {"O": 4}, 50], [14, {"eng-E": 877, "eng-R": 3, "patterns": 1523, "subset-fail": 639, "to-engine": 884}, 0, {}, 3]], "open17": 0}
{"root": 234, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"eng-E": 64, "eng-R": 16, "patterns": 80, "to-engine": 80}, 0, {}, 16]], "open17": 0}
{"root": 238, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.52, "levels": [[13, {"eng-E": 65, "eng-F": 1, "eng-R": 20, "patterns": 86, "to-engine": 86}, 1, {"F": 1}, 20], [14, {"E": 205, "R": 2, "patterns": 207}, 0, {}, 2]], "open17": 0}
{"root": 242, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"eng-E": 67, "eng-R": 19, "patterns": 86, "to-engine": 86}, 0, {}, 19]], "open17": 0}
{"root": 246, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"eng-E": 63, "eng-R": 26, "patterns": 89, "to-engine": 89}, 0, {}, 26]], "open17": 0}
{"root": 250, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"eng-E": 62, "eng-F": 1, "eng-R": 26, "patterns": 89, "to-engine": 89}, 1, {"F": 1}, 26], [14, {"E": 181, "R": 1, "patterns": 182}, 0, {}, 1]], "open17": 0}
{"root": 254, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 42, "eng-R": 13, "patterns": 55, "to-engine": 55}, 0, {}, 13]], "open17": 0}
{"root": 258, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.14, "levels": [[13, {"eng-E": 69, "eng-O": 1, "eng-R": 17, "patterns": 87, "to-engine": 87}, 1, {"O": 1}, 17], [14, {"eng-E": 137, "patterns": 204, "subset-fail": 67, "to-engine": 137}, 0, {}, 0]], "open17": 0}
{"root": 262, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.22, "levels": [[13, {"eng-E": 90, "eng-F": 3, "eng-O": 1, "eng-R": 39, "patterns": 133, "to-engine": 133}, 4, {"O": 1, "F": 3}, 39], [14, {"E": 673, "R": 8, "eng-E": 120, "patterns": 960, "subset-fail": 163, "to-engine": 122}, 0, {}, 2]], "open17": 0}
{"root": 266, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"eng-E": 66, "eng-F": 1, "eng-R": 20, "patterns": 87, "to-engine": 87}, 1, {"F": 1}, 20], [14, {"E": 118, "patterns": 118}, 0, {}, 0]], "open17": 0}
{"root": 270, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"eng-E": 96, "eng-R": 36, "patterns": 132, "to-engine": 132}, 0, {}, 36]], "open17": 0}
{"root": 274, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.87, "levels": [[13, {"eng-E": 21, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 253, "to-engine": 253}, 2, {"O": 1, "F": 1}, 11], [14, {"E": 396, "R": 2, "eng-E": 30, "patterns": 822, "subset-fail": 201, "to-engine": 224}, 0, {}, 1]], "open17": 0}
{"root": 279, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.38, "levels": [[13, {"eng-E": 92, "eng-F": 3, "eng-O": 1, "eng-R": 48, "patterns": 274, "to-engine": 274}, 4, {"O": 1, "F": 3}, 48], [14, {"E": 1353, "R": 23, "eng-E": 128, "patterns": 1847, "subset-fail": 240, "to-engine": 247}, 0, {}, 6]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 135, "R": 6, "patterns": 141}, 0, {}, 6]], "open17": 0}
{"root": 292, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.35, "levels": [[13, {"eng-E": 247, "eng-F": 1, "eng-O": 1, "eng-R": 14, "patterns": 263, "to-engine": 263}, 2, {"O": 1, "F": 1}, 14], [14, {"E": 424, "F": 1, "R": 16, "eng-E": 250, "eng-R": 9, "patterns": 1043, "subset-fail": 351, "to-engine": 259}, 0, {}, 18]], "open17": 0}
{"root": 296, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 4, "patterns": 128}, 0, {}, 4]], "open17": 0}
{"root": 301, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.48, "levels": [[13, {"eng-E": 111, "eng-O": 1, "eng-R": 7, "patterns": 119, "to-engine": 119}, 1, {"O": 1}, 7], [14, {"eng-E": 122, "eng-R": 2, "patterns": 142, "subset-fail": 18, "to-engine": 124}, 0, {}, 2]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 186, "R": 7, "patterns": 193}, 0, {}, 7]], "open17": 0}
{"root": 309, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 6, "patterns": 125}, 0, {}, 6]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 141, "R": 20, "patterns": 161}, 0, {}, 20]], "open17": 0}
{"root": 321, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 326, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 5, "patterns": 92}, 0, {}, 5]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 12, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 337, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 7, "patterns": 129}, 0, {}, 7]], "open17": 0}
{"root": 341, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 183, "eng-R": 8, "patterns": 191, "to-engine": 191}, 0, {}, 8]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 349, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 354, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 118, "R": 10, "patterns": 128}, 0, {}, 5]], "open17": 0}
{"root": 358, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.55, "levels": [[13, {"eng-E": 94, "eng-R": 5, "patterns": 192, "to-engine": 192}, 0, {}, 5]], "open17": 0}
{"root": 362, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 6]], "open17": 0}
{"root": 367, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 371, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 176, "R": 15, "patterns": 191}, 0, {}, 15]], "open17": 0}
{"root": 375, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 178, "R": 9, "patterns": 187}, 0, {}, 9]], "open17": 0}
{"root": 379, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 182, "R": 8, "patterns": 190}, 0, {}, 8]], "open17": 0}
{"root": 383, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 114, "R": 6, "patterns": 120}, 0, {}, 6]], "open17": 0}
{"root": 388, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 176, "R": 10, "patterns": 186}, 0, {}, 10]], "open17": 0}
{"root": 394, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 4]], "open17": 0}
{"root": 398, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 10, "patterns": 138}, 0, {}, 10]], "open17": 0}
{"root": 404, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 408, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 8]], "open17": 0}
{"root": 413, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 2, "patterns": 115}, 0, {}, 1]], "open17": 0}
{"root": 422, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 6, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 426, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 112, "R": 14, "patterns": 126}, 0, {}, 7]], "open17": 0}
{"root": 431, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.56, "levels": [[13, {"eng-E": 85, "eng-O": 1, "eng-R": 3, "patterns": 176, "to-engine": 176}, 1, {"O": 1}, 3], [14, {"eng-E": 71, "eng-R": 1, "patterns": 327, "subset-fail": 183, "to-engine": 144}, 0, {}, 1]], "open17": 0}
{"root": 442, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 3, "patterns": 95}, 0, {}, 3]], "open17": 0}
{"root": 446, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 114, "eng-R": 11, "patterns": 125, "to-engine": 125}, 0, {}, 11]], "open17": 0}
{"root": 450, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 2]], "open17": 0}
{"root": 455, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 112, "R": 9, "patterns": 121}, 0, {}, 9]], "open17": 0}
{"root": 462, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 8, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 466, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 471, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 123, "F": 1, "R": 12, "patterns": 136}, 1, {"F": 1}, 12], [14, {"E": 260, "R": 11, "patterns": 271, "subset-fail": 2}, 0, {}, 9]], "open17": 0}
{"root": 475, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 479, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 120, "eng-R": 8, "patterns": 128, "to-engine": 128}, 0, {}, 8]], "open17": 0}
{"root": 483, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 489, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 493, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 497, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 70, "R": 5, "patterns": 75}, 0, {}, 5]], "open17": 0}
{"root": 501, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 7, "patterns": 87}, 0, {}, 7]], "open17": 0}
{"root": 505, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 509, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 513, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 108, "R": 9, "patterns": 117}, 0, {}, 9]], "open17": 0}
{"root": 517, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 72, "R": 1, "patterns": 73}, 0, {}, 1]], "open17": 0}
{"root": 521, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 6, "patterns": 85}, 0, {}, 6]], "open17": 0}
{"root": 527, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 532, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 125, "eng-R": 9, "patterns": 134, "to-engine": 134}, 0, {}, 9]], "open17": 0}
{"root": 536, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 95, "R": 13, "patterns": 108}, 0, {}, 13]], "open17": 0}
{"root": 540, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 69, "R": 7, "patterns": 76}, 0, {}, 7]], "open17": 0}
{"root": 544, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 549, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}, 7]], "open17": 0}
{"root": 553, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 163, "eng-R": 22, "patterns": 185, "to-engine": 185}, 0, {}, 22]], "open17": 0}
{"root": 558, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 47, "patterns": 47}, 0, {}, 0]], "open17": 0}
{"root": 562, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 566, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "R": 1, "patterns": 55}, 0, {}, 1]], "open17": 0}
{"root": 570, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 2, "patterns": 82}, 0, {}, 2]], "open17": 0}
{"root": 574, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 578, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 53, "R": 3, "patterns": 56}, 0, {}, 3]], "open17": 0}
{"root": 582, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}, 8]], "open17": 0}
{"root": 586, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 78, "R": 1, "patterns": 79}, 0, {}, 1]], "open17": 0}
{"root": 590, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 594, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 598, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 239, "R": 22, "patterns": 261}, 0, {}, 22]], "open17": 0}
{"root": 602, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 607, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 122, "F": 1, "R": 8, "patterns": 131}, 1, {"F": 1}, 8], [14, {"E": 347, "R": 8, "patterns": 355, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 611, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 5, "patterns": 85}, 0, {}, 5]], "open17": 0}
{"root": 616, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 184, "R": 8, "patterns": 192}, 0, {}, 8]], "open17": 0}
{"root": 620, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 130, "R": 9, "patterns": 139}, 0, {}, 9]], "open17": 0}
{"root": 624, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 87, "R": 1, "patterns": 88}, 0, {}, 1]], "open17": 0}
{"root": 628, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 85, "eng-R": 3, "patterns": 88, "to-engine": 88}, 0, {}, 3]], "open17": 0}
{"root": 632, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 91, "R": 1, "patterns": 92}, 0, {}, 1]], "open17": 0}
{"root": 636, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 640, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 132, "R": 7, "patterns": 139}, 0, {}, 7]], "open17": 0}
{"root": 645, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 239, "R": 21, "patterns": 260}, 0, {}, 21]], "open17": 0}
{"root": 649, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 654, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 177, "R": 14, "patterns": 191}, 0, {}, 14]], "open17": 0}
{"root": 658, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.85, "levels": [[13, {"eng-E": 181, "eng-O": 1, "eng-R": 7, "patterns": 189, "to-engine": 189}, 1, {"O": 1}, 7], [14, {"eng-E": 239, "eng-R": 3, "patterns": 446, "subset-fail": 204, "to-engine": 242}, 0, {}, 3]], "open17": 0}
{"root": 663, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.78, "levels": [[13, {"eng-E": 125, "eng-R": 6, "patterns": 131, "to-engine": 131}, 0, {}, 6]], "open17": 0}
{"root": 667, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 2, "patterns": 104}, 0, {}, 2]], "open17": 0}
{"root": 671, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 78, "eng-R": 8, "patterns": 86, "to-engine": 86}, 0, {}, 8]], "open17": 0}
{"root": 675, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 7, "patterns": 132}, 0, {}, 7]], "open17": 0}
{"root": 680, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 684, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 9, "patterns": 138}, 0, {}, 9]], "open17": 0}
{"root": 688, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 692, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 696, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 177, "F": 1, "R": 13, "patterns": 191}, 1, {"F": 1}, 13], [14, {"E": 447, "R": 12, "patterns": 459, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 108, "F": 1, "R": 7, "patterns": 116}, 1, {"F": 1}, 7], [14, {"E": 187, "R": 7, "patterns": 194, "subset-fail": 2}, 0, {}, 5]], "open17": 0}
{"root": 706, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 710, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 117, "eng-R": 11, "patterns": 128, "to-engine": 128}, 0, {}, 11]], "open17": 0}
{"root": 714, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 87, "R": 4, "patterns": 91}, 0, {}, 4]], "open17": 0}
{"root": 718, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 10, "patterns": 136}, 0, {}, 10]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 134, "R": 6, "patterns": 140}, 0, {}, 6]], "open17": 0}
{"root": 726, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 4]], "open17": 0}
{"root": 730, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 734, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 115, "eng-R": 9, "patterns": 124, "to-engine": 124}, 0, {}, 9]], "open17": 0}
{"root": 738, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 742, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 746, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 53, "patterns": 53}, 0, {}, 0]], "open17": 0}
{"root": 750, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 65, "patterns": 65}, 0, {}, 0]], "open17": 0}
{"root": 754, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 758, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 762, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 766, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 770, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 774, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"eng-E": 164, "eng-R": 19, "patterns": 183, "to-engine": 183}, 0, {}, 19]], "open17": 0}
{"root": 778, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 782, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 120, "eng-R": 7, "patterns": 127, "to-engine": 127}, 0, {}, 7]], "open17": 0}
{"root": 786, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 5, "patterns": 85}, 0, {}, 5]], "open17": 0}
{"root": 790, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 794, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 798, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 802, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 55, "patterns": 55}, 0, {}, 0]], "open17": 0}
{"root": 806, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 125, "R": 7, "patterns": 132}, 0, {}, 7]], "open17": 0}
{"root": 810, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 815, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 5, "patterns": 119}, 0, {}, 5]], "open17": 0}
{"root": 820, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 824, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 828, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 4, "patterns": 119}, 0, {}, 4]], "open17": 0}
{"root": 834, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 178, "R": 15, "patterns": 193}, 0, {}, 15]], "open17": 0}
{"root": 839, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}, 11]], "open17": 0}
{"root": 843, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 124, "F": 1, "R": 11, "patterns": 136}, 1, {"F": 1}, 11], [14, {"E": 170, "R": 11, "patterns": 181, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 848, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 187, "R": 10, "patterns": 197}, 0, {}, 10]], "open17": 0}
{"root": 852, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 75, "F": 1, "R": 3, "patterns": 79}, 1, {"F": 1}, 3], [14, {"E": 131, "R": 3, "patterns": 134, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 856, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.47, "levels": [[13, {"eng-E": 126, "eng-R": 13, "patterns": 139, "to-engine": 139}, 0, {}, 13]], "open17": 0}
{"root": 861, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 9, "patterns": 111}, 0, {}, 9]], "open17": 0}
{"root": 865, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"E": 116, "F": 1, "R": 5, "patterns": 122}, 1, {"F": 1}, 5], [14, {"E": 284, "R": 5, "patterns": 289, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 872, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 876, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.62, "levels": [[13, {"eng-E": 128, "eng-R": 6, "patterns": 134, "to-engine": 134}, 0, {}, 6]], "open17": 0}
{"root": 880, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 124, "R": 7, "patterns": 131}, 0, {}, 7]], "open17": 0}
{"root": 885, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 889, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "R": 6, "patterns": 139}, 0, {}, 6]], "open17": 0}
{"root": 893, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 130, "eng-R": 7, "patterns": 137, "to-engine": 137}, 0, {}, 7]], "open17": 0}
{"root": 900, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 905, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 135, "R": 4, "patterns": 139}, 0, {}, 4]], "open17": 0}
{"root": 910, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 84, "R": 1, "patterns": 85}, 0, {}, 1]], "open17": 0}
{"root": 916, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 923, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 927, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 126, "eng-F": 1, "eng-R": 9, "patterns": 136, "to-engine": 136}, 1, {"F": 1}, 9], [14, {"E": 217, "R": 9, "patterns": 226, "subset-fail": 5}, 0, {}, 4]], "open17": 0}
{"root": 932, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}, 5]], "open17": 0}
{"root": 939, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 82, "R": 5, "patterns": 87}, 0, {}, 5]], "open17": 0}
{"root": 943, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 72, "R": 9, "patterns": 81}, 0, {}, 9]], "open17": 0}
{"root": 947, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 951, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 955, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 95, "F": 1, "R": 4, "patterns": 100}, 1, {"F": 1}, 4], [14, {"E": 212, "R": 4, "patterns": 216, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 964, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 968, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 10, "patterns": 133}, 0, {}, 10]], "open17": 0}
{"root": 972, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 130, "R": 9, "patterns": 139}, 0, {}, 9]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 63, "R": 1, "patterns": 64}, 0, {}, 1]], "open17": 0}
{"root": 982, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 8]], "open17": 0}
{"root": 986, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 5, "patterns": 120}, 0, {}, 5]], "open17": 0}
{"root": 990, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 1000, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1004, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 1008, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 117, "R": 9, "patterns": 126}, 0, {}, 9]], "open17": 0}
{"root": 1012, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 4, "patterns": 91}, 0, {}, 4]], "open17": 0}
{"root": 1020, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"eng-E": 128, "eng-R": 8, "patterns": 136, "to-engine": 136}, 0, {}, 8]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 114, "R": 4, "patterns": 118}, 0, {}, 4]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 1033, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 62, "eng-R": 3, "patterns": 128, "to-engine": 128}, 0, {}, 3]], "open17": 0}
{"root": 1038, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "R": 1, "patterns": 65}, 0, {}, 1]], "open17": 0}
{"root": 1044, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 126, "eng-R": 4, "patterns": 130, "to-engine": 130}, 0, {}, 4]], "open17": 0}
{"root": 1048, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 127, "R": 7, "patterns": 134}, 0, {}, 7]], "open17": 0}
{"root": 1052, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}, 8]], "open17": 0}
{"root": 1056, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 82, "F": 1, "R": 5, "patterns": 88}, 1, {"F": 1}, 5], [14, {"E": 178, "R": 5, "patterns": 183, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 1062, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "patterns": 46}, 0, {}, 0]], "open17": 0}
{"root": 1067, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1071, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 1076, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"E": 176, "F": 1, "R": 12, "patterns": 189}, 1, {"F": 1}, 12], [14, {"E": 429, "R": 12, "patterns": 441, "subset-fail": 8}, 0, {}, 4]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 109, "R": 10, "patterns": 119}, 0, {}, 5]], "open17": 0}
{"root": 1084, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 124, "F": 1, "R": 11, "patterns": 136}, 1, {"F": 1}, 11], [14, {"E": 163, "R": 11, "patterns": 174, "subset-fail": 4}, 0, {}, 7]], "open17": 0}
{"root": 1088, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 131, "F": 1, "R": 6, "patterns": 138}, 1, {"F": 1}, 6], [14, {"E": 342, "R": 6, "patterns": 348, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1092, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 4, "patterns": 83}, 0, {}, 4]], "open17": 0}
{"root": 1096, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 66, "R": 5, "patterns": 71}, 0, {}, 5]], "open17": 0}
{"root": 1100, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 54, "R": 2, "patterns": 56}, 0, {}, 2]], "open17": 0}
{"root": 1104, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "patterns": 64}, 0, {}, 0]], "open17": 0}
{"root": 1108, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 5, "patterns": 132}, 0, {}, 5]], "open17": 0}
{"root": 1113, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 1117, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 1121, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 11, "patterns": 131}, 0, {}, 11]], "open17": 0}
{"root": 1125, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 1129, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 1134, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 89, "eng-R": 4, "patterns": 93, "to-engine": 93}, 0, {}, 4]], "open17": 0}
{"root": 1138, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.76, "levels": [[13, {"eng-E": 128, "eng-O": 1, "eng-R": 6, "patterns": 135, "to-engine": 135}, 1, {"O": 1}, 6], [14, {"eng-E": 115, "eng-R": 6, "patterns": 126, "subset-fail": 5, "to-engine": 121}, 0, {}, 6]], "open17": 0}
{"root": 1142, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 1146, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}, 9]], "open17": 0}
{"root": 1154, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 1158, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 1162, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 1166, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "R": 9, "patterns": 97}, 0, {}, 9]], "open17": 0}
{"root": 1170, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 1174, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 1178, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1182, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.67, "levels": [[13, {"eng-E": 167, "eng-R": 16, "patterns": 183, "to-engine": 183}, 0, {}, 16]], "open17": 0}
{"root": 1189, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 1193, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 119, "R": 7, "patterns": 126}, 0, {}, 7]], "open17": 0}
{"root": 1197, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 113, "R": 6, "patterns": 119}, 0, {}, 6]], "open17": 0}
{"root": 1201, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 1205, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 122, "F": 1, "R": 9, "patterns": 132}, 1, {"F": 1}, 9], [14, {"E": 159, "R": 9, "patterns": 168, "subset-fail": 2}, 0, {}, 7]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 122, "R": 10, "patterns": 132}, 0, {}, 10]], "open17": 0}
{"root": 1213, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}, 7]], "open17": 0}
{"root": 1218, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}, 2]], "open17": 0}
{"root": 1222, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 3, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 1226, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 117, "R": 7, "patterns": 124}, 0, {}, 7]], "open17": 0}
{"root": 1230, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 110, "R": 9, "patterns": 119}, 0, {}, 9]], "open17": 0}
{"root": 1243, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1247, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 8, "patterns": 86}, 0, {}, 8]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "R": 1, "patterns": 55}, 0, {}, 1]], "open17": 0}
{"root": 1256, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 1260, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1264, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 171, "R": 8, "patterns": 179}, 0, {}, 8]], "open17": 0}
{"root": 1268, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 1272, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 1276, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 12, "patterns": 109}, 0, {}, 12]], "open17": 0}
{"root": 1280, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 176, "eng-R": 15, "patterns": 191, "to-engine": 191}, 0, {}, 15]], "open17": 0}
{"root": 1284, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 88, "F": 1, "R": 2, "patterns": 91}, 1, {"F": 1}, 2], [14, {"E": 187, "R": 2, "patterns": 189, "subset-fail": 1}, 0, {}, 1]], "open17": 0}
{"root": 1288, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 8, "patterns": 87}, 0, {}, 8]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 7, "patterns": 127}, 0, {}, 7]], "open17": 0}
{"root": 1296, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 80, "R": 8, "patterns": 88}, 0, {}, 8]], "open17": 0}
{"root": 1300, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 1304, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 1309, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 111, "R": 4, "patterns": 115}, 0, {}, 4]], "open17": 0}
{"root": 1313, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 6, "patterns": 179}, 0, {}, 6]], "open17": 0}
{"root": 1317, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 181, "eng-R": 11, "patterns": 192, "to-engine": 192}, 0, {}, 11]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 122, "R": 6, "patterns": 128}, 0, {}, 6]], "open17": 0}
{"root": 1325, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 1329, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 1333, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 181, "F": 1, "R": 9, "patterns": 191}, 1, {"F": 1}, 9], [14, {"E": 441, "R": 6, "patterns": 447, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 1337, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"eng-E": 122, "eng-R": 9, "patterns": 131, "to-engine": 131}, 0, {}, 9]], "open17": 0}
{"root": 1341, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 1345, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 130, "eng-R": 7, "patterns": 137, "to-engine": 137}, 0, {}, 7]], "open17": 0}
{"root": 1349, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 131, "F": 1, "R": 4, "patterns": 136}, 1, {"F": 1}, 4], [14, {"E": 360, "R": 4, "patterns": 364, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 1353, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.57, "levels": [[13, {"eng-E": 131, "eng-F": 2, "eng-R": 5, "patterns": 138, "to-engine": 138}, 2, {"F": 2}, 5], [14, {"E": 423, "F": 2, "R": 12, "patterns": 437, "subset-fail": 1}, 1, {"F": 1}, 10], [15, {"E": 122, "patterns": 122}, 0, {}, 0]], "open17": 0}
{"root": 1357, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 6, "patterns": 111}, 0, {}, 6]], "open17": 0}
{"root": 1361, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 180, "F": 1, "R": 12, "patterns": 193}, 1, {"F": 1}, 12], [14, {"E": 449, "R": 11, "patterns": 460, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 1365, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 9, "patterns": 136}, 0, {}, 9]], "open17": 0}
{"root": 1369, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 132, "F": 1, "R": 3, "patterns": 136}, 1, {"F": 1}, 3], [14, {"E": 341, "R": 3, "patterns": 344, "subset-fail": 1}, 0, {}, 2]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 137, "F": 1, "R": 2, "patterns": 140}, 1, {"F": 1}, 2], [14, {"E": 200, "R": 2, "patterns": 202}, 0, {}, 2]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}, 6]], "open17": 0}
{"root": 1382, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 127, "F": 1, "R": 6, "patterns": 134}, 1, {"F": 1}, 6], [14, {"E": 343, "R": 4, "patterns": 347, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 1386, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 0, {}, 6]], "open17": 0}
{"root": 1390, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 111, "R": 9, "patterns": 120}, 0, {}, 9]], "open17": 0}
{"root": 1394, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 128, "R": 7, "patterns": 135}, 0, {}, 7]], "open17": 0}
{"root": 1398, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 8, "patterns": 127}, 0, {}, 8]], "open17": 0}
{"root": 1402, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 4, "patterns": 83}, 0, {}, 4]], "open17": 0}
{"root": 1406, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 6, "patterns": 129}, 0, {}, 6]], "open17": 0}
{"root": 1410, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 130, "eng-R": 9, "patterns": 139, "to-engine": 139}, 0, {}, 9]], "open17": 0}
{"root": 1414, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.0, "levels": [[13, {"eng-E": 168, "eng-O": 1, "eng-R": 21, "patterns": 190, "to-engine": 190}, 1, {"O": 1}, 21], [14, {"eng-E": 239, "eng-R": 9, "patterns": 468, "subset-fail": 220, "to-engine": 248}, 0, {}, 9]], "open17": 0}
{"root": 1418, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 127, "eng-R": 5, "patterns": 132, "to-engine": 132}, 0, {}, 5]], "open17": 0}
{"root": 1422, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 127, "R": 7, "patterns": 134}, 0, {}, 7]], "open17": 0}
{"root": 1426, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 1430, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 113, "R": 11, "patterns": 124}, 0, {}, 11]], "open17": 0}
{"root": 1434, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 0, {}, 6]], "open17": 0}
{"root": 1439, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 1443, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 15, "patterns": 140}, 0, {}, 15]], "open17": 0}
{"root": 1447, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 8, "patterns": 131}, 0, {}, 8]], "open17": 0}
{"root": 1451, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"eng-E": 181, "eng-R": 11, "patterns": 192, "to-engine": 192}, 0, {}, 11]], "open17": 0}
{"root": 1455, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}, 2]], "open17": 0}
{"root": 1459, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1463, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 56, "R": 2, "patterns": 58}, 0, {}, 1]], "open17": 0}
{"root": 1469, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 119, "eng-F": 1, "eng-R": 15, "patterns": 135, "to-engine": 135}, 1, {"F": 1}, 15], [14, {"E": 167, "R": 15, "patterns": 182, "subset-fail": 3}, 0, {}, 12]], "open17": 0}
{"root": 1474, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1478, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 174, "R": 16, "patterns": 190}, 0, {}, 16]], "open17": 0}
{"root": 1483, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 175, "R": 16, "patterns": 191}, 0, {}, 16]], "open17": 0}
{"root": 1487, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.53, "levels": [[13, {"eng-E": 172, "eng-R": 19, "patterns": 191, "to-engine": 191}, 0, {}, 19]], "open17": 0}
{"root": 1492, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 1496, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 62, "patterns": 62}, 0, {}, 0]], "open17": 0}
{"root": 1500, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 9, "patterns": 133}, 0, {}, 9]], "open17": 0}
{"root": 1504, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 7, "patterns": 81}, 0, {}, 7]], "open17": 0}
{"root": 1508, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 37, "R": 2, "patterns": 39}, 0, {}, 2]], "open17": 0}
{"root": 1512, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 6, "patterns": 93}, 0, {}, 6]], "open17": 0}
{"root": 1516, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 126, "eng-R": 9, "patterns": 135, "to-engine": 135}, 0, {}, 9]], "open17": 0}
{"root": 1520, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 3, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1524, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 3, "patterns": 95}, 0, {}, 3]], "open17": 0}
{"root": 1528, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1532, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 10, "patterns": 138}, 0, {}, 5]], "open17": 0}
{"root": 1537, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1541, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 104, "R": 2, "patterns": 106}, 0, {}, 1]], "open17": 0}
{"root": 1545, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 3]], "open17": 0}
{"root": 1549, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1553, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 47, "R": 2, "patterns": 49}, 0, {}, 2]], "open17": 0}
{"root": 1557, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}, 8]], "open17": 0}
{"root": 1561, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1565, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 37, "R": 3, "patterns": 40}, 0, {}, 3]], "open17": 0}
{"root": 1569, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 7, "patterns": 83}, 0, {}, 7]], "open17": 0}
{"root": 1573, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 50, "R": 1, "patterns": 51}, 0, {}, 1]], "open17": 0}
{"root": 1577, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 6, "patterns": 80}, 0, {}, 6]], "open17": 0}
{"root": 1581, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}, 0]], "open17": 0}
{"root": 1585, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 1590, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}, 0]], "open17": 0}
{"root": 1595, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 117, "R": 6, "patterns": 123}, 0, {}, 6]], "open17": 0}
{"root": 1599, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 132, "R": 8, "patterns": 140}, 0, {}, 8]], "open17": 0}
{"root": 1604, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 4, "patterns": 113}, 0, {}, 4]], "open17": 0}
{"root": 1608, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 115, "R": 8, "patterns": 123}, 0, {}, 8]], "open17": 0}
{"root": 1613, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 1617, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 121, "R": 6, "patterns": 127}, 0, {}, 6]], "open17": 0}
{"root": 1621, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 131, "R": 7, "patterns": 138}, 0, {}, 7]], "open17": 0}
{"root": 1625, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 79, "R": 1, "patterns": 80}, 0, {}, 1]], "open17": 0}
{"root": 1629, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 72, "F": 1, "R": 1, "patterns": 74}, 1, {"F": 1}, 1], [14, {"E": 218, "R": 1, "patterns": 219, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1633, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 8, "patterns": 124}, 0, {}, 8]], "open17": 0}
{"root": 1637, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "patterns": 49}, 0, {}, 0]], "open17": 0}
{"root": 1641, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 1645, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 1, "patterns": 80}, 0, {}, 1]], "open17": 0}
{"root": 1649, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 6, "patterns": 74}, 0, {}, 6]], "open17": 0}
{"root": 1653, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 1657, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 1661, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 1666, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 4, "patterns": 91}, 0, {}, 4]], "open17": 0}
{"root": 1671, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 106, "R": 13, "patterns": 119}, 0, {}, 13]], "open17": 0}
{"root": 1675, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 76, "F": 1, "R": 6, "patterns": 83}, 1, {"F": 1}, 6], [14, {"E": 118, "R": 6, "patterns": 124, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 1680, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 78, "R": 3, "patterns": 81}, 0, {}, 3]], "open17": 0}
{"root": 1684, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 1688, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 1692, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 93, "R": 6, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 1698, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 42, "R": 1, "patterns": 43}, 0, {}, 1]], "open17": 0}
{"root": 1703, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 1, "patterns": 82}, 0, {}, 1]], "open17": 0}
{"root": 1710, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 1717, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 1721, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 52, "R": 3, "patterns": 55}, 0, {}, 3]], "open17": 0}
{"root": 1725, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 77, "F": 1, "R": 1, "patterns": 79}, 1, {"F": 1}, 1], [14, {"E": 153, "R": 1, "patterns": 154, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1729, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 1733, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 1738, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 76, "R": 9, "patterns": 85}, 0, {}, 9]], "open17": 0}
{"root": 1742, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 87, "R": 7, "patterns": 94}, 0, {}, 7]], "open17": 0}
{"root": 1746, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 79, "R": 6, "patterns": 85}, 0, {}, 6]], "open17": 0}
{"root": 1750, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 1755, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 65, "eng-R": 2, "patterns": 125, "to-engine": 125}, 0, {}, 2]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 1765, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 1769, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 131, "R": 8, "patterns": 139}, 0, {}, 8]], "open17": 0}
{"root": 1776, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 45, "R": 3, "patterns": 48}, 0, {}, 3]], "open17": 0}
{"root": 1780, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 52, "R": 3, "patterns": 55}, 0, {}, 3]], "open17": 0}
{"root": 1784, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 74, "R": 1, "patterns": 75}, 0, {}, 1]], "open17": 0}
{"root": 1790, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 88, "R": 6, "patterns": 94}, 0, {}, 6]], "open17": 0}
{"root": 1794, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 97, "R": 2, "patterns": 99}, 0, {}, 2]], "open17": 0}
{"root": 1798, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 177, "R": 15, "patterns": 192}, 0, {}, 15]], "open17": 0}
{"root": 1802, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 1806, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 168, "R": 16, "patterns": 184}, 0, {}, 16]], "open17": 0}
{"root": 1811, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}, 0]], "open17": 0}
{"root": 1815, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 1821, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 1, "patterns": 84}, 0, {}, 1]], "open17": 0}
{"root": 1825, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 1829, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 135, "F": 1, "R": 4, "patterns": 140}, 1, {"F": 1}, 4], [14, {"E": 340, "R": 3, "patterns": 343, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 1833, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 1837, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 83, "R": 5, "patterns": 88}, 0, {}, 5]], "open17": 0}
{"root": 1842, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 2, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 1846, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 1851, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 136, "R": 3, "patterns": 139}, 0, {}, 3]], "open17": 0}
{"root": 1855, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}, 7]], "open17": 0}
{"root": 1859, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1863, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1867, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 14, "patterns": 145}, 0, {}, 14]], "open17": 0}
{"root": 1872, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 120, "R": 14, "patterns": 134}, 0, {}, 14]], "open17": 0}
{"root": 1877, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 116, "R": 11, "patterns": 127}, 0, {}, 11]], "open17": 0}
{"root": 1881, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 72, "R": 6, "patterns": 78}, 0, {}, 6]], "open17": 0}
{"root": 1885, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 1890, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 133, "eng-R": 4, "patterns": 137, "to-engine": 137}, 0, {}, 4]], "open17": 0}
{"root": 1894, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 83, "R": 6, "patterns": 89}, 0, {}, 6]], "open17": 0}
{"root": 1899, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1903, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 1907, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 126, "R": 7, "patterns": 133}, 0, {}, 7]], "open17": 0}
{"root": 1911, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 1916, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.47, "levels": [[13, {"eng-E": 117, "eng-R": 8, "patterns": 125, "to-engine": 125}, 0, {}, 8]], "open17": 0}
{"root": 1920, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 1926, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.12, "levels": [[13, {"eng-E": 124, "eng-O": 1, "eng-R": 8, "patterns": 133, "to-engine": 133}, 1, {"O": 1}, 8], [14, {"eng-E": 160, "eng-R": 3, "patterns": 340, "subset-fail": 177, "to-engine": 163}, 0, {}, 3]], "open17": 0}
{"root": 1930, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 0.52, "levels": [[13, {"eng-E": 27, "eng-F": 2, "eng-R": 1, "patterns": 60, "to-engine": 60}, 2, {"F": 2}, 1], [14, {"E": 168, "F": 2, "R": 10, "patterns": 180}, 1, {"F": 1}, 8], [15, {"E": 30, "patterns": 30}, 0, {}, 0]], "open17": 0}
{"root": 1937, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1942, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 109, "R": 11, "patterns": 120}, 0, {}, 11]], "open17": 0}
{"root": 1946, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 119, "R": 8, "patterns": 127}, 0, {}, 8]], "open17": 0}
{"root": 1950, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}, 8]], "open17": 0}
{"root": 1954, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 7, "patterns": 134}, 0, {}, 7]], "open17": 0}
{"root": 1958, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.78, "levels": [[13, {"eng-E": 174, "eng-O": 1, "eng-R": 10, "patterns": 185, "to-engine": 185}, 1, {"O": 1}, 10], [14, {"eng-E": 229, "eng-R": 2, "patterns": 438, "subset-fail": 207, "to-engine": 231}, 0, {}, 2]], "open17": 0}
{"root": 1962, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 1966, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 130, "R": 2, "patterns": 132}, 0, {}, 2]], "open17": 0}
{"root": 1970, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 73, "R": 6, "patterns": 79}, 0, {}, 6]], "open17": 0}
{"root": 1974, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 1978, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 1983, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 114, "R": 6, "patterns": 120}, 0, {}, 6]], "open17": 0}
{"root": 1987, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 1991, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 114, "eng-R": 3, "patterns": 117, "to-engine": 117}, 0, {}, 3]], "open17": 0}
{"root": 1995, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 133, "eng-R": 4, "patterns": 137, "to-engine": 137}, 0, {}, 4]], "open17": 0}
{"root": 1999, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 2004, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "patterns": 94}, 0, {}, 0]], "open17": 0}
{"root": 2008, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "patterns": 92}, 0, {}, 0]], "open17": 0}
{"root": 2012, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 3, "patterns": 76}, 0, {}, 3]], "open17": 0}
{"root": 2016, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"eng-E": 132, "eng-R": 4, "patterns": 136, "to-engine": 136}, 0, {}, 4]], "open17": 0}
{"root": 2022, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 79, "eng-R": 13, "patterns": 173, "to-engine": 173}, 0, {}, 13]], "open17": 0}
{"root": 2027, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.45, "levels": [[13, {"E": 163, "F": 1, "R": 15, "patterns": 179}, 1, {"F": 1}, 15], [14, {"E": 419, "R": 14, "patterns": 433, "subset-fail": 10}, 0, {}, 4]], "open17": 0}
{"root": 2032, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 23, "eng-R": 1, "patterns": 79, "to-engine": 79}, 0, {}, 1]], "open17": 0}
{"root": 2037, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 115, "F": 1, "R": 6, "patterns": 122}, 1, {"F": 1}, 6], [14, {"E": 299, "R": 6, "patterns": 305, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 2041, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 2045, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 42, "R": 1, "patterns": 43}, 0, {}, 1]], "open17": 0}
{"root": 2049, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 2055, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 15, "patterns": 111}, 0, {}, 15]], "open17": 0}
{"root": 2059, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 2063, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 132, "eng-R": 6, "patterns": 138, "to-engine": 138}, 0, {}, 6]], "open17": 0}
{"root": 2069, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 138, "R": 3, "patterns": 141}, 0, {}, 3]], "open17": 0}
{"root": 2074, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 71, "R": 3, "patterns": 74}, 0, {}, 3]], "open17": 0}
{"root": 2079, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 63, "R": 4, "patterns": 67}, 0, {}, 4]], "open17": 0}
{"root": 2085, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 2090, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 126, "eng-R": 9, "patterns": 135, "to-engine": 135}, 0, {}, 9]], "open17": 0}
{"root": 2097, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 2101, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"eng-E": 55, "eng-R": 5, "patterns": 119, "to-engine": 119}, 0, {}, 5]], "open17": 0}
{"root": 2105, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 130, "eng-R": 11, "patterns": 141, "to-engine": 141}, 0, {}, 11]], "open17": 0}
{"root": 2109, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"E": 230, "F": 1, "R": 16, "patterns": 247}, 1, {"F": 1}, 16], [14, {"E": 517, "R": 16, "patterns": 533, "subset-fail": 14}, 0, {}, 2]], "open17": 0}
{"root": 2113, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"E": 100, "F": 1, "R": 6, "patterns": 107}, 1, {"F": 1}, 6], [14, {"E": 213, "R": 6, "patterns": 219, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 2117, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 2121, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 133, "R": 4, "patterns": 137}, 0, {}, 4]], "open17": 0}
{"root": 2125, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 0.67, "levels": [[13, {"eng-E": 4, "eng-O": 1, "patterns": 42, "to-engine": 42}, 1, {"O": 1}, 0], [14, {"eng-E": 19, "patterns": 121, "to-engine": 121}, 0, {}, 0]], "open17": 0}
{"root": 2129, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 2133, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"E": 175, "F": 1, "R": 11, "patterns": 187}, 1, {"F": 1}, 11], [14, {"E": 319, "R": 11, "patterns": 330, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 2138, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 124, "R": 7, "patterns": 131}, 0, {}, 7]], "open17": 0}
{"root": 2142, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 1, "patterns": 89}, 0, {}, 1]], "open17": 0}
{"root": 2146, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 138, "R": 4, "patterns": 142}, 0, {}, 4]], "open17": 0}
{"root": 2151, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 178, "R": 15, "patterns": 193}, 0, {}, 15]], "open17": 0}
{"root": 2155, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"eng-E": 85, "eng-R": 3, "patterns": 88, "to-engine": 88}, 0, {}, 3]], "open17": 0}
{"root": 2159, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 60, "patterns": 60}, 0, {}, 0]], "open17": 0}
{"root": 2163, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 2169, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 2173, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 122, "R": 5, "patterns": 127}, 0, {}, 5]], "open17": 0}
{"root": 2178, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 110, "R": 9, "patterns": 119}, 0, {}, 9]], "open17": 0}
{"root": 2182, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 76, "R": 7, "patterns": 83}, 0, {}, 7]], "open17": 0}
{"root": 2186, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 2193, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 7, "patterns": 90}, 0, {}, 7]], "open17": 0}
{"root": 2197, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 135, "eng-R": 3, "patterns": 138, "to-engine": 138}, 0, {}, 3]], "open17": 0}
{"root": 2201, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 118, "F": 1, "R": 2, "patterns": 121}, 1, {"F": 1}, 1], [14, {"E": 319, "R": 2, "patterns": 321}, 0, {}, 1]], "open17": 0}
{"root": 2205, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 2210, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 75, "R": 2, "patterns": 77}, 0, {}, 2]], "open17": 0}
{"root": 2214, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 131, "R": 4, "patterns": 135}, 0, {}, 4]], "open17": 0}
{"root": 2219, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"eng-E": 47, "eng-R": 3, "patterns": 95, "to-engine": 95}, 0, {}, 3]], "open17": 0}
{"root": 2223, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 47, "eng-R": 3, "patterns": 94, "to-engine": 94}, 0, {}, 3]], "open17": 0}
{"root": 2227, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 113, "F": 1, "R": 6, "patterns": 120}, 1, {"F": 1}, 6], [14, {"E": 304, "R": 6, "patterns": 310, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 2231, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 73, "R": 8, "patterns": 81}, 0, {}, 8]], "open17": 0}
{"root": 2235, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 2239, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 116, "eng-R": 13, "patterns": 129, "to-engine": 129}, 0, {}, 13]], "open17": 0}
{"root": 2243, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 2247, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 108, "F": 1, "R": 8, "patterns": 117}, 1, {"F": 1}, 8], [14, {"E": 295, "R": 8, "patterns": 303, "subset-fail": 4}, 0, {}, 4]], "open17": 0}
{"root": 2252, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 2257, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 132, "R": 4, "patterns": 136}, 0, {}, 4]], "open17": 0}
{"root": 2261, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 97, "R": 2, "patterns": 99}, 0, {}, 2]], "open17": 0}
{"root": 2265, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 2270, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 9, "patterns": 124}, 0, {}, 9]], "open17": 0}
{"root": 2274, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 2278, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"eng-E": 50, "eng-R": 1, "patterns": 95, "to-engine": 95}, 0, {}, 1]], "open17": 0}
{"root": 2282, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 109, "F": 1, "R": 8, "patterns": 118}, 1, {"F": 1}, 8], [14, {"E": 289, "R": 7, "patterns": 296, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 2287, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 58, "R": 1, "patterns": 59}, 0, {}, 1]], "open17": 0}
{"root": 2291, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 2295, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 105, "R": 10, "patterns": 115}, 0, {}, 10]], "open17": 0}
{"root": 2300, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 128, "eng-R": 8, "patterns": 136, "to-engine": 136}, 0, {}, 8]], "open17": 0}
{"root": 2305, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 79, "R": 3, "patterns": 82}, 0, {}, 3]], "open17": 0}
{"root": 2310, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 129, "R": 5, "patterns": 134}, 0, {}, 5]], "open17": 0}
{"root": 2314, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 74, "F": 1, "R": 6, "patterns": 81}, 1, {"F": 1}, 6], [14, {"E": 162, "R": 6, "patterns": 168, "subset-fail": 2}, 0, {}, 4]], "open17": 0}
{"root": 2319, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 2323, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 2327, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 7, "patterns": 81}, 0, {}, 7]], "open17": 0}
{"root": 2331, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 43, "patterns": 43}, 0, {}, 0]], "open17": 0}
{"root": 2335, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.54, "levels": [[13, {"eng-E": 129, "eng-R": 9, "patterns": 138, "to-engine": 138}, 0, {}, 9]], "open17": 0}
{"root": 2339, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 2344, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 6, "patterns": 93}, 0, {}, 6]], "open17": 0}
{"root": 2348, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 2352, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 99, "R": 2, "patterns": 101}, 0, {}, 2]], "open17": 0}
{"root": 2357, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 2361, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 2, "patterns": 97}, 0, {}, 2]], "open17": 0}
{"root": 2366, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 2370, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 2, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 2374, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 2379, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 2384, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 1, "patterns": 92}, 0, {}, 1]], "open17": 0}
{"root": 2389, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 43, "R": 1, "patterns": 44}, 0, {}, 1]], "open17": 0}
{"root": 2393, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 2397, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 2401, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 89, "R": 6, "patterns": 95}, 0, {}, 6]], "open17": 0}
{"root": 2406, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 4]], "open17": 0}
{"root": 2410, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 4, "patterns": 97}, 0, {}, 4]], "open17": 0}
{"root": 2414, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 7, "patterns": 91}, 0, {}, 7]], "open17": 0}
{"root": 2418, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 2422, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 8, "patterns": 87}, 0, {}, 8]], "open17": 0}
{"root": 2426, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 1.43, "levels": [[13, {"eng-E": 12, "eng-O": 1, "eng-R": 2, "patterns": 84, "to-engine": 84}, 1, {"O": 1}, 2], [14, {"eng-E": 36, "eng-O": 1, "eng-R": 4, "patterns": 193, "subset-fail": 36, "to-engine": 157}, 1, {"O": 1}, 4], [15, {"eng-E": 30, "eng-R": 2, "patterns": 304, "subset-fail": 64, "to-engine": 240}, 0, {}, 2]], "open17": 0}
{"root": 2494, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 61, "R": 10, "patterns": 71}, 0, {}, 10]], "open17": 0}
{"root": 2589, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}, 7]], "open17": 0}
{"root": 2627, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 126, "R": 6, "patterns": 132}, 0, {}, 3]], "open17": 0}
{"root": 2794, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 2952, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 123, "R": 6, "patterns": 129}, 0, {}, 3]], "open17": 0}
{"root": 2981, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.1, "levels": [[13, {"E": 106, "R": 16, "patterns": 122}, 0, {}, 16]], "open17": 0}
{"root": 3181, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.1, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 3267, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 121, "R": 7, "patterns": 128}, 0, {}, 7]], "open17": 0}
{"root": 3381, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 3385, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 79, "R": 3, "patterns": 82}, 0, {}, 3]], "open17": 0}
{"root": 3389, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 47, "patterns": 47}, 0, {}, 0]], "open17": 0}
{"root": 3431, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 117, "R": 12, "patterns": 129}, 0, {}, 12]], "open17": 0}
{"root": 3700, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 113, "R": 12, "patterns": 125}, 0, {}, 12]], "open17": 0}
{"root": 3818, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 124, "R": 9, "patterns": 133}, 0, {}, 9]], "open17": 0}
{"root": 3832, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 83, "R": 7, "patterns": 90}, 0, {}, 7]], "open17": 0}
{"root": 3836, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 82, "R": 1, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 3842, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}, 0]], "open17": 0}
{"root": 3846, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 87, "eng-R": 1, "patterns": 88, "to-engine": 88}, 0, {}, 1]], "open17": 0}
{"root": 4034, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 124, "R": 4, "patterns": 128}, 0, {}, 4]], "open17": 0}
{"root": 4173, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 74, "R": 7, "patterns": 81}, 0, {}, 7]], "open17": 0}
{"root": 4387, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 4492, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 4558, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 123, "R": 7, "patterns": 130}, 0, {}, 7]], "open17": 0}
{"root": 4562, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 124, "R": 7, "patterns": 131}, 0, {}, 7]], "open17": 0}
{"root": 4661, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 64, "R": 14, "patterns": 78}, 0, {}, 14]], "open17": 0}
{"root": 4891, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 43, "R": 4, "patterns": 47}, 0, {}, 4]], "open17": 0}
{"root": 4989, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 5131, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.03, "levels": [[13, {"E": 24, "patterns": 24}, 0, {}, 0]], "open17": 0}
{"root": 5232, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"eng-E": 31, "patterns": 52, "to-engine": 52}, 0, {}, 0]], "open17": 0}
{"root": 5308, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.16, "levels": [[13, {"E": 109, "F": 1, "R": 10, "patterns": 120}, 1, {"F": 1}, 5], [14, {"E": 187, "R": 10, "patterns": 197, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 5317, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.05, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 5326, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 86, "patterns": 86}, 0, {}, 0]], "open17": 0}
{"root": 5330, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.16, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 5334, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 5341, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 5356, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 2]], "open17": 0}
{"root": 5467, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.14, "levels": [[13, {"E": 123, "R": 7, "patterns": 130}, 0, {}, 4]], "open17": 0}
{"root": 5548, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.03, "levels": [[13, {"E": 28, "R": 2, "patterns": 30}, 0, {}, 1]], "open17": 0}
{"root": 5733, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 8]], "open17": 0}
{"root": 5745, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 5749, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 120, "R": 7, "patterns": 127}, 0, {}, 7]], "open17": 0}
{"root": 5760, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 120, "R": 10, "patterns": 130}, 0, {}, 10]], "open17": 0}
{"root": 5790, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 122, "R": 10, "patterns": 132}, 0, {}, 5]], "open17": 0}
{"root": 5799, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 5844, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.12, "levels": [[13, {"E": 122, "R": 9, "patterns": 131}, 0, {}, 9]], "open17": 0}
{"root": 5944, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.23, "levels": [[13, {"eng-E": 42, "eng-R": 3, "patterns": 251, "to-engine": 251}, 0, {}, 3]], "open17": 0}
{"root": 6018, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 6042, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 122, "eng-R": 6, "patterns": 128, "to-engine": 128}, 0, {}, 6]], "open17": 0}
{"root": 6229, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}, 1]], "open17": 0}
{"root": 6275, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 45, "R": 2, "patterns": 47}, 0, {}, 2]], "open17": 0}
{"root": 6459, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 8]], "open17": 0}
{"root": 6858, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.11, "levels": [[13, {"E": 163, "R": 16, "patterns": 179}, 0, {}, 16]], "open17": 0}
{"root": 6993, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.1, "levels": [[13, {"E": 111, "R": 14, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 7058, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 110, "R": 11, "patterns": 121}, 0, {}, 6]], "open17": 0}
{"root": 7280, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.08, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 7422, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.41, "levels": [[13, {"eng-E": 92, "eng-R": 7, "patterns": 192, "to-engine": 192}, 0, {}, 7]], "open17": 0}
{"root": 7427, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 50, "patterns": 50}, 0, {}, 0]], "open17": 0}
{"root": 7445, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.12, "levels": [[13, {"E": 78, "R": 7, "patterns": 85}, 0, {}, 7]], "open17": 0}
{"root": 7451, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 110, "R": 17, "patterns": 127}, 0, {}, 17]], "open17": 0}
{"root": 7515, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 80, "R": 8, "patterns": 88}, 0, {}, 8]], "open17": 0}
{"root": 7519, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 75, "R": 4, "patterns": 79}, 0, {}, 4]], "open17": 0}
{"root": 7523, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 7527, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 7531, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 4]], "open17": 0}
{"root": 7571, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.19, "levels": [[13, {"E": 74, "F": 1, "R": 6, "patterns": 81}, 1, {"F": 1}, 6], [14, {"E": 158, "R": 6, "patterns": 164, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 7696, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 105, "R": 10, "patterns": 115}, 0, {}, 10]], "open17": 0}
{"root": 7750, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.18, "levels": [[13, {"E": 102, "F": 1, "R": 18, "patterns": 121}, 1, {"F": 1}, 9], [14, {"E": 228, "R": 18, "patterns": 246, "subset-fail": 8}, 0, {}, 5]], "open17": 0}
{"root": 7786, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.48, "levels": [[13, {"eng-E": 180, "eng-R": 15, "patterns": 195, "to-engine": 195}, 0, {}, 15]], "open17": 0}
{"root": 7804, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.46, "levels": [[13, {"E": 140, "F": 2, "R": 27, "patterns": 169}, 2, {"F": 2}, 27], [14, {"E": 554, "F": 2, "R": 53, "patterns": 609, "subset-fail": 20}, 1, {"F": 1}, 32], [15, {"E": 196, "patterns": 196}, 0, {}, 0]], "open17": 0}
{"root": 7810, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 49, "patterns": 49}, 0, {}, 0]], "open17": 0}
{"root": 7814, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 7818, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 75, "R": 5, "patterns": 80}, 0, {}, 5]], "open17": 0}
{"root": 7838, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 102, "R": 13, "patterns": 115}, 0, {}, 7]], "open17": 0}
{"root": 7969, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}, 13]], "open17": 0}
{"root": 8094, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 118, "R": 9, "patterns": 127}, 0, {}, 9]], "open17": 0}
{"root": 8209, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 12, "patterns": 118}, 0, {}, 12]], "open17": 0}
{"root": 8479, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.29, "levels": [[13, {"E": 149, "F": 1, "R": 24, "patterns": 174}, 1, {"F": 1}, 24], [14, {"E": 395, "R": 23, "patterns": 418, "subset-fail": 13}, 0, {}, 10]], "open17": 0}
{"root": 8606, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 5, "patterns": 82}, 0, {}, 5]], "open17": 0}
{"root": 8832, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 15, "patterns": 131}, 0, {}, 15]], "open17": 0}
{"root": 8954, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 17, "patterns": 111}, 0, {}, 17]], "open17": 0}
{"root": 9469, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 9545, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.17, "levels": [[13, {"E": 68, "F": 1, "R": 7, "patterns": 76}, 1, {"F": 1}, 7], [14, {"E": 152, "R": 7, "patterns": 159, "subset-fail": 1}, 0, {}, 6]], "open17": 0}
{"root": 9647, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 2, "patterns": 52}, 0, {}, 1]], "open17": 0}
{"root": 9743, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 7, "patterns": 72}, 0, {}, 7]], "open17": 0}
{"root": 9780, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 9866, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 121, "R": 10, "patterns": 131}, 0, {}, 10]], "open17": 0}
{"root": 9959, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 15, "patterns": 129}, 0, {}, 15]], "open17": 0}
{"root": 10048, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 42, "R": 2, "patterns": 44}, 0, {}, 2]], "open17": 0}
{"root": 10096, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.29, "levels": [[13, {"E": 94, "F": 2, "R": 11, "patterns": 107}, 2, {"F": 2}, 6], [14, {"E": 544, "F": 2, "R": 22, "patterns": 568, "subset-fail": 16}, 0, {}, 4]], "open17": 0}
{"root": 10104, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 6]], "open17": 0}
{"root": 10133, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 72, "R": 8, "patterns": 80}, 0, {}, 8]], "open17": 0}
{"root": 10718, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.16, "levels": [[13, {"E": 64, "F": 1, "R": 8, "patterns": 73}, 1, {"F": 1}, 8], [14, {"E": 175, "R": 8, "patterns": 183, "subset-fail": 7}, 0, {}, 1]], "open17": 0}
{"root": 11451, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 91, "R": 16, "patterns": 107}, 0, {}, 8]], "open17": 0}
{"root": 11619, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 47, "R": 2, "patterns": 49}, 0, {}, 2]], "open17": 0}
{"root": 11911, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 12, "patterns": 78}, 0, {}, 12]], "open17": 0}
{"root": 12056, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 75, "R": 8, "patterns": 83}, 0, {}, 8]], "open17": 0}
{"root": 12234, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 15, "patterns": 132}, 0, {}, 9]], "open17": 0}
{"root": 12387, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 4]], "open17": 0}
{"root": 12503, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 70, "R": 9, "patterns": 79}, 0, {}, 9]], "open17": 0}
{"root": 12570, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}, 11]], "open17": 0}
{"root": 13783, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 78, "R": 8, "patterns": 86}, 0, {}, 8]], "open17": 0}
{"root": 14165, "kind": "O", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 35, "eng-R": 4, "patterns": 116, "to-engine": 116}, 0, {}, 4]], "open17": 0}
{"root": 14615, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}, 4]], "open17": 0}
{"root": 14822, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 5, "patterns": 95}, 0, {}, 5]], "open17": 0}
{"root": 14834, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 80, "R": 9, "patterns": 89}, 0, {}, 9]], "open17": 0}
{"root": 14974, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 11, "patterns": 96}, 0, {}, 11]], "open17": 0}
{"root": 15037, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 63, "R": 9, "patterns": 72}, 0, {}, 9]], "open17": 0}
{"root": 15072, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 11, "patterns": 68}, 0, {}, 11]], "open17": 0}
{"root": 15117, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 41, "R": 3, "patterns": 44}, 0, {}, 3]], "open17": 0}
{"root": 15414, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 15, "patterns": 131}, 0, {}, 15]], "open17": 0}
{"root": 15430, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 15514, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 4, "patterns": 50}, 0, {}, 4]], "open17": 0}
{"root": 15778, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 10, "patterns": 77}, 0, {}, 10]], "open17": 0}
{"root": 16558, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 175, "R": 8, "patterns": 183}, 0, {}, 3]], "open17": 0}
{"root": 16822, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 58, "R": 1, "patterns": 59}, 0, {}, 1]], "open17": 0}
{"root": 16962, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 47, "R": 4, "patterns": 51}, 0, {}, 4]], "open17": 0}
{"root": 17178, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 31, "R": 1, "patterns": 32}, 0, {}, 1]], "open17": 0}
{"root": 17201, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.2, "levels": [[13, {"E": 89, "F": 1, "R": 12, "patterns": 102}, 1, {"F": 1}, 12], [14, {"E": 200, "R": 12, "patterns": 212, "subset-fail": 1}, 0, {}, 11]], "open17": 0}
{"root": 17321, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 35, "R": 2, "patterns": 37}, 0, {}, 1]], "open17": 0}
{"root": 17592, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 2.02, "levels": [[13, {"eng-O": 1, "patterns": 12, "to-engine": 12}, 1, {"O": 1}, 0], [14, {"eng-E": 3, "eng-O": 2, "eng-R": 1, "patterns": 26, "to-engine": 26}, 2, {"O": 2}, 1], [15, {"eng-E": 9, "eng-O": 1, "eng-R": 1, "patterns": 85, "to-engine": 85}, 1, {"O": 1}, 1], [16, {"eng-E": 12, "patterns": 702, "subset-fail": 486, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 17713, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.24, "levels": [[13, {"E": 50, "F": 1, "R": 2, "patterns": 53}, 1, {"F": 1}, 1], [14, {"E": 152, "R": 2, "patterns": 154, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 18055, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 3.11, "levels": [[13, {"eng-E": 5, "eng-O": 2, "eng-R": 2, "patterns": 36, "to-engine": 36}, 2, {"O": 2}, 2], [14, {"eng-E": 23, "eng-O": 2, "eng-R": 5, "patterns": 100, "to-engine": 100}, 2, {"O": 2}, 5], [15, {"eng-E": 45, "eng-O": 1, "eng-R": 5, "patterns": 200, "to-engine": 200}, 1, {"O": 1}, 5], [16, {"eng-E": 40, "patterns": 690, "subset-fail": 474, "to-engine": 216}, 0, {}, 0]], "open17": 0}
{"root": 18177, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 8, "patterns": 124}, 0, {}, 4]], "open17": 0}
{"root": 18230, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 8, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 18450, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 112, "R": 17, "patterns": 129}, 0, {}, 17]], "open17": 0}
{"root": 18565, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 18, "patterns": 128}, 0, {}, 18]], "open17": 0}
{"root": 18840, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.17, "levels": [[13, {"E": 80, "F": 1, "R": 6, "patterns": 87}, 1, {"F": 1}, 6], [14, {"E": 218, "R": 6, "patterns": 224, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 20016, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.13, "levels": [[13, {"E": 66, "F": 1, "R": 15, "patterns": 82}, 1, {"F": 1}, 15], [14, {"E": 148, "R": 14, "patterns": 162, "subset-fail": 5}, 0, {}, 9]], "open17": 0}
{"root": 23728, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.37, "levels": [[13, {"E": 89, "F": 2, "R": 27, "patterns": 118}, 2, {"F": 2}, 27], [14, {"E": 455, "F": 2, "R": 52, "patterns": 509, "subset-fail": 23}, 1, {"F": 1}, 28], [15, {"E": 201, "patterns": 201}, 0, {}, 0]], "open17": 0}
{"root": 27599, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 57, "R": 10, "patterns": 67}, 0, {}, 10]], "open17": 0}
{"root": 34819, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.17, "levels": [[13, {"E": 94, "F": 2, "R": 28, "patterns": 124}, 1, {"F": 1}, 14], [14, {"E": 290, "F": 1, "R": 24, "patterns": 315, "subset-fail": 13}, 0, {}, 12]], "open17": 0}
{"root": 40183, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.24, "levels": [[13, {"E": 94, "F": 1, "R": 26, "patterns": 121}, 1, {"F": 1}, 13], [14, {"E": 294, "R": 26, "patterns": 320, "subset-fail": 14}, 0, {}, 6]], "open17": 0}
{"root": 46751, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.06, "levels": [[13, {"E": 41, "R": 11, "patterns": 52}, 0, {}, 11]], "open17": 0}
{"root": 51515, "kind": "O", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 1.46, "levels": [[13, {"eng-E": 45, "eng-O": 1, "eng-R": 9, "patterns": 103, "to-engine": 103}, 1, {"O": 1}, 9], [14, {"eng-E": 141, "eng-O": 1, "eng-R": 8, "patterns": 230, "subset-fail": 80, "to-engine": 150}, 1, {"O": 1}, 8], [15, {"eng-E": 50, "patterns": 226, "subset-fail": 135, "to-engine": 91}, 0, {}, 0]], "open17": 0}
{"root": 57157, "kind": "F", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.58, "levels": [[13, {"E": 94, "F": 3, "R": 34, "patterns": 131}, 3, {"F": 3}, 34], [14, {"E": 658, "F": 6, "R": 108, "patterns": 772, "subset-fail": 37}, 3, {"F": 3}, 68], [15, {"E": 600, "R": 8, "patterns": 608, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 70922, "kind": "F", "mult": {"2": 12, "3": 12, "4": 3}, "time": 0.23, "levels": [[13, {"E": 60, "F": 2, "R": 24, "patterns": 86}, 1, {"F": 1}, 2], [14, {"E": 84, "F": 1, "R": 24, "patterns": 109, "subset-fail": 8}, 1, {"F": 1}, 2], [15, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b45_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b45_p3of4.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "T?????????????XoQeAoOi@?CK?WC?DS?@U?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GW?aC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?AgCCC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?Ag?cC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????}?Oo?TOOU?`c?Cg?GW?BA?DK_C?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????}?Ae?TOOU?AS?GWCKC?`e?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "W?????????????}?Ae?TOOU?`c?Cg?GWAEA?CO_@?S?G?o?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGWAAA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGW?QA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGWA@A?AC_@DS??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?_C_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?AC_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?ag?SG?ag?@a??c_CG[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??w?cOGY?HC@CgCGW?IA?CO_AHc??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??wAH_Ca?HC@CgCGW?IA?CC_@BS??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?AsCIOAE?Gc@Cg?_W@@q??a_?GK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????}?AsAB_`Q?GW@Cg?_W?BA?@C_@?S?@Co?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?AeCKOAE?Gc@Ag?_W@Ba?GA_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[CKOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[?h_AE?Gc@Ag?_W?PA?`a_A?K??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????}?G[CI_AE?Gc@Cg?_W?QA?HI_?AK??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMCHOGE?Gc?Kg?_W?KA?Oq_@?K??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?`A?AA_?Kk??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?HA?GG_?Kk??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "W?????????????}?A[CH_AI@@WAKG@?W?KA?GO_?CS?AAo?", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?CiCBOCE?GcACg@?W?Ua?AA_?AK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I_CE?GcACg@?W?IA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I__Y?OW?PG@?W?HA?@A_ACk??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?WAAA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?aA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????QoESCJ?TA?@W@WG?@g?AK?eC_@?S?G?o?", "st": "O", "vs": [7]}
{"root": 129, "n": 13, "g6": "W?????????????ROScEC_?i?gW?pG?Ag?CK?Ko_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "W?????????????R?POAB?AS?GgC?o@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA?G__C?s??", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA??g_C?s??", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????{?H_CS?OW?HOC?o@Hg?RK?`?_ACC?CGO?AI_?", "st": "F", "vs": [7]}
{"root": 168, "n": 13, "g6": "W?????????????aOHC?S__K?KGAAO@Ig?Qk?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 168, "n": 13, "g6": "V?????????????{?PGAP?_K?KG@Ig?dWACA?Ac_AAS??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????QOBCCD?aC?KGA?o@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????{?BCCO_BA@?W@Hg?eW?SA?QO_CDC??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????b?BC?S_OS@GGC@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA?G__AAc??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA??g_AAc??", "st": "F", "vs": [7]}
{"root": 184, "n": 13, "g6": "W?????????????aOBCAO_`C?IGA@O@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 184, "n": 13, "g6": "V?????????????{?PG?p?QC@?g@LG?aw@@A?`C_?SS??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????F?PCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?PC?S_QAA?W@Hg?eW?[A?___ABC??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?B_CP?QAA?W@Hg?eWACA?OW_?Sc??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????{?BCCO_IA@?W@Hg?eWAEA?QO_?@S??", "st": "F", "vs": [7]}
{"root": 204, "n": 13, "g6": "V?????????????{?HG?p?IAA?W@Hg?eWAKA??W_ACc??", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "W?????????????PGOQAAO_I?kWCOG?fG@?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "V?????????????{?GHC@OJEAGC?fGA?g?HA?PG_CCc??", "st": "O", "vs": [7]}
{"root": 227, "n": 13, "g6": "W?????????????IGGcCC__Q?[W?fG@?g@?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????a_CIA@_`A@@G@@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?GECGOOQ?_g?ZG?cw@CA?a__@Ac??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?CIA@_`A?_g?ZG?cw?cA?a__AAS??", "st": "F", "vs": [7]}
{"root": 235, "n": 13, "g6": "W?????????????`GGQAAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?HG?S__SAGC@FG?gw?kA?___A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?_SAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?AcA@O@FG?gw?EA?OI_COK??", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "V?????????????{?D_CK?QOAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "W?????????????R?OoAA_AK?HGCOG@JG?Q[?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AQAGC@JG?cwAEA?AK_A?S??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AKAGC@JG?cwAEA?OG_?QS??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????{?H_CK?OS?GoCOG@JG?Q[?G__C@C?@HO?O@_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????{?CECCOEY@?WA@G?kgAKA?O__@AK??", "st": "F", "vs": [7]}
{"root": 284, "n": 13, "g6": "V?????????????}?ASCJ?Gq?GW?gG?SG?@S?Pc_?@[??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????}?C[?SO`Q?_W?WG?Ag??k?PK_?cK??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?Ok?W_Os?IG@?o?@g?@K?CI_@KK??", "st": "F", "vs": [7]}
{"root": 359, "n": 13, "g6": "V?????????????}?@QCI_BA@Ag@?o?@g?@K?CW_@KK??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "X?????????????}?C[?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "F", "vs": [7]}
{"root": 451, "n": 13, "g6": "V?????????????}?Ch?PO?e@EC?BG?Og?OK?Co_CHc??", "st": "O", "vs": [7]}
{"root": 545, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 599, "n": 13, "g6": "Y?????????????}?@c?a__k?QGABO@CG?HC?@F??MC?CAO?AA_?_@_??", "st": "F", "vs": [7]}
{"root": 629, "n": 13, "g6": "V?????????????}??w?Q__k?IG?aOACG?SS?PI_@AK??", "st": "F", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?AK?Q_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 693, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?WG?QC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 821, "n": 13, "g6": "V?????????????}?AI@H_DA?HGACo?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 853, "n": 13, "g6": "W?????????????}??wAA_`K?HG?co?gG@?k?P?_@BC?@Oo?", "st": "F", "vs": [7]}
{"root": 868, "n": 13, "g6": "V?????????????}??w@A__k?IG?aO?cG@CS?HI_?QK??", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "W?????????????}??w?T?AS@Cg?aG@GgAAK?C__C@c?CHO?", "st": "F", "vs": [7]}
{"root": 992, "n": 13, "g6": "W?????????????}??w?b?Ac@Ag?cG@GgA@K?AO_C@c?A`O?", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?So?cG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1179, "n": 13, "g6": "X?????????????}??w@H?OW@AOC@_@AO?Qg?AT?CCC?AAO?PB_?", "st": "F", "vs": [7]}
{"root": 1194, "n": 13, "g6": "W?????????????}??wAH?AQ?ag?go?WG?`S?OO_C@c?AOo?", "st": "O", "vs": [7]}
{"root": 1223, "n": 13, "g6": "W?????????????}??w?X?GgA?o?bO?Sg@CK?HC_?CS?OGo?", "st": "F", "vs": [7]}
{"root": 1232, "n": 13, "g6": "V?????????????}??wAD?_KAAGCAG?Sg@CK?DC_@BS??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "V?????????????}??wAC__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?AT?CGC?AGO?Oc_??B_??", "st": "F", "vs": [7]}
{"root": 1318, "n": 13, "g6": "W?????????????}??w?h?BCAAG@BO@Cg@CK?C__C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?cg@CK?BC_?bS??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?IS?CS_AG[??", "st": "F", "vs": [7]}
{"root": 1366, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1415, "n": 13, "g6": "X?????????????}??w@C__KACG@AOADO?QC?AT??aC??BO?HH_?", "st": "F", "vs": [7]}
{"root": 1419, "n": 13, "g6": "Y?????????????}??w@G_`A?PGADO?gG?`c?Ad?AGC?@GO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1509, "n": 13, "g6": "V?????????????}?CYAIOAI?OW?aGA@G?_K?`g_?Ok??", "st": "F", "vs": [7]}
{"root": 1605, "n": 13, "g6": "X?????????????}?G[?P_AQ?Og?cGCIG?_S?OB?@@C??rO?A@_?", "st": "F", "vs": [7]}
{"root": 1634, "n": 13, "g6": "V?????????????}?AW@L?GE?HCA@G?_gAAK?PS_?PS??", "st": "O", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????}?@H?`OOe?PCAHG?Og?_K?`o_@@c??", "st": "F", "vs": [7]}
{"root": 1730, "n": 13, "g6": "W?????????????}?Cw?R?CSACW?WGADG?OK?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1830, "n": 13, "g6": "V?????????????}?@QAKOAQ?OgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1847, "n": 13, "g6": "V?????????????}?AICIOAI?_W@EG?`G?GS?@k_A?[??", "st": "F", "vs": [7]}
{"root": 1886, "n": 13, "g6": "X?????????????}?O[?c_AS?IG?`OAGo?PC?AH??@c??HO?H`_?", "st": "F", "vs": [7]}
{"root": 1939, "n": 13, "g6": "X?????????????}?AK?Q_Ca?GgAGo?SG?cc?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1975, "n": 13, "g6": "V?????????????}?GYCIOAI?OW?QGC@G@?K?Dg_@?k??", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "X?????????????}?G[@@_AQ?Og?cGCIG?GS?OB??PC??rO?G@_?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "V?????????????}?G[?QOCI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2028, "n": 14, "g6": "Y???????????????^?AF?AQ?Og?cG?Og@?K?AG_?Ks?C?o?GKO?`PO??", "st": "F", "vs": [7, 7]}
{"root": 2038, "n": 13, "g6": "V?????????????}?AWAJ?CK?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2050, "n": 13, "g6": "V?????????????}?O[?Q_CK?Gg?SGAHG?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2056, "n": 13, "g6": "Y?????????????}?G[@KOAI?OW?SG@AG?Oc?`D??cC??cO?AS_??B_??", "st": "F", "vs": [7]}
{"root": 2064, "n": 13, "g6": "V?????????????}?G[?a_AK?Og?SGCHG@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2071, "n": 13, "g6": "W?????????????}?Gw?S_CK?PG@DO@AGACS??S_?WS?GCo?", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "X?????????????}?CKAE_CI?GW?QG?LG?OS?GB?@CC??EO?`Q_?", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "V?????????????}?CKAE_`Q?Og?QG?_g?_K?AE_?LK??", "st": "F", "vs": [7]}
{"root": 2110, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "X?????????????~?CP?aO@I?GW?cG@AG?Gc?@D??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "[?????????????~??]@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[??", "st": "F", "vs": [7]}
{"root": 2126, "n": 14, "g6": "^???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[???{O?A?H??A?I???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "`???????????????^_?F_Ga?PG?HO?Oo?QC?GP??PG??a_?___?OO_?CCO??_c??O_O?A@@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?O@O?O@_?OAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2194, "n": 13, "g6": "V?????????????}?CYAIOCI?GW?aG?PG?_K?`g_A?k??", "st": "F", "vs": [7]}
{"root": 2279, "n": 13, "g6": "Y?????????????}?AW@L?PS?IGA@O?QG?_S?`B??WC?AEO??Q_??`_??", "st": "F", "vs": [7]}
{"root": 2301, "n": 13, "g6": "V?????????????}?@WAL?AE@@C@@G?_gAAK?HS_?`S??", "st": "O", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?O@O?C@_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?C@O?C@_?", "st": "O", "vs": [7]}
{"root": 2443, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gG?SG@_c??F?DKC??MO?", "st": "F", "vs": [7]}
{"root": 4206, "n": 13, "g6": "Y?????????????D_JC@a__k?@g?Oo?EG?_c?@D?E?W?T_O?OO_??a_??", "st": "F", "vs": [7]}
{"root": 5292, "n": 13, "g6": "Z?????????????b_Kg?E_oK?qG?OoAoG?Ac?@D??AW?S?O?AO_?CC_??dO??", "st": "F", "vs": [7]}
{"root": 5560, "n": 13, "g6": "W?????????????KgIaCWO?q@?gASG?IG?_S?CB?FAC?@EO?", "st": "F", "vs": [7]}
{"root": 6282, "n": 13, "g6": "W?????????????[_@wDH?eA?@g?Co?aG?_S?@B?EAc?@Co?", "st": "F", "vs": [7]}
{"root": 7094, "n": 13, "g6": "X?????????????TSB@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?", "st": "F", "vs": [7]}
{"root": 7094, "n": 13, "g6": "\\?????????????igIi?oOHA?@g?Co@_G?EC?AP?A@G?OA_?Q?_?`?_?AOO?@AC???B_??", "st": "F", "vs": [7]}
{"root": 7094, "n": 14, "g6": "Z???????????????B@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?TSO?O@G??", "st": "F", "vs": [7, 7]}
{"root": 7094, "n": 14, "g6": "^???????????????Ii?oOHA?@g?Co@_G?EC?AP?A@G?OA_?ig_?OA_?H?G?CGA??C_O??`@????Y???", "st": "F", "vs": [7, 7]}
{"root": 7614, "n": 13, "g6": "W?????????????w_JG?[_LA?BG?@oAGG?Oc?AB?CJC?CAo?", "st": "F", "vs": [7]}
{"root": 7997, "n": 13, "g6": "Y?????????????}?Os@C_PS?Go?QO?`O?KC??X???w?OGO?HA_?C`_??", "st": "F", "vs": [7]}
{"root": 8966, "n": 13, "g6": "Y?????????????}?@WCJ?DC?`O?WOA@O@EC??L??AW?ASO?_E_?G@_??", "st": "F", "vs": [7]}
{"root": 9510, "n": 13, "g6": "X?????????????}?AW?T?`W?SO?Q_?WO?Og??L??AW?GBO?H`_?", "st": "F", "vs": [7]}
{"root": 9550, "n": 13, "g6": "Y?????????????}?@cCF?Cc@DO?`O?Oo?IC??L??AW?OAO?Ga_?D@_??", "st": "F", "vs": [7]}
{"root": 9894, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?_D??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "X?????????????}?CK@C_PK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "Y?????????????}?Ow@B?Gc@Co?SO?`O?HC?CD?A?W?@_O??U_??h_??", "st": "F", "vs": [7]}
{"root": 10179, "n": 13, "g6": "[?????????????~??w@D?OS?Go?aO?HOAAC??X??Gg?@@_?AO_?_G_??RO?@?K??", "st": "F", "vs": [7]}
{"root": 10179, "n": 14, "g6": "`???????????????^_?M?Gg@@O?P_?aO?Cg?_`??Gg?@@_?AO_?_G_??RO?@?K??A_O??OP??A?Q???BI???CB???", "st": "F", "vs": [7, 7]}
{"root": 14178, "n": 13, "g6": "[?????????????}??w@B?Ac?POCH_@CO?SC?_`??QG?GD_?C__?_O_?@`O???k??", "st": "O", "vs": [7]}
{"root": 18581, "n": 13, "g6": "X?????????????}?Ow@H?AW?aOC@_?WO?OW?D@??Og?GIO??j_?", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH??k?DGB?o@_G@GC??X??Gg??P_?CS_?AI_?O?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH?CS?DG?POB?o?oC??X??Gg??P_?c?_??k_?H?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?DGB?o@_G?@c?@D??CW?AIO?AI_?_@_?Q?G??Da??Q@O??", "st": "F", "vs": [7, 7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?PO?POB?o?@c?@D??CW?Q?O??k_?Q@_?P?G??IQ??K@O??", "st": "F", "vs": [7, 7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?CP??@g??`_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?A`??aG??`_?wA_??L_??", "st": "O", "vs": [7]}
{"root": 57182, "n": 13, "g6": "[?????????????@o@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57182, "n": 13, "g6": "]?????????????}?@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N???wO?C@C??CA_??GE???", "st": "F", "vs": [7]}
{"root": 57182, "n": 14, "g6": "`???????????????@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??@oO?A?`???_Q???OI????R???", "st": "F", "vs": [7, 7]}
{"root": 75527, "n": 13, "g6": "[?????????????JORCB?_?s?Co?SO?BO?OW?o@??aG??S_?AD??@B??IoO?D?S??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b45_p3of4.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 25, "3": 3, "4": 2, "5": 2}, "time": 1.4, "levels": [[13, {"eng-E": 10, "eng-F": 5, "eng-O": 1, "eng-R": 22, "patterns": 133, "to-engine": 133}, 6, {"O": 1, "F": 5}, 22], [14, {"E": 987, "R": 15, "eng-E": 36, "eng-R": 4, "patterns": 1238, "subset-fail": 89, "to-engine": 160}, 0, {}, 6]], "open17": 0}
{"root": 7, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.04, "levels": [[13, {"eng-E": 75, "eng-F": 2, "eng-O": 1, "eng-R": 17, "patterns": 189, "to-engine": 189}, 3, {"F": 2, "O": 1}, 17], [14, {"E": 587, "F": 2, "R": 6, "eng-E": 96, "eng-R": 6, "patterns": 1043, "subset-fail": 249, "to-engine": 204}, 0, {}, 8]], "open17": 0}
{"root": 11, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.26, "levels": [[13, {"eng-E": 103, "eng-F": 4, "eng-O": 2, "eng-R": 34, "patterns": 282, "to-engine": 282}, 6, {"F": 4, "O": 2}, 34], [14, {"E": 1860, "R": 40, "eng-E": 500, "eng-R": 2, "patterns": 2884, "subset-fail": 503, "to-engine": 508}, 0, {}, 11]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 52, "eng-F": 2, "eng-R": 9, "patterns": 123, "to-engine": 123}, 2, {"F": 2}, 9], [14, {"E": 457, "R": 6, "patterns": 463, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 19, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.01, "levels": [[13, {"eng-E": 159, "eng-F": 4, "eng-R": 34, "patterns": 197, "to-engine": 197}, 4, {"F": 4}, 34], [14, {"E": 1286, "R": 14, "patterns": 1300, "subset-fail": 8}, 0, {}, 4]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 1.03, "levels": [[13, {"eng-E": 160, "eng-F": 3, "eng-R": 36, "patterns": 199, "to-engine": 199}, 3, {"F": 3}, 36], [14, {"E": 1027, "R": 6, "patterns": 1033, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-R": 11, "patterns": 127, "to-engine": 127}, 1, {"F": 1}, 11], [14, {"E": 227, "patterns": 227}, 0, {}, 0]], "open17": 0}
{"root": 31, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.78, "levels": [[13, {"eng-E": 101, "eng-F": 3, "eng-R": 27, "patterns": 131, "to-engine": 131}, 3, {"F": 3}, 27], [14, {"E": 712, "R": 9, "patterns": 721, "subset-fail": 6}, 0, {}, 3]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 38, "eng-R": 9, "patterns": 94, "to-engine": 94}, 0, {}, 9]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 73, "eng-R": 16, "patterns": 89, "to-engine": 89}, 0, {}, 16]], "open17": 0}
{"root": 44, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 0.66, "levels": [[13, {"eng-E": 72, "eng-O": 1, "eng-R": 12, "patterns": 85, "to-engine": 85}, 1, {"O": 1}, 12], [14, {"eng-E": 96, "eng-R": 2, "patterns": 132, "subset-fail": 34, "to-engine": 98}, 0, {}, 2]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 23, "3": 3, "4": 4, "5": 1}, "time": 2.59, "levels": [[13, {"eng-E": 111, "eng-F": 4, "eng-O": 2, "eng-R": 24, "patterns": 141, "to-engine": 141}, 6, {"F": 4, "O": 2}, 24], [14, {"E": 806, "R": 17, "eng-E": 386, "eng-R": 4, "patterns": 1387, "subset-fail": 180, "to-engine": 394}, 0, {}, 10]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 96, "R": 8, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 118, "R": 9, "patterns": 127}, 0, {}, 9]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 4]], "open17": 0}
{"root": 64, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 89, "R": 3, "patterns": 92}, 0, {}, 3]], "open17": 0}
{"root": 73, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.49, "levels": [[13, {"eng-E": 15, "eng-O": 1, "eng-R": 1, "patterns": 93, "to-engine": 93}, 1, {"O": 1}, 1], [14, {"eng-E": 53, "patterns": 174, "subset-fail": 69, "to-engine": 105}, 0, {}, 0]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 82, "R": 5, "patterns": 87}, 0, {}, 5]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.09, "levels": [[13, {"E": 170, "R": 17, "patterns": 187}, 0, {}, 17]], "open17": 0}
{"root": 88, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 177, "R": 12, "patterns": 189}, 0, {}, 12]], "open17": 0}
{"root": 92, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.05, "levels": [[13, {"E": 72, "R": 4, "patterns": 76}, 0, {}, 4]], "open17": 0}
{"root": 97, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 131, "R": 8, "patterns": 139}, 0, {}, 8]], "open17": 0}
{"root": 102, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 177, "R": 13, "patterns": 190}, 0, {}, 13]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 171, "R": 16, "patterns": 187}, 0, {}, 16]], "open17": 0}
{"root": 112, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 117, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 74, "R": 2, "patterns": 76}, 0, {}, 1]], "open17": 0}
{"root": 121, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 115, "R": 14, "patterns": 129}, 0, {}, 14]], "open17": 0}
{"root": 125, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.07, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.28, "levels": [[13, {"E": 129, "F": 1, "R": 7, "patterns": 137}, 1, {"F": 1}, 7], [14, {"E": 237, "R": 7, "patterns": 244, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 133, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 127, "R": 4, "patterns": 131}, 0, {}, 4]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 127, "R": 5, "patterns": 132}, 0, {}, 5]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.06, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 147, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 125, "R": 7, "patterns": 132}, 0, {}, 7]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.08, "levels": [[13, {"E": 76, "R": 4, "patterns": 80}, 0, {}, 2]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.11, "levels": [[13, {"E": 119, "R": 9, "patterns": 128}, 0, {}, 9]], "open17": 0}
{"root": 160, "kind": "F", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.12, "levels": [[13, {"E": 169, "R": 15, "patterns": 184}, 0, {}, 15]], "open17": 0}
{"root": 164, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.6, "levels": [[13, {"eng-E": 80, "eng-F": 2, "eng-O": 2, "eng-R": 23, "patterns": 205, "to-engine": 205}, 4, {"O": 2, "F": 2}, 23], [14, {"E": 656, "R": 12, "eng-E": 314, "eng-R": 3, "patterns": 1430, "subset-fail": 373, "to-engine": 390}, 0, {}, 13]], "open17": 0}
{"root": 168, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.77, "levels": [[13, {"eng-E": 64, "eng-F": 1, "eng-O": 1, "eng-R": 41, "patterns": 204, "to-engine": 204}, 2, {"O": 1, "F": 1}, 41], [14, {"E": 384, "R": 2, "eng-E": 80, "patterns": 756, "subset-fail": 214, "to-engine": 157}, 0, {}, 1]], "open17": 0}
{"root": 172, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 68, "eng-R": 18, "patterns": 86, "to-engine": 86}, 0, {}, 18]], "open17": 0}
{"root": 176, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.88, "levels": [[13, {"eng-E": 103, "eng-F": 1, "eng-O": 1, "eng-R": 32, "patterns": 137, "to-engine": 137}, 2, {"O": 1, "F": 1}, 32], [14, {"E": 250, "R": 4, "eng-E": 136, "patterns": 515, "subset-fail": 128, "to-engine": 136}, 0, {}, 1]], "open17": 0}
{"root": 180, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.28, "levels": [[13, {"eng-E": 109, "eng-F": 1, "eng-O": 2, "eng-R": 25, "patterns": 137, "to-engine": 137}, 3, {"O": 2, "F": 1}, 25], [14, {"E": 291, "R": 6, "eng-E": 344, "eng-R": 2, "patterns": 856, "subset-fail": 213, "to-engine": 347}, 0, {}, 7]], "open17": 0}
{"root": 184, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.86, "levels": [[13, {"eng-E": 92, "eng-F": 1, "eng-O": 1, "eng-R": 44, "patterns": 138, "to-engine": 138}, 2, {"O": 1, "F": 1}, 44], [14, {"E": 279, "R": 1, "eng-E": 136, "patterns": 556, "subset-fail": 139, "to-engine": 137}, 0, {}, 1]], "open17": 0}
{"root": 188, "kind": "O", "mult": {"2": 21, "3": 3, "4": 6}, "time": 0.29, "levels": [[13, {"eng-E": 45, "eng-R": 4, "patterns": 255, "to-engine": 255}, 0, {}, 4]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.19, "levels": [[13, {"eng-E": 93, "eng-F": 2, "eng-O": 1, "eng-R": 39, "patterns": 135, "to-engine": 135}, 3, {"O": 1, "F": 2}, 39], [14, {"E": 544, "R": 7, "eng-E": 137, "patterns": 817, "subset-fail": 131, "to-engine": 138}, 0, {}, 4]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"eng-E": 15, "eng-R": 6, "patterns": 77, "to-engine": 77}, 0, {}, 6]], "open17": 0}
{"root": 200, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 66, "eng-F": 1, "eng-R": 23, "patterns": 90, "to-engine": 90}, 1, {"F": 1}, 23], [14, {"E": 201, "R": 5, "patterns": 206, "subset-fail": 1}, 0, {}, 4]], "open17": 0}
{"root": 204, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"eng-E": 71, "eng-O": 1, "eng-R": 21, "patterns": 93, "to-engine": 93}, 1, {"O": 1}, 21], [14, {"eng-E": 187, "patterns": 223, "subset-fail": 36, "to-engine": 187}, 0, {}, 0]], "open17": 0}
{"root": 209, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"eng-E": 19, "eng-R": 2, "patterns": 42, "to-engine": 42}, 0, {}, 2]], "open17": 0}
{"root": 213, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"eng-E": 31, "eng-R": 11, "patterns": 126, "to-engine": 126}, 0, {}, 11]], "open17": 0}
{"root": 217, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.95, "levels": [[13, {"eng-E": 49, "eng-O": 2, "eng-R": 29, "patterns": 280, "to-engine": 280}, 2, {"O": 2}, 29], [14, {"eng-E": 216, "eng-R": 4, "patterns": 954, "subset-fail": 412, "to-engine": 542}, 0, {}, 4]], "open17": 0}
{"root": 221, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"eng-E": 35, "eng-R": 13, "patterns": 48, "to-engine": 48}, 0, {}, 13]], "open17": 0}
{"root": 227, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"eng-E": 32, "eng-O": 1, "eng-R": 10, "patterns": 78, "to-engine": 78}, 1, {"O": 1}, 10], [14, {"eng-E": 45, "eng-R": 3, "patterns": 143, "subset-fail": 55, "to-engine": 88}, 0, {}, 3]], "open17": 0}
{"root": 231, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.01, "levels": [[13, {"eng-E": 51, "eng-F": 2, "eng-O": 1, "eng-R": 10, "patterns": 126, "to-engine": 126}, 3, {"O": 1, "F": 2}, 10], [14, {"E": 495, "R": 2, "eng-E": 92, "patterns": 751, "subset-fail": 66, "to-engine": 188}, 0, {}, 2]], "open17": 0}
{"root": 235, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.54, "levels": [[13, {"eng-E": 14, "eng-O": 1, "eng-R": 6, "patterns": 74, "to-engine": 74}, 1, {"O": 1}, 6], [14, {"eng-E": 14, "eng-R": 3, "patterns": 137, "subset-fail": 69, "to-engine": 68}, 0, {}, 3]], "open17": 0}
{"root": 239, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.7, "levels": [[13, {"eng-E": 61, "eng-F": 3, "eng-R": 21, "patterns": 85, "to-engine": 85}, 3, {"F": 3}, 21], [14, {"E": 548, "R": 6, "patterns": 554, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 243, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 65, "eng-R": 20, "patterns": 85, "to-engine": 85}, 0, {}, 20]], "open17": 0}
{"root": 247, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 66, "eng-R": 22, "patterns": 88, "to-engine": 88}, 0, {}, 22]], "open17": 0}
{"root": 251, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"eng-E": 66, "eng-R": 22, "patterns": 88, "to-engine": 88}, 0, {}, 22]], "open17": 0}
{"root": 255, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 43, "eng-R": 14, "patterns": 57, "to-engine": 57}, 0, {}, 14]], "open17": 0}
{"root": 259, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"eng-E": 69, "eng-R": 18, "patterns": 87, "to-engine": 87}, 0, {}, 18]], "open17": 0}
{"root": 263, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 60, "eng-R": 19, "patterns": 79, "to-engine": 79}, 0, {}, 19]], "open17": 0}
{"root": 267, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.56, "levels": [[13, {"eng-E": 72, "eng-F": 1, "eng-R": 19, "patterns": 92, "to-engine": 92}, 1, {"F": 1}, 19], [14, {"E": 212, "patterns": 212}, 0, {}, 0]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 1.37, "levels": [[13, {"eng-E": 94, "eng-F": 3, "eng-O": 1, "eng-R": 37, "patterns": 135, "to-engine": 135}, 4, {"O": 1, "F": 3}, 37], [14, {"E": 736, "R": 17, "eng-E": 134, "eng-R": 1, "patterns": 1029, "subset-fail": 145, "to-engine": 138}, 0, {}, 10]], "open17": 0}
{"root": 275, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"eng-E": 58, "eng-F": 1, "eng-R": 12, "patterns": 71, "to-engine": 71}, 1, {"F": 1}, 12], [14, {"E": 165, "patterns": 165}, 0, {}, 0]], "open17": 0}
{"root": 280, "kind": "O", "mult": {"2": 22, "3": 6, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"eng-E": 6, "eng-R": 1, "patterns": 26, "to-engine": 26}, 0, {}, 1]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 152, "F": 1, "R": 15, "patterns": 168}, 1, {"F": 1}, 15], [14, {"E": 364, "R": 15, "patterns": 379, "subset-fail": 15}, 0, {}, 0]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 108, "R": 11, "patterns": 119}, 0, {}, 11]], "open17": 0}
{"root": 293, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 135, "R": 3, "patterns": 138}, 0, {}, 3]], "open17": 0}
{"root": 297, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 169, "R": 20, "patterns": 189}, 0, {}, 20]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 7, "patterns": 123}, 0, {}, 7]], "open17": 0}
{"root": 306, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 177, "F": 1, "R": 7, "patterns": 185}, 1, {"F": 1}, 7], [14, {"E": 446, "R": 7, "patterns": 453, "subset-fail": 5}, 0, {}, 2]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 184, "R": 6, "patterns": 190}, 0, {}, 6]], "open17": 0}
{"root": 314, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 86, "R": 3, "patterns": 89}, 0, {}, 3]], "open17": 0}
{"root": 318, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 118, "R": 9, "patterns": 127}, 0, {}, 9]], "open17": 0}
{"root": 323, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}, 10]], "open17": 0}
{"root": 327, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 176, "R": 14, "patterns": 190}, 0, {}, 14]], "open17": 0}
{"root": 338, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 342, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 181, "F": 1, "R": 7, "patterns": 189}, 1, {"F": 1}, 7], [14, {"E": 433, "R": 7, "patterns": 440, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 346, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 126, "R": 7, "patterns": 133}, 0, {}, 7]], "open17": 0}
{"root": 350, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 355, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 120, "eng-R": 2, "patterns": 122, "to-engine": 122}, 0, {}, 2]], "open17": 0}
{"root": 359, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 163, "F": 1, "R": 7, "patterns": 171}, 1, {"F": 1}, 4], [14, {"E": 380, "R": 7, "patterns": 387, "subset-fail": 7}, 0, {}, 0]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 368, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 372, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 185, "R": 9, "patterns": 194}, 0, {}, 9]], "open17": 0}
{"root": 376, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 4]], "open17": 0}
{"root": 380, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 180, "R": 9, "patterns": 189}, 0, {}, 9]], "open17": 0}
{"root": 384, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 114, "R": 3, "patterns": 117}, 0, {}, 3]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 395, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 136, "R": 3, "patterns": 139}, 0, {}, 3]], "open17": 0}
{"root": 405, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 409, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 415, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"E": 134, "F": 1, "R": 20, "patterns": 155}, 1, {"F": 1}, 10], [14, {"E": 256, "R": 18, "patterns": 274, "subset-fail": 12}, 0, {}, 3]], "open17": 0}
{"root": 423, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 1]], "open17": 0}
{"root": 427, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 3]], "open17": 0}
{"root": 432, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 173, "R": 15, "patterns": 188}, 0, {}, 15]], "open17": 0}
{"root": 443, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 1]], "open17": 0}
{"root": 447, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 112, "R": 12, "patterns": 124}, 0, {}, 6]], "open17": 0}
{"root": 451, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.88, "levels": [[13, {"eng-E": 86, "eng-O": 1, "eng-R": 3, "patterns": 171, "to-engine": 171}, 1, {"O": 1}, 3], [14, {"eng-E": 86, "patterns": 406, "subset-fail": 237, "to-engine": 169}, 0, {}, 0]], "open17": 0}
{"root": 458, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"eng-E": 38, "eng-R": 6, "patterns": 165, "to-engine": 165}, 0, {}, 6]], "open17": 0}
{"root": 463, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 110, "eng-R": 10, "patterns": 120, "to-engine": 120}, 0, {}, 10]], "open17": 0}
{"root": 467, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 5, "patterns": 78}, 0, {}, 5]], "open17": 0}
{"root": 472, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 45, "R": 2, "patterns": 47}, 0, {}, 2]], "open17": 0}
{"root": 476, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 480, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"eng-E": 173, "eng-R": 15, "patterns": 188, "to-engine": 188}, 0, {}, 15]], "open17": 0}
{"root": 484, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 490, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 82, "eng-R": 6, "patterns": 88, "to-engine": 88}, 0, {}, 6]], "open17": 0}
{"root": 494, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 498, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 38, "R": 1, "patterns": 39}, 0, {}, 1]], "open17": 0}
{"root": 502, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 49, "R": 1, "patterns": 50}, 0, {}, 1]], "open17": 0}
{"root": 506, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 109, "R": 11, "patterns": 120}, 0, {}, 11]], "open17": 0}
{"root": 510, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 514, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 111, "R": 9, "patterns": 120}, 0, {}, 9]], "open17": 0}
{"root": 518, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 81, "R": 6, "patterns": 87}, 0, {}, 6]], "open17": 0}
{"root": 523, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 63, "R": 1, "patterns": 64}, 0, {}, 1]], "open17": 0}
{"root": 528, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 116, "R": 13, "patterns": 129}, 0, {}, 13]], "open17": 0}
{"root": 533, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 92, "R": 2, "patterns": 94}, 0, {}, 2]], "open17": 0}
{"root": 537, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 172, "eng-R": 13, "patterns": 185, "to-engine": 185}, 0, {}, 13]], "open17": 0}
{"root": 541, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 5]], "open17": 0}
{"root": 545, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 106, "eng-F": 1, "eng-R": 8, "patterns": 115, "to-engine": 115}, 1, {"F": 1}, 8], [14, {"E": 157, "R": 8, "patterns": 165, "subset-fail": 3}, 0, {}, 5]], "open17": 0}
{"root": 550, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 123, "R": 10, "patterns": 133}, 0, {}, 10]], "open17": 0}
{"root": 554, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}, 11]], "open17": 0}
{"root": 559, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 108, "R": 7, "patterns": 115}, 0, {}, 7]], "open17": 0}
{"root": 563, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 109, "eng-R": 11, "patterns": 120, "to-engine": 120}, 0, {}, 11]], "open17": 0}
{"root": 567, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 76, "R": 3, "patterns": 79}, 0, {}, 3]], "open17": 0}
{"root": 571, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 575, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 6]], "open17": 0}
{"root": 579, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 70, "R": 8, "patterns": 78}, 0, {}, 8]], "open17": 0}
{"root": 583, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 3, "patterns": 49}, 0, {}, 3]], "open17": 0}
{"root": 587, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 110, "eng-R": 7, "patterns": 117, "to-engine": 117}, 0, {}, 7]], "open17": 0}
{"root": 591, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 54, "R": 1, "patterns": 55}, 0, {}, 1]], "open17": 0}
{"root": 595, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 113, "eng-R": 8, "patterns": 121, "to-engine": 121}, 0, {}, 8]], "open17": 0}
{"root": 599, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 236, "F": 1, "R": 13, "patterns": 250}, 1, {"F": 1}, 13], [14, {"E": 298, "R": 12, "patterns": 310, "subset-fail": 5}, 0, {}, 7]], "open17": 0}
{"root": 603, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 75, "R": 2, "patterns": 77}, 0, {}, 2]], "open17": 0}
{"root": 608, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}, 3]], "open17": 0}
{"root": 613, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 78, "R": 3, "patterns": 81}, 0, {}, 3]], "open17": 0}
{"root": 617, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 124, "R": 4, "patterns": 128}, 0, {}, 4]], "open17": 0}
{"root": 621, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 121, "R": 16, "patterns": 137}, 0, {}, 16]], "open17": 0}
{"root": 625, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 4, "patterns": 133}, 0, {}, 4]], "open17": 0}
{"root": 629, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 130, "F": 1, "R": 4, "patterns": 135}, 1, {"F": 1}, 4], [14, {"E": 338, "R": 3, "patterns": 341, "subset-fail": 2}, 0, {}, 1]], "open17": 0}
{"root": 633, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 637, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 641, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 646, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 236, "R": 24, "patterns": 260}, 0, {}, 12]], "open17": 0}
{"root": 650, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 655, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.12, "levels": [[13, {"eng-E": 181, "eng-O": 1, "eng-R": 8, "patterns": 190, "to-engine": 190}, 1, {"O": 1}, 8], [14, {"eng-E": 239, "eng-R": 3, "patterns": 452, "subset-fail": 210, "to-engine": 242}, 0, {}, 3]], "open17": 0}
{"root": 659, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 75, "R": 5, "patterns": 80}, 0, {}, 5]], "open17": 0}
{"root": 664, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 668, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 108, "R": 15, "patterns": 123}, 0, {}, 15]], "open17": 0}
{"root": 672, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 169, "R": 12, "patterns": 181}, 0, {}, 12]], "open17": 0}
{"root": 676, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 681, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 5, "patterns": 122}, 0, {}, 5]], "open17": 0}
{"root": 685, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 689, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 693, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 1.08, "levels": [[13, {"eng-E": 179, "eng-O": 1, "eng-R": 17, "patterns": 197, "to-engine": 197}, 1, {"O": 1}, 17], [14, {"eng-E": 238, "eng-R": 8, "patterns": 471, "subset-fail": 225, "to-engine": 246}, 0, {}, 8]], "open17": 0}
{"root": 697, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}, 8]], "open17": 0}
{"root": 702, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 99, "patterns": 99}, 0, {}, 0]], "open17": 0}
{"root": 707, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 711, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}, 7]], "open17": 0}
{"root": 715, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 719, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 63, "R": 10, "patterns": 73}, 0, {}, 10]], "open17": 0}
{"root": 727, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 132, "R": 6, "patterns": 138}, 0, {}, 6]], "open17": 0}
{"root": 731, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 2, "patterns": 81}, 0, {}, 2]], "open17": 0}
{"root": 735, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 117, "R": 5, "patterns": 122}, 0, {}, 5]], "open17": 0}
{"root": 739, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 130, "R": 3, "patterns": 133}, 0, {}, 3]], "open17": 0}
{"root": 743, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 125, "R": 10, "patterns": 135}, 0, {}, 10]], "open17": 0}
{"root": 747, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 751, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 118, "eng-R": 6, "patterns": 124, "to-engine": 124}, 0, {}, 6]], "open17": 0}
{"root": 755, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 79, "R": 7, "patterns": 86}, 0, {}, 7]], "open17": 0}
{"root": 759, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 54, "R": 3, "patterns": 57}, 0, {}, 3]], "open17": 0}
{"root": 763, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 91, "R": 2, "patterns": 93}, 0, {}, 2]], "open17": 0}
{"root": 767, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 771, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"eng-E": 83, "eng-R": 2, "patterns": 85, "to-engine": 85}, 0, {}, 2]], "open17": 0}
{"root": 775, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 72, "R": 1, "patterns": 73}, 0, {}, 1]], "open17": 0}
{"root": 779, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 783, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}, 8]], "open17": 0}
{"root": 787, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 3]], "open17": 0}
{"root": 791, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 63, "R": 2, "patterns": 65}, 0, {}, 2]], "open17": 0}
{"root": 795, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 799, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 81, "eng-R": 2, "patterns": 83, "to-engine": 83}, 0, {}, 2]], "open17": 0}
{"root": 803, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 81, "eng-R": 2, "patterns": 83, "to-engine": 83}, 0, {}, 2]], "open17": 0}
{"root": 807, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"eng-E": 116, "eng-R": 9, "patterns": 125, "to-engine": 125}, 0, {}, 9]], "open17": 0}
{"root": 811, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 817, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 172, "eng-R": 12, "patterns": 184, "to-engine": 184}, 0, {}, 12]], "open17": 0}
{"root": 821, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"E": 121, "F": 1, "R": 2, "patterns": 124}, 1, {"F": 1}, 2], [14, {"E": 303, "R": 2, "patterns": 305, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 825, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 4]], "open17": 0}
{"root": 829, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 104, "R": 5, "patterns": 109}, 0, {}, 5]], "open17": 0}
{"root": 835, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 127, "R": 2, "patterns": 129}, 0, {}, 1]], "open17": 0}
{"root": 840, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 73, "R": 2, "patterns": 75}, 0, {}, 2]], "open17": 0}
{"root": 844, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 176, "R": 17, "patterns": 193}, 0, {}, 17]], "open17": 0}
{"root": 849, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 176, "R": 6, "patterns": 182}, 0, {}, 6]], "open17": 0}
{"root": 853, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 135, "F": 1, "R": 5, "patterns": 141}, 1, {"F": 1}, 5], [14, {"E": 239, "R": 5, "patterns": 244, "subset-fail": 3}, 0, {}, 2]], "open17": 0}
{"root": 857, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 862, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 868, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 180, "F": 1, "R": 12, "patterns": 193}, 1, {"F": 1}, 12], [14, {"E": 448, "R": 12, "patterns": 460, "subset-fail": 10}, 0, {}, 2]], "open17": 0}
{"root": 873, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 49, "R": 2, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 877, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 882, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 9, "patterns": 132}, 0, {}, 9]], "open17": 0}
{"root": 886, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 53, "patterns": 53}, 0, {}, 0]], "open17": 0}
{"root": 890, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 80, "R": 6, "patterns": 86}, 0, {}, 6]], "open17": 0}
{"root": 895, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 901, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 906, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 5, "patterns": 51}, 0, {}, 5]], "open17": 0}
{"root": 911, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 918, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 924, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"eng-E": 127, "eng-F": 1, "eng-R": 10, "patterns": 138, "to-engine": 138}, 1, {"F": 1}, 10], [14, {"E": 236, "R": 10, "patterns": 246, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 929, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}, 11]], "open17": 0}
{"root": 933, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 60, "eng-R": 5, "patterns": 129, "to-engine": 129}, 0, {}, 5]], "open17": 0}
{"root": 940, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 944, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 62, "R": 2, "patterns": 64}, 0, {}, 1]], "open17": 0}
{"root": 948, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 952, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 956, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 4]], "open17": 0}
{"root": 961, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 135, "R": 2, "patterns": 137}, 0, {}, 2]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 152, "R": 14, "patterns": 166}, 0, {}, 14]], "open17": 0}
{"root": 969, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 80, "R": 6, "patterns": 86}, 0, {}, 6]], "open17": 0}
{"root": 973, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 1]], "open17": 0}
{"root": 978, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}, 5]], "open17": 0}
{"root": 983, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 116, "R": 8, "patterns": 124}, 0, {}, 8]], "open17": 0}
{"root": 987, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 112, "R": 7, "patterns": 119}, 0, {}, 7]], "open17": 0}
{"root": 992, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 121, "F": 1, "R": 4, "patterns": 126}, 1, {"F": 1}, 4], [14, {"E": 216, "R": 4, "patterns": 220, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 997, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}, 10]], "open17": 0}
{"root": 1001, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 1, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 1005, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 1009, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 10, "patterns": 131}, 0, {}, 10]], "open17": 0}
{"root": 1013, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 1017, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1021, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 131, "eng-R": 4, "patterns": 135, "to-engine": 135}, 0, {}, 4]], "open17": 0}
{"root": 1025, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 1029, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 130, "R": 4, "patterns": 134}, 0, {}, 4]], "open17": 0}
{"root": 1035, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 71, "R": 4, "patterns": 75}, 0, {}, 4]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 57, "R": 1, "patterns": 58}, 0, {}, 1]], "open17": 0}
{"root": 1045, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1053, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 53, "R": 1, "patterns": 54}, 0, {}, 1]], "open17": 0}
{"root": 1057, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 1063, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 131, "R": 9, "patterns": 140}, 0, {}, 9]], "open17": 0}
{"root": 1068, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}, 9]], "open17": 0}
{"root": 1072, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 1077, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 88, "patterns": 88}, 0, {}, 0]], "open17": 0}
{"root": 1081, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 2, "patterns": 47}, 0, {}, 2]], "open17": 0}
{"root": 1085, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 1, "patterns": 83}, 0, {}, 1]], "open17": 0}
{"root": 1089, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 69, "R": 5, "patterns": 74}, 0, {}, 5]], "open17": 0}
{"root": 1093, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 45, "F": 1, "R": 1, "patterns": 47}, 1, {"F": 1}, 1], [14, {"E": 116, "R": 1, "patterns": 117, "subset-fail": 1}, 0, {}, 0]], "open17": 0}
{"root": 1097, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 158, "R": 13, "patterns": 171}, 0, {}, 13]], "open17": 0}
{"root": 1101, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 115, "R": 9, "patterns": 124}, 0, {}, 9]], "open17": 0}
{"root": 1105, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 61, "R": 1, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 1110, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1114, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 114, "R": 5, "patterns": 119}, 0, {}, 5]], "open17": 0}
{"root": 1118, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 130, "R": 8, "patterns": 138}, 0, {}, 8]], "open17": 0}
{"root": 1122, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 120, "R": 5, "patterns": 125}, 0, {}, 5]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 82, "R": 6, "patterns": 88}, 0, {}, 6]], "open17": 0}
{"root": 1131, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 96, "R": 2, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 1135, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 1139, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 114, "R": 7, "patterns": 121}, 0, {}, 7]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 1147, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 1151, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 130, "R": 5, "patterns": 135}, 0, {}, 5]], "open17": 0}
{"root": 1155, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 1159, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 134, "R": 6, "patterns": 140}, 0, {}, 6]], "open17": 0}
{"root": 1163, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 1167, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1171, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 1175, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 46, "patterns": 46}, 0, {}, 0]], "open17": 0}
{"root": 1179, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 95, "F": 1, "R": 6, "patterns": 102}, 1, {"F": 1}, 6], [14, {"E": 189, "R": 6, "patterns": 195, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 1186, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.48, "levels": [[13, {"eng-E": 87, "eng-R": 5, "patterns": 92, "to-engine": 92}, 0, {}, 5]], "open17": 0}
{"root": 1190, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 125, "R": 9, "patterns": 134}, 0, {}, 9]], "open17": 0}
{"root": 1194, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.74, "levels": [[13, {"eng-E": 82, "eng-O": 1, "eng-R": 3, "patterns": 86, "to-engine": 86}, 1, {"O": 1}, 3], [14, {"eng-E": 107, "eng-R": 1, "patterns": 168, "subset-fail": 60, "to-engine": 108}, 0, {}, 1]], "open17": 0}
{"root": 1198, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 1202, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 12, "patterns": 139}, 0, {}, 12]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 89, "R": 4, "patterns": 93}, 0, {}, 4]], "open17": 0}
{"root": 1210, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 4]], "open17": 0}
{"root": 1214, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 117, "R": 4, "patterns": 121}, 0, {}, 4]], "open17": 0}
{"root": 1219, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 1223, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 175, "F": 1, "R": 11, "patterns": 187}, 1, {"F": 1}, 11], [14, {"E": 327, "R": 11, "patterns": 338, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 1227, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.5, "levels": [[13, {"eng-E": 120, "eng-R": 8, "patterns": 128, "to-engine": 128}, 0, {}, 8]], "open17": 0}
{"root": 1232, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.4, "levels": [[13, {"E": 116, "F": 1, "R": 10, "patterns": 127}, 1, {"F": 1}, 10], [14, {"E": 336, "R": 10, "patterns": 346, "subset-fail": 4}, 0, {}, 6]], "open17": 0}
{"root": 1236, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1240, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 75, "R": 3, "patterns": 78}, 0, {}, 3]], "open17": 0}
{"root": 1244, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 4, "patterns": 88}, 0, {}, 4]], "open17": 0}
{"root": 1248, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 77, "eng-R": 5, "patterns": 82, "to-engine": 82}, 0, {}, 5]], "open17": 0}
{"root": 1253, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "patterns": 56}, 0, {}, 0]], "open17": 0}
{"root": 1257, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 2, "patterns": 91}, 0, {}, 2]], "open17": 0}
{"root": 1261, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 115, "R": 8, "patterns": 123}, 0, {}, 8]], "open17": 0}
{"root": 1265, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 1, "patterns": 88}, 0, {}, 1]], "open17": 0}
{"root": 1269, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 173, "R": 8, "patterns": 181}, 0, {}, 8]], "open17": 0}
{"root": 1273, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 74, "R": 4, "patterns": 78}, 0, {}, 4]], "open17": 0}
{"root": 1277, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 111, "R": 3, "patterns": 114}, 0, {}, 3]], "open17": 0}
{"root": 1281, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 159, "R": 14, "patterns": 173}, 0, {}, 14]], "open17": 0}
{"root": 1285, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 1289, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 9, "patterns": 136}, 0, {}, 9]], "open17": 0}
{"root": 1293, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 118, "eng-R": 5, "patterns": 123, "to-engine": 123}, 0, {}, 5]], "open17": 0}
{"root": 1297, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 125, "eng-R": 11, "patterns": 136, "to-engine": 136}, 0, {}, 11]], "open17": 0}
{"root": 1301, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 1305, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 6, "patterns": 134}, 0, {}, 6]], "open17": 0}
{"root": 1310, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}, 9]], "open17": 0}
{"root": 1314, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 163, "F": 2, "R": 21, "patterns": 186}, 2, {"F": 2}, 21], [14, {"E": 653, "F": 2, "R": 43, "patterns": 698, "subset-fail": 29}, 0, {}, 16]], "open17": 0}
{"root": 1318, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 116, "F": 1, "R": 7, "patterns": 124}, 1, {"F": 1}, 7], [14, {"E": 240, "R": 7, "patterns": 247, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 1322, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 130, "R": 8, "patterns": 138}, 0, {}, 8]], "open17": 0}
{"root": 1326, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 114, "F": 1, "R": 6, "patterns": 121}, 1, {"F": 1}, 6], [14, {"E": 281, "R": 6, "patterns": 287, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 1330, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 7, "patterns": 121}, 0, {}, 7]], "open17": 0}
{"root": 1334, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.3, "levels": [[13, {"E": 172, "F": 1, "R": 13, "patterns": 186}, 1, {"F": 1}, 13], [14, {"E": 448, "R": 13, "patterns": 461, "subset-fail": 8}, 0, {}, 5]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 1342, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 125, "eng-R": 13, "patterns": 138, "to-engine": 138}, 0, {}, 13]], "open17": 0}
{"root": 1346, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}, 11]], "open17": 0}
{"root": 1350, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 3, "patterns": 135}, 0, {}, 3]], "open17": 0}
{"root": 1354, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1358, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"eng-E": 171, "eng-R": 19, "patterns": 190, "to-engine": 190}, 0, {}, 19]], "open17": 0}
{"root": 1362, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 1366, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 119, "F": 1, "R": 7, "patterns": 127}, 1, {"F": 1}, 7], [14, {"E": 320, "R": 7, "patterns": 327, "subset-fail": 4}, 0, {}, 3]], "open17": 0}
{"root": 1370, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 130, "R": 6, "patterns": 136}, 0, {}, 6]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 1379, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 178, "eng-R": 16, "patterns": 194, "to-engine": 194}, 0, {}, 16]], "open17": 0}
{"root": 1383, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 1387, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 7, "patterns": 133}, 0, {}, 7]], "open17": 0}
{"root": 1391, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"eng-E": 174, "eng-R": 12, "patterns": 186, "to-engine": 186}, 0, {}, 12]], "open17": 0}
{"root": 1395, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 120, "R": 8, "patterns": 128}, 0, {}, 8]], "open17": 0}
{"root": 1399, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1403, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 11, "patterns": 121}, 0, {}, 11]], "open17": 0}
{"root": 1407, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"eng-E": 172, "eng-R": 18, "patterns": 190, "to-engine": 190}, 0, {}, 18]], "open17": 0}
{"root": 1411, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1415, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 102, "F": 1, "R": 13, "patterns": 116}, 1, {"F": 1}, 13], [14, {"E": 197, "R": 13, "patterns": 210, "subset-fail": 9}, 0, {}, 4]], "open17": 0}
{"root": 1419, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.63, "levels": [[13, {"eng-E": 172, "eng-F": 1, "eng-R": 15, "patterns": 188, "to-engine": 188}, 1, {"F": 1}, 15], [14, {"E": 233, "R": 15, "patterns": 248, "subset-fail": 7}, 0, {}, 8]], "open17": 0}
{"root": 1423, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 1427, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.15, "levels": [[13, {"E": 129, "R": 5, "patterns": 134}, 0, {}, 5]], "open17": 0}
{"root": 1431, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.52, "levels": [[13, {"eng-E": 174, "eng-R": 11, "patterns": 185, "to-engine": 185}, 0, {}, 11]], "open17": 0}
{"root": 1435, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.56, "levels": [[13, {"eng-E": 173, "eng-R": 16, "patterns": 189, "to-engine": 189}, 0, {}, 16]], "open17": 0}
{"root": 1440, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 127, "R": 8, "patterns": 135}, 0, {}, 8]], "open17": 0}
{"root": 1444, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 1448, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"eng-E": 177, "eng-R": 18, "patterns": 195, "to-engine": 195}, 0, {}, 18]], "open17": 0}
{"root": 1452, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.58, "levels": [[13, {"eng-E": 182, "eng-R": 8, "patterns": 190, "to-engine": 190}, 0, {}, 8]], "open17": 0}
{"root": 1456, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1460, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1464, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 64, "patterns": 64}, 0, {}, 0]], "open17": 0}
{"root": 1471, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 127, "R": 6, "patterns": 133}, 0, {}, 6]], "open17": 0}
{"root": 1475, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 125, "R": 12, "patterns": 137}, 0, {}, 12]], "open17": 0}
{"root": 1479, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 177, "R": 4, "patterns": 181}, 0, {}, 4]], "open17": 0}
{"root": 1484, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 1488, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 41, "R": 2, "patterns": 43}, 0, {}, 2]], "open17": 0}
{"root": 1493, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 1497, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 70, "patterns": 70}, 0, {}, 0]], "open17": 0}
{"root": 1501, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}, 11]], "open17": 0}
{"root": 1505, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 72, "R": 4, "patterns": 76}, 0, {}, 4]], "open17": 0}
{"root": 1509, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.34, "levels": [[13, {"E": 120, "F": 1, "R": 2, "patterns": 123}, 1, {"F": 1}, 2], [14, {"E": 327, "R": 2, "patterns": 329}, 0, {}, 2]], "open17": 0}
{"root": 1513, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 1517, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 1521, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 8, "patterns": 97}, 0, {}, 8]], "open17": 0}
{"root": 1525, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 4]], "open17": 0}
{"root": 1529, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 1533, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 90, "R": 4, "patterns": 94}, 0, {}, 4]], "open17": 0}
{"root": 1538, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 125, "eng-R": 6, "patterns": 131, "to-engine": 131}, 0, {}, 6]], "open17": 0}
{"root": 1542, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 1, "patterns": 93}, 0, {}, 1]], "open17": 0}
{"root": 1546, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 1550, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 118, "eng-R": 13, "patterns": 131, "to-engine": 131}, 0, {}, 13]], "open17": 0}
{"root": 1554, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 4]], "open17": 0}
{"root": 1558, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 1562, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 6, "patterns": 83}, 0, {}, 6]], "open17": 0}
{"root": 1566, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}, 2]], "open17": 0}
{"root": 1570, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 181, "R": 15, "patterns": 196}, 0, {}, 15]], "open17": 0}
{"root": 1574, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 91, "R": 4, "patterns": 95}, 0, {}, 4]], "open17": 0}
{"root": 1578, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1582, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 2, "patterns": 88}, 0, {}, 2]], "open17": 0}
{"root": 1587, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 9, "patterns": 140}, 0, {}, 9]], "open17": 0}
{"root": 1591, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 42, "patterns": 42}, 0, {}, 0]], "open17": 0}
{"root": 1596, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "R": 9, "patterns": 132}, 0, {}, 9]], "open17": 0}
{"root": 1600, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 80, "eng-R": 5, "patterns": 85, "to-engine": 85}, 0, {}, 5]], "open17": 0}
{"root": 1605, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 168, "F": 1, "R": 17, "patterns": 186}, 1, {"F": 1}, 17], [14, {"E": 314, "R": 17, "patterns": 331, "subset-fail": 9}, 0, {}, 8]], "open17": 0}
{"root": 1609, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 2, "patterns": 95}, 0, {}, 2]], "open17": 0}
{"root": 1614, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 112, "R": 8, "patterns": 120}, 0, {}, 8]], "open17": 0}
{"root": 1618, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 3, "patterns": 95}, 0, {}, 3]], "open17": 0}
{"root": 1622, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 122, "R": 7, "patterns": 129}, 0, {}, 7]], "open17": 0}
{"root": 1626, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1630, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 39, "R": 1, "patterns": 40}, 0, {}, 1]], "open17": 0}
{"root": 1634, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.67, "levels": [[13, {"eng-E": 124, "eng-O": 1, "eng-R": 8, "patterns": 133, "to-engine": 133}, 1, {"O": 1}, 8], [14, {"eng-E": 155, "eng-R": 2, "patterns": 338, "subset-fail": 181, "to-engine": 157}, 0, {}, 2]], "open17": 0}
{"root": 1638, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1642, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 7, "patterns": 92}, 0, {}, 7]], "open17": 0}
{"root": 1646, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 4]], "open17": 0}
{"root": 1650, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 43, "R": 2, "patterns": 45}, 0, {}, 2]], "open17": 0}
{"root": 1654, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 91, "R": 1, "patterns": 92}, 0, {}, 1]], "open17": 0}
{"root": 1658, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 1663, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 1667, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 2]], "open17": 0}
{"root": 1672, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 110, "R": 13, "patterns": 123}, 0, {}, 13]], "open17": 0}
{"root": 1677, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}, 3]], "open17": 0}
{"root": 1681, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 1685, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 11, "patterns": 125}, 0, {}, 11]], "open17": 0}
{"root": 1689, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"E": 105, "F": 1, "R": 2, "patterns": 108}, 1, {"F": 1}, 1], [14, {"E": 282, "R": 2, "patterns": 284, "subset-fail": 2}, 0, {}, 0]], "open17": 0}
{"root": 1693, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 1699, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1704, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 1711, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 76, "R": 4, "patterns": 80}, 0, {}, 4]], "open17": 0}
{"root": 1718, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 78, "R": 4, "patterns": 82}, 0, {}, 4]], "open17": 0}
{"root": 1722, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 13, "patterns": 120}, 0, {}, 13]], "open17": 0}
{"root": 1726, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"eng-E": 124, "eng-R": 10, "patterns": 134, "to-engine": 134}, 0, {}, 10]], "open17": 0}
{"root": 1730, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.46, "levels": [[13, {"eng-E": 122, "eng-F": 1, "eng-R": 4, "patterns": 127, "to-engine": 127}, 1, {"F": 1}, 4], [14, {"E": 209, "R": 4, "patterns": 213, "subset-fail": 4}, 0, {}, 0]], "open17": 0}
{"root": 1734, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 1743, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 60, "patterns": 60}, 0, {}, 0]], "open17": 0}
{"root": 1747, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 1756, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 115, "eng-R": 7, "patterns": 122, "to-engine": 122}, 0, {}, 7]], "open17": 0}
{"root": 1760, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}, 4]], "open17": 0}
{"root": 1766, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 2]], "open17": 0}
{"root": 1770, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 5, "patterns": 115}, 0, {}, 5]], "open17": 0}
{"root": 1777, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.45, "levels": [[13, {"eng-E": 178, "eng-R": 10, "patterns": 188, "to-engine": 188}, 0, {}, 10]], "open17": 0}
{"root": 1781, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 51, "R": 1, "patterns": 52}, 0, {}, 1]], "open17": 0}
{"root": 1787, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "R": 5, "patterns": 133}, 0, {}, 3]], "open17": 0}
{"root": 1791, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 87, "R": 6, "patterns": 93}, 0, {}, 6]], "open17": 0}
{"root": 1795, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 84, "R": 3, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 1799, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"E": 175, "R": 15, "patterns": 190}, 0, {}, 15]], "open17": 0}
{"root": 1803, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 80, "R": 6, "patterns": 86}, 0, {}, 6]], "open17": 0}
{"root": 1807, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 124, "R": 6, "patterns": 130}, 0, {}, 6]], "open17": 0}
{"root": 1812, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"eng-E": 124, "eng-R": 11, "patterns": 135, "to-engine": 135}, 0, {}, 11]], "open17": 0}
{"root": 1818, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.41, "levels": [[13, {"eng-E": 125, "eng-R": 7, "patterns": 132, "to-engine": 132}, 0, {}, 7]], "open17": 0}
{"root": 1822, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 130, "eng-R": 3, "patterns": 133, "to-engine": 133}, 0, {}, 3]], "open17": 0}
{"root": 1826, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 174, "R": 16, "patterns": 190}, 0, {}, 16]], "open17": 0}
{"root": 1830, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.79, "levels": [[13, {"eng-E": 175, "eng-O": 1, "eng-R": 11, "patterns": 187, "to-engine": 187}, 1, {"O": 1}, 11], [14, {"eng-E": 229, "eng-R": 4, "patterns": 443, "subset-fail": 210, "to-engine": 233}, 0, {}, 4]], "open17": 0}
{"root": 1834, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 51, "R": 2, "patterns": 53}, 0, {}, 2]], "open17": 0}
{"root": 1838, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 131, "R": 5, "patterns": 136}, 0, {}, 5]], "open17": 0}
{"root": 1843, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 130, "R": 4, "patterns": 134}, 0, {}, 4]], "open17": 0}
{"root": 1847, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 183, "F": 1, "R": 11, "patterns": 195}, 1, {"F": 1}, 11], [14, {"E": 454, "R": 11, "patterns": 465, "subset-fail": 6}, 0, {}, 5]], "open17": 0}
{"root": 1852, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 132, "R": 5, "patterns": 137}, 0, {}, 5]], "open17": 0}
{"root": 1856, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 1860, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 1864, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 108, "R": 5, "patterns": 113}, 0, {}, 5]], "open17": 0}
{"root": 1868, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 137, "R": 6, "patterns": 143}, 0, {}, 6]], "open17": 0}
{"root": 1873, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.46, "levels": [[13, {"eng-E": 178, "eng-R": 10, "patterns": 188, "to-engine": 188}, 0, {}, 10]], "open17": 0}
{"root": 1878, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.75, "levels": [[13, {"eng-E": 174, "eng-R": 14, "patterns": 188, "to-engine": 188}, 0, {}, 14]], "open17": 0}
{"root": 1882, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 59, "R": 8, "patterns": 67}, 0, {}, 8]], "open17": 0}
{"root": 1886, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 62, "F": 1, "R": 6, "patterns": 69}, 1, {"F": 1}, 3], [14, {"E": 130, "R": 6, "patterns": 136, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 1891, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 129, "R": 5, "patterns": 134}, 0, {}, 5]], "open17": 0}
{"root": 1895, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 5, "patterns": 87}, 0, {}, 5]], "open17": 0}
{"root": 1900, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 1904, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 69, "R": 6, "patterns": 75}, 0, {}, 6]], "open17": 0}
{"root": 1908, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 125, "R": 6, "patterns": 131}, 0, {}, 6]], "open17": 0}
{"root": 1912, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.13, "levels": [[13, {"E": 111, "R": 5, "patterns": 116}, 0, {}, 5]], "open17": 0}
{"root": 1917, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"eng-E": 117, "eng-R": 8, "patterns": 125, "to-engine": 125}, 0, {}, 8]], "open17": 0}
{"root": 1921, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 1927, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 1932, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"eng-E": 117, "eng-R": 6, "patterns": 123, "to-engine": 123}, 0, {}, 6]], "open17": 0}
{"root": 1939, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"eng-E": 9, "eng-O": 1, "eng-R": 1, "patterns": 93, "to-engine": 93}, 1, {"O": 1}, 1], [14, {"eng-E": 28, "eng-R": 1, "patterns": 174, "subset-fail": 70, "to-engine": 104}, 0, {}, 1]], "open17": 0}
{"root": 1943, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 1947, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 11, "patterns": 126}, 0, {}, 11]], "open17": 0}
{"root": 1951, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}, 16]], "open17": 0}
{"root": 1955, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 166, "R": 15, "patterns": 181}, 0, {}, 15]], "open17": 0}
{"root": 1959, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 116, "R": 11, "patterns": 127}, 0, {}, 11]], "open17": 0}
{"root": 1963, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 76, "R": 2, "patterns": 78}, 0, {}, 2]], "open17": 0}
{"root": 1967, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 1971, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 113, "R": 7, "patterns": 120}, 0, {}, 7]], "open17": 0}
{"root": 1975, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 95, "F": 1, "R": 4, "patterns": 100}, 1, {"F": 1}, 4], [14, {"E": 277, "R": 4, "patterns": 281, "subset-fail": 1}, 0, {}, 3]], "open17": 0}
{"root": 1979, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 1984, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 113, "R": 8, "patterns": 121}, 0, {}, 8]], "open17": 0}
{"root": 1988, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 3, "patterns": 90}, 0, {}, 3]], "open17": 0}
{"root": 1992, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 79, "R": 5, "patterns": 84}, 0, {}, 5]], "open17": 0}
{"root": 1996, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 127, "R": 7, "patterns": 134}, 0, {}, 7]], "open17": 0}
{"root": 2000, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 113, "R": 6, "patterns": 119}, 0, {}, 6]], "open17": 0}
{"root": 2005, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 3, "patterns": 88}, 0, {}, 3]], "open17": 0}
{"root": 2009, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 123, "R": 2, "patterns": 125}, 0, {}, 2]], "open17": 0}
{"root": 2013, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 129, "R": 8, "patterns": 137}, 0, {}, 8]], "open17": 0}
{"root": 2017, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 141, "R": 6, "patterns": 147}, 0, {}, 3]], "open17": 0}
{"root": 2023, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 81, "eng-R": 13, "patterns": 177, "to-engine": 177}, 0, {}, 13]], "open17": 0}
{"root": 2028, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.63, "levels": [[13, {"E": 167, "F": 2, "R": 12, "patterns": 181}, 2, {"F": 2}, 12], [14, {"E": 746, "F": 2, "R": 26, "patterns": 774, "subset-fail": 14}, 1, {"F": 1}, 11], [15, {"E": 283, "patterns": 283}, 0, {}, 0]], "open17": 0}
{"root": 2033, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.14, "levels": [[13, {"eng-E": 21, "patterns": 79, "to-engine": 79}, 0, {}, 0]], "open17": 0}
{"root": 2038, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"E": 116, "F": 1, "R": 6, "patterns": 123}, 1, {"F": 1}, 6], [14, {"E": 315, "R": 6, "patterns": 321, "subset-fail": 6}, 0, {}, 0]], "open17": 0}
{"root": 2042, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 43, "R": 1, "patterns": 44}, 0, {}, 1]], "open17": 0}
{"root": 2046, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 55, "patterns": 55}, 0, {}, 0]], "open17": 0}
{"root": 2050, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 106, "F": 1, "R": 8, "patterns": 115}, 1, {"F": 1}, 8], [14, {"E": 298, "R": 8, "patterns": 306, "subset-fail": 6}, 0, {}, 2]], "open17": 0}
{"root": 2056, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 110, "F": 1, "R": 11, "patterns": 122}, 1, {"F": 1}, 11], [14, {"E": 152, "R": 11, "patterns": 163, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 2060, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 2064, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.28, "levels": [[13, {"E": 112, "F": 1, "R": 10, "patterns": 123}, 1, {"F": 1}, 10], [14, {"E": 306, "R": 10, "patterns": 316, "subset-fail": 7}, 0, {}, 3]], "open17": 0}
{"root": 2071, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.37, "levels": [[13, {"eng-E": 128, "eng-F": 1, "eng-R": 6, "patterns": 135, "to-engine": 135}, 1, {"F": 1}, 6], [14, {"E": 239, "R": 6, "patterns": 245, "subset-fail": 3}, 0, {}, 3]], "open17": 0}
{"root": 2076, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 3, "patterns": 82}, 0, {}, 3]], "open17": 0}
{"root": 2082, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 53, "patterns": 53}, 0, {}, 0]], "open17": 0}
{"root": 2086, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 114, "eng-R": 10, "patterns": 124, "to-engine": 124}, 0, {}, 10]], "open17": 0}
{"root": 2094, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 64, "eng-R": 5, "patterns": 130, "to-engine": 130}, 0, {}, 5]], "open17": 0}
{"root": 2098, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.44, "levels": [[13, {"E": 163, "F": 2, "R": 10, "patterns": 175}, 2, {"F": 2}, 10], [14, {"E": 698, "F": 2, "R": 22, "patterns": 722, "subset-fail": 19}, 0, {}, 5]], "open17": 0}
{"root": 2102, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.38, "levels": [[13, {"eng-E": 160, "eng-R": 15, "patterns": 175, "to-engine": 175}, 0, {}, 15]], "open17": 0}
{"root": 2106, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.22, "levels": [[13, {"eng-E": 134, "eng-R": 7, "patterns": 141, "to-engine": 141}, 0, {}, 7]], "open17": 0}
{"root": 2110, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.75, "levels": [[13, {"eng-E": 157, "eng-O": 1, "eng-R": 10, "patterns": 168, "to-engine": 168}, 1, {"O": 1}, 10], [14, {"eng-E": 219, "eng-R": 2, "patterns": 401, "subset-fail": 180, "to-engine": 221}, 0, {}, 2]], "open17": 0}
{"root": 2114, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 114, "R": 4, "patterns": 118}, 0, {}, 4]], "open17": 0}
{"root": 2118, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 11, "patterns": 116}, 0, {}, 11]], "open17": 0}
{"root": 2122, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 51, "R": 1, "patterns": 52}, 0, {}, 1]], "open17": 0}
{"root": 2126, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 1.32, "levels": [[13, {"eng-E": 2, "eng-F": 1, "eng-O": 1, "patterns": 42, "to-engine": 42}, 2, {"O": 1, "F": 1}, 0], [14, {"E": 8, "F": 3, "R": 8, "eng-E": 7, "eng-O": 1, "patterns": 140, "to-engine": 121}, 3, {"F": 2, "O": 1}, 3], [15, {"E": 36, "R": 8, "eng-E": 8, "eng-R": 1, "patterns": 284, "to-engine": 240}, 0, {}, 3]], "open17": 0}
{"root": 2130, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "patterns": 56}, 0, {}, 0]], "open17": 0}
{"root": 2134, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 116, "R": 6, "patterns": 122}, 0, {}, 6]], "open17": 0}
{"root": 2139, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 132, "R": 7, "patterns": 139}, 0, {}, 7]], "open17": 0}
{"root": 2143, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 177, "R": 15, "patterns": 192}, 0, {}, 15]], "open17": 0}
{"root": 2148, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 123, "eng-R": 12, "patterns": 135, "to-engine": 135}, 0, {}, 12]], "open17": 0}
{"root": 2152, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"eng-E": 47, "eng-R": 1, "patterns": 95, "to-engine": 95}, 0, {}, 1]], "open17": 0}
{"root": 2156, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 2160, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 169, "R": 18, "patterns": 187}, 0, {}, 18]], "open17": 0}
{"root": 2164, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.36, "levels": [[13, {"eng-E": 121, "eng-R": 10, "patterns": 131, "to-engine": 131}, 0, {}, 10]], "open17": 0}
{"root": 2170, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 5, "patterns": 91}, 0, {}, 5]], "open17": 0}
{"root": 2174, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 2179, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 109, "R": 12, "patterns": 121}, 0, {}, 12]], "open17": 0}
{"root": 2183, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 7, "patterns": 74}, 0, {}, 7]], "open17": 0}
{"root": 2187, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 1, "patterns": 77}, 0, {}, 1]], "open17": 0}
{"root": 2194, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 115, "F": 1, "R": 3, "patterns": 119}, 1, {"F": 1}, 3], [14, {"E": 292, "R": 3, "patterns": 295, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 2198, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"eng-E": 129, "eng-R": 3, "patterns": 132, "to-engine": 132}, 0, {}, 3]], "open17": 0}
{"root": 2202, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 5, "patterns": 88}, 0, {}, 5]], "open17": 0}
{"root": 2206, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 2211, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 4]], "open17": 0}
{"root": 2215, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 9, "patterns": 136}, 0, {}, 9]], "open17": 0}
{"root": 2220, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 85, "eng-R": 1, "patterns": 86, "to-engine": 86}, 0, {}, 1]], "open17": 0}
{"root": 2224, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 75, "R": 5, "patterns": 80}, 0, {}, 5]], "open17": 0}
{"root": 2228, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 41, "R": 2, "patterns": 43}, 0, {}, 2]], "open17": 0}
{"root": 2232, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 2, "patterns": 87}, 0, {}, 2]], "open17": 0}
{"root": 2236, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 75, "R": 6, "patterns": 81}, 0, {}, 6]], "open17": 0}
{"root": 2240, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 84, "R": 2, "patterns": 86}, 0, {}, 2]], "open17": 0}
{"root": 2244, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 2249, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "R": 5, "patterns": 131}, 0, {}, 5]], "open17": 0}
{"root": 2254, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 2258, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"eng-E": 67, "eng-R": 5, "patterns": 139, "to-engine": 139}, 0, {}, 5]], "open17": 0}
{"root": 2262, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 1, "patterns": 96}, 0, {}, 1]], "open17": 0}
{"root": 2266, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 57, "R": 1, "patterns": 58}, 0, {}, 1]], "open17": 0}
{"root": 2271, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 4, "patterns": 132}, 0, {}, 4]], "open17": 0}
{"root": 2275, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 2279, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"eng-E": 43, "eng-F": 1, "eng-R": 3, "patterns": 87, "to-engine": 87}, 1, {"F": 1}, 3], [14, {"E": 112, "R": 6, "patterns": 118, "subset-fail": 2}, 0, {}, 2]], "open17": 0}
{"root": 2283, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 1, "patterns": 87}, 0, {}, 1]], "open17": 0}
{"root": 2288, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 2292, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 2297, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"eng-E": 135, "eng-R": 4, "patterns": 139, "to-engine": 139}, 0, {}, 4]], "open17": 0}
{"root": 2301, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.59, "levels": [[13, {"eng-E": 131, "eng-O": 1, "eng-R": 2, "patterns": 134, "to-engine": 134}, 1, {"O": 1}, 2], [14, {"eng-E": 176, "eng-R": 1, "patterns": 343, "subset-fail": 166, "to-engine": 177}, 0, {}, 1]], "open17": 0}
{"root": 2306, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 2, "patterns": 79}, 0, {}, 2]], "open17": 0}
{"root": 2311, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 121, "R": 7, "patterns": 128}, 0, {}, 7]], "open17": 0}
{"root": 2315, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.11, "levels": [[13, {"E": 76, "R": 3, "patterns": 79}, 0, {}, 3]], "open17": 0}
{"root": 2320, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 87, "R": 6, "patterns": 93}, 0, {}, 6]], "open17": 0}
{"root": 2324, "kind": "O", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 71, "eng-R": 1, "patterns": 139, "to-engine": 139}, 0, {}, 1]], "open17": 0}
{"root": 2328, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 79, "R": 6, "patterns": 85}, 0, {}, 6]], "open17": 0}
{"root": 2332, "kind": "O", "mult": {"2": 21, "3": 8, "4": 1, "6": 1}, "time": 0.68, "levels": [[13, {"eng-E": 38, "eng-F": 1, "eng-O": 1, "eng-R": 3, "patterns": 84, "to-engine": 84}, 2, {"F": 1, "O": 1}, 3], [14, {"E": 187, "R": 6, "eng-E": 79, "patterns": 386, "subset-fail": 36, "to-engine": 157}, 0, {}, 6]], "open17": 0}
{"root": 2336, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 127, "R": 8, "patterns": 135}, 0, {}, 8]], "open17": 0}
{"root": 2340, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 4]], "open17": 0}
{"root": 2345, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 2349, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 1, "patterns": 51}, 0, {}, 1]], "open17": 0}
{"root": 2353, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 1, "patterns": 93}, 0, {}, 1]], "open17": 0}
{"root": 2358, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 1, "patterns": 90}, 0, {}, 1]], "open17": 0}
{"root": 2363, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 87, "R": 2, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 2367, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 2371, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 2]], "open17": 0}
{"root": 2375, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 58, "R": 1, "patterns": 59}, 0, {}, 1]], "open17": 0}
{"root": 2380, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 62, "patterns": 62}, 0, {}, 0]], "open17": 0}
{"root": 2385, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 2390, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 4, "patterns": 97}, 0, {}, 4]], "open17": 0}
{"root": 2394, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 96, "R": 2, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 2398, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 56, "R": 1, "patterns": 57}, 0, {}, 1]], "open17": 0}
{"root": 2403, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 2407, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 2, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 2411, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 6, "patterns": 95}, 0, {}, 6]], "open17": 0}
{"root": 2415, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 89, "R": 5, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 2419, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 6, "patterns": 89}, 0, {}, 6]], "open17": 0}
{"root": 2423, "kind": "F", "mult": {"2": 20, "3": 6, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 3, "patterns": 49}, 0, {}, 3]], "open17": 0}
{"root": 2443, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.17, "levels": [[13, {"E": 81, "F": 1, "R": 6, "patterns": 88}, 1, {"F": 1}, 6], [14, {"E": 210, "R": 6, "patterns": 216, "subset-fail": 4}, 0, {}, 2]], "open17": 0}
{"root": 2513, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 68, "R": 9, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 2597, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 117, "R": 8, "patterns": 125}, 0, {}, 8]], "open17": 0}
{"root": 2628, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 122, "R": 4, "patterns": 126}, 0, {}, 2]], "open17": 0}
{"root": 2867, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 2953, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 128, "R": 8, "patterns": 136}, 0, {}, 4]], "open17": 0}
{"root": 2984, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 115, "R": 13, "patterns": 128}, 0, {}, 13]], "open17": 0}
{"root": 3221, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 3291, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.03, "levels": [[13, {"E": 36, "R": 4, "patterns": 40}, 0, {}, 2]], "open17": 0}
{"root": 3382, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 3386, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 75, "patterns": 75}, 0, {}, 0]], "open17": 0}
{"root": 3392, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 128, "eng-R": 4, "patterns": 132, "to-engine": 132}, 0, {}, 4]], "open17": 0}
{"root": 3433, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 113, "R": 11, "patterns": 124}, 0, {}, 11]], "open17": 0}
{"root": 3704, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 120, "R": 6, "patterns": 126}, 0, {}, 6]], "open17": 0}
{"root": 3819, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 76, "R": 10, "patterns": 86}, 0, {}, 10]], "open17": 0}
{"root": 3833, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 71, "R": 6, "patterns": 77}, 0, {}, 6]], "open17": 0}
{"root": 3837, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 5, "patterns": 86}, 0, {}, 5]], "open17": 0}
{"root": 3843, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 75, "R": 10, "patterns": 85}, 0, {}, 10]], "open17": 0}
{"root": 3930, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 4035, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 121, "R": 8, "patterns": 129}, 0, {}, 8]], "open17": 0}
{"root": 4206, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.17, "levels": [[13, {"E": 71, "F": 1, "R": 13, "patterns": 85}, 1, {"F": 1}, 13], [14, {"E": 156, "R": 11, "patterns": 167, "subset-fail": 5}, 0, {}, 6]], "open17": 0}
{"root": 4388, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.59, "levels": [[13, {"eng-E": 121, "eng-R": 6, "patterns": 127, "to-engine": 127}, 0, {}, 6]], "open17": 0}
{"root": 4493, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 2, "patterns": 83}, 0, {}, 2]], "open17": 0}
{"root": 4559, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 118, "R": 11, "patterns": 129}, 0, {}, 11]], "open17": 0}
{"root": 4585, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 122, "R": 9, "patterns": 131}, 0, {}, 9]], "open17": 0}
{"root": 4691, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 77, "R": 6, "patterns": 83}, 0, {}, 6]], "open17": 0}
{"root": 4966, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 73, "R": 8, "patterns": 81}, 0, {}, 8]], "open17": 0}
{"root": 4991, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 41, "R": 6, "patterns": 47}, 0, {}, 6]], "open17": 0}
{"root": 5142, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 85, "R": 4, "patterns": 89}, 0, {}, 2]], "open17": 0}
{"root": 5292, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.16, "levels": [[13, {"E": 70, "F": 1, "R": 12, "patterns": 83}, 1, {"F": 1}, 12], [14, {"E": 112, "R": 12, "patterns": 124, "subset-fail": 2}, 0, {}, 10]], "open17": 0}
{"root": 5310, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 54, "R": 4, "patterns": 58}, 0, {}, 4]], "open17": 0}
{"root": 5318, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 48, "R": 1, "patterns": 49}, 0, {}, 1]], "open17": 0}
{"root": 5327, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 76, "R": 6, "patterns": 82}, 0, {}, 6]], "open17": 0}
{"root": 5331, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 85, "eng-R": 1, "patterns": 86, "to-engine": 86}, 0, {}, 1]], "open17": 0}
{"root": 5338, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 80, "R": 3, "patterns": 83}, 0, {}, 3]], "open17": 0}
{"root": 5342, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}, 3]], "open17": 0}
{"root": 5366, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 5468, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 118, "R": 8, "patterns": 126}, 0, {}, 5]], "open17": 0}
{"root": 5560, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.15, "levels": [[13, {"E": 85, "F": 1, "R": 15, "patterns": 101}, 1, {"F": 1}, 15], [14, {"E": 207, "R": 15, "patterns": 222, "subset-fail": 13}, 0, {}, 2]], "open17": 0}
{"root": 5742, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.07, "levels": [[13, {"E": 120, "R": 6, "patterns": 126}, 0, {}, 6]], "open17": 0}
{"root": 5746, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 121, "R": 5, "patterns": 126}, 0, {}, 5]], "open17": 0}
{"root": 5757, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 121, "R": 7, "patterns": 128}, 0, {}, 7]], "open17": 0}
{"root": 5780, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.05, "levels": [[13, {"E": 95, "R": 14, "patterns": 109}, 0, {}, 14]], "open17": 0}
{"root": 5794, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 60, "eng-R": 4, "patterns": 128, "to-engine": 128}, 0, {}, 4]], "open17": 0}
{"root": 5800, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}, 11]], "open17": 0}
{"root": 5845, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 110, "R": 15, "patterns": 125}, 0, {}, 15]], "open17": 0}
{"root": 5975, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.04, "levels": [[13, {"E": 48, "R": 2, "patterns": 50}, 0, {}, 2]], "open17": 0}
{"root": 6019, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.09, "levels": [[13, {"E": 124, "R": 6, "patterns": 130}, 0, {}, 6]], "open17": 0}
{"root": 6043, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 120, "eng-R": 9, "patterns": 129, "to-engine": 129}, 0, {}, 9]], "open17": 0}
{"root": 6230, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 54, "patterns": 54}, 0, {}, 0]], "open17": 0}
{"root": 6282, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.18, "levels": [[13, {"E": 113, "F": 1, "R": 6, "patterns": 120}, 1, {"F": 1}, 6], [14, {"E": 273, "R": 5, "patterns": 278, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 6503, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 144, "R": 24, "patterns": 168}, 0, {}, 24]], "open17": 0}
{"root": 6915, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.11, "levels": [[13, {"E": 157, "R": 12, "patterns": 169}, 0, {}, 12]], "open17": 0}
{"root": 6994, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.07, "levels": [[13, {"E": 111, "R": 8, "patterns": 119}, 0, {}, 4]], "open17": 0}
{"root": 7094, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 1.34, "levels": [[13, {"E": 234, "F": 3, "R": 25, "patterns": 262}, 2, {"F": 2}, 14], [14, {"E": 797, "F": 4, "R": 54, "patterns": 855, "subset-fail": 24}, 2, {"F": 2}, 18], [15, {"E": 795, "R": 2, "patterns": 797}, 0, {}, 1]], "open17": 0}
{"root": 7304, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.09, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}, 8]], "open17": 0}
{"root": 7423, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.4, "levels": [[13, {"eng-E": 92, "eng-R": 5, "patterns": 188, "to-engine": 188}, 0, {}, 5]], "open17": 0}
{"root": 7442, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 57, "R": 3, "patterns": 60}, 0, {}, 3]], "open17": 0}
{"root": 7448, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.13, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}, 10]], "open17": 0}
{"root": 7452, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 83, "eng-R": 3, "patterns": 86, "to-engine": 86}, 0, {}, 3]], "open17": 0}
{"root": 7516, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.12, "levels": [[13, {"E": 73, "R": 11, "patterns": 84}, 0, {}, 11]], "open17": 0}
{"root": 7520, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 78, "R": 5, "patterns": 83}, 0, {}, 5]], "open17": 0}
{"root": 7524, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 84, "patterns": 84}, 0, {}, 0]], "open17": 0}
{"root": 7528, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 7532, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.15, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 7614, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.2, "levels": [[13, {"E": 83, "F": 1, "R": 10, "patterns": 94}, 1, {"F": 1}, 10], [14, {"E": 196, "R": 10, "patterns": 206, "subset-fail": 5}, 0, {}, 5]], "open17": 0}
{"root": 7702, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 97, "R": 12, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 7783, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.11, "levels": [[13, {"E": 179, "R": 15, "patterns": 194}, 0, {}, 15]], "open17": 0}
{"root": 7787, "kind": "O", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.61, "levels": [[13, {"eng-E": 180, "eng-R": 13, "patterns": 193, "to-engine": 193}, 0, {}, 13]], "open17": 0}
{"root": 7807, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 7811, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.06, "levels": [[13, {"E": 80, "R": 1, "patterns": 81}, 0, {}, 1]], "open17": 0}
{"root": 7815, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.08, "levels": [[13, {"E": 83, "R": 2, "patterns": 85}, 0, {}, 2]], "open17": 0}
{"root": 7819, "kind": "F", "mult": {"2": 19, "3": 9, "5": 2}, "time": 0.1, "levels": [[13, {"E": 79, "R": 3, "patterns": 82}, 0, {}, 3]], "open17": 0}
{"root": 7851, "kind": "F", "mult": {"2": 18, "3": 6, "4": 5}, "time": 0.06, "levels": [[13, {"E": 78, "R": 17, "patterns": 95}, 0, {}, 10]], "open17": 0}
{"root": 7997, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.21, "levels": [[13, {"E": 102, "F": 1, "R": 12, "patterns": 115}, 1, {"F": 1}, 12], [14, {"E": 204, "R": 12, "patterns": 216, "subset-fail": 6}, 0, {}, 6]], "open17": 0}
{"root": 8128, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 123, "R": 13, "patterns": 136}, 0, {}, 13]], "open17": 0}
{"root": 8315, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 2, "patterns": 84}, 0, {}, 2]], "open17": 0}
{"root": 8527, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.09, "levels": [[13, {"E": 111, "R": 15, "patterns": 126}, 0, {}, 15]], "open17": 0}
{"root": 8607, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 121, "R": 13, "patterns": 134}, 0, {}, 13]], "open17": 0}
{"root": 8851, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 145, "R": 34, "patterns": 179}, 0, {}, 17]], "open17": 0}
{"root": 8966, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.16, "levels": [[13, {"E": 72, "F": 1, "R": 8, "patterns": 81}, 1, {"F": 1}, 8], [14, {"E": 160, "R": 8, "patterns": 168, "subset-fail": 2}, 0, {}, 6]], "open17": 0}
{"root": 9510, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.26, "levels": [[13, {"E": 68, "F": 1, "R": 8, "patterns": 77}, 1, {"F": 1}, 4], [14, {"E": 206, "R": 8, "patterns": 214, "subset-fail": 6}, 0, {}, 1]], "open17": 0}
{"root": 9550, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.19, "levels": [[13, {"E": 104, "F": 1, "R": 20, "patterns": 125}, 1, {"F": 1}, 20], [14, {"E": 223, "R": 16, "patterns": 239, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 9681, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 74, "R": 7, "patterns": 81}, 0, {}, 7]], "open17": 0}
{"root": 9763, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 7, "patterns": 83}, 0, {}, 7]], "open17": 0}
{"root": 9812, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 11, "patterns": 77}, 0, {}, 11]], "open17": 0}
{"root": 9894, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.23, "levels": [[13, {"E": 159, "F": 1, "R": 18, "patterns": 178}, 1, {"F": 1}, 18], [14, {"E": 303, "R": 16, "patterns": 319, "subset-fail": 7}, 0, {}, 9]], "open17": 0}
{"root": 9995, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 77, "R": 4, "patterns": 81}, 0, {}, 4]], "open17": 0}
{"root": 10050, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 51, "R": 4, "patterns": 55}, 0, {}, 2]], "open17": 0}
{"root": 10097, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.35, "levels": [[13, {"E": 160, "F": 2, "R": 12, "patterns": 174}, 2, {"F": 2}, 6], [14, {"E": 670, "F": 2, "R": 22, "patterns": 694, "subset-fail": 10}, 0, {}, 7]], "open17": 0}
{"root": 10106, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 195, "R": 38, "patterns": 233}, 0, {}, 10]], "open17": 0}
{"root": 10179, "kind": "F", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.25, "levels": [[13, {"E": 20, "F": 2, "R": 8, "patterns": 30}, 1, {"F": 1}, 2], [14, {"E": 37, "F": 1, "R": 8, "patterns": 46}, 1, {"F": 1}, 4], [15, {"E": 8, "R": 8, "patterns": 16}, 0, {}, 2]], "open17": 0}
{"root": 11178, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 6, "patterns": 89}, 0, {}, 6]], "open17": 0}
{"root": 11462, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 42, "R": 5, "patterns": 47}, 0, {}, 3]], "open17": 0}
{"root": 11756, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 19, "patterns": 143}, 0, {}, 19]], "open17": 0}
{"root": 11921, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 72, "R": 9, "patterns": 81}, 0, {}, 9]], "open17": 0}
{"root": 12090, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 52, "R": 3, "patterns": 55}, 0, {}, 3]], "open17": 0}
{"root": 12236, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 47, "R": 3, "patterns": 50}, 0, {}, 2]], "open17": 0}
{"root": 12391, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 4, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 12541, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.07, "levels": [[13, {"E": 116, "R": 15, "patterns": 131}, 0, {}, 15]], "open17": 0}
{"root": 12583, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 9, "patterns": 82}, 0, {}, 9]], "open17": 0}
{"root": 13954, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 11, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 14178, "kind": "O", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.79, "levels": [[13, {"eng-E": 116, "eng-O": 1, "eng-R": 10, "patterns": 127, "to-engine": 127}, 1, {"O": 1}, 10], [14, {"eng-E": 134, "eng-R": 6, "patterns": 159, "subset-fail": 19, "to-engine": 140}, 0, {}, 6]], "open17": 0}
{"root": 14622, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 3, "patterns": 86}, 0, {}, 3]], "open17": 0}
{"root": 14827, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 58, "patterns": 58}, 0, {}, 0]], "open17": 0}
{"root": 14846, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 13, "patterns": 129}, 0, {}, 13]], "open17": 0}
{"root": 15001, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 6, "patterns": 52}, 0, {}, 6]], "open17": 0}
{"root": 15048, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 5, "patterns": 89}, 0, {}, 5]], "open17": 0}
{"root": 15085, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 11, "patterns": 88}, 0, {}, 11]], "open17": 0}
{"root": 15219, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 43, "R": 4, "patterns": 47}, 0, {}, 4]], "open17": 0}
{"root": 15415, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 4, "patterns": 73}, 0, {}, 4]], "open17": 0}
{"root": 15454, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 10, "patterns": 91}, 0, {}, 10]], "open17": 0}
{"root": 15517, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "R": 5, "patterns": 59}, 0, {}, 5]], "open17": 0}
{"root": 15802, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 9]], "open17": 0}
{"root": 16621, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 10, "patterns": 116}, 0, {}, 10]], "open17": 0}
{"root": 16873, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "R": 3, "patterns": 85}, 0, {}, 3]], "open17": 0}
{"root": 17015, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 83, "R": 5, "patterns": 88}, 0, {}, 5]], "open17": 0}
{"root": 17186, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 17297, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 27, "R": 3, "patterns": 30}, 0, {}, 3]], "open17": 0}
{"root": 17527, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 48, "R": 3, "patterns": 51}, 0, {}, 3]], "open17": 0}
{"root": 17599, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 9]], "open17": 0}
{"root": 17820, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 105, "R": 11, "patterns": 116}, 0, {}, 11]], "open17": 0}
{"root": 18160, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 6, "patterns": 22, "to-engine": 22}, 0, {}, 0]], "open17": 0}
{"root": 18205, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 23, "R": 4, "patterns": 27}, 0, {}, 1]], "open17": 0}
{"root": 18232, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 16, "patterns": 89}, 0, {}, 8]], "open17": 0}
{"root": 18452, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.06, "levels": [[13, {"E": 116, "R": 13, "patterns": 129}, 0, {}, 13]], "open17": 0}
{"root": 18581, "kind": "F", "mult": {"2": 17, "3": 9, "4": 2, "5": 1}, "time": 0.22, "levels": [[13, {"E": 113, "F": 1, "R": 14, "patterns": 128}, 1, {"F": 1}, 14], [14, {"E": 312, "R": 14, "patterns": 326, "subset-fail": 7}, 0, {}, 7]], "open17": 0}
{"root": 18860, "kind": "O", "mult": {"2": 18, "3": 11, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 4, "eng-R": 1, "patterns": 36, "to-engine": 36}, 0, {}, 1]], "open17": 0}
{"root": 20417, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.39, "levels": [[13, {"E": 93, "F": 3, "R": 28, "patterns": 124}, 2, {"F": 2}, 14], [14, {"E": 404, "F": 4, "R": 56, "patterns": 464, "subset-fail": 20}, 2, {"F": 2}, 27], [15, {"E": 356, "R": 5, "patterns": 361, "subset-fail": 3}, 0, {}, 1]], "open17": 0}
{"root": 24062, "kind": "O", "mult": {"2": 15, "3": 9, "4": 4}, "time": 1.2, "levels": [[13, {"eng-E": 73, "eng-O": 2, "eng-R": 7, "patterns": 161, "to-engine": 161}, 2, {"O": 2}, 7], [14, {"eng-E": 266, "eng-R": 11, "patterns": 866, "subset-fail": 473, "to-engine": 393}, 0, {}, 11]], "open17": 0}
{"root": 30135, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 59, "R": 18, "patterns": 77}, 0, {}, 9]], "open17": 0}
{"root": 35812, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.05, "levels": [[13, {"E": 65, "R": 8, "patterns": 73}, 0, {}, 8]], "open17": 0}
{"root": 41299, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.04, "levels": [[13, {"E": 43, "R": 8, "patterns": 51}, 0, {}, 2]], "open17": 0}
{"root": 47649, "kind": "F", "mult": {"2": 15, "3": 9, "4": 4}, "time": 0.03, "levels": [[13, {"E": 46, "R": 5, "patterns": 51}, 0, {}, 5]], "open17": 0}
{"root": 51518, "kind": "O", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.44, "levels": [[13, {"eng-E": 40, "eng-R": 12, "patterns": 102, "to-engine": 102}, 0, {}, 12]], "open17": 0}
{"root": 57182, "kind": "F", "mult": {"2": 14, "3": 12, "4": 1, "5": 1}, "time": 0.3, "levels": [[13, {"E": 88, "F": 2, "R": 24, "patterns": 114}, 2, {"F": 2}, 12], [14, {"E": 334, "F": 2, "R": 48, "patterns": 384, "subset-fail": 26}, 1, {"F": 1}, 11], [15, {"E": 154, "R": 22, "patterns": 176, "subset-fail": 14}, 0, {}, 4]], "open17": 0}
{"root": 75527, "kind": "O", "mult": {"2": 12, "3": 12, "4": 3}, "time": 0.36, "levels": [[13, {"eng-E": 23, "eng-O": 1, "eng-R": 6, "patterns": 159, "to-engine": 159}, 1, {"O": 1}, 6], [14, {"eng-E": 82, "eng-R": 7, "patterns": 404, "subset-fail": 228, "to-engine": 176}, 0, {}, 7]], "open17": 0}


==> anc/gst1718_computation/gtree/nu3_b46_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b46_p0of4.nodes.jsonl <==
{"root": 4, "n": 13, "g6": "V?????????????EWCi@DOQEB_C?@g?AWAUA?OO_?OK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Dc?M@aOoI@DCCOg?CW@OA?`?_@TC??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Ig?M@aOoI@DCCOg?CWA_A?Q?_?kc??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___@AC??EO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___?BC?CAO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@__?@c?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@G_?Cc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAAA?@G_?Oc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA??o_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?QA?AO_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?BA?@G_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_C?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_A?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?C[AI_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?OC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?GC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA??c_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?AgCH_Gq?GWAKG?@W?Ia?CA_?Ak??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "X?????????????}?Cw@@_Aa@CW?aGCHG?AS?___?_c??LO?A@_?", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "X?????????????}?OM?WOCQ@AW?SG@AG@Cc?@o_?`C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?WgCAW?FA?_K_A?K??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?`?_?cC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?D?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????}?AKAC_PA?ag?XG?Aw?FA?_K_?_K??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "X?????????????}??wAH?_K?ag?ao?QG?cS?B?_?BC?O@O?O`_?", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "V?????????????}?Gc@DOCU@AC@AG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????}?CS?g_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 108, "n": 13, "g6": "X?????????????}??w@D?DC?PgCAG?Sg@CK?H?_?QC?OEO??a_?", "st": "O", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 124, "n": 13, "g6": "W?????????????}?Oh?POCE?RC@@G?Og@?K?OO_?Lc?C@O?", "st": "F", "vs": [7]}
{"root": 128, "n": 13, "g6": "W?????????????}?GE@AO`I?GW?aG?PG@AK?CG_?Mc?C?o?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?OO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?CO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 140, "n": 13, "g6": "W?????????????}?G[@@_Ca?GgCKG?QG@?S?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "W?????????????}?G[?S_GK?GgCKG?aG@?K?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????}?G[?S_AI?DWCKG?aG?SA?GK_A?[??", "st": "O", "vs": [7]}
{"root": 152, "n": 13, "g6": "X?????????????}?Gw@B?AS?cWCDG?_g@?K?D?_?Cc?@DO??P_?", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????}?G[@@_`a?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "X?????????????}?G[@@_`a?HG?SG?`G?DS?CO_?HC?GBO?G@_?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?AO_@@C??rO?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GG_?Ks?O?o?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?GO_?@c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?OG_@?c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?CG_@?c??po?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????}?Ok@E_CI?GW?QG@@G@?S?OG_?_c??po?", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????}?OY@@_CQ?Eg?SGAIG?cA?AE_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?_G_?Mc?C@O?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?AG_?Mc?C@O?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC?QG@?g@?K?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????qGIa?E_Ia?CgCKG?QG?Oc??F?DaC??EO?OA_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????kOXC?E_Ia?CgCKG?QG?Oc??F?@@C?IaO??Q_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?QG?`G??[?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 232, "n": 13, "g6": "V?????????????V?EGCc_ASAcG?DO@SG?Cc?oW_??{??", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "X?????????????cgHQ?B_iA?EGEGG?QG?OS??J?@iC?GCO??E_?", "st": "O", "vs": [7]}
{"root": 370, "n": 13, "g6": "V?????????????EoI`@PO?eAEC?`G?Og?@K?@W_F?c??", "st": "F", "vs": [7]}
{"root": 447, "n": 13, "g6": "X?????????????BoJAD_O?i?@WBCG?BG?CS?AB??aC?WcO?GC_?", "st": "O", "vs": [7]}
{"root": 513, "n": 13, "g6": "Y?????????????T_DgCS_cI?CWF?G?PG?@S??b??oC??[O?OC_?GA_??", "st": "F", "vs": [7]}
{"root": 565, "n": 13, "g6": "V?????????????coBaASO@I?dC?PG?Cg?OK?wG_?As??", "st": "F", "vs": [7]}
{"root": 943, "n": 13, "g6": "X?????????????V?CsA@_iA?DG?`O?SGB@C?GD?C@C?AYO??B_?", "st": "O", "vs": [7]}
{"root": 955, "n": 13, "g6": "Y?????????????{?DcCF?ES@EG?gG?SG??s??R?AOC??gO?GE_?_@_??", "st": "F", "vs": [7]}
{"root": 982, "n": 13, "g6": "V?????????????HoLCCh?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1083, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?BG?Og?OK?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1083, "n": 13, "g6": "Y?????????????kOXCAg_?s?iG?HOCKG?GS?CB?@GC?GOO??E_??X_??", "st": "O", "vs": [7]}
{"root": 1083, "n": 14, "g6": "[???????????????UGEP?TC?iGCKG?Og?OK?W?_?Ec??dO?H?O?O_O??BG??BI??", "st": "O", "vs": [7, 7]}
{"root": 1097, "n": 13, "g6": "V?????????????coBcAK_IQ?DC?DG?Og?OK??M_F?K??", "st": "O", "vs": [7]}
{"root": 1128, "n": 13, "g6": "Y?????????????]?QK@K_bA?BG?@oECG?HC?CD?@AC?@AO?OA_?@H_??", "st": "F", "vs": [7]}
{"root": 1132, "n": 13, "g6": "Y?????????????M_QKBG_bA?Ag?AoECG?Cc?CD?@@C?OAO?OA_?AP_??", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "V?????????????l?DSAJ?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1301, "n": 13, "g6": "V?????????????coBC@Q_@K@SG@CO?[G@@C?wG_??{??", "st": "O", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?A__?_B_??", "st": "O", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?AO_?_B_??", "st": "F", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cGA?o?[G??s??R?CCc?ADO?O@_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cG?`OA?o?MC??L?A@C?OQO??R_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?_c?PO?`OA?o?MC??R?ACC?C`O??L_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "Z?????????????}?CWCJ?_c?PO@GO?`O?MC??L??AW?AOO?AG_?OE_?O?o??", "st": "F", "vs": [7]}
{"root": 1770, "n": 13, "g6": "X?????????????}?Ok?W_Os?QG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 1784, "n": 13, "g6": "X?????????????}?Ok@G_Os?Gg?_o?SG??s??R?A@C?CPO?D@_?", "st": "O", "vs": [7]}
{"root": 1811, "n": 13, "g6": "X?????????????}?GkCG_Gs?_g?Oo?SG??s??R?C@C?GPO?D@_?", "st": "O", "vs": [7]}
{"root": 2457, "n": 13, "g6": "X?????????????}?AS?S_DQ@?W?QGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2509, "n": 13, "g6": "X?????????????}?GsCI_CK?@g?Oo?PG?AS?OB??WC?APO?GP_?", "st": "O", "vs": [7]}
{"root": 2675, "n": 13, "g6": "W?????????????}?Ow?S_@K?cGACO?PO@CC?GH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2711, "n": 13, "g6": "W?????????????}?Ow?R?Gc?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2735, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z?AAC?ASO?_D_?", "st": "O", "vs": [7]}
{"root": 2819, "n": 13, "g6": "Z?????????????}?Ow?d?Ac?Co@GOACO?SC?AH??Aw?AGO?GC_?_I_?G?o??", "st": "F", "vs": [7]}
{"root": 3407, "n": 13, "g6": "Z?????????????}??wCB?`C?Qo?QOAHO@AC?AD??_W?@_O?OC_??a_?CGo??", "st": "F", "vs": [7]}
{"root": 3718, "n": 13, "g6": "X?????????????}??w@B?CcACoAGOCCG@@C?CJ??Qc?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3718, "n": 13, "g6": "Z?????????????}??w@B?Cc?HOCH_@COAAC?OP??`W?@OO?_O_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 3765, "n": 13, "g6": "X?????????????}??w?R?AcACoAGOACG?`C?CJ??ac?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3884, "n": 13, "g6": "X?????????????}?@K?S_DA?`GADO@CG?PC?PD??MC?OEO??B_?", "st": "O", "vs": [7]}
{"root": 3888, "n": 13, "g6": "X?????????????}?@K?a_Oa?`G?hO@GG@@C?Ad??MC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 4052, "n": 13, "g6": "X?????????????}??wC@__a@@G@HO@CGA@C?PD??bC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 4056, "n": 13, "g6": "X?????????????}??wC@__a?PGAHO?SGA@C?HD??RC?AQO??B_?", "st": "O", "vs": [7]}
{"root": 4195, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4199, "n": 13, "g6": "W?????????????}?Ow?T?CW@AO@AOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4203, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O@CG?Dc?AD??_W?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O?Ko?aC?AD??_W?OOO?OC_?@X_??", "st": "F", "vs": [7]}
{"root": 4255, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO?a_ACO?`G?B@??cG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4286, "n": 13, "g6": "W?????????????}?Ow?h?AW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4308, "n": 13, "g6": "W?????????????}?OwAD?GW?HO?aOAAG?OS?AB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4591, "n": 13, "g6": "Y?????????????}?Ow?h?Gc@@OC@_ACO?GW?H@??_g?@OO?@C_??Z_??", "st": "M", "vs": [7]}
{"root": 4672, "n": 13, "g6": "Z?????????????}?Ow?h?PC?IG?_o@GG?QC?AD??BW?GOO?CO_?_K_?C@O??", "st": "F", "vs": [7]}
{"root": 4715, "n": 13, "g6": "Z?????????????}?Ow?X?CW?QO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4731, "n": 13, "g6": "W?????????????}?Ow?d?OcA?o@GOA@O?SC?G`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4743, "n": 13, "g6": "Z?????????????}?Ow?d?AW?SO@GOA@O?KC?O`??Aw?CGO?_K_??a_?A?o??", "st": "F", "vs": [7]}
{"root": 4752, "n": 13, "g6": "W?????????????}?Ow@B?DCA?o@GOA@O@CC?C`??TC??Jo?", "st": "F", "vs": [7]}
{"root": 5185, "n": 13, "g6": "X?????????????XG@K?g_ac@WG?DO@?oB?C??L??AW?UGO?@`_?", "st": "O", "vs": [7]}
{"root": 5517, "n": 13, "g6": "X?????????????AoSSAW_?[?wG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6034, "n": 13, "g6": "Y?????????????XOPW@`_sA?@WD?GACG?@c?AD??GW?B_O?OC_??i_??", "st": "F", "vs": [7]}
{"root": 6265, "n": 13, "g6": "Y?????????????X_FGCX?sC?@o@@O?Co@GC?@D?C?W?GCO?DA_??p_??", "st": "F", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????eODcAg_?[?`G?`O?Co@@C??h??Og?[OO?@B_?", "st": "F", "vs": [7]}
{"root": 8342, "n": 13, "g6": "Y?????????????d_Kc?F?QcA`G?PO?_o@OC?G`??GW?ACO?@S_?a@_??", "st": "F", "vs": [7]}
{"root": 9739, "n": 13, "g6": "X?????????????iOHc?b?Ac?qG?IO?@o?_c??T??OW?YAO?@`_?", "st": "F", "vs": [7]}
{"root": 10002, "n": 13, "g6": "Y?????????????qOKSDG_?s?OoCcO?IO@OC?AD?@?W?AGO?AI_?@`_??", "st": "F", "vs": [7]}
{"root": 10186, "n": 13, "g6": "X?????????????dOASB__AS?iG?BO?Go?`C??L?A?W?XCO?@`_?", "st": "O", "vs": [7]}
{"root": 10710, "n": 13, "g6": "Y?????????????SoKcCR?kC?EO?IO?@o?gC??T?A?W?O_O?EA_??h_??", "st": "O", "vs": [7]}
{"root": 10710, "n": 14, "g6": "[???????????????IWBH?aWAoO?K_?@o?@S?OB?CGC?B@O??h_?__O??hG?@OI??", "st": "O", "vs": [7, 7]}
{"root": 12307, "n": 13, "g6": "Y?????????????J_GkF?_AKAWG?Go?gGAAC?AP?A?W?ECO??q_??D_??", "st": "F", "vs": [7]}
{"root": 12888, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 17420, "n": 13, "g6": "Y?????????????Y_YGCL??s?DG?POD?o?QC?AD?A?W?@GO?CK_?H@_??", "st": "F", "vs": [7]}
{"root": 21084, "n": 13, "g6": "Z?????????????QgCK?K_cS?DG?`O?Oo?WC?X@??EG??E_?S?_?B?_?SPO??", "st": "F", "vs": [7]}
{"root": 21743, "n": 13, "g6": "X?????????????qG?[B__ASAaG?`O?Go?cC??L?A?W?QgO?A`_?", "st": "O", "vs": [7]}
{"root": 23200, "n": 13, "g6": "Y?????????????V?UG?R?oK?iG?Ao?IG?Ac?GD?A?W??qO?CI_?_@_??", "st": "F", "vs": [7]}
{"root": 23451, "n": 13, "g6": "[?????????????w_QgAX?MC?Ao?QO?`OA?W?@`?@@G??I_?C__?GO_??aO?A?[??", "st": "F", "vs": [7]}
{"root": 26691, "n": 13, "g6": "X?????????????CoKACo_TA?HG?@oECG?Oc?@D?@?W?@oO?gW_?", "st": "O", "vs": [7]}
{"root": 28705, "n": 13, "g6": "X?????????????agLA?E_CKBOG?WO?BOA_C?@H???w?EgO?O`_?", "st": "O", "vs": [7]}
{"root": 34029, "n": 13, "g6": "Z?????????????}??wCH_PA?aG?aO?PO?SC?_`?@AG?@A_?Cg_?OS_??@o??", "st": "F", "vs": [7]}
{"root": 34353, "n": 13, "g6": "Z?????????????}??wCH_HA@AGCAO?Oo?SC?_`?AAG?@C_?Gg_?CS_??@o??", "st": "F", "vs": [7]}
{"root": 34611, "n": 13, "g6": "Y?????????????}?Gc?b?Gc?HOCGO?cO@@G?B@?CCG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 70024, "n": 13, "g6": "[?????????????M?QoEP??w?KOBA_D?O?DG??e??SG?AG_??L??G__?ADO?AGK??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b46_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b46_p1of4.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "U?????????????}?GU@BO`E?OS?OW?`C?GQ?@p_?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OWCCC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW@CC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SCA@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SC@@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?QC?Ca??a_?_k??", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????cWCY?kOIIB_C?@g?AWAAA?RC_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "Y?????????????KWDaCE_Ea@CgF?G?@g?@K?S?_?IC??SO?_A_?A@_??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWB?A?I?_?gC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWA_A?S?_?WC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CW?oA?Q?_CGC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 14, "g6": "[???????????????Cs?s_WQAGgCaGAGgB?A?I?_?gC??MO?K?O?Q?O?O_G??CY??", "st": "O", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "[???????????????Cs?s_WQAGgCaGAGgA_A?S?_?WC??MO?o?O?I?O?A_G??CY??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 13, "g6": "V?????????????}?O[?P_AQ?cWAKG?@W?Ca?Ca_?Ak??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAI_Ca?cgCKG?@g?Oa?Ac_?A[??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AWA@A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AW?`A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?OkAE_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "X?????????????}?OkAE_GI?GW@KG?@g?@K?OG_?Gc?APO?A@_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????}?CKAH_CaADG@KG?Ag?PA?Ac_?@[??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "X?????????????}?Oe@IOAI?AWAKG?BG?GS?Co_A@C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????}?AWCH_HQ?GgAKG?Og?SA??e_?BK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?H?_?_S??Uo?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "W?????????????}??wAB?AcA?oAGO@DO?Sc?B?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?hG?Aw?FA?_K_?OK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "W?????????????}??w?X?Ac?POC@_ADO?`c?C__CAC??bo?", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????}?GS@G_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????}?Gc@DOCU?QCAAG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????}?GS?g_GYA@C?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????}??wAD?DCA?o@BO?Sg@CK?C__?HC??BO?_P_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}?@QC@_PAA@G@DO?hG@@S?@o_?_c?@@O?G@_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?aC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?BC?@QO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?hG?Qg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_@AC?GQO??B_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_?BC?GQO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wAC__K@CG@DO?hG?HS?C__?Gc?OHO?G@_?", "st": "O", "vs": [7]}
{"root": 121, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC@AGA?g?GK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 125, "n": 13, "g6": "W?????????????}?O[AC_DS?HG@@O?`G?GS?OG_@?c??po?", "st": "O", "vs": [7]}
{"root": 125, "n": 13, "g6": "V?????????????}?O[AC_DS?HG?`G?KW@CA?GI_?Ok??", "st": "O", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?CG_?Ks?C?o?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?QG?OS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 141, "n": 13, "g6": "X?????????????}?O[@COAI?DWAKG?QG?OS?D?_@AC?GEO??B_?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_AI?DWAKG?QG?Ca?Ga_?_k??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_Ga?DWAKG?QG?cA?AI_?_k??", "st": "O", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????}?O[?S_AI?DWAKG?aG?SA?OK_@?[??", "st": "O", "vs": [7]}
{"root": 149, "n": 13, "g6": "X?????????????}?Gw@B?AS@?gCGoCDG?GK?G__?HC??HO?CD_?", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "W?????????????}?Gk@A_AIABC?`G?Og@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?B?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????}?Ok@E_AI?OWAAG@@G?GS?CG_A?c??po?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_CE?HC@@GA?g?EK?O__?Gc?@DO?C@_?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_AI?OW?QGA?g?EK?C__?Gc?G@O?GH_?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?AC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "X?????????????}?OY@@_@i?OW?SGAIG?Oc?H?_C@C?@HO??D_?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_@?S?O?o?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "X?????????????}?Ok?`O?u?UC?QG@?g@?K?H?_ACC?@EO?_A_?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "X?????????????WWEQ?I_JA?AgCKG?aG?Gc??F?EoC??EO??Q_?", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????gWBI?H_RA?BG@OGCKG?Oc??F?BcC?OAO??I_?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????[_SK?H_RA?BG@OGCKG?Oc??F?A@C?BIO?_A_?", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????KOIaDC_AS?kG?DO?sG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 360, "n": 13, "g6": "Y?????????????So?k@W_kA@Gg?CoCKG??s??R?@AC?OCO?OC_?E@_??", "st": "F", "vs": [7]}
{"root": 618, "n": 13, "g6": "Y?????????????e_?w?a_PK@oGDGGAQG?Ac??F?ACC?CGO?_C_?AI_??", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "X?????????????e_Ig@WO?i?@W?EG?HG?GS?oB?ACC?OGO?KK_?", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "Y?????????????e_Ig@`_JA?@W?EG?HG?GS?oB?B?C?@GO?_C_??i_??", "st": "O", "vs": [7]}
{"root": 706, "n": 14, "g6": "]???????????????ROAi?KK?kG?EG?HG?GS?oB?B?C?@GO?_C_??i_?S?G??KA??OGO??@X???", "st": "O", "vs": [7, 7]}
{"root": 791, "n": 13, "g6": "V?????????????eO@sDGO?eBAC?IG?`G?GS?[C_?BS??", "st": "F", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????Y_CcD__FA?Ag?AoCKG?PC?AD?EBC??aO??B_?", "st": "O", "vs": [7]}
{"root": 956, "n": 13, "g6": "W?????????????qWEq?SO@IA?W?IG?`G?GS?c?_@AS?GOo?", "st": "O", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?K?O?c?_?B?_??SO???[??", "st": "F", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?OOO?CO_?GG_?GAO???[??", "st": "O", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????XOES?q_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1172, "n": 13, "g6": "V?????????????iOESAI_FA?BG@GG?PG?OS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????iOES?i_RA?BG?oG?HG?_S??M_ECK??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "W?????????????\\?SKCo_Qa?_WCKG?aG?Gc??k_?IS?G?o?", "st": "O", "vs": [7]}
{"root": 1394, "n": 13, "g6": "W?????????????MOQc@D?ScAIG?IOBGG?GS?o?_?Bc?A@o?", "st": "O", "vs": [7]}
{"root": 1398, "n": 13, "g6": "V?????????????M_SK?i_RA?BG@GG?`G?GS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????LO[C?F?SC?MOAQO@OG?CK??M_CcK??", "st": "O", "vs": [7]}
{"root": 1473, "n": 13, "g6": "W?????????????poFE?BO?e?cC?DG?AgA?K?g?_?WS?I?o?", "st": "F", "vs": [7]}
{"root": 1612, "n": 13, "g6": "X?????????????}?CWCJ?CS?KGA?oAKG??s??R??Sc?CDO?C@_?", "st": "O", "vs": [7]}
{"root": 1763, "n": 13, "g6": "Z?????????????}?CK?W_Cs@AGCHO@?o?SC??L??AW?C_O?OO_?CG_?@Oo??", "st": "F", "vs": [7]}
{"root": 1988, "n": 13, "g6": "Z?????????????}?CgCF?Gc@AG?POCGo?KC?C`??@g?G_O?GG_?CC_??Ho??", "st": "F", "vs": [7]}
{"root": 2369, "n": 13, "g6": "Z?????????????}?CaCE_OK@AG@AOCHO?KC?C`??BG??oO?AO_?CG_??Bo??", "st": "F", "vs": [7]}
{"root": 2652, "n": 13, "g6": "Y?????????????}?Ow?T?OW?aO?H_ACO?_g?B@??`G?A_O?_G_??V_??", "st": "M", "vs": [7]}
{"root": 2772, "n": 13, "g6": "X?????????????}?Ow?Q_@K?cGACO?WG?_S??Z??dC?OBO?O@_?", "st": "O", "vs": [7]}
{"root": 2910, "n": 13, "g6": "Y?????????????}?Ow?d?GW?HO?H_AGOA?g?H@?A@G?AGO?AG_??f_??", "st": "M", "vs": [7]}
{"root": 3376, "n": 13, "g6": "Z?????????????}??w?h?OS?GgCCoCGG@AC?GX??_g?AGO??g_?AC_?G`O??", "st": "F", "vs": [7]}
{"root": 3721, "n": 13, "g6": "Z?????????????}??w@B?Oc?HOCH_@COAAC?OP??`W?@OO?CO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 4053, "n": 13, "g6": "Z?????????????}??w?T?ASAAG?aOAHO?QC?_P?@Gg?COO?OO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4159, "n": 13, "g6": "Z?????????????}??w@B?HCACG?aOADO?SC?OP??Sg?G_O?AO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4192, "n": 13, "g6": "W?????????????}?Ow@D?AW?IO?aO@AG?OS?AB??Hs?GOo?", "st": "F", "vs": [7]}
{"root": 4196, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4196, "n": 13, "g6": "X?????????????}?Ow?X?PC?cG?DoACG?`C?CD??bC?OAO?AB_?", "st": "O", "vs": [7]}
{"root": 4200, "n": 13, "g6": "W?????????????}?Ow?d?AW?IO@AO@CG?OS?AB??Hs?GGo?", "st": "F", "vs": [7]}
{"root": 4204, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4256, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO@A_ACO?PG?B@??cG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4283, "n": 13, "g6": "W?????????????}?Ow?h?OW?cO?WOACG?GS?CB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QO@CG?GS?CB??Hs?GGo?", "st": "O", "vs": [7]}
{"root": 4313, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QO@CO?`G?_S?AB??Bs?G_o?", "st": "O", "vs": [7]}
{"root": 4317, "n": 13, "g6": "W?????????????}?Ow@H?Og?QO?SO?`G?GS?GB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4789, "n": 13, "g6": "W?????????????}?Ow?R?PCA?o@GOA@O?KC?G`??dC??Jo?", "st": "F", "vs": [7]}
{"root": 5518, "n": 13, "g6": "X?????????????AoSS?w_?[@gG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6041, "n": 13, "g6": "X?????????????TOLC?Q_?k?BG?HOE?o?@c?CD?@?W?UOO?B@_?", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Z?????????????dOXC@o_?[?QG?HOA?o?IC?GP??Gg?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Y?????????????X_QgEP?MC?@o?cO?HO?IC?@D?C?W??SO?OE_?GP_??", "st": "F", "vs": [7]}
{"root": 7105, "n": 13, "g6": "Z?????????????pOLCD__?[?PG?HO?Co?HC??h??Gg?C@_?F__?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 7558, "n": 13, "g6": "[?????????????Z?ROAb?gS?Ao?IO@@O?GW??p??PG??a_?`?_?G__?GAO??_[??", "st": "F", "vs": [7]}
{"root": 8002, "n": 13, "g6": "Z?????????????@W?YB@_QAAaG?`O?Go?gC?p@??DG?AA_?H?_?O__?RGO??", "st": "F", "vs": [7]}
{"root": 8407, "n": 13, "g6": "Y?????????????L_PgE`?@K?BG?POB?o@AC?_D??GW??SO?CS_?I@_??", "st": "F", "vs": [7]}
{"root": 12893, "n": 13, "g6": "Z?????????????]?SQ?a_@KBCG?QO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16037, "n": 13, "g6": "Z?????????????r?UO?Q_@K?PG?DOB?o?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16358, "n": 13, "g6": "Z?????????????]?@I?`_HA?QGAAOCPO@CC?A`?CaG?CC_?GO_?OG_?OqO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Z?????????????[G?s?R?PCAcG?aO?OoBGC?G`??_g??D_?I?_?D?_?OYO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Y?????????????[G?s?R?PCABODGO?OoBGC?CD??@W?@_O?CQ_?G`_??", "st": "F", "vs": [7]}
{"root": 21237, "n": 13, "g6": "Y?????????????qOSc?b?cc@oG?@o@CG?Gc?OD??GW??iO?Aa_?C@_??", "st": "F", "vs": [7]}
{"root": 21491, "n": 13, "g6": "Y?????????????F_MCEO_?sA`G?HO?_o@CC??L??OW?O_O?AW_?G`_??", "st": "O", "vs": [7]}
{"root": 22971, "n": 13, "g6": "[?????????????f?EG?L?@S@_oEAO?POAaC??X??Og?A@_?I?_?P?_?ACO??Cs??", "st": "F", "vs": [7]}
{"root": 26055, "n": 13, "g6": "X?????????????iCAQAgOGQ??wAOGCGG?oc??T??CW?WWO?BG_?", "st": "F", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_GkDG_CSAWG?KO?@oB?C?B@??AW?OGO?IG_??d_??", "st": "O", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_DCAJ?hCAWG?KO?@oB?C??d??AW??SO?CS_?B@_??", "st": "O", "vs": [7]}
{"root": 28774, "n": 14, "g6": "[???????????????MOAJ?hCAWG?KO?@oB?C??R?CAC?DCO??d_??gO?AIG??WI??", "st": "O", "vs": [7, 7]}
{"root": 31305, "n": 13, "g6": "Z?????????????}?CWAD?`W@CO?Q_?`O?_W?D@??SG??H_?H?_?_a_??Eo??", "st": "F", "vs": [7]}
{"root": 33991, "n": 13, "g6": "Z?????????????}?OK@C_OS?SoACO@AO?Gg?H@?CCG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 35531, "n": 13, "g6": "Y?????????????}?AS?R?BC?POCGOACO?`G?H@?CCG?GG_?@o_??N_??", "st": "O", "vs": [7]}
{"root": 35531, "n": 13, "g6": "[?????????????}??w?d?AW?KO?a_CGO@AG?GQ?@GG?OO_?OP??D?_?@OO??@{??", "st": "O", "vs": [7]}
{"root": 42373, "n": 13, "g6": "Z?????????????r?DGAb?WC?DO?D_?oO?BG?@I??gG?@O_?_H??k__??Bo??", "st": "F", "vs": [7]}
{"root": 80182, "n": 13, "g6": "[?????????????l?XGBD??sA?o?IO@?o@OC?GP??PG??a_??b??B__?GAO??`S??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b46_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b46_p2of4.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "V?????????????Cs@eCoOPQ?ag?BG??w?SA?A__F?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????KW@i@SOSEB_C?@g?AW@GA?`g_?_K??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_@iB_C?@g?AWACA?UA_?CK??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_UA?Eg?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????_wEQ?X_Qa?TG?Ag?@W?WA?@__F?K??", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__@AC??EO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?BC?CAO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?@c??HO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA??W_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?AKAI_Ha??wCHG?Cg?Ia?CC_?A[??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "X?????????????}?CK?S_DS?QGAHOCKG?@K?O__?QC?C@O??L_?", "st": "O", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????}?O[AI_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?H?_?aC??Uo?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW@AG?Dg?_a?Ca_?WK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW?WG?Dg?Ca?Ca_@AK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "X?????????????}??w?Q_OYACW?WG@AG?As?P?_@@C?APO?_@_?", "st": "O", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????}??w?a__Y?cW@AG?Dg?Oa?Aa_AGK??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?ggCAW?FA?_K_?OK??", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "X?????????????}??wAB?Ac@CG@DO?ggA@K?B?_?aC?OEO??`_?", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_@Co?PS?PB??WC?AOO?OO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "Z?????????????}??w@H?Ag@@_C@_?co?HS?PB??WC?COO?CO_??I_?O?o??", "st": "F", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 118, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?bG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 122, "n": 13, "g6": "W?????????????}?GE@AOAI?QW?aG?OgACK?@w_@?c?G?o?", "st": "O", "vs": [7]}
{"root": 126, "n": 13, "g6": "W?????????????}?O[AC_HS?HG@@O?`G?GS?OG_?_c??po?", "st": "O", "vs": [7]}
{"root": 126, "n": 13, "g6": "X?????????????}?O[AC_HS?_g?`G?Og?EK?D?_?@c?@HO?O@_?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?aG?GS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "X?????????????}?O[A@_AI?DWAKG?aG?GS?`?_?_c?CPO??H_?", "st": "O", "vs": [7]}
{"root": 138, "n": 14, "g6": "[???????????????^?CF?OK?GgAKG?aG?GS?CG_?Is?C?o?`?O?CCO?CPG??@I??", "st": "O", "vs": [7, 7]}
{"root": 154, "n": 13, "g6": "W?????????????}?O[@@_Da?HGA?o?SG?Oc?OG_@?S??io?", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????}?O[@@_Da?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 162, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC?`G@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?Oh?`OAE@BC?PG?_g?_K?GO_?Lc?G@O?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????}?Ok?a_AI@BC?Og?_W?EY?GH_?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_?`C??rO?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?OC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_@i@BC?`G?OW?_q?CQ_?GK??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G@CA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G?SA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?GO_?@c??po?", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?CG_@?c??po?", "st": "F", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????U_EG@K_ASAgG?HOCgG?Ac?oW_??{??", "st": "O", "vs": [7]}
{"root": 255, "n": 13, "g6": "X?????????????k_HS?J?FA?AWEGG?QG?OS??J??`C?KIO?_A_?", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????JOESAa_?q?WCCKG@?g??k?@K_EOS??", "st": "F", "vs": [7]}
{"root": 323, "n": 13, "g6": "X?????????????YOESCWO?Y?AW?oG@GGABC??L?C@C?IaO??B_?", "st": "F", "vs": [7]}
{"root": 445, "n": 13, "g6": "V?????????????BoXCDCO@I?@WCgG?Cg?GK?[C_?BK??", "st": "F", "vs": [7]}
{"root": 449, "n": 13, "g6": "X?????????????m?@wAcO@I?@WBGG?BG?AS?AB??gC?CGO?oK_?", "st": "O", "vs": [7]}
{"root": 523, "n": 13, "g6": "Y?????????????J_UG?p_Sa?CWEGG?QG?AS??J?AOC??[O?_C_?GA_??", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GO_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GC_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW?oG@GG?AS?K?_E?S??Ko?", "st": "F", "vs": [7]}
{"root": 633, "n": 13, "g6": "Y?????????????f?WW@R?Hc?Oo?Ao?IG?Ac?SB?A@C?OAO?Aa_?G@_??", "st": "F", "vs": [7]}
{"root": 812, "n": 13, "g6": "X?????????????[GCqAWO?i?@WECG?IG?Gc?CD?CqC??EO?GA_?", "st": "O", "vs": [7]}
{"root": 820, "n": 13, "g6": "V?????????????EoUCCWO?eBAC?IG?PG?OS?XC_?BS??", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????SwTa?KOAQ@?W?SG?IG?_c?W?_C@S?AAo?", "st": "O", "vs": [7]}
{"root": 941, "n": 13, "g6": "[?????????????SwTa?KOAQA?gA?o?SG?DC?GH??_g?H?O?D?_?___?CGO???[??", "st": "F", "vs": [7]}
{"root": 957, "n": 13, "g6": "W?????????????qWEq?SO@Q@?W?WG@AG?Ac?W?_?`S?OAo?", "st": "O", "vs": [7]}
{"root": 1058, "n": 13, "g6": "V?????????????f?AYAKOIQ??w?SG?BG?OK?wG_?Gk??", "st": "F", "vs": [7]}
{"root": 1169, "n": 13, "g6": "V?????????????YOES?wO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1281, "n": 13, "g6": "W?????????????kOXCAg_Ia?WCCKG?@g?@K?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1400, "n": 13, "g6": "V?????????????FOESBOO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "W?????????????poFE?DO@E?cC?BG?Cg@?K?W?_?QS?Q?o?", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "Y?????????????poFE?QO?iAOC@GG?BG?AS?OB?D?C?I?O?@E_?A@_??", "st": "M", "vs": [7]}
{"root": 1805, "n": 13, "g6": "X?????????????}?Gk?W__s@AG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS@?g?Oo?WG?QC??R?AAC?CPO??L_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?cG??s??R??EC?GDO?B@_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?WG??s??R?CAC?GDO?C`_?", "st": "O", "vs": [7]}
{"root": 2325, "n": 13, "g6": "X?????????????}?CSCJ?Cc?`OCCOA?o?MC??R?AAC?A`O??L_?", "st": "O", "vs": [7]}
{"root": 2417, "n": 13, "g6": "X?????????????}?@S?c_PQ?GW?aG@HGA?S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2454, "n": 13, "g6": "X?????????????}?@S?c_DQ?GWCAGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2555, "n": 13, "g6": "X?????????????}?OW?Z?Dc?aG?Ao@AG?Ac?@B?@GC?GDO?_D_?", "st": "F", "vs": [7]}
{"root": 2645, "n": 13, "g6": "W?????????????}?OwAD?OS?Co?WO?_o?SC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 2657, "n": 13, "g6": "W?????????????}?Ow@B?Cc?Co@GOACO@CC?CH??TC??Jo?", "st": "O", "vs": [7]}
{"root": 2681, "n": 13, "g6": "W?????????????}?OwAB?Ac?Co@GOACO?KC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2705, "n": 13, "g6": "W?????????????}?Ow@C_@K?cGACO?PO?KC?OH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2749, "n": 13, "g6": "X?????????????}?Ow?d?AS?Co@GO?_o?KC??Z?@@C?GPO?_D_?", "st": "F", "vs": [7]}
{"root": 2805, "n": 13, "g6": "Y?????????????}?Ow?d?OW?aO?H_ACO?_g?B@?C@G?A_O?AG_??V_??", "st": "M", "vs": [7]}
{"root": 3044, "n": 13, "g6": "X?????????????}?@c@B?_kA@GAGo@CG@@C?CD??MC?ACO?AB_?", "st": "O", "vs": [7]}
{"root": 3284, "n": 13, "g6": "Z?????????????}?GK?c_`K?PG?Oo?gG?`C?AH?CCW??wO?CG_?GC_?G@O??", "st": "F", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Z?????????????}?AK?c_`K@@G?Oo?gG?`C?AH?CCW??wO?OG_?GC_?A@O??", "st": "F", "vs": [7]}
{"root": 3492, "n": 13, "g6": "X?????????????}?Oc@B?CkA@GAGo@CG@@C?CB??MC??DO?AD_?", "st": "O", "vs": [7]}
{"root": 3580, "n": 13, "g6": "Z?????????????}??wAH?Cc?HGCGoACG?`c?AD??_W?A_O?Ag_??S_?C@O??", "st": "F", "vs": [7]}
{"root": 3653, "n": 13, "g6": "Z?????????????}??w?c_`K@CGCAOCCG@@c?AD??_W?A_O?AG_??S_?CPO??", "st": "F", "vs": [7]}
{"root": 4000, "n": 13, "g6": "Z?????????????}?Cc?a__K?KGCAOADOAAC?GP?AGg??wO?CG_??E_?@?o??", "st": "F", "vs": [7]}
{"root": 4284, "n": 13, "g6": "W?????????????}?OwAD?GW?PO?SOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4297, "n": 13, "g6": "W?????????????}?Ow?h?GW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4305, "n": 13, "g6": "W?????????????}?Ow@H?OW?KO?gOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4382, "n": 13, "g6": "Y?????????????}?GSCC_@[?PG?PO@?o?HC?GH??_g?OGO?OC_?@b_??", "st": "O", "vs": [7]}
{"root": 4397, "n": 13, "g6": "Y?????????????}?Ow?d?AW?SO?S_?WO?PG?O`?@AG?G_O?G__??N_??", "st": "O", "vs": [7]}
{"root": 4414, "n": 13, "g6": "Z?????????????}?@SAK_CS?cGCBO?Oo?aC?AP?A@G?GGO??K_??a_?A_o??", "st": "F", "vs": [7]}
{"root": 4490, "n": 13, "g6": "W?????????????}?Ow?h?_K?KGACO?_o@CC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4532, "n": 13, "g6": "Z?????????????}?Ow?T?CW@COACO?_o?`C?AD??HW?GGO?_K_?GA_??Oo??", "st": "F", "vs": [7]}
{"root": 4599, "n": 13, "g6": "X?????????????}?Ow@C__K?SGAAO?Oo?HC??j?@AC?GcO?CD_?", "st": "O", "vs": [7]}
{"root": 4659, "n": 13, "g6": "W?????????????}?Ow?h?PCA?oACO?Oo?KC?CD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4674, "n": 13, "g6": "Z?????????????}?Ow?h?PC?cG?SO?_o?QC?AD??BW?GOO?CO_?_K_?C?o??", "st": "F", "vs": [7]}
{"root": 4721, "n": 13, "g6": "W?????????????}?Ow@D?CcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4774, "n": 13, "g6": "W?????????????}?Ow?h?GcA?o@GOA@O@CC?C`??TC??Jo?", "st": "O", "vs": [7]}
{"root": 5293, "n": 13, "g6": "[?????????????sOPc@B?EC@aO?SOA@O?CW?@P??@g?E@_?I?_?P?_??IO?CCK??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Z?????????????sOTC?w_?[?IG?HOA?o?QC?@P?@?g?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?CgA?o?cG?DC?GD?C?W??MO?Aa_?O@_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?IG?HOA?o?QC?@P?@?g?O@_?___??[_?A@O??OK??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?HOA?o?QC?GD?C?W?ACO?Aa_?@P_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?SOA?o?QC?@P?C?W??WO?@I_?GD_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?@o?SO?HO@?W?C`??IG?CA_?GO_?CG_??QO?C?[??", "st": "F", "vs": [7]}
{"root": 11363, "n": 13, "g6": "Y?????????????l?XGAd?CS?BG?HOB?o@CC?_D??OW??gO?AK_?G`_??", "st": "F", "vs": [7]}
{"root": 16372, "n": 13, "g6": "[?????????????kOPcAB?Wc?Oo@OO?DO?CW?@P??Og?I@_?Q?_?H?_??HO?CCK??", "st": "F", "vs": [7]}
{"root": 19809, "n": 13, "g6": "X?????????????Cg@KB@_iA@CG?CoE_G?cC??T??@W?OwO?EC_?", "st": "F", "vs": [7]}
{"root": 23832, "n": 13, "g6": "Y?????????????{?CaCE_AKACgA?oAWG?`C??h??_W?AoO?GG_?AQ_??", "st": "F", "vs": [7]}
{"root": 30013, "n": 13, "g6": "Z?????????????}?Co?T?`W@AO@@_?gO?`G?B@??Ag??D_?OO_?AE_?AOo??", "st": "F", "vs": [7]}
{"root": 31743, "n": 13, "g6": "Z?????????????}?AWCB?Pc@@G?DO?WGAAC?OH??Ag?C@_?AO_?GK_?A`O??", "st": "F", "vs": [7]}
{"root": 33192, "n": 13, "g6": "Z?????????????}?CkCC_OS?KG?cOCAO??w??p?@?g?G@_?Og_?AC_?A_o??", "st": "F", "vs": [7]}
{"root": 33341, "n": 13, "g6": "Z?????????????}?OS?b?Hc?KG?cOCAO??w??p?@@G?G@_?AG_?OS_?A_o??", "st": "F", "vs": [7]}
{"root": 33995, "n": 13, "g6": "Z?????????????}?OS@C_OS?SoACO@AO?Gg?H@?CAG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 34656, "n": 13, "g6": "[?????????????}??w@H?AW?aO?a_?gO?IG?_Q??WG?AO_?OP??`?_?GOO??@{??", "st": "F", "vs": [7]}
{"root": 35601, "n": 13, "g6": "[?????????????}??wAD?CW?KOCA_?gO?IG?GQ?AGG?CO_?AP??H?_?OOO??@{??", "st": "F", "vs": [7]}
{"root": 81695, "n": 13, "g6": "[?????????????j?AoEE?AW?DOA`_?SO?_W?W@??oG??c_??R??K?_?ODO??Ck??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b46_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b46_p3of4.nodes.jsonl <==
{"root": 7, "n": 13, "g6": "V?????????????KWPI@WOCeB_C?@g?AWAOA?Pg_?OK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????PgEKCQ_JA?QW?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "U?????????????{?DTA?oOH?TSC?WAWCABA??K_?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?C__?BC?OAO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?_G_?Cc??HO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?HC?CAO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?@c??`O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA?@G_?Oc?A@O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA??K_?GS?@?o?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?WAGA?@__?BC?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?W?EA?AO_C@C?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?WA@G?ig?EA??W_?Oc?O@o?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "X?????????????}?O[@@_Aa?PGCGoAKG?@S?B?_@AC?AAO??J_?", "st": "O", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?CkAE_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????}?CKCI_BA@Ag@KG?@g?Ga?Cc_?A[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????}?O[@C_DQ??w?XG?Ag?`A?PC_?C[??", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 47, "n": 13, "g6": "V?????????????}??w?Q_OYACW?aG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????}??w?a_OYACW?QG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????}??w?b?_K@CG@DO?ggA@K?OO_?HC?@QO?G@_?", "st": "O", "vs": [7]}
{"root": 67, "n": 13, "g6": "V?????????????}?CS?W_CY?HC?cgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????}??w?b?CcA?oAGO@DO?Kc?`?_ACC??Jo?", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?XG?Aw?FA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????}??w?g__K?`g?aG?Sg@CK?B?_ADC??IO?_A_?", "st": "O", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CS@G_CY?HC?cgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_?co?`S?PB??WC?COO?CO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "W?????????????}??w@B?CcA?oCGOADO?Kc?D?_@CC??Jo?", "st": "O", "vs": [7]}
{"root": 127, "n": 13, "g6": "W?????????????}?AkCE_AI?OW@AGA@G?GS?GG_A?c??po?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?GG_?Ks?A?o?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "X?????????????}?Gk?`O@eABC?PG@?g@?K?D?_?DC?@IO?GA_?", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}?O[?S_PS?Gg@?o?QG?Oc?GG_?_c??po?", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KWACA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KW?KA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "W?????????????}?O[?a_OK?Gg?SGAIG?_K?GG_?Ks?A?o?", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "V?????????????}?O[A@_AI?EW?SGAIG?Ca?CS_@?[??", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "W?????????????}?O[@@_Ha?HGA?o?SG?Oc?OG_?_S??io?", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?IgACA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?Ig?KA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 171, "n": 13, "g6": "W?????????????}?Ok?Q_CI?RC@@GA?g?GK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC@@GA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "X?????????????}?Gk?Q_@eABC@@GA?g?OK?`?_@CC?AAO?AI_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?CC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "X?????????????}?OY@@_@i?GW?SGAIG?OK?CW_?Gc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIGACA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIG?KA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "U?????????????}?AI?PO`P@Ac?Og?_W?`a?@e_?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?_C_@?S??ko?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?GC_A?S??ko?", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "V?????????????}?GY?`_`a?HG?JG?Og?aa?@C_?_[??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????KOAq?Q_JA?AgCoGBCG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 572, "n": 13, "g6": "X?????????????N?YO?U?PSAGo?HO?_o?@c??d?CAC??SO?WB_?", "st": "O", "vs": [7]}
{"root": 709, "n": 13, "g6": "Y?????????????U_EgC`_bA?@WF?G?EG?Cc?AD?AGC?OGO?GC_??i_??", "st": "F", "vs": [7]}
{"root": 721, "n": 13, "g6": "W?????????????igIi?WO?q?_WACG?HG?GS?W?_?`S?OGo?", "st": "O", "vs": [7]}
{"root": 721, "n": 13, "g6": "[?????????????igIi?WO?q?Og@?oACGA@C?@H??Og?K?O?c?_?@__?@GO???[??", "st": "F", "vs": [7]}
{"root": 876, "n": 13, "g6": "W?????????????MO?wBH?gcASG?POASG?OS?o?_?Bc?C@o?", "st": "O", "vs": [7]}
{"root": 905, "n": 13, "g6": "W?????????????Z_QM?QO?i?CW?EG?HG?GS?@O_A_S?S?o?", "st": "O", "vs": [7]}
{"root": 927, "n": 13, "g6": "Y?????????????d_Dc?F?Qc?pGF?G?QG?OS??J??oC?GGO?_G_?@E_??", "st": "F", "vs": [7]}
{"root": 973, "n": 13, "g6": "[?????????????goKc?r?dC@IG@?o?WG?QC??T??@W?I?O?a?_??K_??HO?@?K??", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "V?????????????XOQc@T?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1118, "n": 13, "g6": "V?????????????JOESAa_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "Y?????????????YOQK@K_FA?Ag?AoECG?Gc?CD?@@C?OAO?OA_?@P_??", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "V?????????????l?LC?N?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1228, "n": 13, "g6": "V?????????????EoUCCWO?e?SCECG?PG?@S?XC_?BS??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "X?????????????JOES?E_Qa?CgF?G?oG?@c??F?A@C?QaO??Q_?", "st": "O", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?A_C?OCO??s_?GA_??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?COC?GCO??s_?CA_??", "st": "F", "vs": [7]}
{"root": 1283, "n": 14, "g6": "[???????????????Dg@d??s?CgF?G?oG?@c??F?A@C?QaO??Q_?_OO??EG?ASQ??", "st": "O", "vs": [7, 7]}
{"root": 1358, "n": 13, "g6": "W?????????????N?[GCS_GKAOg?GoAKG?PC??w_A?c?@@o?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "W?????????????d_[GAT?GK?wG?IO?`G@CS?_G_?Cs?@Go?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "Y?????????????d_[GAT?GK?wG?IO?Co?HC?PD??EC?OAO?OA_?CH_??", "st": "O", "vs": [7]}
{"root": 1366, "n": 14, "g6": "[???????????????QoFA?Qg?_o@oO?IO@CS?_G_?Cs?@Go??oO?_CO?G@G??`I??", "st": "O", "vs": [7, 7]}
{"root": 1384, "n": 13, "g6": "V?????????????Qo[C?J?SC?kO?kO@CG?GK??M_CaK??", "st": "O", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?B?C?@_O?C__?_B_??", "st": "F", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?AOC?A_O?GO_?_B_??", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "X?????????????}?Ok?W__c?`O@@OA?o?UC??R?AAC?@PO??L_?", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "X?????????????}?GkCK_AS?aGA?o?WG??s??R?@AC?ODO?C`_?", "st": "O", "vs": [7]}
{"root": 2585, "n": 13, "g6": "W?????????????}?Ow?d?GS?Co?WO?_o?cC?AD?ACc??Lo?", "st": "F", "vs": [7]}
{"root": 2686, "n": 13, "g6": "W?????????????}?Ow?R?Ac?Co@GOACO@CC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2690, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z??dC?O@O?OD_?", "st": "F", "vs": [7]}
{"root": 2710, "n": 13, "g6": "W?????????????}?Ow@B?Ac?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2770, "n": 13, "g6": "Z?????????????}?Ow?d?OS?Co@GOACO?KC?CD??BW?CGO?AG_?_E_??Oo??", "st": "F", "vs": [7]}
{"root": 2896, "n": 13, "g6": "Z?????????????}?Ow@B?Gc?CoACO?gG?IC?OH??Aw?G_O?AO_?CC_?ODO??", "st": "F", "vs": [7]}
{"root": 2961, "n": 13, "g6": "X?????????????}?AcAB?Oc?HO@AOCGo?ac?CD??MC?OCO?AB_?", "st": "O", "vs": [7]}
{"root": 3176, "n": 13, "g6": "X?????????????}?@SAC_`K?SG@COCAO@@c?CD??MC?CAO?AB_?", "st": "O", "vs": [7]}
{"root": 3776, "n": 13, "g6": "Z?????????????}??w@B?Ac?POCH_@COAAC?OP??`W?AOO?AO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Ow?T?CW?`OACOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4222, "n": 13, "g6": "Y?????????????}?AS@A_AK?PGA@O@CG?Dc?_D??OW?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4259, "n": 13, "g6": "Y?????????????}?Ow@D?CW?IOAA_?gO?`G?B@?ACG?G_O?AO_??N_??", "st": "O", "vs": [7]}
{"root": 4265, "n": 13, "g6": "Y?????????????}?Ow@H?Cg?aO?Q_?WO@@G?A`??aG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4289, "n": 13, "g6": "W?????????????}?OwAD?CW?`O?QOAAG?GS?CB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4315, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QOACO?`G?_S?AB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4346, "n": 13, "g6": "Y?????????????}?OwAD?GW?aO?Q_?WO?QG?D@?AAG?C_O?CO_??N_??", "st": "F", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?O__??N_??", "st": "O", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?C__??N_??", "st": "F", "vs": [7]}
{"root": 4450, "n": 13, "g6": "Y?????????????}?Ow?X?OW?cO?Q_?SO?PG?C`?@AG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4558, "n": 13, "g6": "W?????????????}?Ow@H?CgA?o?SO?_o?aC?AD?AGc??Lo?", "st": "F", "vs": [7]}
{"root": 4670, "n": 13, "g6": "W?????????????}?OwAH?OcA?o?SO?_o?QC?AD?@Gc??Lo?", "st": "F", "vs": [7]}
{"root": 4710, "n": 13, "g6": "W?????????????}?Ow?X?AcA?o@GOA@O@CC?G`??dC??Jo?", "st": "O", "vs": [7]}
{"root": 4726, "n": 13, "g6": "Z?????????????}?Ow?X?GW?aO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4730, "n": 13, "g6": "W?????????????}?Ow?d?GcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 7266, "n": 13, "g6": "Y?????????????V?Sc@__CQ?AgE?o@EG@?c?AD??GW?PGO?CG_?@c_??", "st": "F", "vs": [7]}
{"root": 14957, "n": 13, "g6": "Y?????????????XOSSAo_@KASG?PO@?oB?C??d??AW?AWO?OG_?B@_??", "st": "F", "vs": [7]}
{"root": 15695, "n": 13, "g6": "Z?????????????r?UO?a_@K?HG?DOB?o?cC?O`??Og?A@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16308, "n": 13, "g6": "X?????????????bGFA?B_wA?HG?DO?GoAAC?CH?A?g?IWO?H@_?", "st": "O", "vs": [7]}
{"root": 17334, "n": 13, "g6": "Z?????????????[G@K@A_?k@GG?gODCO?QC?oP??HG??B_?O__?CO_?PaO??", "st": "F", "vs": [7]}
{"root": 19132, "n": 13, "g6": "Y?????????????coWcDO_[A?KG?BO?Co?WC?GP?A?g?@GO?CK_?@`_??", "st": "F", "vs": [7]}
{"root": 20551, "n": 13, "g6": "Y?????????????X_FGE`?bC?DG?DOA?o?Cc?GD??_W??MO?_A_?A`_??", "st": "F", "vs": [7]}
{"root": 20749, "n": 13, "g6": "Z?????????????wOHSCo_?[?BG@@O?Go?PC?@H??Cg?@@_?L__?_A_?G?o??", "st": "F", "vs": [7]}
{"root": 21694, "n": 13, "g6": "Y?????????????[_XG?I_gKASG?BO?Co?Oc?OD??OW?AGO?Ag_?H@_??", "st": "F", "vs": [7]}
{"root": 23573, "n": 13, "g6": "Y?????????????XOPcE__@cAaG?QO?@o?SC?_P?A?W?ECO??S_?A`_??", "st": "F", "vs": [7]}
{"root": 23919, "n": 13, "g6": "Z?????????????]?@o?H_Ga?PGCPOA?oBCC?AP??`G?CA_?D?_?GG_?OYO??", "st": "F", "vs": [7]}
{"root": 25486, "n": 13, "g6": "Y?????????????kOJCCW_?[@aG?_oAGG?_c??d?C?W?@WO?@I_?C@_??", "st": "F", "vs": [7]}
{"root": 28041, "n": 13, "g6": "Y?????????????\\?BWDO_?k?`GE@O?_o@AC?@D??OW?COO?BG_?_P_??", "st": "F", "vs": [7]}
{"root": 34605, "n": 13, "g6": "Y?????????????}?Oc?b?Gc?HO?WOCCO@@G?P@??cG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 35563, "n": 13, "g6": "[?????????????}??w?X?_W?aO?a_?gO@AG?AQ?@GG?@O_?OP??P?_?OOO??@{??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b47_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b47_p0of4.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?Gc??DO??`_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?@c??`O??`_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?@c??PO?@@_?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "W?????????????}??uAEOAEADC?PG@?g?cA??S_?`S??Oo?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "X?????????????Y_@cEB?`c?XG?@o@gG?@S?c?_@@C?GAO??b_?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????p_SK?w_?k?iG?IOB_G??k?c?_?PC?G@O??T_?", "st": "O", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????U_Qg@KO?Y?GW@QG?HG?AS?K?_E@c??@o?", "st": "O", "vs": [7]}
{"root": 84, "n": 13, "g6": "Z?????????????wWBq?aOAI@?W?IG?DG?_S?_B?A_C?COO?_C_?@A_?@?o??", "st": "M", "vs": [7]}
{"root": 144, "n": 13, "g6": "Y?????????????}?Os?i_GQ?Gg?Co?cG?GS?OB?@CC?GAO?@A_??X_??", "st": "O", "vs": [7]}
{"root": 158, "n": 13, "g6": "X?????????????}?OwAD?Gc?Co@GO?Oo?KC?CD??cC?GAO??Z_?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?cC?AH??gC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 170, "n": 13, "g6": "Y?????????????}?Ow?b?Ac?CoACO@@O?Gc??V??DC?CAO?CA_?P@_??", "st": "O", "vs": [7]}
{"root": 186, "n": 13, "g6": "Y?????????????}?Ow?b?Gc?CoACO@@O@?c??V??DC?AAO?_A_?B@_??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "X?????????????}?Ow@H?Oc?IGAGG?`G?GS?GB??gC??NO??`_?", "st": "O", "vs": [7]}
{"root": 236, "n": 13, "g6": "W?????????????}?@P?JOCE?PC?PG?KgA?K?`?_@DC?GIO?", "st": "O", "vs": [7]}
{"root": 306, "n": 13, "g6": "X?????????????l?Go?d_YA?BG?oGEAG?_c??F?CCC?@IO?@I_?", "st": "O", "vs": [7]}
{"root": 613, "n": 13, "g6": "X?????????????r?UOAa_II@_C?KG?BG?GS?CB??Hc??XO?_@_?", "st": "O", "vs": [7]}
{"root": 710, "n": 13, "g6": "X?????????????UGCsF?_cQ??w@OG?gG@AC??X??Ec?@`O?_@_?", "st": "O", "vs": [7]}
{"root": 1183, "n": 13, "g6": "Y?????????????l?@aB@_UA?@g?Co@CG?Oc??T??GW?PWO?@G_?O@_??", "st": "O", "vs": [7]}
{"root": 1947, "n": 13, "g6": "Z?????????????F?UOEQ?_K?`G?POAGo@AC?HH??_g??wO?CG_?AC_??@o??", "st": "O", "vs": [7]}
{"root": 2143, "n": 13, "g6": "X?????????????]?Gi?P_ga?OW?KG@AGAOc?OB??FC?OAO?BA_?", "st": "O", "vs": [7]}
{"root": 2551, "n": 13, "g6": "X?????????????y?Go@d?SQ?AW?oG@AGACS??J?CCC??MO?BA_?", "st": "O", "vs": [7]}
{"root": 2570, "n": 13, "g6": "X?????????????y?EI?WOSa?@g?EGCHG@?S?GB?CAC?BCO?@c_?", "st": "O", "vs": [7]}
{"root": 2883, "n": 13, "g6": "Z?????????????QOCcCF?MC@SGC?oF?G?QC??T??@W?Q?O?B__??K_??HO??", "st": "F", "vs": [7]}
{"root": 2908, "n": 13, "g6": "X?????????????aoJCF?_BC?sG?BOCGG?QC?GH??HC??RO?OP_?", "st": "O", "vs": [7]}
{"root": 2964, "n": 13, "g6": "X?????????????M_HgF?_cI?GW?gG@AG?Ac?OB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 3162, "n": 13, "g6": "Z?????????????hGWQ?B_YA?BG?_o?SGAPC?@D??@W?B_O?GO_??g_?G?o??", "st": "F", "vs": [7]}
{"root": 3760, "n": 13, "g6": "Z?????????????IoQcF?_UA?Ag?Go@GG?QC?AD??AW?@_O?___??[_?G?o??", "st": "F", "vs": [7]}
{"root": 3869, "n": 13, "g6": "X?????????????[OQcEO_BAAaG?Ao@GG?QC??J?AGC??UO?AP_?", "st": "O", "vs": [7]}
{"root": 4012, "n": 13, "g6": "Z?????????????go?k?o_XC?oGCWO?KG?HC?SH???w?Q?O?Q?_??S_??TO??", "st": "O", "vs": [7]}
{"root": 4510, "n": 13, "g6": "X?????????????M_PgF@?TC?Cg?Co@AG?GS?OB?C?c?AHO??h_?", "st": "O", "vs": [7]}
{"root": 4614, "n": 13, "g6": "Y?????????????UOKa?B_kA?EG?Oo?gG@AC?GH??AW??gO?ag_??D_??", "st": "O", "vs": [7]}
{"root": 4614, "n": 13, "g6": "X?????????????UOPSBG_kA?EG?Oo?gG?_c??R?CGC??MO?O`_?", "st": "O", "vs": [7]}
{"root": 5620, "n": 13, "g6": "Y?????????????}?CWCB?BK?QGA@O?aG?Ac?GD??GW?OoO??U_?O@_??", "st": "O", "vs": [7]}
{"root": 5841, "n": 13, "g6": "[?????????????}?AS@B?HC?IO?gO?QO?KC?O`?CAG??F_?@o_?AG_?OAO?A?S??", "st": "O", "vs": [7]}
{"root": 6022, "n": 13, "g6": "[?????????????}?Ac?T?Cc?HO?WO?aO?cC?O`?CAG??F_?@o_?_G_?GAO?@?S??", "st": "O", "vs": [7]}
{"root": 6031, "n": 13, "g6": "[?????????????}?CSAB?PC?PO@GO?SOACC?C`??QG??F_?@o_?_G_?@AO??_S??", "st": "O", "vs": [7]}
{"root": 6069, "n": 13, "g6": "Z?????????????}?Aa@C__K@CG?SOCAO@@C?GH??Og?A@_?@w_??E_?O?o??", "st": "M", "vs": [7]}
{"root": 12684, "n": 13, "g6": "Z?????????????[_PgAP??w?EOD@_?`O?@W?GP??_g??P_?c?_?IA_?G_o??", "st": "O", "vs": [7]}
{"root": 19822, "n": 13, "g6": "[?????????????c_SG?X?WC?TO?D_A_O?iG??Y??EG?@A_?@B??E?_?C_O?E@K??", "st": "O", "vs": [7]}
{"root": 22963, "n": 13, "g6": "[?????????????_oOcA__GS?IoAOO?iO?_g?E@??BG??a_??b??B?_?AOO?F?K??", "st": "O", "vs": [7]}
{"root": 27435, "n": 13, "g6": "[?????????????f?G[?S_CS?Co?KO@AO?Og?G`??IG?@C_??F??wC_?@@O??_K??", "st": "F", "vs": [7]}
{"root": 33302, "n": 13, "g6": "Z?????????????u?@oBE?hG?DO?cO?BO?_W??h?A?g?O@_?CK_?@A_?@Go??", "st": "F", "vs": [7]}
{"root": 36543, "n": 13, "g6": "Z?????????????h_DGAb?qC?DO?D_?gO@AG?@H??_g??H_?c?_?GI_?@Oo??", "st": "F", "vs": [7]}
{"root": 37835, "n": 13, "g6": "Z?????????????ooUC?J?bC?Ao@COA@O?@W?A`??aG?CA_?GO_?EA_?G_o??", "st": "F", "vs": [7]}
{"root": 38738, "n": 13, "g6": "Z?????????????j?MC?R?_s?aG?@oAOG?QC?_H?@?g??`_?A__?DC_?GHO??", "st": "F", "vs": [7]}
{"root": 40066, "n": 13, "g6": "Z?????????????k_LGEH??w@OO?S_?IO?Gg?GH??Ag??P_?a?_?GE_?A_o??", "st": "O", "vs": [7]}
{"root": 44139, "n": 13, "g6": "Z?????????????r?MG@P?ASAAo?IOA@O?BC?CH?A?g?O@_?H__?CE_?@?o??", "st": "F", "vs": [7]}
{"root": 44824, "n": 13, "g6": "\\?????????????l?@g?L?oWAIO?a_ACO?Og?GE?AOG?CG_??L??I?_?G_O??cC??_B_??", "st": "O", "vs": [7]}
{"root": 48067, "n": 13, "g6": "\\?????????????[O?wCX?ICAQOA@_ACO?HG?CI??gG?OG_?GH??g?_?G_O??SC???F_??", "st": "O", "vs": [7]}
{"root": 50588, "n": 13, "g6": "\\?????????????]?GgDH?AWABOA@_?KO?PG?GE?C_G?CO_?AD??a?_?A_O?ACC???J_??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b47_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b47_p1of4.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "X?????????????w?R_CF?KS@AWAPG@GW@OA?A__?IC??DO??D_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "Y?????????????}?Gs@@_CI?DWCEG?Og@?K?B?_?aC??QO?GA_??H_??", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "Z?????????????r?Cs?s_?[A`G?POAaG?CS??b??QC?GCO?_C_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "Z?????????????r?Cs?s_?[A`G?POAaG?CS??b??EC?GCO?_C_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "X?????????????PoBcCc_IQB_C?BG?Gg?AK?K?_AOC?O_O??M_?", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "Z?????????????r?BS@I_ga?@g?OoAaG?Cc??d??EC?OCO?OC_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "[?????????????}?CK@C_`S?cGADO?gG?IC??L??AW??WO?@G_?CC_?@@O?@?K??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "W?????????????}?Ow?R?GQ?Cw@GG?Ag?AK?Cc_?OS?GCo?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "X?????????????}?Ow?d?Gc?CoACO@@O?KC?OH??gC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?cC?OH??gC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 227, "n": 13, "g6": "X?????????????}?Ow@H?Cc@AGAGG?`G?_S?AB??WC??NO??`_?", "st": "O", "vs": [7]}
{"root": 316, "n": 13, "g6": "Z?????????????l?Go?R?BC?bOCCOA`OBGC?CP?@@G?@OO?_O_?@G_??Bo??", "st": "O", "vs": [7]}
{"root": 622, "n": 13, "g6": "X?????????????YOAWCp?BCAaOAgO?BG@?S?_B??Ac?CDO?@`_?", "st": "O", "vs": [7]}
{"root": 676, "n": 13, "g6": "X?????????????ROQSB__AKAgG?Ao?gG?aC?OB?C?c??pO??X_?", "st": "O", "vs": [7]}
{"root": 1007, "n": 13, "g6": "Z?????????????M_IgAP?HCB_G?DO?Ao?BC?_L??_W?Q?O??W_??c_?@_o??", "st": "F", "vs": [7]}
{"root": 1690, "n": 13, "g6": "X?????????????q_Qc?W_WS?wG?CoD?G?PC?OH??_c??LO?@`_?", "st": "O", "vs": [7]}
{"root": 1874, "n": 13, "g6": "X?????????????t?TO@b?QE?EC?QGA@G?_S?CB??Ic??TO?_@_?", "st": "O", "vs": [7]}
{"root": 1874, "n": 13, "g6": "Z?????????????t?TO@b?@S?AgAOo?KG@?c?GD??_W?OCO??c_?@A_?@Go??", "st": "F", "vs": [7]}
{"root": 2125, "n": 13, "g6": "Z?????????????m??qCB_Sa?Gg@?oBGG?HC??h??_g?H?O?___?GG_??hO??", "st": "O", "vs": [7]}
{"root": 2222, "n": 13, "g6": "X?????????????]?CQAB_hA?OWCcG?QG?Cc?OB??MC?OAO?AI_?", "st": "O", "vs": [7]}
{"root": 2457, "n": 13, "g6": "X?????????????w_QgAp?IE?oC?WG?EG@?S??J?COC??MO?@a_?", "st": "O", "vs": [7]}
{"root": 2534, "n": 13, "g6": "X?????????????w_QgAP_MA?KC?cGAAG?_S??J??FC??bO?_@_?", "st": "O", "vs": [7]}
{"root": 2547, "n": 13, "g6": "X?????????????l?WW@P_UA@_C?WG?`G?@S??b??Kc??LO?_@_?", "st": "O", "vs": [7]}
{"root": 2597, "n": 13, "g6": "Z?????????????AoWc?W_KS@gG?gO?DOAQC?OP?@@G?P?O?@__??W_??Bo??", "st": "O", "vs": [7]}
{"root": 2918, "n": 13, "g6": "X?????????????iOJC?W_oc?sG?AoB?G?QC?_H??_c??TO?@P_?", "st": "O", "vs": [7]}
{"root": 2961, "n": 13, "g6": "X?????????????U_PgF?_@a?og?Oo@AG?Ac?OB?CCC??MO?D@_?", "st": "O", "vs": [7]}
{"root": 3225, "n": 13, "g6": "Z?????????????IoJCD__BCBCG?Co?cG?Cc??T?@?W?C_O?O__??Y_?O?o??", "st": "F", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Y?????????????MG[A?W_TA?@g?Co?cG?DC??L?@?W?PWO?@G_?O@_??", "st": "O", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Z?????????????aoFCF?_BC@SG?Co?cG?DC??L?@?W?O_O?G__??Y_?G?o??", "st": "F", "vs": [7]}
{"root": 3652, "n": 13, "g6": "X?????????????YOBSEG_kA?GW?gG@CG@?c??R??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 3769, "n": 13, "g6": "Z?????????????FOYCDC_YA?Ag?Go@GG?QC?AD??AW?O_O?A__??[_?G?o??", "st": "F", "vs": [7]}
{"root": 4825, "n": 13, "g6": "X?????????????x?PW?W_KK@WG?BO?gG@AC?_H??HC??RO?GP_?", "st": "O", "vs": [7]}
{"root": 5083, "n": 13, "g6": "[?????????????}?AW?h?AW?KO@A_?SO?_g?``??@g??H_?@O_??g_?GBO??OK??", "st": "F", "vs": [7]}
{"root": 5531, "n": 13, "g6": "Y?????????????}?AWAB?DK?IG@@O@AG?Ac?AD??GW?OoO??U_?O@_??", "st": "O", "vs": [7]}
{"root": 5701, "n": 13, "g6": "Z?????????????}??wCH?OW?KO@GOCAO@AC?GP??_g?@@_?CO_??m_??_o??", "st": "M", "vs": [7]}
{"root": 5822, "n": 13, "g6": "Z?????????????}??w?T?OW?aO@AO@GG@AC?_P??Og?A@_?___?CO_??fO??", "st": "M", "vs": [7]}
{"root": 5837, "n": 13, "g6": "[?????????????}?GSCB?HC?HO?gO?SO?KC?G`??aG??F_?@o_?GG_?GAO?C?S??", "st": "F", "vs": [7]}
{"root": 5837, "n": 13, "g6": "[?????????????}?GSCB?HC?HO?gO?SO?KC?G`??aG??F_?@o_?AG_?GAO?C?S??", "st": "O", "vs": [7]}
{"root": 5940, "n": 13, "g6": "[?????????????}?Ac?T?BC?`O@CO?QOACC?C`?AAG??F_?@o_?_G_?AAO?A?S??", "st": "F", "vs": [7]}
{"root": 6003, "n": 13, "g6": "X?????????????}??w?X?GW?cOC@_CGO@AG?P@??SG?ASO??V_?", "st": "O", "vs": [7]}
{"root": 6007, "n": 13, "g6": "X?????????????}??w?X?GW@COC@_CGO@AG?H@??SG?ASO??V_?", "st": "O", "vs": [7]}
{"root": 6023, "n": 13, "g6": "[?????????????}?GS?b?HC@@O?WO@COACC?C`??QG??F_?@o_?AG_?AAO?C?S??", "st": "F", "vs": [7]}
{"root": 8916, "n": 13, "g6": "Z?????????????f?[G@H?Sg?aO?BO?_o?PC?AH?A?g?O@_?AS_?@a_?C?o??", "st": "F", "vs": [7]}
{"root": 14036, "n": 13, "g6": "Z?????????????ooTC?b?TC?AoC_O?KO?GW?Q@?@CG??I_?E?_?GQ_??co??", "st": "O", "vs": [7]}
{"root": 15460, "n": 13, "g6": "Z?????????????f?[GAT?@W?PO?EOC@O?GW?S@?@OG??Q_?C__?GK_??`o??", "st": "O", "vs": [7]}
{"root": 17695, "n": 13, "g6": "Z?????????????j?YGBD?AS?Oo?BO@?o?QC?@P??PG?O@_?E?_?@a_?GAo??", "st": "F", "vs": [7]}
{"root": 20876, "n": 13, "g6": "[?????????????L?DO?Z?_S@?oAAOC@O?QW??p??`G?@A_?@B??E?_??oO?F?K??", "st": "F", "vs": [7]}
{"root": 22550, "n": 13, "g6": "[?????????????_o@SAB?Gc?PO?WOAcO?_g?D@?@QG?GA_?_B??W?_?B?O?CHc??", "st": "O", "vs": [7]}
{"root": 23415, "n": 13, "g6": "[?????????????DOBC?F?oCAAG@AOAHO?GW?O`?CQG?CC_?@D??Q?_?O_O?@cc??", "st": "F", "vs": [7]}
{"root": 24091, "n": 13, "g6": "Z?????????????u?AoBI?gg?@o?EOA@OA?W?CP??PG??Q_?CG_?BC_?C@o??", "st": "F", "vs": [7]}
{"root": 25071, "n": 13, "g6": "Z?????????????{?HW?d?CSACoCCO@?o?EC??X??Og?G@_?IG_?@Q_?A?o??", "st": "F", "vs": [7]}
{"root": 33606, "n": 13, "g6": "Z?????????????u?@gDE?XG?EO?BOC?o?PC??h?A?g?C@_?AK_?Ca_??_o??", "st": "F", "vs": [7]}
{"root": 42599, "n": 13, "g6": "Z?????????????[OPc@G_cc?@o?EO?`O@?W?D@??QG?O@_?I__?@A_?GCo??", "st": "F", "vs": [7]}
{"root": 42900, "n": 13, "g6": "\\?????????????BOSWEH?Cg@_OCo_?gO?_g??U??SG?GG_??L??K?_?H?O??KC??_B_??", "st": "O", "vs": [7]}
{"root": 44708, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??QG?CC_?CD??S?_?@_O?@CC??_B_??", "st": "O", "vs": [7]}
{"root": 81566, "n": 13, "g6": "[?????????????f?AW?T?@c?cG?QOA@O?OW?I@??IG?AC_?OD???b??[OO??Bc??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b47_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b47_p2of4.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "W?????????????}?@KAH_Gq?OWCKG?@W?SA??g_?OS??Io?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "X?????????????MO@cCF?Qc@cG?@oCgG?AK?S?_@@C?O@O??T_?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????]?Po?R?HS?RG?@o?Cg?CK?CC_@?S?WCo?", "st": "O", "vs": [7]}
{"root": 60, "n": 13, "g6": "X?????????????b_LG@g_?[B?g?Co?eG?GK?S?_C?c?C@O?@H_?", "st": "O", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????SoCq?YO?MB_C?HG?Ag?AK?eG_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "X?????????????wWBq?QO?iA?W?aG?@g?_K?a?_@CC?A@O?P@_?", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "X?????????????wWBq?QO?iA?W?aG?@g?_K?I?_CCC?A@O?P@_?", "st": "O", "vs": [7]}
{"root": 86, "n": 13, "g6": "W?????????????}?GSAG__c?TG?XG?Ag?AK?Go_?@s?O?o?", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "W?????????????}?ASCH_Oq?GW?gG?SG?@S?HO_?Cc??Do?", "st": "F", "vs": [7]}
{"root": 134, "n": 13, "g6": "W?????????????}?O[AK_GI?@W?gG@AG?AK?CO_?WS??Eo?", "st": "F", "vs": [7]}
{"root": 146, "n": 13, "g6": "Y?????????????}?OkAK_Aa?_g?QG?DG?OS?@B?CCC?ACO??U_?G@_??", "st": "O", "vs": [7]}
{"root": 152, "n": 13, "g6": "W?????????????}?OkAK_AQ?OW?cG?PG?_K?H?_?DS??Io?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ow?b?Ac?_g?gG?PG?@[?@K_ACS?C?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????}?Ow?d?Gc?CoACO@@O?SC?AH??WC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "X?????????????}?Ow?d?Oc?CoAGO?Oo?cC?CD??SC?CAO??Z_?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????}?Ow@H?Oc?QGAGG?`G?_S?AB??WC??NO??`_?", "st": "O", "vs": [7]}
{"root": 277, "n": 13, "g6": "Z?????????????M?PKBG_CK@@G@DOE_G?BC?@H???w?S?O?B__??S_?A@O??", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "X?????????????L_@SAG_gS@OgEOG?aG?_c??F??YC??EO?_a_?", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "Z?????????????L_@g?T?gSAAGA`OEOG?PC?GH???w??KO?PC_?AA_??Oo??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "Z?????????????L_@g?T?PCA`OCCOA`OBGC?CP?@@G?D?O??o_?@G_??Bo??", "st": "F", "vs": [7]}
{"root": 378, "n": 13, "g6": "Z?????????????`gEKF?_AK@WG?Go?gG?IC??T??@W?P?O?H?_??q_?G?o??", "st": "F", "vs": [7]}
{"root": 1107, "n": 13, "g6": "W?????????????DCSQ@aO@I?GW@OGA`G?@S??b?EWC??[O?", "st": "F", "vs": [7]}
{"root": 2060, "n": 13, "g6": "X?????????????DgWIBOO?Y?OWD_GACG?Gc?@B?@IC?OCO?Ac_?", "st": "O", "vs": [7]}
{"root": 2073, "n": 13, "g6": "X?????????????Y_IcD__BAB@G?@o?cG?DC?GB?CGC??YO?AH_?", "st": "O", "vs": [7]}
{"root": 2845, "n": 13, "g6": "Z?????????????U_PgF?_AK?EG@`O?Ao?cC??h?A?W??cO??c_?_A_?AGo??", "st": "F", "vs": [7]}
{"root": 3294, "n": 13, "g6": "Z?????????????IoRCF?_BC@SG?Co?cG?DC??L?@?W?C_O?___??Y_?G?o??", "st": "F", "vs": [7]}
{"root": 3294, "n": 13, "g6": "Z?????????????IoRCF?_BC@SG?BO?Co?DC??L?@?W?GGO?@G_?_A_?AOo??", "st": "F", "vs": [7]}
{"root": 3396, "n": 13, "g6": "X?????????????y?Gs@a_AKAOg?Go?cG@@C?GH?C?c??XO?B@_?", "st": "O", "vs": [7]}
{"root": 3432, "n": 13, "g6": "Z?????????????E_GcCF?[CAcG?OoEOG?`C??d??@W?AgO?AG_?_C_??PO??", "st": "O", "vs": [7]}
{"root": 3857, "n": 13, "g6": "Z?????????????`oIc@o_?[B_G?WO?Co?cC?C`??@W?Q?O??g_?OC_?@Go??", "st": "O", "vs": [7]}
{"root": 4036, "n": 13, "g6": "Z?????????????j?Ag?T?Sc?oGCEO?@o?EC?WH??OW?B?O?P?_?_G_??Io??", "st": "O", "vs": [7]}
{"root": 4052, "n": 13, "g6": "Z?????????????j?QW?g_KA?@gE?o?IG@_c?AD??CW?I?O?Ag_??S_??`O??", "st": "F", "vs": [7]}
{"root": 4184, "n": 13, "g6": "X?????????????j?IE@_Ooa?DG?cGBAG?GS??J?C_C?@KO?@c_?", "st": "O", "vs": [7]}
{"root": 4287, "n": 13, "g6": "X?????????????j?QW@_OoI?@W?oG?HG@_S??b?A_C?@KO?@c_?", "st": "O", "vs": [7]}
{"root": 4566, "n": 13, "g6": "Z?????????????X_YC?q_iA?@g?Co@_G?IC?OP??GW?AOO?GO_?@K_?O?o??", "st": "F", "vs": [7]}
{"root": 4774, "n": 13, "g6": "Z?????????????M_HgF?_AK?EGC`O?Ao@OC??p?@?W?P?O?CO_??c_??co??", "st": "O", "vs": [7]}
{"root": 4779, "n": 13, "g6": "Z?????????????F?HW@d?hCBOG?BO?Co@_C?AH??Ag?OGO??K_?AA_??oo??", "st": "O", "vs": [7]}
{"root": 5838, "n": 13, "g6": "[?????????????}?AS@B?`C?HOAGO?SO?KC?G`??aG??F_?@o_?AG_?GAO?C?S??", "st": "F", "vs": [7]}
{"root": 5927, "n": 13, "g6": "[?????????????}?Ac@D?_c?HO?WO@AO@CC?A`??aG??F_?@o_?_G_?GAO??_S??", "st": "O", "vs": [7]}
{"root": 5950, "n": 13, "g6": "[?????????????}?Oc@D?Oc?POAGO?QO?SC?A`?@AG??F_?@o_?OG_?OAO?@?S??", "st": "F", "vs": [7]}
{"root": 5950, "n": 13, "g6": "[?????????????}?Oc@D?Oc?POAGO?QO?SC?A`?@AG??F_?@o_?AG_?OAO?@?S??", "st": "O", "vs": [7]}
{"root": 5950, "n": 13, "g6": "Y?????????????}??w@D?Oc@CG?QO?gG?IC?GP??@w?OcO?CS_??a_??", "st": "O", "vs": [7]}
{"root": 6113, "n": 13, "g6": "Y?????????????gWWQ?Q_@K?PGA@OC_G?cC??p??PG??B_?V?_?Ga_??", "st": "O", "vs": [7]}
{"root": 9783, "n": 13, "g6": "Z?????????????[_PoEB?cC?BO@@_AOO?Cg?AP??`G??P_?E?_?GQ_??ao??", "st": "O", "vs": [7]}
{"root": 21554, "n": 13, "g6": "Z?????????????[_@oCR?dC?BO@@_AAO?Og?CP?A?g??P_?o?_?IA_??co??", "st": "F", "vs": [7]}
{"root": 25095, "n": 13, "g6": "Z?????????????ooTC?J?TC?HO?D_CGO?QG?Q@?@CG??H_?B?_?GE_?ACo??", "st": "O", "vs": [7]}
{"root": 25095, "n": 13, "g6": "\\?????????????ooTC?J?TC?HO?D_CGO?QG?GE?AOG?CO_?CH??W?_?Q?O??WC???R_??", "st": "O", "vs": [7]}
{"root": 25831, "n": 13, "g6": "Z?????????????l?LOEB?AK?DG@?o?oG?EC?GH?C?g?G@_?B?_??s_?ADO??", "st": "F", "vs": [7]}
{"root": 26572, "n": 13, "g6": "Z?????????????R_QKF?_EC?BO?H_AAO?_g?GP??PG??B_?I?_?DA_?OOo??", "st": "F", "vs": [7]}
{"root": 30248, "n": 13, "g6": "Z?????????????w_BO?L?cW@KO@A_AAO??w?AH?C?g??P_?a?_?KA_??go??", "st": "O", "vs": [7]}
{"root": 40498, "n": 13, "g6": "\\?????????????L_PW?p?GSB?oAAO?Co@_C?`@??DG?AA_?AB??S?_?D?O??HS???P_??", "st": "O", "vs": [7]}
{"root": 44711, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??aG?@C_?GD??S?_?@_O?@CC??_B_??", "st": "O", "vs": [7]}
{"root": 44711, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??aG?@C_?GD??Q?_?C_O??cC??_B_??", "st": "O", "vs": [7]}
{"root": 49203, "n": 13, "g6": "Z?????????????X_TGE`??wAAO@_O?HO?@W?Q@??IG??E_?`?_?EC_??Po??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu3_b47_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/nu3_b47_p3of4.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "W?????????????}?C`CDOOU?QC?QG?Hg?FA?CG_?Oc?C?o?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????}??w@GO_i@@W?QG?Hg?KA??W_@?c?AOo?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "X?????????????p_@cAb?aS?iG?@o@gG?AS?W?_C@C?AAO??R_?", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "X?????????????`oDSAg_wA?CgCoG?Cg?@K?Q?_?Bc?A@O?G@_?", "st": "O", "vs": [7]}
{"root": 61, "n": 13, "g6": "W?????????????b_EQ?B_PQ?GW?qG?HG?AK?wG_?_S??Ao?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "X?????????????LOPcAc_AqB_C?DG?Ag?CK?c?_@OC?GGO??M_?", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "X?????????????wWBq?EO?M@OC?HG?AgA?K?c?_AGC?D@O??`_?", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "Z?????????????wWBq@OO?q??wA_G?HG?@S?_B?@_C?O_O?AO_?OA_??Oo??", "st": "M", "vs": [7]}
{"root": 157, "n": 13, "g6": "X?????????????}?Ow?d?Oc?CoAGO?_o?cC?AD??SC?CAO??Z_?", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?SC?AH?@GC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OwAB?@K@AG@@O@GG?@[?Ac_?GS?ACo?", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?SC?OH?@GC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 447, "n": 13, "g6": "Z?????????????goRABG_?[?KGA`O?Co?oC?A`??HG?W?O?@__?AG_??Ho??", "st": "F", "vs": [7]}
{"root": 1340, "n": 13, "g6": "X?????????????p_LC?q_@KAoG?BOA_G?aC?AB?C@C??RO?@P_?", "st": "O", "vs": [7]}
{"root": 1497, "n": 13, "g6": "Z?????????????YORCDG_?s@QG?HO?Oo?@c?CD?@?W?E?O?_O_?OG_??oo??", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "X?????????????eOLCDG_Sa?GWE?G?KG?`C?CH??Ec??dO?A@_?", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "X?????????????eOLCDG_?s@QG?HOE?G?`C?CH??BC?@BO?@`_?", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "Z?????????????eOLCDG_?s@QG?HO?OoB?C?GP??`G??KO?OC_?_A_??oo??", "st": "O", "vs": [7]}
{"root": 2037, "n": 13, "g6": "Z?????????????F?TOAI_cK@oG?BO?Co?`C??h??GW?W?O??o_?@G_?@Ao??", "st": "O", "vs": [7]}
{"root": 2541, "n": 13, "g6": "X?????????????w_QgAp?IE?KCAAG@@G?AS?CB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 2624, "n": 13, "g6": "W?????????????y?BG@cO@I@?WAgG?DG?_S??R??[C?OMO?", "st": "O", "vs": [7]}
{"root": 2867, "n": 13, "g6": "X?????????????aoFCF?_BC@SG?BOCGG?aC?CP??IC??RO?OH_?", "st": "O", "vs": [7]}
{"root": 2905, "n": 13, "g6": "X?????????????q_FCBG_cQ?GW?cG?IG@?c?GB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 2905, "n": 13, "g6": "X?????????????q_FCBG_@aAPG?Oo?IG@?c?GB?CGC??MO?C`_?", "st": "O", "vs": [7]}
{"root": 3205, "n": 13, "g6": "W?????????????i_@a@a_UA?@g?Co?gG??s?GB?EHC??Wo?", "st": "F", "vs": [7]}
{"root": 3787, "n": 13, "g6": "Z?????????????FOYCDC_YA?Ag?Go@GG?BC?AD??_W?G_O?A__??[_?O?o??", "st": "F", "vs": [7]}
{"root": 3826, "n": 13, "g6": "W?????????????eOEQ?B_YA?Ag?Go@GG?GS?CB?EHC??Wo?", "st": "F", "vs": [7]}
{"root": 4543, "n": 13, "g6": "X?????????????y?OsAa_AK?og?Go?cG?`C?OH?C?c??XO?B@_?", "st": "O", "vs": [7]}
{"root": 4735, "n": 13, "g6": "X?????????????WoYCDO_FA?Ag?AoAGG?PC?GB?CAC??eO?A`_?", "st": "O", "vs": [7]}
{"root": 4924, "n": 13, "g6": "Z?????????????}?OQ@@_HA?IGAAO?_o?KC?C`??Ag??D_?@w_?OC_?O?o??", "st": "M", "vs": [7]}
{"root": 5578, "n": 13, "g6": "[?????????????}?Oo?e?OW?coACOC@O?@W??h?A?g??`_?P?_??c_?A@O??QK??", "st": "F", "vs": [7]}
{"root": 5840, "n": 13, "g6": "[?????????????}?AS@B?HC?HO?gO?SO?KC?O`?CAG??F_?@o_?AG_?OAO?A?S??", "st": "O", "vs": [7]}
{"root": 5989, "n": 13, "g6": "X?????????????}??wAH?GW?SOC@_CGO@AG?H@??cG?@SO??V_?", "st": "O", "vs": [7]}
{"root": 6001, "n": 13, "g6": "Z?????????????}??wAH?Ag?`_@G_C@_ACG?Oa??WG?AO_?G__?CG_??Jo??", "st": "M", "vs": [7]}
{"root": 6028, "n": 13, "g6": "[?????????????}?AS@B?HC@@O?WOACOACC?A`??aG??F_?@o_?_G_?AAO?@?S??", "st": "O", "vs": [7]}
{"root": 13357, "n": 13, "g6": "\\?????????????p_SKAo_@S?Ao@_O?EOAGC?CP?A@G?CA_?@B??W?_?A_O??PS???`_??", "st": "O", "vs": [7]}
{"root": 17583, "n": 13, "g6": "\\?????????????BOWWAh?GgAgO?c_B?O?@g?@E?C_G?@C_??T??K?_?H?O?CGC???b_??", "st": "O", "vs": [7]}
{"root": 19734, "n": 13, "g6": "[??????????????w@a@A_OK?WGACOCAO?cg?D@?@CG?HG_?_H??I?_?G_O?Ccc??", "st": "F", "vs": [7]}
{"root": 20370, "n": 13, "g6": "\\?????????????s_AcDB?RC?BO?QO?DO@_C?@P??PG?OA_?CB??E?_?O_O?@?s???`_??", "st": "O", "vs": [7]}
{"root": 21710, "n": 13, "g6": "[?????????????QOGcCC_GS?WoC_O?MO?_g?CP??DG??a_?AB??D?_?@OO?F?K??", "st": "O", "vs": [7]}
{"root": 28342, "n": 13, "g6": "Z?????????????w_CcCb?RC?`O?EO?PO?OW?OH??Cg?O@_?D__?GA_?@Go??", "st": "F", "vs": [7]}
{"root": 30161, "n": 13, "g6": "Z?????????????w_@SCb?RC?BO@@_CGO?HG?OP??_g??P_?a?_?KA_??co??", "st": "O", "vs": [7]}
{"root": 30575, "n": 13, "g6": "Z?????????????w_@SCb?KC@KO?E_@AO??w?@P?A@G??P_?GG_?`A_?B?o??", "st": "F", "vs": [7]}
{"root": 30575, "n": 13, "g6": "Z?????????????w_@SCb?KC@KO?E_CGO?`G?@P?A@G??P_?H?_??M_?B?o??", "st": "O", "vs": [7]}
{"root": 32306, "n": 13, "g6": "\\?????????????ooQc@S_CS@?o?KO@AO?oC?a@??DG??a_?OB??S?_?C_O??PS???P_??", "st": "O", "vs": [7]}
{"root": 33182, "n": 13, "g6": "Z?????????????q_Sg?e?[G?WO?DOC?o?EC??X?A?g?C@_?@K_?AQ_?A?o??", "st": "F", "vs": [7]}
{"root": 37779, "n": 13, "g6": "Z?????????????i_MCCI_?k?cG?BOAGG?QC?_H?@?g?@@_?@__?QO_?ABO??", "st": "F", "vs": [7]}
{"root": 40567, "n": 13, "g6": "Z?????????????pORC@K_OK?KG?AoB?G?IC?@H?C?g?A@_?Q?_?KO_??TO??", "st": "F", "vs": [7]}
{"root": 42367, "n": 13, "g6": "[?????????????W_QGA`?IWA_O?k_?IO?Ag?AE??SG??c_??T??E?_?C_O?E?[??", "st": "O", "vs": [7]}
{"root": 42878, "n": 13, "g6": "Z?????????????eOSc?d?BCBAO?B_@AO@?g?OP?@?g?O@_?W?_?DA_?@Oo??", "st": "O", "vs": [7]}
{"root": 42878, "n": 13, "g6": "\\?????????????eOSc?d?BCBAO?B_?gO?`G?OI??SG?GG_?GD??S?_?D?O??KC??_B_??", "st": "O", "vs": [7]}
{"root": 44872, "n": 13, "g6": "\\?????????????wO?w@`?bG@GOCc_?QO?Ag?GE??aG?GC_?@D??E?_?C_O?ACC??_B_??", "st": "O", "vs": [7]}
{"root": 45767, "n": 13, "g6": "Z?????????????u?KgDD?@c?PO@OO?cO?@g??p?A@G?OA_?K?_?AK_??`o??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "[?????????????k?H_?d?GS@?o?IO@PO?AW?A`??BG?Aa_?_B??E?_?C_O?EEC??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "\\?????????????k?H_EE?Cg?`OA@_?IO?gg?A`??BG?Aa_?_B??W?_?B?O?CGC???e_??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "\\?????????????k?H_EE?Cg?`OA@_?IO?gg?A`??BG?Aa_?_B??S?_?P?O?@GC???e_??", "st": "O", "vs": [7]}
{"root": 53250, "n": 13, "g6": "[?????????????D_BGE@?gC@DO?D_B?OAIG??Y??EG?@A_?@B??Q?_?O_O?@`K??", "st": "F", "vs": [7]}
{"root": 113495, "n": 13, "g6": "\\?????????????t?TOAQ?Co?W_@G_?HO?AW?W@??IG??S_?AD??CB??GEO?@AS??_@_??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu4_b45_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b45_p0of2.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????v?SU?PO@D@`K?eC?HC??Y?A@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA?@O_??s??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA??S_?GS??Co?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?Ca??S_?CS?@?o?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????woD`?@oeH?AS?AW?BC@SQ??a_?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?EA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AWCGC?QA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "T?????????????poJED_OI`?CK@GC?DS?@U?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_C?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GWB?C?Ca?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?WC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?cC?@a?GC_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag@ACA?a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?GO`AGCH?GS?GW?FsA?E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_?PC??aO?CA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_@@C??aO?AA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_?PC??aO?GA_?", "st": "O", "vs": [7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_??}O?O?g??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?GGG?AGO?@CO?A@G?@?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?GGO?@CO?@@G?A?E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "Z???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?AGO?@CO?C@G??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "_???????????????^_?FoO`?`C?`G?Og?CK?___AAC?@CO?@C_?CA_?COG?CAA??@GO??OP???OQ????M???", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "a?????????????????Fw?O`?`C?`G?Og?CK?___AAC?CCO?CC_?AA_??^G?C?I??G_G??P?_??P@???G`????E_??O?W???", "st": "F", "vs": [7, 7, 8]}
{"root": 8, "n": 13, "g6": "V?????????????}??wAD_DE?QC?QGCHG?IA?GY_??k??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?GGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?AGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?CC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?AC_CDS??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?PA?AC_CDS??", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg@AA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg?QA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "Y???????????????^??M?AQ?cW?SG?hG?PA?AC_CDS?COG?AGO?OTO??", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 13, "g6": "V?????????????}??w?SOHI?PCCDGAGg?QA?AG_CAs??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????}??w@HO_UAAcAGg?@c?II?CP_?", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QO_e?QC@BGAGg?IA??S_?hS??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg@@A?AG_CCs??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg?PA?AG_CCs??", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg@AA?AC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg?IA?CC_@BK??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "U?????????????}??w?hO_e?`cAGg?@c?HI?C`_?", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?OTAAo@p?_c?_g?OW?aA?CO_?Xc??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?cA?CO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?SA?GO_CDS??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GC_?MK??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GA_?MK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsCBOAE?Gc@Cg?_W@DQ??a_C?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W@AA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W?IA?_Y_?GK??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?PA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?HA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 20, "n": 14, "g6": "Y???????????????^??l?PS?GW?PG?_W?IA?_Y_?GK?@GG?@AO?GdO??", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "T?????????????}?OeADOAE?Gc@Ag?]C?OM?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "V?????????????}?@wCH_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????}?@wCH_Oi?Gc@Ag?_W@CA?CO_?Os??Oo?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "T?????????????}?AeADOAE?Gc@AgCMC?OM?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?AeADOAE?Gc@Ag?_WAFA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?OwADOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "T?????????????}?Oe@DOAE?Gc@AgAMC?OM?", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?GwCH_AE?Gc@Ag?_W?PA?Gi_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?_A_@IK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?OA_@IK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CKADO_U?FC?Og?_W?IA?DK_@?K??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GC_?MK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GA_?MK??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?_Q?AA_?MK??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?AMCHOGE@BC?PG?_W?MQ??Q_@?K??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?@q?b_`I?_W?PG?_W?cA?AA_AEK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Ce?`O_e@@c?Og@?W?VA?AA_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CI@@c?Og@?W?HA?_e_?GK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?Aw@H_CIAAW?Og@?W?IA?@A_ABK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "W?????????????}?Aw@H_CIAAWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????}?C[CH_CI@@W?Og@?W?PA?AA_AKK??", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "W?????????????}?C[CH_CI@@WAKG@?W?QA?_O_?GS?@Ao?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?cA?AC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?KA?GC_?FS??", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "V?????????????}?Oe?FOCE?GcAAg@?W?`A?AA_?kK??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_C?K??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}?AsAI__Y?GcCCg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "V?????????????}?Ce?`OOe@@c?Og@?WAFA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}?Ow@H_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????p_@i?d_SQ?Cg?EGB@GAwA??F_?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????B_CkAg__k@aGEOG?Ag??k?g?_?qS??Oo?", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "W?????????????DWPIAD_pA?BGD_G?Gg??k?J__?_S?G?o?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????`oDSAb?LA?@WAWG?@g?AK?eC_A?S?C?o?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????J_WWD`?DS??wAHG?Cg?@K?GC_AoS?O?o?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????ooUC?[_DQ??wAHG?Ag?AK?_C_BOS?A?o?", "st": "F", "vs": [7]}
{"root": 81, "n": 13, "g6": "W?????????????ooUC?k_HQ??w?XG?Ag?AK?YC_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "W?????????????f?DWAd?PQ??w@HG?Ag?AK?wC_?OS?A?o?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "U?????????????aOHCC@_OQ?GW@Ig?dWBoA?B__?", "st": "O", "vs": [7]}
{"root": 163, "n": 13, "g6": "V?????????????{?PGAP?OQ?GW@Ig?dW?MA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????{?PG?o_Aa@?W@Kg?bW?BA?QG_CGS??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "W?????????????R?PG?T?OSA?g?Oo@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA?G__C@S??", "st": "O", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA??c_C@S??", "st": "F", "vs": [7]}
{"root": 167, "n": 13, "g6": "V?????????????{?H_CQ?_I?GW@Hg?eWACA?Ag_AAc??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????{?@SAO_BAA?W@Hg?eW?EA?aO_A@S??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?OO_C@C??QO?BA_?", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "V?????????????{?HO?P_EAA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "X?????????????{?HOCQ?EA@CGC?o?kg?`k?H?_CCC?GGO?AK_?", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????b?HG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW?SA?QO_CCc??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW@HA?_c_?GS??", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????{?BCAO_aA@?g@LG?aw?LA?_c_A?K??", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????a_BCAO__S?KGA@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?BCAO__S?KG@Hg?eWAIA?@O_A@S??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????{?PO?p?QC@?g@Hg?eW@AA?_S_?WS??", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "V?????????????{?BCCO_QAA?g@Hg?eW?MA?OS_C?K??", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????b?BCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????aOBCAO__K@CG?SO@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "V?????????????{?BCAO__K?IG@LG?aw?QA?aO_AGS??", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "X?????????????{?BCAO__K@CG?SO@LG?P[?D?_ACC?PGO??I_?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????{?BOAO_aA@?g@LG?aw@AA?BO_C@c??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "W?????????????F?@KAO__KAGGACO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?@KAO__KAGG@LG?aw?[A?_O_ACS??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????{?B_AO__KAGG@LG?awACA?AW_ACS??", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?F?_AAC?OCO??c_?", "st": "F", "vs": [7]}
{"root": 191, "n": 13, "g6": "V?????????????{?B_?T?QCA?W@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW?SA?Q__CBC??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW@IA?_W_?GS??", "st": "F", "vs": [7]}
{"root": 199, "n": 13, "g6": "V?????????????{?PO?o_IA@@G@Ig?dW@KA??o_C@c??", "st": "O", "vs": [7]}
{"root": 199, "n": 13, "g6": "Z?????????????{?H_CS?ECA?o@OOAAO?dS?Cj?CGC?GOO?CO_?GG_?@?o??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????{?BCAO__S?gG@Hg?eWAIA??W_AGS??", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "W?????????????_oGI@@_aA?cGA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "V?????????????{?GI@@_aA@?g?ZG?cw@GA?_o_@GS??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "X?????????????{?CSCA_OK@CG@?o?[g?Pk?O__@AC??cO?aA_?", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?a__AAc??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????{?GI@@_GQA?g?ZG?cwAIA?PA_@?K??", "st": "F", "vs": [7]}
{"root": 218, "n": 13, "g6": "W?????????????PGGQCAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "W?????????????R?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????{?GEAAOIi@ACC@G?ig@KA??o_C?s??", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "X?????????????{?H_A@_OQ?igACGC@G?TS?@__?BC?OBO?A@_?", "st": "F", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 222, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?CKAO__cA@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 225, "n": 13, "g6": "V?????????????{?GS@B?_cA@G?]G?`w@GQ?HA_C?K??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OKCC_HA@@G?]G?`wACA?Og_@Oc??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?OK@O__c@@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????{?GSCB?_c?cG?]G?`wACA?IC_AAS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@O_OcA@G?]G?`wAGA?GW_AGS??", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????{?OS@B?OcA@G?]G?`w?gQ?PA_C?K??", "st": "O", "vs": [7]}
{"root": 238, "n": 13, "g6": "V?????????????{?D_AQ?_QAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 240, "n": 13, "g6": "X?????????????{?D_AQ?_a@?gCOG@FG?S[?@O_C@C?@QO?O@_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????{?D_AI?AcAGC@FG?gw@Ga??S_CCS??", "st": "O", "vs": [7]}
{"root": 248, "n": 13, "g6": "X?????????????{?D_AI?QGAAGCOG@FG?S[?_O_?Sc??DO?O@_?", "st": "F", "vs": [7]}
{"root": 250, "n": 13, "g6": "V?????????????{?D_AK?AcAGC@FG?gw@HA?GC_C@S??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????{?D_?S_OSAGC@FG?gw?EA?QG_CAS??", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "W?????????????`_HG?T?BA@?WCOG@Hg?RK?{?_?BC?@AO?", "st": "O", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?BAAGC@Hg?eWA@A?Ag_A?s??", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "X?????????????{?OoAQ?Ag@?WCOG@Hg?RK?_G_?Ac?@`O?O@_?", "st": "F", "vs": [7]}
{"root": 262, "n": 13, "g6": "V?????????????{?OoAQ?Ag?KG@Hg?eW?@a?OE_COK??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`GAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????{?D_AQ?`G?Gg@FG?gw@AQ??Q_COK??", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "X?????????????{?D_AQ?`O@AOCOG@FG?S[?C__C?c?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_AE?ASAGC@JG?cwAEA?OC_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "V?????????????{?H_CK?ASAGC@JG?cw@BA?_C_?PS??", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?GgCOG@JG?Q[?_G_?Qc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 272, "n": 13, "g6": "X?????????????{?H_CK?Oo?HOCOG@JG?Q[?_O_?Gc?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "W?????????????a_Gg@X_OIA?WC@GA?g?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 274, "n": 13, "g6": "V?????????????{?DeA@O_EA?cA?g?eWAIA?PO_?`C??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "W?????????????b?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GH@TO_E@ACC@G?igAKA??o_A@c??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA?C__AAS??", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA??c_AAS??", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "V?????????????}?O[?SOPQ?OW?WG?Ag??k?HK_?cK??", "st": "O", "vs": [7]}
{"root": 292, "n": 13, "g6": "W?????????????}?O[@H_Aa@DG?cG?Ag??k?G__?_s?@_o?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "Y?????????????}?@SCJ?Pc?bG?Oo?WG?@S??J??QC??EO?@A_?C`_??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "V?????????????}?@QAI_BA?ag?_o?@g?@K?CW_CKK??", "st": "O", "vs": [7]}
{"root": 369, "n": 13, "g6": "X?????????????}?AK?S_PS?KG@DO?_o??s??R?@AC?@CO?``_?", "st": "O", "vs": [7]}
{"root": 416, "n": 13, "g6": "X?????????????}?Ck?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "O", "vs": [7]}
{"root": 431, "n": 13, "g6": "X?????????????}?@Q?a_HK?QGAIO?PO?@c??F??QC?ACO?``_?", "st": "O", "vs": [7]}
{"root": 444, "n": 13, "g6": "Y?????????????}?Ow?P_Aa?@g@Go?QG@Cc??d??WC??SO??S_?CB_??", "st": "O", "vs": [7]}
{"root": 471, "n": 13, "g6": "W?????????????}??w?T__Y@CWACG?_g?GK?DG_?CS?CGo?", "st": "F", "vs": [7]}
{"root": 600, "n": 13, "g6": "V?????????????}??w?Q_Ok?QG@AO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 607, "n": 13, "g6": "V?????????????}??w?Q_Ok?aGAAO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 609, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG@AOACGACS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 651, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?gG?IC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 656, "n": 13, "g6": "V?????????????}?AK?Q_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 658, "n": 13, "g6": "V?????????????}?@K?a_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 696, "n": 13, "g6": "V?????????????}?AI?QOGi@CW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 698, "n": 13, "g6": "V?????????????}?AI?QOHI@AW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 701, "n": 13, "g6": "W?????????????}??w?a_GQ@Cg?So?WGA?s?H?_?RC?AOo?", "st": "F", "vs": [7]}
{"root": 780, "n": 13, "g6": "X?????????????}??w?d_AaA@G@GoCGG?GS?CB??gC?OOO?OX_?", "st": "F", "vs": [7]}
{"root": 822, "n": 13, "g6": "V?????????????}?AI@D_DA?HG?SG@AG@CS?@o_C@[??", "st": "F", "vs": [7]}
{"root": 843, "n": 13, "g6": "Y?????????????}??wAB?AS?co?WOACo?QC?_J??gC??SO?_C_?GP_??", "st": "F", "vs": [7]}
{"root": 852, "n": 13, "g6": "W?????????????}??w@A_BK?HG?co?gGA?k?H?_ABC?@Oo?", "st": "F", "vs": [7]}
{"root": 865, "n": 13, "g6": "V?????????????}?CICH_Aa?PG?gG?QG@AS?@o_@@[??", "st": "F", "vs": [7]}
{"root": 927, "n": 13, "g6": "W?????????????}??w?T?AS?cg@AGAGgAAK?G__C@c?AHO?", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????}??w?b?AS@Cg@Co?SGA@K?C__C@c?C_o?", "st": "F", "vs": [7]}
{"root": 955, "n": 13, "g6": "W?????????????}??w@G_CcA?o@DO?hGA@K?AS_AGS??Oo?", "st": "F", "vs": [7]}
{"root": 966, "n": 13, "g6": "V?????????????}??w?S__K?cGADO@CGA@K?AW_?gk??", "st": "O", "vs": [7]}
{"root": 1006, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?Sc?Ac_CA[??", "st": "F", "vs": [7]}
{"root": 1010, "n": 13, "g6": "W?????????????}??w?h?BC?HG@DO@Ag@CK?CO_C@c?@Oo?", "st": "F", "vs": [7]}
{"root": 1040, "n": 13, "g6": "W?????????????}??w?R?CS@Cg?So?WGA@K?D?_C@c?COo?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "W?????????????}??w?T?CS?QGAHOACgA@K?AO_C@c?C_o?", "st": "F", "vs": [7]}
{"root": 1076, "n": 13, "g6": "V?????????????}??w?h?OWA?oAGO@DO?KS?Cc_CA[??", "st": "F", "vs": [7]}
{"root": 1084, "n": 13, "g6": "Y?????????????}??w?X?Gg?SO?bO@AG?IS?PB?@GC?@GO?_K_??a_??", "st": "F", "vs": [7]}
{"root": 1088, "n": 13, "g6": "V?????????????}??w?X?OWA?oAGO@DO?IS?DC_CA[??", "st": "F", "vs": [7]}
{"root": 1127, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?IS?DG_CA[??", "st": "F", "vs": [7]}
{"root": 1138, "n": 13, "g6": "[?????????????}??w@H?Og?H_C@_?co?IC?GT?AGW?@_O?G__?OO_?O@O??@K??", "st": "O", "vs": [7]}
{"root": 1191, "n": 13, "g6": "W?????????????}??wAH?BA?ag?ao?QG?cS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1195, "n": 13, "g6": "W?????????????}?Gc?QOGi?SW?WG?cG@@S?@o_C@c?C?o?", "st": "F", "vs": [7]}
{"root": 1205, "n": 13, "g6": "Y?????????????}??wAH?DA?agAAo@GG?PC?Ad??WC?CGO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1220, "n": 13, "g6": "W?????????????}?GS?g_GY?IW?cGCAG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1233, "n": 13, "g6": "V?????????????}??w@D?_KAAGCAG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1284, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?SoCCG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1294, "n": 13, "g6": "W?????????????}??w@D?HC?PgCCG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1302, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?OT?CGC?CGO?Ac_??B_??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "V?????????????}??wAC__K@CG@DOCCG?Pc?_Q_?Wk??", "st": "F", "vs": [7]}
{"root": 1315, "n": 13, "g6": "W?????????????}??wAC__Q?agCCG?bG?KS?AO_C@c?G`O?", "st": "F", "vs": [7]}
{"root": 1331, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1333, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1349, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1351, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "W?????????????}?Aa?S_OSAAG@BO?dG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 1353, "n": 13, "g6": "Y?????????????}??w?g_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1353, "n": 14, "g6": "[???????????????^??g_Ac@@O@BO?dG@CK?@o_C@c?@?o?B?O?COO?OPG???i??", "st": "F", "vs": [7, 7]}
{"root": 1355, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1361, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1363, "n": 13, "g6": "V?????????????}??wAD?_KAAG?aG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1369, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1373, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 1380, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 1382, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 1414, "n": 13, "g6": "V?????????????}??w@C__KACGADO?cG?`c?CQ_?Wk??", "st": "O", "vs": [7]}
{"root": 1441, "n": 13, "g6": "V?????????????}??wAH?_KACGAAoACG?SS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1449, "n": 13, "g6": "V?????????????}??wAH?_KACG?ao?cG?KS?Gi_AAK??", "st": "O", "vs": [7]}
{"root": 1469, "n": 13, "g6": "Y?????????????}?Ow?T?BC?PG@HO@AG@AS?AB??QC?AEO?OA_?_@_??", "st": "F", "vs": [7]}
{"root": 1597, "n": 13, "g6": "X?????????????}?G[?P_AaADGA?o?QG?Oc?GB?@@C?A@O?@d_?", "st": "F", "vs": [7]}
{"root": 1627, "n": 13, "g6": "V?????????????}?CYCIOCI?GW?QG@@G@?K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 1629, "n": 13, "g6": "V?????????????}?AW?\\?AE?HCA@G?_gAAK?PS_@@S??", "st": "F", "vs": [7]}
{"root": 1643, "n": 13, "g6": "W?????????????}?Gw?S_CK?PGCDO?QGACS?HG_?Ac?G@o?", "st": "F", "vs": [7]}
{"root": 1651, "n": 13, "g6": "V?????????????}?CWCD_CE?HC?`G@?g?EK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1673, "n": 13, "g6": "V?????????????}?AWCD_AI?HC?`GA?g?EK?PW_@?s??", "st": "F", "vs": [7]}
{"root": 1675, "n": 13, "g6": "Y?????????????}?AWAL?`S?Gg@?o?QG@?S?_b?@GC??QO??Q_?CH_??", "st": "F", "vs": [7]}
{"root": 1690, "n": 13, "g6": "V?????????????}?@H?`O_e?PCCHG?Og@?K?Po_@@c??", "st": "F", "vs": [7]}
{"root": 1725, "n": 13, "g6": "W?????????????}?Ow?R?CQ@CW?WGADG?OS?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1829, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?QG?_g?_K?Hc_A@K??", "st": "F", "vs": [7]}
{"root": 1883, "n": 13, "g6": "V?????????????}?CW?l?CE?PC@@G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 1926, "n": 13, "g6": "V?????????????}?@WAL?CE?PC@@GA?gAAK?HS_?PS??", "st": "O", "vs": [7]}
{"root": 1928, "n": 13, "g6": "X?????????????}?GU?aOGI?GW?QG?`G?_S?`B?@MC?@CO?CC_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "X?????????????~??p?aOAI?_W?cG?QG@?c?@D??Fc?O@O?G@_?", "st": "F", "vs": [7]}
{"root": 1930, "n": 13, "g6": "[?????????????~??]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_?OAO???[??", "st": "F", "vs": [7]}
{"root": 1930, "n": 14, "g6": "^???????????????^_?KOCQ?Gg@?o?cG?HC?OH??Gg??]O?_A_?G@_?COG??IA??CGO?A?P????Y???", "st": "F", "vs": [7, 7]}
{"root": 1930, "n": 15, "g6": "a?????????????????Fw?@a?PG?PO@?o?QC?AP?A@G??a_?_A_?G@_?COG??IA??CGO?A?P????Y??A?P???Bq_??A?W???", "st": "F", "vs": [7, 7, 8]}
{"root": 1930, "n": 15, "g6": "c?????????????????Fw?@a?PG?PO@?o?QC?AP?A@G??a_??{_?_A_?C?o?@CA??@OO??O`??C?a???S@??@@?_??CCG???GD????@k???", "st": "F", "vs": [7, 7, 8]}
{"root": 1940, "n": 13, "g6": "X?????????????}?AK?Q_HK?QG?PO?SG?OS?PB?CMC??BO??H_?", "st": "O", "vs": [7]}
{"root": 1958, "n": 13, "g6": "V?????????????}?@QAKOCQ?GgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1960, "n": 13, "g6": "W?????????????}?O[AKOAQ?OWA@G?Ig?_K?H?_?Pc?AOo?", "st": "F", "vs": [7]}
{"root": 2002, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?QGA?g?OK?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2025, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?aG?Og?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2027, "n": 13, "g6": "V?????????????}?G[?aOAI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2037, "n": 13, "g6": "V?????????????}?@W@L?CE?`C?`G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 2051, "n": 13, "g6": "V?????????????}?@WCJ?AK?OgADG?_g?GK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2065, "n": 13, "g6": "V?????????????}?AH@DOAE?`C?PGCGg@?K?Po_?`c??", "st": "F", "vs": [7]}
{"root": 2109, "n": 13, "g6": "V?????????????}?@ICEOGI?OW@CGAIG?Oc?@k_?O[??", "st": "F", "vs": [7]}
{"root": 2111, "n": 13, "g6": "V?????????????}?O[?Q_GQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2113, "n": 13, "g6": "X?????????????}?G[?Q_Ba?_g?_o@CG?PC?AH??`C??HO?`D_?", "st": "F", "vs": [7]}
{"root": 2125, "n": 13, "g6": "X?????????????~?CP?aOAI?CW?KG@AG?Oc?AD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2133, "n": 13, "g6": "W?????????????}?Gs?b??u?QCCIG?Og@?K?___@Gc?@DO?", "st": "F", "vs": [7]}
{"root": 2201, "n": 13, "g6": "V?????????????}?Gh?POGE?HC@DGA?g?OK?CW_CKc??", "st": "F", "vs": [7]}
{"root": 2212, "n": 13, "g6": "X?????????????}?G[?Q_Ca?Gg@Go?aG?_c?OD??@c??HO?``_?", "st": "F", "vs": [7]}
{"root": 2227, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 2247, "n": 13, "g6": "V?????????????}?O[?Q_PQ?OW?aGA@G?GK?GI_?Kk??", "st": "F", "vs": [7]}
{"root": 2282, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}
{"root": 2298, "n": 13, "g6": "V?????????????}?AWAL?AE@@C?PG?_gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 2314, "n": 13, "g6": "X?????????????}?GU?QOCI?_WAAG?PG?OS?`B??mC?CCO?_C_?", "st": "F", "vs": [7]}
{"root": 2426, "n": 13, "g6": "X?????????????~?OPAAO@I?GW@CG?aG?Gc?@D??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2426, "n": 14, "g6": "[???????????????^_CCOOQ?Cg?Oo@CG?PC?AH??Gg?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 3105, "n": 13, "g6": "W?????????????go@sE@_eA?@g?Co@OG?Oc?@B?BgC??Io?", "st": "F", "vs": [7]}
{"root": 3502, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gGB@G?AS?AB?DKC??MO?", "st": "F", "vs": [7]}
{"root": 5025, "n": 13, "g6": "Y?????????????k_PgBP?TC?Ag?Ao?KG?`C?CH??Og??KO??c_?oB_??", "st": "F", "vs": [7]}
{"root": 5218, "n": 13, "g6": "Z?????????????jOJS?K_?q?_gC?o?aG?Cc?OD??OW?E?O??[_?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 5308, "n": 13, "g6": "Y?????????????eGSaAgOGa?@g?OoBOG?QC?@H??Ag?WWO?GG_?CC_??", "st": "F", "vs": [7]}
{"root": 5608, "n": 13, "g6": "W?????????????dGJABGOAa?@gDOG?KG?@S?CB?EEC?CEO?", "st": "O", "vs": [7]}
{"root": 6055, "n": 13, "g6": "Z?????????????MOPcF?_AcAQG?@oAKG?Oc??T?@?W?I?O?GG_?@Q_?O?o??", "st": "F", "vs": [7]}
{"root": 6284, "n": 13, "g6": "W?????????????Z?SW?l?eA?@g?Co?PG?_S?@B?E@c?AGo?", "st": "F", "vs": [7]}
{"root": 6958, "n": 13, "g6": "Y?????????????T_SW?S_YA?Og?Ao@GG?@c?cD??CW?GGO?bG_?GC_??", "st": "F", "vs": [7]}
{"root": 7099, "n": 13, "g6": "X?????????????W[CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7099, "n": 14, "g6": "Z???????????????CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?W[O?O@G??", "st": "O", "vs": [7, 7]}
{"root": 7315, "n": 13, "g6": "W?????????????YOCs?s_sA?BG?@o?WG@?S?GB?CIc?ACo?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????r_UK?P_AQ?Cg?Co?IG?Ac?GD?@GC?GIO?CB_?", "st": "F", "vs": [7]}
{"root": 7750, "n": 13, "g6": "Y?????????????V?AW@J?IcB?o?PO?Go@_C??h??Ag??oO?AO_?cB_??", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "W?????????????EOHS@`_iA?CgB?G?kG?@c?_D?EIC??RO?", "st": "F", "vs": [7]}
{"root": 7804, "n": 13, "g6": "Z?????????????EOWgAT?KKAgG?CoB?G?UC??X?C?g?CGO?OC_?@I_?@?o??", "st": "F", "vs": [7]}
{"root": 7804, "n": 14, "g6": "[???????????????BGAT?KKAgGB?G?kG?@c?_D?EIC??RO?GOO?OCO??dG??OI??", "st": "F", "vs": [7, 7]}
{"root": 8175, "n": 13, "g6": "Y?????????????}?CS?b?OcACoCEO?Oo?SC??T??@W?GGO?HA_?A`_??", "st": "F", "vs": [7]}
{"root": 8327, "n": 13, "g6": "X?????????????}?@K@C_PK?cG?SO?_o?KC?C`??Ag?OwO??J_?", "st": "F", "vs": [7]}
{"root": 8479, "n": 13, "g6": "X?????????????}?CWAD?`W?cO?P_CCO?HG??T??@W?GBO?D`_?", "st": "F", "vs": [7]}
{"root": 9545, "n": 13, "g6": "Y?????????????}?GkCK_AS?KGACO?_o?SC??L??AW?AGO?GI_?A`_??", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?CK@C_BK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10096, "n": 13, "g6": "X?????????????}?Ow@B?Gc?IG?`O?Ao?HC??h??_g?@eO?OB_?", "st": "F", "vs": [7]}
{"root": 10099, "n": 13, "g6": "X?????????????}?AK?S_PK?QG@@O?Ao?HC??h?@?g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10108, "n": 13, "g6": "X?????????????}?@WAK_AK?PG?DO@?o?aC?CH??Ag?OkO?AB_?", "st": "F", "vs": [7]}
{"root": 10181, "n": 13, "g6": "[?????????????~??w?T?CS?Co?QO@@O?QC??X?A?g??`_?OO_?CG_??RO?C?K??", "st": "F", "vs": [7]}
{"root": 10181, "n": 14, "g6": "_???????????????^_?M?Ag?PO?H_?QO?_g?C`?A?g??`_?OO_?CG_??RO?C?K??O_O?A?P???_Q???BI???", "st": "F", "vs": [7, 7]}
{"root": 10181, "n": 15, "g6": "c?????????????????Fw?@o?I_?a_?H_?HG?GI??cG?GA_?@B??OO_?ACO?C?K??O_O?A?P???_Q???BI???`?_??A@G???Ct????_K???", "st": "F", "vs": [7, 7, 8]}
{"root": 10718, "n": 13, "g6": "X?????????????}??wCB?AcACG@AO?dO?aC?CD??OW?CeO?OP_?", "st": "F", "vs": [7]}
{"root": 11553, "n": 13, "g6": "X?????????????}??w?h?Og?IGAAOCGo@CC?AD??_W?AQO?GX_?", "st": "F", "vs": [7]}
{"root": 15455, "n": 13, "g6": "Y?????????????}??w?b?OcACoAGOCAOAAC?OP?@@W?@IO?Ca_?@@_??", "st": "F", "vs": [7]}
{"root": 15600, "n": 13, "g6": "Y?????????????}??w@G_Ac?POC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17201, "n": 13, "g6": "Y?????????????}?@WAL?`S?_oC@O?Oo?Gc?CD?A?W?@_O?Ca_?GP_??", "st": "F", "vs": [7]}
{"root": 17592, "n": 13, "g6": "[?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og??P_?___??[_?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_??b??___?G@O?@?K??O_O??_H??C?I???Be???", "st": "O", "vs": [7, 7]}
{"root": 17592, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_?___??[_?G@O?@?K??_OO??_`??A?a???CY???", "st": "O", "vs": [7, 7]}
{"root": 17682, "n": 13, "g6": "[?????????????~?AW?L?Ac?@oCAO?PO?OW?@P?A@G?CA_?AO_?GG_??aO??C[??", "st": "F", "vs": [7]}
{"root": 17713, "n": 13, "g6": "X?????????????}?AS?S_`K?PG?PO@?o?HC?GH??_g?CwO?OB_?", "st": "F", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?_G_?GC_?G@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?@G_?CC_?@@O??EK??", "st": "O", "vs": [7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??GGO?@?P??C?Q???EM???", "st": "O", "vs": [7, 7]}
{"root": 18055, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??@GO??OP???OQ???EM???", "st": "O", "vs": [7, 7]}
{"root": 18161, "n": 13, "g6": "[?????????????~?GW?L?AS?Oo?IO@@O?IC??X?@?g?A@_?_O_?AG_??RO??GK??", "st": "F", "vs": [7]}
{"root": 18161, "n": 14, "g6": "`???????????????^_AE?@g?HO?`_?IO?_g?A`?@?g?A@_?_O_?AG_??RO??GK??__O??CP???OQ???BI??@?B???", "st": "F", "vs": [7, 7]}
{"root": 18260, "n": 13, "g6": "Z?????????????}?Gw?d?AS?KG@COA@O?SC?GP?A?g?O@_?`K_??Q_??Oo??", "st": "F", "vs": [7]}
{"root": 18522, "n": 13, "g6": "X?????????????}?OwAH?OSA?o?gOACO?GW?B@??_g?CQO??Z_?", "st": "F", "vs": [7]}
{"root": 18813, "n": 13, "g6": "X?????????????}?AS@C_`KA@G?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18840, "n": 13, "g6": "X?????????????}?AS@A_`KAAG?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 18863, "n": 13, "g6": "Y?????????????}?@S?a_GK?HG?Ko?cG?Dc?OD?@?W?A_O?_o_?OI_??", "st": "F", "vs": [7]}
{"root": 20016, "n": 13, "g6": "Z?????????????MOQcAB?PcB_G?SO?IO?OW?C`??Ag??D_?___?AK_?C_o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Y?????????????JOQKB__?k?Cg?AoCOG?BC?GH??Gg?G@_?p__?EA_??", "st": "F", "vs": [7]}
{"root": 23728, "n": 13, "g6": "Z?????????????p_DgCb?[C?Ao?oO?HO?BC?GH??Gg?G@_?G__??U_?P?o??", "st": "F", "vs": [7]}
{"root": 23728, "n": 14, "g6": "[???????????????DgCb?[C?Ao?HO?EG?_c?@D?A?W?WoO?EA_?G_O??JG?COI??", "st": "F", "vs": [7, 7]}
{"root": 24311, "n": 13, "g6": "Y?????????????qO?w?x?XCA?o@OO?DO?@W?S@??BG??Q_?k__?@B_??", "st": "F", "vs": [7]}
{"root": 30905, "n": 13, "g6": "Y?????????????f??sAb?Kc?HO?EO?PO?CW?@P??@g?A@_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 34819, "n": 13, "g6": "Y?????????????ogIa?E_AK?iG?aO?HO@_C?@`??BG??B_?hO_?E@_??", "st": "F", "vs": [7]}
{"root": 40183, "n": 13, "g6": "Y?????????????b_HG@H?Gc?SGADO?Ao?QC??X?AGg?O@_?kO_?AK_??", "st": "F", "vs": [7]}
{"root": 51515, "n": 13, "g6": "[?????????????}?GWCA_HK?KG@CO?BO@?W?GP?A@G??Q_?_B??AO_?OSO??gK??", "st": "O", "vs": [7]}
{"root": 51515, "n": 14, "g6": "]???????????????^?AE?HK?aG?BOA?o?`C?OH??Cg?O@_?AO_?_g_?A_o??cA??_SO??KH???", "st": "O", "vs": [7, 7]}
{"root": 57157, "n": 13, "g6": "[?????????????@oASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "\\?????????????}??w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??", "st": "F", "vs": [7]}
{"root": 57157, "n": 13, "g6": "]?????????????}?ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N???wO??PC??_A_??_E???", "st": "F", "vs": [7]}
{"root": 57157, "n": 14, "g6": "^????????????????w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??^?O??HC??H?O?A@@???@y???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "_???????????????ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??@oO??G`??C?Q??@?I???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 14, "g6": "`???????????????^??d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??F@???PA??C?Q???_D???", "st": "F", "vs": [7, 7]}
{"root": 57157, "n": 15, "g6": "a??????????????????M?Cg@@_?W_CC_?`O?DA?@CO?@H??P@??A`??AG_?FoC??@G_??c@??CAA??AC@???@A_???NW???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "c??????????????????d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??^?O??HC??H?O?A@@???@y???M@???OO_??OAG????L???@?K???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "c??????????????????d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??^?O??HC??@oO??G`??C?Q??@?I??@A?_???NG???AD???A?K???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "c??????????????????d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP???F_?FoC??@G_??G`??C?Q??@?I???OO_??OAG????L????wK???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "c??????????????????d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??F@???PA??C?Q???_D???}?G???CD????AK???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "c?????????????????Fo?Cg@@_?W_CC_?`O?DA?@CO?@H??P@??A`??AG_?@GC??_O_??F@???PA??C?Q???_D???O_G???@|???A?K???", "st": "F", "vs": [7, 7, 8]}
{"root": 57157, "n": 15, "g6": "d?????????????????Fo?Cg@@_?W_CC_?`O?DA?@CO?@H??P@??A`??AG_?@GC??_O_???}???PA??C?Q???_D???CCG??A?P???@?S???@oW???", "st": "F", "vs": [7, 7, 8]}
{"root": 68074, "n": 13, "g6": "]?????????????Ao?s?b?QC?cO@_OCOO@DG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ???", "st": "F", "vs": [7]}
{"root": 68074, "n": 14, "g6": "`???????????????@W?L?CW@GO@G_@_OAGG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ??@CA??C@A??@DH???", "st": "F", "vs": [7, 7]}
{"root": 68074, "n": 15, "g6": "c??????????????????U?@g?P_AO_@G_?oG?aA??@o?I?_?`@??IH???I_??CW??GO_?@?a??@CA??C@A??@DH???B?G??Ccd?????k???", "st": "F", "vs": [7, 7, 8]}
{"root": 68074, "n": 15, "g6": "d??????????????????U?@g?P_AO_@G_?oG?aA??@o?I?_?`@???T???P_?@AC??OG_?AQQ??@CA??C@A??@DH???D?G??@PH????@S????CW???", "st": "F", "vs": [7, 7, 8]}
{"root": 70922, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?HG?CI??Co?CO_?CP??AH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70922, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?AQ??`O??R??G`??CP??@C_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 13, "g6": "]?????????????CgCK?K_AS@?o?SO?IOA?g?KE?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA???", "st": "F", "vs": [7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@_o?CO_?CP??BH??OA_?A?W??I?_??SA???oA??@GA??BBB???", "st": "F", "vs": [7, 7]}
{"root": 79407, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA??COA??AGA???oX???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/gtree/nu4_b45_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b45_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "T?????????????}?A[?WoOT?_k?@c?ASAEE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????XoQeAoOi@?CK?WC?DS?@U?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GW?aC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?AgCCC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?Ag?cC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????}?Oo?TOOU?`c?Cg?GW?BA?DK_C?K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "T?????????????}?Ae?TOOU?AS?GWCKC?`e?", "st": "O", "vs": [7]}
{"root": 7, "n": 13, "g6": "W?????????????}?Ae?TOOU?`c?Cg?GWAEA?CO_@?S?G?o?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?OO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?GO_?hc??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_Ca?HC@CgAGW@AA?AC_CBS??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW@@A?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW?PA?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGWAAA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGW?QA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGWA@A?AC_@DS??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?_C_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?AC_@DS??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????}??wAH_AQ?ag?SG?ag?@a??c_CG[??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????}??w@BOPE?IC?aGCHG?HA?Ck_??[??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??w?cOGY?HC@CgCGW?IA?CO_AHc??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????}??wAH_Ca?HC@CgCGW?IA?CC_@BS??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????}?AsCIOAE?Gc@Cg?_W@@q??a_?GK??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????}?AsAB_`Q?GW@Cg?_W?BA?@C_@?S?@Co?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W@@A?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?GC_?LS??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?@i_C?K??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?HA?CC_?LS??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?_A_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?OA_@EK??", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "V?????????????}?OM?LOAE?bC?PG?_W?QA??Q_AGk??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?AeCKOAE?Gc@Ag?_W@Ba?GA_?GK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[CKOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "V?????????????}?G[?h_AE?Gc@Ag?_W?PA?`a_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?_A_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwADOAE?Gc@Ag?_WACq??Q_?CK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_WA@A?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????}?G[CI_AE?Gc@Cg?_W?QA?HI_?AK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_@?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_C?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_A?K??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_WA?a?CC_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?GC_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?OA_?MK??", "st": "O", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?OA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?AA_?MK??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "W?????????????}?@KAH_GiA@W?MG?_W?cA?___?aC?@Ao?", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMCHOGE?Gc?Kg?_W?KA?Oq_@?K??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?`A?AA_?Kk??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?HA?GG_?Kk??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?Gi?d_`I?_W?PG?_W?cA?AA_CEK??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "W?????????????}?Gi?d_`I?_WCEG?_W?SA?GO_?CS?@Co?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "W?????????????}?AwCH_CI@AWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?aA?AA_?iK??", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?IA?OA_?iK??", "st": "O", "vs": [7]}
{"root": 44, "n": 13, "g6": "W?????????????}?A[CH_AI@@WAKG@?W?KA?GO_?CS?AAo?", "st": "O", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????}?CYCH_AI@@c?_g@?WA@A?Da_?OK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?CiCBOCE?GcACg@?W?Ua?AA_?AK??", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I_CE?GcACg@?W?IA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "V?????????????}?As@I__Y?OW?PG@?W?HA?@A_ACk??", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?WAAA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 48, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?aA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}?Oe?`OOe@@c?Og@?W?fA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????QoESCJ?TA?@W@WG?@g?AK?eC_@?S?G?o?", "st": "O", "vs": [7]}
{"root": 129, "n": 13, "g6": "W?????????????ROScEC_?i?gW?pG?Ag?CK?Ko_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "W?????????????R?POAB?AS?GgC?o@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA?G__C?s??", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA??g_C?s??", "st": "F", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????{?H_CS?OW?HOC?o@Hg?RK?`?_ACC?CGO?AI_?", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????{?BCAO_AaA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 168, "n": 13, "g6": "W?????????????aOHC?S__K?KGAAO@Ig?Qk?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 168, "n": 13, "g6": "V?????????????{?PGAP?_K?KG@Ig?dWACA?Ac_AAS??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????R?PG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA?GO_CCc??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA??W_CCc??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????{?H_?p?_c?GW@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_?p?_c@?g?Oo@Hg?RK?O__CQC?AAO?@A_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????{?H_CQ?EGAAOA@O@Hg?RK?`?_AAC??SO?AE_?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????QOBCCD?aC?KGA?o@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????{?BCCO_BA@?W@Hg?eW?SA?QO_CDC??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????{?HG?p?aCA?g@Hg?eW?MA?_O_A?s??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "X?????????????{?HG?p?aCA?gA?o@Hg?RK?B__CAC?GCO?CC_?", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????b?BC?S_OS@GGC@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA?G__AAc??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA??g_AAc??", "st": "F", "vs": [7]}
{"root": 182, "n": 13, "g6": "V?????????????{?P_?p?Ac@?g@Hg?eW?EA?QO_C?s??", "st": "O", "vs": [7]}
{"root": 182, "n": 13, "g6": "X?????????????{?P_AQ?EG@?gC?o@Hg?RK?P?_CAC?@QO?GA_?", "st": "F", "vs": [7]}
{"root": 184, "n": 13, "g6": "W?????????????aOBCAO_`C?IGA@O@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 184, "n": 13, "g6": "V?????????????{?PG?p?QC@?g@LG?aw@@A?`C_?SS??", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "W?????????????F?HOCP?_S@?g?Oo@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 190, "n": 13, "g6": "X?????????????{?HOCP?_S@?g?Oo@Hg?RK?F?_CCC??KO?OC_?", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????{?B_CP?OI?GW@Hg?eW@IA?_S_?GS??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????F?PCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?PC?S_QAA?W@Hg?eW?[A?___ABC??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????{?B_CP?QAA?W@Hg?eWACA?OW_?Sc??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????F?PGAO__K@AG?PO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????{?BCCO_IA@?W@Hg?eWAEA?QO_?@S??", "st": "F", "vs": [7]}
{"root": 204, "n": 13, "g6": "V?????????????{?HG?p?IAA?W@Hg?eWAKA??W_ACc??", "st": "O", "vs": [7]}
{"root": 206, "n": 13, "g6": "V?????????????{?BG@P?QCA?W@Eg?hWAKA??W_ACS??", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 211, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 215, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "W?????????????PGOQAAO_I?kWCOG?fG@?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 217, "n": 13, "g6": "V?????????????{?GHC@OJEAGC?fGA?g?HA?PG_CCc??", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "V?????????????{?HA@@_GQA?g?ZG?cw?gA?_o_AGS??", "st": "F", "vs": [7]}
{"root": 224, "n": 14, "g6": "Y???????????????CEAGOGQA?g?ZG?cw?cA?_o_AOc?]?G?@_O?AAO??", "st": "F", "vs": [7, 7]}
{"root": 227, "n": 13, "g6": "W?????????????IGGcCC__Q?[W?fG@?g@?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "W?????????????OgOKCC_GS@GG@GO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????{?OKCC_GS@GG?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????a_CIA@_`A@@G@@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?GECGOOQ?_g?ZG?cw@CA?a__@Ac??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????{?CIA@_`A?_g?ZG?cw?cA?a__AAS??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "W?????????????QGOcCA_Oa?kW?fGA?gA?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????{?OcACOJE?RcA?gC?W?EA?QG_CAc??", "st": "O", "vs": [7]}
{"root": 235, "n": 13, "g6": "W?????????????`GGQAAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?HG?S__SAGC@FG?gw?kA?___A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?_SAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????{?D_AQ?AcA@O@FG?gw?EA?OI_COK??", "st": "F", "vs": [7]}
{"root": 257, "n": 13, "g6": "W?????????????`_@gAP?OS?GWCOG@Hg?RK?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 257, "n": 13, "g6": "V?????????????{?@gAA_AEAGC@Hg?eWAEA?QG_@?S??", "st": "O", "vs": [7]}
{"root": 261, "n": 13, "g6": "V?????????????{?@gAGOAEAGC@Hg?eWAEA?QG_?Ac??", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "V?????????????{?D_CK?QOAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "W?????????????Q_Oo?Y?OI?GWCOG@Hg?RK?{?_?PC??IO?", "st": "O", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?AEAGC@Hg?eW?LA?_C_A@S??", "st": "F", "vs": [7]}
{"root": 269, "n": 13, "g6": "V?????????????{?HOCK?BO?GW@Hg?eW?@Q?OI_COK??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "W?????????????R?OoAA_AK?HGCOG@JG?Q[?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AQAGC@JG?cwAEA?AK_A?S??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "V?????????????{?H_AA_AKAGC@JG?cwAEA?OG_?QS??", "st": "F", "vs": [7]}
{"root": 271, "n": 13, "g6": "X?????????????{?H_CK?OS?GoCOG@JG?Q[?G__C@C?@HO?O@_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "V?????????????{?CECCOEY@?WA@G?kgAKA?O__@AK??", "st": "F", "vs": [7]}
{"root": 277, "n": 13, "g6": "V?????????????{?OE?tOOE?aCA@G?igAKA?O__@AS??", "st": "F", "vs": [7]}
{"root": 284, "n": 13, "g6": "V?????????????}?ASCJ?Gq?GW?gG?SG?@S?Pc_?@[??", "st": "F", "vs": [7]}
{"root": 299, "n": 13, "g6": "V?????????????}?O[@COPQ?GW?WG?Ag??k?HK_?cK??", "st": "F", "vs": [7]}
{"root": 306, "n": 13, "g6": "V?????????????}?C[?SO`Q?_W?WG?Ag??k?PK_?cK??", "st": "F", "vs": [7]}
{"root": 316, "n": 13, "g6": "Y?????????????}?@gCF?Ac?Gg@GoAKG??s??R??HC??IO?Ca_?A@_??", "st": "O", "vs": [7]}
{"root": 333, "n": 13, "g6": "Y?????????????}?@K?S_PS?KG@DOCKG??s??R??EC??cO?CE_?A@_??", "st": "O", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?Ok?W_Os?IG@?o?@g?@K?CI_@KK??", "st": "F", "vs": [7]}
{"root": 344, "n": 13, "g6": "V?????????????}?Ck?W_Os?IG@?o?@g?@K?CI_CKK??", "st": "F", "vs": [7]}
{"root": 359, "n": 13, "g6": "V?????????????}?@QCI_BA@Ag@?o?@g?@K?CW_@KK??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "X?????????????}?C[?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "F", "vs": [7]}
{"root": 449, "n": 13, "g6": "V?????????????}?Gh?PO?eAEC?BG?Og?_K?Co_@Hc??", "st": "F", "vs": [7]}
{"root": 451, "n": 13, "g6": "V?????????????}?Ch?PO?e@EC?BG?Og?OK?Co_CHc??", "st": "O", "vs": [7]}
{"root": 545, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 599, "n": 13, "g6": "Y?????????????}?@c?a__k?QGABO@CG?HC?@F??MC?CAO?AA_?_@_??", "st": "F", "vs": [7]}
{"root": 601, "n": 13, "g6": "V?????????????}??w?Q_Gk?QG@AO?SG@CS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG?aO?cG@CS?`I_@AK??", "st": "F", "vs": [7]}
{"root": 629, "n": 13, "g6": "V?????????????}??w?Q__k?IG?aOACG?SS?PI_@AK??", "st": "F", "vs": [7]}
{"root": 643, "n": 13, "g6": "V?????????????}?CK?Q_`K?SGADO?SG?PC?@o_@?{??", "st": "O", "vs": [7]}
{"root": 652, "n": 13, "g6": "V?????????????}?AK?Q_GQACgACo?gG?IC?@o_@@k??", "st": "O", "vs": [7]}
{"root": 655, "n": 13, "g6": "V?????????????}?AK?Q_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 657, "n": 13, "g6": "V?????????????}?@K?a_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 693, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?WG?QC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 695, "n": 13, "g6": "V?????????????}?AI?QOPI?aW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 699, "n": 13, "g6": "V?????????????}?AI?QOOi?cW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 773, "n": 13, "g6": "Y?????????????}??w?d__a?cWCGGABG?GS?CB??gC?OCO?AQ_??`_??", "st": "F", "vs": [7]}
{"root": 821, "n": 13, "g6": "V?????????????}?AI@H_DA?HGACo?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 823, "n": 13, "g6": "V?????????????}?AIAH_DA?HG@Co?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??w@A_DK?KGACo?QGA?k?H?_ABC?AOo?", "st": "O", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?`?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?P?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?OGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?AGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "W?????????????}??w@B?`K?HG@Co?WG@?k?H?_AAc?AOo?", "st": "F", "vs": [7]}
{"root": 853, "n": 13, "g6": "W?????????????}??wAA_`K?HG?co?gG@?k?P?_@BC?@Oo?", "st": "F", "vs": [7]}
{"root": 855, "n": 13, "g6": "W?????????????}??w?R?`K@@G?co?SG?_k?O__@Ac?A_o?", "st": "F", "vs": [7]}
{"root": 868, "n": 13, "g6": "V?????????????}??w@A__k?IG?aO?cG@CS?HI_?QK??", "st": "F", "vs": [7]}
{"root": 899, "n": 13, "g6": "Y?????????????}??wAA_Gk?IGAHO@GG?HC?_F??WC?OCO?CQ_??`_??", "st": "F", "vs": [7]}
{"root": 904, "n": 13, "g6": "V?????????????}??wAA__k?aG?QO?SG?cS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 924, "n": 13, "g6": "W?????????????}??w?T?AS@Cg?aG@GgAAK?C__C@c?CHO?", "st": "F", "vs": [7]}
{"root": 992, "n": 13, "g6": "W?????????????}??w?b?Ac@Ag?cG@GgA@K?AO_C@c?A`O?", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?So?cG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1120, "n": 13, "g6": "Y?????????????}??wAD?HCA?o@BO?QG?QS?PB??SC?AcO??S_?_A_??", "st": "F", "vs": [7]}
{"root": 1124, "n": 13, "g6": "W?????????????}??w@D?HC?Pg?cG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 1179, "n": 13, "g6": "X?????????????}??w@H?OW@AOC@_@AO?Qg?AT?CCC?AAO?PB_?", "st": "F", "vs": [7]}
{"root": 1194, "n": 13, "g6": "W?????????????}??wAH?AQ?ag?go?WG?`S?OO_C@c?AOo?", "st": "O", "vs": [7]}
{"root": 1208, "n": 13, "g6": "Y?????????????}??wAH?_K?KG@DO?ao@@C?Ad??cC??KO?_A_?H@_??", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "X?????????????}??wAH?_K?SG@DOACG?PC?BD?CCC?GJO??H_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "W?????????????}??wAH?DA?agAAo?aG?KS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "Y?????????????}??w?X?DCA?o@BOCAG?aS?PB??aC?GSO??E_?A@_??", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "V?????????????}??wAD?_K?QGCAG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 1223, "n": 13, "g6": "W?????????????}??w?X?GgA?o?bO?Sg@CK?HC_?CS?OGo?", "st": "F", "vs": [7]}
{"root": 1232, "n": 13, "g6": "V?????????????}??wAD?_KAAGCAG?Sg@CK?DC_@BS??", "st": "F", "vs": [7]}
{"root": 1308, "n": 13, "g6": "V?????????????}??w?c__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "V?????????????}??wAC__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 1314, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?AT?CGC?AGO?Oc_??B_??", "st": "F", "vs": [7]}
{"root": 1318, "n": 13, "g6": "W?????????????}??w?h?BCAAG@BO@Cg@CK?C__C@c?@Go?", "st": "F", "vs": [7]}
{"root": 1326, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?cg@CK?BC_?bS??", "st": "F", "vs": [7]}
{"root": 1332, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?IS?CS_AG[??", "st": "F", "vs": [7]}
{"root": 1366, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 1368, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????}??w@C__K?PGADO?cG?cc?`A_?Qk??", "st": "O", "vs": [7]}
{"root": 1415, "n": 13, "g6": "X?????????????}??w@C__KACG@AOADO?QC?AT??aC??BO?HH_?", "st": "F", "vs": [7]}
{"root": 1419, "n": 13, "g6": "Y?????????????}??w@G_`A?PGADO?gG?`c?Ad?AGC?@GO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 1442, "n": 13, "g6": "V?????????????}??wAH?_KACG?aoACG?cS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1509, "n": 13, "g6": "V?????????????}?CYAIOAI?OW?aGA@G?_K?`g_?Ok??", "st": "F", "vs": [7]}
{"root": 1540, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 1584, "n": 13, "g6": "V?????????????}?CIAEOAI?OWCIG?`G?GS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1605, "n": 13, "g6": "X?????????????}?G[?P_AQ?Og?cGCIG?_S?OB?@@C??rO?A@_?", "st": "F", "vs": [7]}
{"root": 1624, "n": 13, "g6": "V?????????????}?CWCL?AE?HC@@G?_g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1634, "n": 13, "g6": "V?????????????}?AW@L?GE?HCA@G?_gAAK?PS_?PS??", "st": "O", "vs": [7]}
{"root": 1652, "n": 13, "g6": "V?????????????}?CWCD_AI?HC?`G@?g?EK?PW_?_s??", "st": "F", "vs": [7]}
{"root": 1670, "n": 13, "g6": "V?????????????}?AWAL?AE?HC?`GA?gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 1689, "n": 13, "g6": "V?????????????}?@H?`OOe?PCAHG?Og?_K?`o_@@c??", "st": "F", "vs": [7]}
{"root": 1730, "n": 13, "g6": "W?????????????}?Cw?R?CSACW?WGADG?OK?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 1732, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1758, "n": 13, "g6": "V?????????????}?@KCEOCI?GW?SGAIG?OS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1810, "n": 13, "g6": "X?????????????}?AKAD_Ga?GWAAG?PG?OS?`B??]C?CAO??I_?", "st": "F", "vs": [7]}
{"root": 1830, "n": 13, "g6": "V?????????????}?@QAKOAQ?OgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1847, "n": 13, "g6": "V?????????????}?AICIOAI?_W@EG?`G?GS?@k_A?[??", "st": "F", "vs": [7]}
{"root": 1875, "n": 13, "g6": "V?????????????}?Gk?`_CQ?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 1880, "n": 13, "g6": "V?????????????}?@WCL?CE?PC@@G?Og@AK?HS_?PS??", "st": "F", "vs": [7]}
{"root": 1886, "n": 13, "g6": "X?????????????}?O[?c_AS?IG?`OAGo?PC?AH??@c??HO?H`_?", "st": "F", "vs": [7]}
{"root": 1915, "n": 13, "g6": "V?????????????}?CWCL?AE?PC?PG@?g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 1939, "n": 13, "g6": "X?????????????}?AK?Q_Ca?GgAGo?SG?cc?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "X?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 1941, "n": 13, "g6": "[?????????????~??]?cOAQ?CgA?o?KG?PC?AH?@?g?@OO?@O_?CG_?OAO???[??", "st": "O", "vs": [7]}
{"root": 1941, "n": 14, "g6": "[???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@O?O@_?GAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 1941, "n": 14, "g6": "_???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g??]O?_A_?O@_?@OG??IA??CGO?A?P????Y??@?E???", "st": "O", "vs": [7, 7]}
{"root": 1957, "n": 13, "g6": "V?????????????}?@SAKOCQ?GWCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 1961, "n": 13, "g6": "V?????????????}?@IAEOAI?OW?cGCIG@?c?@k_@?[??", "st": "F", "vs": [7]}
{"root": 1975, "n": 13, "g6": "V?????????????}?GYCIOAI?OW?QGC@G@?K?Dg_@?k??", "st": "F", "vs": [7]}
{"root": 2011, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?aG?Og@?K?@U_@@K??", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?QOGIACW?cGAHG?_S?CW_?Sc??@o?", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "W?????????????}?Cw?S_AQ?_gCGo?cG@Cc?CW_?CS?CAo?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "X?????????????}?G[@@_AQ?Og?cGCIG?GS?OB??PC??rO?G@_?", "st": "F", "vs": [7]}
{"root": 2028, "n": 13, "g6": "V?????????????}?G[?QOCI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 2028, "n": 14, "g6": "Y???????????????^?AF?AQ?Og?cG?Og@?K?AG_?Ks?C?o?GKO?`PO??", "st": "F", "vs": [7, 7]}
{"root": 2031, "n": 13, "g6": "X?????????????}?O[@@_Aa?OgAKG?QG?OS?GB??PC??jO?_@_?", "st": "F", "vs": [7]}
{"root": 2031, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?QG?_g?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 2031, "n": 14, "g6": "Y???????????????^?CF?Aa?Og?QG?_g?_K?AG_?Is?O?o?GKO?P`O??", "st": "F", "vs": [7, 7]}
{"root": 2035, "n": 13, "g6": "V?????????????}?AWCJ?GK?GgADG?Og?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2038, "n": 13, "g6": "V?????????????}?AWAJ?CK?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2050, "n": 13, "g6": "V?????????????}?O[?Q_CK?Gg?SGAHG?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2056, "n": 13, "g6": "Y?????????????}?G[@KOAI?OW?SG@AG?Oc?`D??cC??cO?AS_??B_??", "st": "F", "vs": [7]}
{"root": 2064, "n": 13, "g6": "V?????????????}?G[?a_AK?Og?SGCHG@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 2071, "n": 13, "g6": "W?????????????}?Gw?S_CK?PG@DO@AGACS??S_?WS?GCo?", "st": "F", "vs": [7]}
{"root": 2073, "n": 13, "g6": "V?????????????}?AHA@OGe?`CCHG?_g?GK?Po_?Pc??", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "X?????????????}?CKAE_CI?GW?QG?LG?OS?GB?@CC??EO?`Q_?", "st": "F", "vs": [7]}
{"root": 2098, "n": 13, "g6": "V?????????????}?CKAE_`Q?Og?QG?_g?_K?AE_?LK??", "st": "F", "vs": [7]}
{"root": 2110, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2112, "n": 13, "g6": "V?????????????}?O[@A_AQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "X?????????????~?CP?aO@I?GW?cG@AG?Gc?@D??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 2126, "n": 13, "g6": "[?????????????~??]@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[??", "st": "F", "vs": [7]}
{"root": 2126, "n": 14, "g6": "^???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[???{O?A?H??A?I???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "`???????????????^_?F_Ga?PG?HO?Oo?QC?GP??PG??a_?___?OO_?CCO??_c??O_O?A@@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2126, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?O@O?O@_?OAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2194, "n": 13, "g6": "V?????????????}?CYAIOCI?GW?aG?PG?_K?`g_A?k??", "st": "F", "vs": [7]}
{"root": 2196, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?aGA?g?_K?Hc_?PK??", "st": "F", "vs": [7]}
{"root": 2204, "n": 13, "g6": "Y?????????????}?O[?S_AIACW?kG?QG?_c?OD??WC?GCO?GC_?CQ_??", "st": "F", "vs": [7]}
{"root": 2222, "n": 13, "g6": "W?????????????}?AK?c_`K?IGAIO@KG?HC??o_@@S?GAo?", "st": "O", "vs": [7]}
{"root": 2279, "n": 13, "g6": "Y?????????????}?AW@L?PS?IGA@O?QG?_S?`B??WC?AEO??Q_??`_??", "st": "F", "vs": [7]}
{"root": 2299, "n": 13, "g6": "V?????????????}?CYCIOCI?GWAAG?PG?_K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 2301, "n": 13, "g6": "V?????????????}?@WAL?AE@@C@@G?_gAAK?HS_?`S??", "st": "O", "vs": [7]}
{"root": 2304, "n": 13, "g6": "X?????????????}?@E?QOOi?OWAAG?`GACS?GB??mC?OCO?GC_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?O@O?C@_?", "st": "F", "vs": [7]}
{"root": 2332, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?C@O?C@_?", "st": "O", "vs": [7]}
{"root": 2356, "n": 13, "g6": "V?????????????}?A[CIOAI?OW?QGC?g@?K?Pc_@@K??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 2425, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?_O_?@G_?@AO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?AO_?@G_?CAO???[??", "st": "F", "vs": [7]}
{"root": 2425, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?COO?CO_?_G_?GAO???[??", "st": "O", "vs": [7]}
{"root": 2425, "n": 14, "g6": "`???????????????^_?F__a@@G?PO?Go?IC?@P?@@G?AA_?O__?_O_??cO??Oc??@_O??H@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "[???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 2425, "n": 14, "g6": "_???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g??]O?GA_?_@_?COG??aA??_GO?@?P????Y???OE???", "st": "O", "vs": [7, 7]}
{"root": 2443, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gG?SG@_c??F?DKC??MO?", "st": "F", "vs": [7]}
{"root": 2483, "n": 13, "g6": "W?????????????bGJAD_O@Q?AgBGG?SG?PC??F?EEC?CEO?", "st": "F", "vs": [7]}
{"root": 3140, "n": 13, "g6": "Y?????????????KoOsDO_sA?@g?Co?gG?_c??T??OW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "W?????????????WoCaE@_BQ?OW?kG?BG?GS?OB?DoC??TO?", "st": "F", "vs": [7]}
{"root": 3810, "n": 13, "g6": "Y?????????????m?KW@G_BQ?Ag?_o?kG?@c?AD?A?W?@OO?CO_?oK_??", "st": "F", "vs": [7]}
{"root": 4206, "n": 13, "g6": "Y?????????????D_JC@a__k?@g?Oo?EG?_c?@D?E?W?T_O?OO_??a_??", "st": "F", "vs": [7]}
{"root": 5292, "n": 13, "g6": "Z?????????????b_Kg?E_oK?qG?OoAoG?Ac?@D??AW?S?O?AO_?CC_??dO??", "st": "F", "vs": [7]}
{"root": 5411, "n": 13, "g6": "Y?????????????gg@K?S_cS@QG?IO@?o?EC?WP??`G?X_O??I_??D_??", "st": "F", "vs": [7]}
{"root": 5560, "n": 13, "g6": "W?????????????KgIaCWO?q@?gASG?IG?_S?CB?FAC?@EO?", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "Y?????????????KoQcEC_iA?Ag?AoB?G?Gc?CD??GW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 5717, "n": 13, "g6": "W?????????????ROEWCh?iA?Ag?AoB?G?OS?@B?ECc?@Co?", "st": "F", "vs": [7]}
{"root": 6282, "n": 13, "g6": "W?????????????[_@wDH?eA?@g?Co?aG?_S?@B?EAc?@Co?", "st": "F", "vs": [7]}
{"root": 6992, "n": 13, "g6": "X?????????????WsE@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?", "st": "O", "vs": [7]}
{"root": 6992, "n": 13, "g6": "\\?????????????fGKY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?o?_?I?_?AOO??IC???B_??", "st": "O", "vs": [7]}
{"root": 6992, "n": 14, "g6": "[???????????????E@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?WsO?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 6992, "n": 14, "g6": "_???????????????KY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?W?G?@OA??C_O??D@????Y????e???", "st": "O", "vs": [7, 7]}
{"root": 7094, "n": 13, "g6": "X?????????????TSB@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?", "st": "F", "vs": [7]}
{"root": 7094, "n": 13, "g6": "\\?????????????igIi?oOHA?@g?Co@_G?EC?AP?A@G?OA_?Q?_?`?_?AOO?@AC???B_??", "st": "F", "vs": [7]}
{"root": 7094, "n": 14, "g6": "Z???????????????B@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?TSO?O@G??", "st": "F", "vs": [7, 7]}
{"root": 7094, "n": 14, "g6": "^???????????????Ii?oOHA?@g?Co@_G?EC?AP?A@G?OA_?ig_?OA_?H?G?CGA??C_O??`@????Y???", "st": "F", "vs": [7, 7]}
{"root": 7094, "n": 15, "g6": "a??????????????????oOHA?@g?Co@_G?EC?AP?A@G?OA_?ig_?OA_?IiG?C?Q??B?G??O__?@?`????X???@A_???_W???", "st": "F", "vs": [7, 7, 8]}
{"root": 7094, "n": 15, "g6": "a??????????????????oOHA?@g?Co@_G?EC?AP?A@G?OA_?ig_?OA_?H?G?CGA??C_O??`@????Y??Ai`????E_???GW???", "st": "F", "vs": [7, 7, 8]}
{"root": 7094, "n": 15, "g6": "c?????????????????Ai_EA?cG?BO?Co?oC?@`??QG?GC_?_D??ig_?G@O?AOA??`?O??Q@??@AA???W@???O__??GCG???AD????@k???", "st": "F", "vs": [7, 7, 8]}
{"root": 7100, "n": 13, "g6": "X?????????????W[D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????f_KM?aO?i?CW@_G?QG?Cc??d??IC?D@O?o@_?", "st": "F", "vs": [7]}
{"root": 7100, "n": 14, "g6": "[???????????????D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?W[O?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 7614, "n": 13, "g6": "W?????????????w_JG?[_LA?BG?@oAGG?Oc?AB?CJC?CAo?", "st": "F", "vs": [7]}
{"root": 7997, "n": 13, "g6": "Y?????????????}?Os@C_PS?Go?QO?`O?KC??X???w?OGO?HA_?C`_??", "st": "F", "vs": [7]}
{"root": 8688, "n": 13, "g6": "Z?????????????}?CWCJ?BCAAO?a_@GO?Og?OE??@g??H_?AG_?_A_?Goo??", "st": "F", "vs": [7]}
{"root": 8966, "n": 13, "g6": "Y?????????????}?@WCJ?DC?`O?WOA@O@EC??L??AW?ASO?_E_?G@_??", "st": "F", "vs": [7]}
{"root": 9510, "n": 13, "g6": "X?????????????}?AW?T?`W?SO?Q_?WO?Og??L??AW?GBO?H`_?", "st": "F", "vs": [7]}
{"root": 9550, "n": 13, "g6": "Y?????????????}?@cCF?Cc@DO?`O?Oo?IC??L??AW?OAO?Ga_?D@_??", "st": "F", "vs": [7]}
{"root": 9860, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?AD??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 9894, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?_D??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "X?????????????}?CK@C_PK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 10097, "n": 13, "g6": "Y?????????????}?Ow@B?Gc@Co?SO?`O?HC?CD?A?W?@_O??U_??h_??", "st": "F", "vs": [7]}
{"root": 10121, "n": 13, "g6": "Y?????????????}?Os?b?Ac@DO?QO?@o?BC?AH?A?W?@_O?Ca_?GD_??", "st": "F", "vs": [7]}
{"root": 10179, "n": 13, "g6": "[?????????????~??w@D?OS?Go?aO?HOAAC??X??Gg?@@_?AO_?_G_??RO?@?K??", "st": "F", "vs": [7]}
{"root": 10179, "n": 14, "g6": "`???????????????^_?M?Gg@@O?P_?aO?Cg?_`??Gg?@@_?AO_?_G_??RO?@?K??A_O??OP??A?Q???BI???CB???", "st": "F", "vs": [7, 7]}
{"root": 12242, "n": 13, "g6": "Y?????????????}??w@D?GS?QG?POAGo?HC?`H??_g??EO?_Q_?O`_??", "st": "F", "vs": [7]}
{"root": 14178, "n": 13, "g6": "[?????????????}??w@B?Ac?POCH_@CO?SC?_`??QG?GD_?C__?_O_?@`O???k??", "st": "O", "vs": [7]}
{"root": 15630, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 17872, "n": 13, "g6": "Y?????????????}?Ow@C_AS@Co?cO?PO?KC?CD?@?W?@OO?OQ_?_H_??", "st": "F", "vs": [7]}
{"root": 18581, "n": 13, "g6": "X?????????????}?Ow@H?AW?aOC@_?WO?OW?D@??Og?GIO??j_?", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoAK?w_?kAoGAOO?KO?@W?@P?@?g??D_?pG_?A`_??", "st": "F", "vs": [7]}
{"root": 19230, "n": 13, "g6": "Y?????????????WoWc?b?FC?AoAOO?KO?@W?@P?@?g??D_?kA_?A`_??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH??k?DGB?o@_G@GC??X??Gg??P_?CS_?AI_?O?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 13, "g6": "Z?????????????F_WWDH?CS?DG?POB?o?oC??X??Gg??P_?c?_??k_?H?o??", "st": "F", "vs": [7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?DGB?o@_G?@c?@D??CW?AIO?AI_?_@_?Q?G??Da??Q@O??", "st": "F", "vs": [7, 7]}
{"root": 20417, "n": 14, "g6": "\\???????????????BoEE?hG?PO?POB?o?@c?@D??CW?Q?O??k_?Q@_?P?G??IQ??K@O??", "st": "F", "vs": [7, 7]}
{"root": 20746, "n": 13, "g6": "[?????????????TOFCF?_Cc?@o?EO?HO?GW?AP??DG??a_?CB??b__?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 20746, "n": 13, "g6": "Y?????????????b_Ig@p?Cc?@o?EO?HO?GW?AP??DG??a_?wC_?CB_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?CP??@g??`_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 24062, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?A`??aG??`_?wA_??L_??", "st": "O", "vs": [7]}
{"root": 33057, "n": 13, "g6": "Z?????????????b?[OCb?TC?BO@oO?IO?Ag?C`?A@G??B_?@__?AK_?CGo??", "st": "F", "vs": [7]}
{"root": 33057, "n": 14, "g6": "\\???????????????P_FC?cW@SO?E_@oO?Ag?C`???w??oO?AK_?GP_?@OG??IQ??OHO??", "st": "F", "vs": [7, 7]}
{"root": 54130, "n": 13, "g6": "[?????????????@oOSAB?BC?aO?a_?gO?IG?GQ?@GG?AO_?AP???N??^?O??HC??", "st": "O", "vs": [7]}
{"root": 54130, "n": 13, "g6": "\\?????????????}??wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??O_O?ACC???N_??", "st": "O", "vs": [7]}
{"root": 54130, "n": 14, "g6": "_????????????????wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??^?O??HC??`?O?@A@???@y???AE???", "st": "O", "vs": [7, 7]}
{"root": 54130, "n": 14, "g6": "_???????????????^??M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?CGC??O__?@C@??CAA???@}???", "st": "O", "vs": [7, 7]}
{"root": 57182, "n": 13, "g6": "[?????????????@o@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 57182, "n": 13, "g6": "]?????????????}?@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N???wO?C@C??CA_??GE???", "st": "F", "vs": [7]}
{"root": 57182, "n": 14, "g6": "`???????????????@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??@oO?A?`???_Q???OI????R???", "st": "F", "vs": [7, 7]}
{"root": 70921, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?PG?AI??Co?CO_?AP??CH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 70921, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?CQ??PO??R??G`??AP??AC_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 75527, "n": 13, "g6": "[?????????????JORCB?_?s?Co?SO?BO?OW?o@??aG??S_?AD??@B??IoO?D?S??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu4_b46_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b46_p0of2.nodes.jsonl <==
{"root": 2, "n": 13, "g6": "V?????????????Cs@eCoOPQ?ag?BG??w?SA?A__F?K??", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "V?????????????EWCi@DOQEB_C?@g?AWAUA?OO_?OK??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????KW@i@SOSEB_C?@g?AW@GA?`g_?_K??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_@iB_C?@g?AWACA?UA_?CK??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????KWDaCE_UA?Eg?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "V?????????????_wEQ?X_Qa?TG?Ag?@W?WA?@__F?K??", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Dc?M@aOoI@DCCOg?CW@OA?`?_@TC??", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "V?????????????Ig?M@aOoI@DCCOg?CWA_A?Q?_?kc??", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__@AC??EO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?BC?CAO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?Gg@XO_EA?c?egA?WACA?Q__?@c??HO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 18, "n": 13, "g6": "W?????????????{?HOAI?JIA?c?egA?W?EA??W_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___@AC??EO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?GH@TO_E@ACC@G?ig@KA?___?BC?CAO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@__?@c?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAGA?@G_?Cc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_@TO_E@ACC@G?igAAA?@G_?Oc?GHO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA?@__?BC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?WA??o_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?QA?AO_?HC?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_A@C?OBO?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?EA?AO_?`C?OBO?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????{?H_AAOIi@ACC@G?ig?BA?@G_C?s?@?o?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_C?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????}?O[?P_Aa?cWAKG?Ag??k?@G_A?c?AHO?A@_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????}?AKAI_Ha??wCHG?Cg?Ia?CC_?A[??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "X?????????????}?CK?S_DS?QGAHOCKG?@K?O__?QC?C@O??L_?", "st": "O", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????}?C[AI_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 34, "n": 13, "g6": "V?????????????}?O[AI_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?OC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA?GC_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?@SCH_Gq?GWAKG?Ag?TA??c_?@[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????}?AgCH_Gq?GWAKG?@W?Ia?CA_?Ak??", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "X?????????????}?Cw@@_Aa@CW?aGCHG?AS?___?_c??LO?A@_?", "st": "O", "vs": [7]}
{"root": 48, "n": 13, "g6": "X?????????????}?OM?WOCQ@AW?SG@AG@Cc?@o_?`C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?H?_?aC??Uo?", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "W?????????????}??w?Q_Ca@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW@AG?Dg?_a?Ca_?WK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????}??w?Q_OYACW?WG?Dg?Ca?Ca_@AK??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "X?????????????}??w?Q_OYACW?WG@AG?As?P?_@@C?APO?_@_?", "st": "O", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????}??w?a__Y?cW@AG?Dg?Oa?Aa_AGK??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?ggCAW?FA?_K_?OK??", "st": "O", "vs": [7]}
{"root": 66, "n": 13, "g6": "X?????????????}??wAB?Ac@CG@DO?ggA@K?B?_?aC?OEO??`_?", "st": "O", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?WgCAW?FA?_K_A?K??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????}?CS@G_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_@Co?PS?PB??WC?AOO?OO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "Z?????????????}??w@H?Ag@@_C@_?co?HS?PB??WC?COO?CO_??I_?O?o??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?`?_?cC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "W?????????????}??w?b?OcA?oAGO@DO?Kc?D?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????}?AKAC_PA?ag?XG?Aw?FA?_K_?_K??", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "X?????????????}??wAH?_K?ag?ao?QG?cS?B?_?BC?O@O?O`_?", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "V?????????????}?Gc@DOCU@AC@AG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 108, "n": 13, "g6": "V?????????????}?CS?g_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 108, "n": 13, "g6": "X?????????????}??w@D?DC?PgCAG?Sg@CK?H?_?QC?OEO??a_?", "st": "O", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 110, "n": 13, "g6": "V?????????????}?CS@G_CYA@C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 118, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?bG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 120, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC@AGA?g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 122, "n": 13, "g6": "W?????????????}?GE@AOAI?QW?aG?OgACK?@w_@?c?G?o?", "st": "O", "vs": [7]}
{"root": 124, "n": 13, "g6": "W?????????????}?Oh?POCE?RC@@G?Og@?K?OO_?Lc?C@O?", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "W?????????????}?O[AC_HS?HG@@O?`G?GS?OG_?_c??po?", "st": "O", "vs": [7]}
{"root": 126, "n": 13, "g6": "X?????????????}?O[AC_HS?_g?`G?Og?EK?D?_?@c?@HO?O@_?", "st": "O", "vs": [7]}
{"root": 128, "n": 13, "g6": "W?????????????}?GE@AO`I?GW?aG?PG@AK?CG_?Mc?C?o?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?OO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 132, "n": 13, "g6": "W?????????????}?Ok?Q_GI?bC?PGA?g?OK?CO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?aG?GS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 138, "n": 13, "g6": "X?????????????}?O[A@_AI?DWAKG?aG?GS?`?_?_c?CPO??H_?", "st": "O", "vs": [7]}
{"root": 138, "n": 14, "g6": "[???????????????^?CF?OK?GgAKG?aG?GS?CG_?Is?C?o?`?O?CCO?CPG??@I??", "st": "O", "vs": [7, 7]}
{"root": 140, "n": 13, "g6": "W?????????????}?G[@@_Ca?GgCKG?QG@?S?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "W?????????????}?G[?S_GK?GgCKG?aG@?K?CG_?Is?C?o?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????}?G[?S_AI?DWCKG?aG?SA?GK_A?[??", "st": "O", "vs": [7]}
{"root": 152, "n": 13, "g6": "X?????????????}?Gw@B?AS?cWCDG?_g@?K?D?_?Cc?@DO??P_?", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "W?????????????}?O[@@_Da?HGA?o?SG?Oc?OG_@?S??io?", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????}?O[@@_Da?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????}?G[@@_`a?HG?SG?Ig?cA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 156, "n": 13, "g6": "X?????????????}?G[@@_`a?HG?SG?`G?DS?CO_?HC?GBO?G@_?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?AO_@@C??rO?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC?`G?Og?_K?GG_?Ks?O?o?", "st": "F", "vs": [7]}
{"root": 162, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC?`G@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "W?????????????}?Oh?`OAE@BC?PG?_g?_K?GO_?Lc?G@O?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?GO_?@c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?OG_@?c??po?", "st": "F", "vs": [7]}
{"root": 172, "n": 13, "g6": "W?????????????}?OkAE_AI?OW?aG@@G?GS?CG_@?c??po?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "U?????????????}?Ok?a_AI@BC?Og?_W?EY?GH_?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "W?????????????}?Ok?a_AI@BC@@G?Og?OK?GO_?`C??rO?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????}?Ok@E_CI?GW?QG@@G@?S?OG_?_c??po?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "W?????????????}?@QCI_GK?PGAEG?`G?GK?OC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_@i@BC?`G?OW?_q?CQ_?GK??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G@CA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????}?@QCI_CQ?EgAEG?`G?SA?GK_?O[??", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "W?????????????}?OY@@_CQ?GW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????}?OY@@_CQ?Eg?SGAIG?cA?AE_?`K??", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?_G_?Mc?C@O?", "st": "O", "vs": [7]}
{"root": 192, "n": 13, "g6": "W?????????????}?CK?`OAE?HCADG?_gACK?AG_?Mc?C@O?", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?GO_?@c??po?", "st": "O", "vs": [7]}
{"root": 194, "n": 13, "g6": "W?????????????}?CSAJ?_s?PG?Oo?PG?OS?CG_@?c??po?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC?QG@?g@?K?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????qGIa?E_Ia?CgCKG?QG?Oc??F?DaC??EO?OA_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "X?????????????kOXC?E_Ia?CgCKG?QG?Oc??F?@@C?IaO??Q_?", "st": "O", "vs": [7]}
{"root": 223, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?QG?`G??[?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????U_EG@K_ASAgG?HOCgG?Ac?oW_??{??", "st": "O", "vs": [7]}
{"root": 232, "n": 13, "g6": "V?????????????V?EGCc_ASAcG?DO@SG?Cc?oW_??{??", "st": "O", "vs": [7]}
{"root": 255, "n": 13, "g6": "X?????????????k_HS?J?FA?AWEGG?QG?OS??J??`C?KIO?_A_?", "st": "F", "vs": [7]}
{"root": 257, "n": 13, "g6": "X?????????????cgHQ?B_iA?EGEGG?QG?OS??J?@iC?GCO??E_?", "st": "O", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????JOESAa_?q?WCCKG@?g??k?@K_EOS??", "st": "F", "vs": [7]}
{"root": 323, "n": 13, "g6": "X?????????????YOESCWO?Y?AW?oG@GGABC??L?C@C?IaO??B_?", "st": "F", "vs": [7]}
{"root": 370, "n": 13, "g6": "V?????????????EoI`@PO?eAEC?`G?Og?@K?@W_F?c??", "st": "F", "vs": [7]}
{"root": 445, "n": 13, "g6": "V?????????????BoXCDCO@I?@WCgG?Cg?GK?[C_?BK??", "st": "F", "vs": [7]}
{"root": 447, "n": 13, "g6": "X?????????????BoJAD_O?i?@WBCG?BG?CS?AB??aC?WcO?GC_?", "st": "O", "vs": [7]}
{"root": 449, "n": 13, "g6": "X?????????????m?@wAcO@I?@WBGG?BG?AS?AB??gC?CGO?oK_?", "st": "O", "vs": [7]}
{"root": 513, "n": 13, "g6": "Y?????????????T_DgCS_cI?CWF?G?PG?@S??b??oC??[O?OC_?GA_??", "st": "F", "vs": [7]}
{"root": 523, "n": 13, "g6": "Y?????????????J_UG?p_Sa?CWEGG?QG?AS??J?AOC??[O?_C_?GA_??", "st": "F", "vs": [7]}
{"root": 565, "n": 13, "g6": "V?????????????coBaASO@I?dC?PG?Cg?OK?wG_?As??", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GO_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW@GG?BG?AS?GC_E?S?B?o?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "W?????????????igIi?EO@I?GW?oG@GG?AS?K?_E?S??Ko?", "st": "F", "vs": [7]}
{"root": 633, "n": 13, "g6": "Y?????????????f?WW@R?Hc?Oo?Ao?IG?Ac?SB?A@C?OAO?Aa_?G@_??", "st": "F", "vs": [7]}
{"root": 812, "n": 13, "g6": "X?????????????[GCqAWO?i?@WECG?IG?Gc?CD?CqC??EO?GA_?", "st": "O", "vs": [7]}
{"root": 820, "n": 13, "g6": "V?????????????EoUCCWO?eBAC?IG?PG?OS?XC_?BS??", "st": "F", "vs": [7]}
{"root": 941, "n": 13, "g6": "W?????????????SwTa?KOAQ@?W?SG?IG?_c?W?_C@S?AAo?", "st": "O", "vs": [7]}
{"root": 941, "n": 13, "g6": "[?????????????SwTa?KOAQA?gA?o?SG?DC?GH??_g?H?O?D?_?___?CGO???[??", "st": "F", "vs": [7]}
{"root": 943, "n": 13, "g6": "X?????????????V?CsA@_iA?DG?`O?SGB@C?GD?C@C?AYO??B_?", "st": "O", "vs": [7]}
{"root": 955, "n": 13, "g6": "Y?????????????{?DcCF?ES@EG?gG?SG??s??R?AOC??gO?GE_?_@_??", "st": "F", "vs": [7]}
{"root": 957, "n": 13, "g6": "W?????????????qWEq?SO@Q@?W?WG@AG?Ac?W?_?`S?OAo?", "st": "O", "vs": [7]}
{"root": 982, "n": 13, "g6": "V?????????????HoLCCh?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1058, "n": 13, "g6": "V?????????????f?AYAKOIQ??w?SG?BG?OK?wG_?Gk??", "st": "F", "vs": [7]}
{"root": 1083, "n": 13, "g6": "W?????????????kOXCAg_IaAEC?BG?Og?OK?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1083, "n": 13, "g6": "Y?????????????kOXCAg_?s?iG?HOCKG?GS?CB?@GC?GOO??E_??X_??", "st": "O", "vs": [7]}
{"root": 1083, "n": 14, "g6": "[???????????????UGEP?TC?iGCKG?Og?OK?W?_?Ec??dO?H?O?O_O??BG??BI??", "st": "O", "vs": [7, 7]}
{"root": 1097, "n": 13, "g6": "V?????????????coBcAK_IQ?DC?DG?Og?OK??M_F?K??", "st": "O", "vs": [7]}
{"root": 1128, "n": 13, "g6": "Y?????????????]?QK@K_bA?BG?@oECG?HC?CD?@AC?@AO?OA_?@H_??", "st": "F", "vs": [7]}
{"root": 1132, "n": 13, "g6": "Y?????????????M_QKBG_bA?Ag?AoECG?Cc?CD?@@C?OAO?OA_?AP_??", "st": "F", "vs": [7]}
{"root": 1169, "n": 13, "g6": "V?????????????YOES?wO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "V?????????????l?DSAJ?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1281, "n": 13, "g6": "W?????????????kOXCAg_Ia?WCCKG?@g?@K?W?_?Ec??dO?", "st": "O", "vs": [7]}
{"root": 1301, "n": 13, "g6": "V?????????????coBC@Q_@K@SG@CO?[G@@C?wG_??{??", "st": "O", "vs": [7]}
{"root": 1400, "n": 13, "g6": "V?????????????FOESBOO?e?cCCEG?PG?OS?pC_?BS??", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "W?????????????poFE?DO@E?cC?BG?Cg@?K?W?_?QS?Q?o?", "st": "F", "vs": [7]}
{"root": 1465, "n": 13, "g6": "Y?????????????poFE?QO?iAOC@GG?BG?AS?OB?D?C?I?O?@E_?A@_??", "st": "M", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?A__?_B_??", "st": "O", "vs": [7]}
{"root": 1467, "n": 13, "g6": "Y?????????????poFE?WO?i?@W@CG?aG?Cc?OD?A_C?C_O?AO_?_B_??", "st": "F", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cGA?o?[G??s??R?CCc?ADO?O@_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?CS?cG?`OA?o?MC??L?A@C?OQO??R_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "X?????????????}?CWCJ?_c?PO?`OA?o?MC??R?ACC?C`O??L_?", "st": "O", "vs": [7]}
{"root": 1666, "n": 13, "g6": "Z?????????????}?CWCJ?_c?PO@GO?`O?MC??L??AW?AOO?AG_?OE_?O?o??", "st": "F", "vs": [7]}
{"root": 1770, "n": 13, "g6": "X?????????????}?Ok?W_Os?QG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 1784, "n": 13, "g6": "X?????????????}?Ok@G_Os?Gg?_o?SG??s??R?A@C?CPO?D@_?", "st": "O", "vs": [7]}
{"root": 1805, "n": 13, "g6": "X?????????????}?Gk?W__s@AG?PO?SG??s??R??DC?CBO?D@_?", "st": "F", "vs": [7]}
{"root": 1811, "n": 13, "g6": "X?????????????}?GkCG_Gs?_g?Oo?SG??s??R?C@C?GPO?D@_?", "st": "O", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS@?g?Oo?WG?QC??R?AAC?CPO??L_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?cG??s??R??EC?GDO?B@_?", "st": "F", "vs": [7]}
{"root": 2127, "n": 13, "g6": "X?????????????}?CkCK_CS?aG?Oo?WG??s??R?CAC?GDO?C`_?", "st": "O", "vs": [7]}
{"root": 2325, "n": 13, "g6": "X?????????????}?CSCJ?Cc?`OCCOA?o?MC??R?AAC?A`O??L_?", "st": "O", "vs": [7]}
{"root": 2417, "n": 13, "g6": "X?????????????}?@S?c_PQ?GW?aG@HGA?S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2454, "n": 13, "g6": "X?????????????}?@S?c_DQ?GWCAGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2457, "n": 13, "g6": "X?????????????}?AS?S_DQ@?W?QGAHG?_S??b?CKC??MO?GA_?", "st": "O", "vs": [7]}
{"root": 2509, "n": 13, "g6": "X?????????????}?GsCI_CK?@g?Oo?PG?AS?OB??WC?APO?GP_?", "st": "O", "vs": [7]}
{"root": 2555, "n": 13, "g6": "X?????????????}?OW?Z?Dc?aG?Ao@AG?Ac?@B?@GC?GDO?_D_?", "st": "F", "vs": [7]}
{"root": 2645, "n": 13, "g6": "W?????????????}?OwAD?OS?Co?WO?_o?SC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 2657, "n": 13, "g6": "W?????????????}?Ow@B?Cc?Co@GOACO@CC?CH??TC??Jo?", "st": "O", "vs": [7]}
{"root": 2675, "n": 13, "g6": "W?????????????}?Ow?S_@K?cGACO?PO@CC?GH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2681, "n": 13, "g6": "W?????????????}?OwAB?Ac?Co@GOACO?KC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2705, "n": 13, "g6": "W?????????????}?Ow@C_@K?cGACO?PO?KC?OH??dC??Jo?", "st": "F", "vs": [7]}
{"root": 2711, "n": 13, "g6": "W?????????????}?Ow?R?Gc?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2735, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z?AAC?ASO?_D_?", "st": "O", "vs": [7]}
{"root": 2749, "n": 13, "g6": "X?????????????}?Ow?d?AS?Co@GO?_o?KC??Z?@@C?GPO?_D_?", "st": "F", "vs": [7]}
{"root": 2805, "n": 13, "g6": "Y?????????????}?Ow?d?OW?aO?H_ACO?_g?B@?C@G?A_O?AG_??V_??", "st": "M", "vs": [7]}
{"root": 2819, "n": 13, "g6": "Z?????????????}?Ow?d?Ac?Co@GOACO?SC?AH??Aw?AGO?GC_?_I_?G?o??", "st": "F", "vs": [7]}
{"root": 3044, "n": 13, "g6": "X?????????????}?@c@B?_kA@GAGo@CG@@C?CD??MC?ACO?AB_?", "st": "O", "vs": [7]}
{"root": 3284, "n": 13, "g6": "Z?????????????}?GK?c_`K?PG?Oo?gG?`C?AH?CCW??wO?CG_?GC_?G@O??", "st": "F", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Z?????????????}?AK?c_`K@@G?Oo?gG?`C?AH?CCW??wO?OG_?GC_?A@O??", "st": "F", "vs": [7]}
{"root": 3407, "n": 13, "g6": "Z?????????????}??wCB?`C?Qo?QOAHO@AC?AD??_W?@_O?OC_??a_?CGo??", "st": "F", "vs": [7]}
{"root": 3492, "n": 13, "g6": "X?????????????}?Oc@B?CkA@GAGo@CG@@C?CB??MC??DO?AD_?", "st": "O", "vs": [7]}
{"root": 3580, "n": 13, "g6": "Z?????????????}??wAH?Cc?HGCGoACG?`c?AD??_W?A_O?Ag_??S_?C@O??", "st": "F", "vs": [7]}
{"root": 3653, "n": 13, "g6": "Z?????????????}??w?c_`K@CGCAOCCG@@c?AD??_W?A_O?AG_??S_?CPO??", "st": "F", "vs": [7]}
{"root": 3718, "n": 13, "g6": "X?????????????}??w@B?CcACoAGOCCG@@C?CJ??Qc?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3718, "n": 13, "g6": "Z?????????????}??w@B?Cc?HOCH_@COAAC?OP??`W?@OO?_O_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 3765, "n": 13, "g6": "X?????????????}??w?R?AcACoAGOACG?`C?CJ??ac?CPO?@@_?", "st": "O", "vs": [7]}
{"root": 3884, "n": 13, "g6": "X?????????????}?@K?S_DA?`GADO@CG?PC?PD??MC?OEO??B_?", "st": "O", "vs": [7]}
{"root": 3888, "n": 13, "g6": "X?????????????}?@K?a_Oa?`G?hO@GG@@C?Ad??MC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 4000, "n": 13, "g6": "Z?????????????}?Cc?a__K?KGCAOADOAAC?GP?AGg??wO?CG_??E_?@?o??", "st": "F", "vs": [7]}
{"root": 4052, "n": 13, "g6": "X?????????????}??wC@__a@@G@HO@CGA@C?PD??bC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 4056, "n": 13, "g6": "X?????????????}??wC@__a?PGAHO?SGA@C?HD??RC?AQO??B_?", "st": "O", "vs": [7]}
{"root": 4195, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4199, "n": 13, "g6": "W?????????????}?Ow?T?CW@AO@AOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4203, "n": 13, "g6": "W?????????????}?OwAH?CW?KO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O@CG?Dc?AD??_W?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4217, "n": 13, "g6": "Y?????????????}?AS@A__K?HGA@O?Ko?aC?AD??_W?OOO?OC_?@X_??", "st": "F", "vs": [7]}
{"root": 4255, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO?a_ACO?`G?B@??cG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?G_O?G__??N_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "Y?????????????}?Ow@H?Cg@AO?Q_?WO?PG?A`?@AG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4284, "n": 13, "g6": "W?????????????}?OwAD?GW?PO?SOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4286, "n": 13, "g6": "W?????????????}?Ow?h?AW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4297, "n": 13, "g6": "W?????????????}?Ow?h?GW?cO?WO@CG?GS?CB??Ds?GGo?", "st": "F", "vs": [7]}
{"root": 4305, "n": 13, "g6": "W?????????????}?Ow@H?OW?KO?gOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4308, "n": 13, "g6": "W?????????????}?OwAD?GW?HO?aOAAG?OS?AB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4382, "n": 13, "g6": "Y?????????????}?GSCC_@[?PG?PO@?o?HC?GH??_g?OGO?OC_?@b_??", "st": "O", "vs": [7]}
{"root": 4397, "n": 13, "g6": "Y?????????????}?Ow?d?AW?SO?S_?WO?PG?O`?@AG?G_O?G__??N_??", "st": "O", "vs": [7]}
{"root": 4414, "n": 13, "g6": "Z?????????????}?@SAK_CS?cGCBO?Oo?aC?AP?A@G?GGO??K_??a_?A_o??", "st": "F", "vs": [7]}
{"root": 4490, "n": 13, "g6": "W?????????????}?Ow?h?_K?KGACO?_o@CC?AD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4532, "n": 13, "g6": "Z?????????????}?Ow?T?CW@COACO?_o?`C?AD??HW?GGO?_K_?GA_??Oo??", "st": "F", "vs": [7]}
{"root": 4591, "n": 13, "g6": "Y?????????????}?Ow?h?Gc@@OC@_ACO?GW?H@??_g?@OO?@C_??Z_??", "st": "M", "vs": [7]}
{"root": 4599, "n": 13, "g6": "X?????????????}?Ow@C__K?SGAAO?Oo?HC??j?@AC?GcO?CD_?", "st": "O", "vs": [7]}
{"root": 4659, "n": 13, "g6": "W?????????????}?Ow?h?PCA?oACO?Oo?KC?CD?@Cc??Lo?", "st": "F", "vs": [7]}
{"root": 4672, "n": 13, "g6": "Z?????????????}?Ow?h?PC?IG?_o@GG?QC?AD??BW?GOO?CO_?_K_?C@O??", "st": "F", "vs": [7]}
{"root": 4674, "n": 13, "g6": "Z?????????????}?Ow?h?PC?cG?SO?_o?QC?AD??BW?GOO?CO_?_K_?C?o??", "st": "F", "vs": [7]}
{"root": 4715, "n": 13, "g6": "Z?????????????}?Ow?X?CW?QO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4721, "n": 13, "g6": "W?????????????}?Ow@D?CcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4731, "n": 13, "g6": "W?????????????}?Ow?d?OcA?o@GOA@O?SC?G`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4743, "n": 13, "g6": "Z?????????????}?Ow?d?AW?SO@GOA@O?KC?O`??Aw?CGO?_K_??a_?A?o??", "st": "F", "vs": [7]}
{"root": 4752, "n": 13, "g6": "W?????????????}?Ow@B?DCA?o@GOA@O@CC?C`??TC??Jo?", "st": "F", "vs": [7]}
{"root": 4774, "n": 13, "g6": "W?????????????}?Ow?h?GcA?o@GOA@O@CC?C`??TC??Jo?", "st": "O", "vs": [7]}
{"root": 5185, "n": 13, "g6": "X?????????????XG@K?g_ac@WG?DO@?oB?C??L??AW?UGO?@`_?", "st": "O", "vs": [7]}
{"root": 5293, "n": 13, "g6": "[?????????????sOPc@B?EC@aO?SOA@O?CW?@P??@g?E@_?I?_?P?_??IO?CCK??", "st": "F", "vs": [7]}
{"root": 5517, "n": 13, "g6": "X?????????????AoSSAW_?[?wG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6034, "n": 13, "g6": "Y?????????????XOPW@`_sA?@WD?GACG?@c?AD??GW?B_O?OC_??i_??", "st": "F", "vs": [7]}
{"root": 6265, "n": 13, "g6": "Y?????????????X_FGCX?sC?@o@@O?Co@GC?@D?C?W?GCO?DA_??p_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Z?????????????sOTC?w_?[?IG?HOA?o?QC?@P?@?g?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?CgA?o?cG?DC?GD?C?W??MO?Aa_?O@_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?IG?HOA?o?QC?@P?@?g?O@_?___??[_?A@O??OK??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?HOA?o?QC?GD?C?W?ACO?Aa_?@P_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "Y?????????????X_YGDP?FC?@o?SOA?o?QC?@P?C?W??WO?@I_?GD_??", "st": "F", "vs": [7]}
{"root": 6373, "n": 13, "g6": "[?????????????X_YGDP?FC?@o?SO?HO@?W?C`??IG?CA_?GO_?CG_??QO?C?[??", "st": "F", "vs": [7]}
{"root": 7100, "n": 13, "g6": "X?????????????eODcAg_?[?`G?`O?Co@@C??h??Og?[OO?@B_?", "st": "F", "vs": [7]}
{"root": 8342, "n": 13, "g6": "Y?????????????d_Kc?F?QcA`G?PO?_o@OC?G`??GW?ACO?@S_?a@_??", "st": "F", "vs": [7]}
{"root": 9739, "n": 13, "g6": "X?????????????iOHc?b?Ac?qG?IO?@o?_c??T??OW?YAO?@`_?", "st": "F", "vs": [7]}
{"root": 10002, "n": 13, "g6": "Y?????????????qOKSDG_?s?OoCcO?IO@OC?AD?@?W?AGO?AI_?@`_??", "st": "F", "vs": [7]}
{"root": 10186, "n": 13, "g6": "X?????????????dOASB__AS?iG?BO?Go?`C??L?A?W?XCO?@`_?", "st": "O", "vs": [7]}
{"root": 10710, "n": 13, "g6": "Y?????????????SoKcCR?kC?EO?IO?@o?gC??T?A?W?O_O?EA_??h_??", "st": "O", "vs": [7]}
{"root": 10710, "n": 14, "g6": "[???????????????IWBH?aWAoO?K_?@o?@S?OB?CGC?B@O??h_?__O??hG?@OI??", "st": "O", "vs": [7, 7]}
{"root": 11363, "n": 13, "g6": "Y?????????????l?XGAd?CS?BG?HOB?o@CC?_D??OW??gO?AK_?G`_??", "st": "F", "vs": [7]}
{"root": 12307, "n": 13, "g6": "Y?????????????J_GkF?_AKAWG?Go?gGAAC?AP?A?W?ECO??q_??D_??", "st": "F", "vs": [7]}
{"root": 12888, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16034, "n": 13, "g6": "Z?????????????]?SQ?Q_@KBCG?aO?DO?cC?O`??_g?@@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 16372, "n": 13, "g6": "[?????????????kOPcAB?Wc?Oo@OO?DO?CW?@P??Og?I@_?Q?_?H?_??HO?CCK??", "st": "F", "vs": [7]}
{"root": 17420, "n": 13, "g6": "Y?????????????Y_YGCL??s?DG?POD?o?QC?AD?A?W?@GO?CK_?H@_??", "st": "F", "vs": [7]}
{"root": 19809, "n": 13, "g6": "X?????????????Cg@KB@_iA@CG?CoE_G?cC??T??@W?OwO?EC_?", "st": "F", "vs": [7]}
{"root": 21084, "n": 13, "g6": "Z?????????????QgCK?K_cS?DG?`O?Oo?WC?X@??EG??E_?S?_?B?_?SPO??", "st": "F", "vs": [7]}
{"root": 21743, "n": 13, "g6": "X?????????????qG?[B__ASAaG?`O?Go?cC??L?A?W?QgO?A`_?", "st": "O", "vs": [7]}
{"root": 23200, "n": 13, "g6": "Y?????????????V?UG?R?oK?iG?Ao?IG?Ac?GD?A?W??qO?CI_?_@_??", "st": "F", "vs": [7]}
{"root": 23451, "n": 13, "g6": "[?????????????w_QgAX?MC?Ao?QO?`OA?W?@`?@@G??I_?C__?GO_??aO?A?[??", "st": "F", "vs": [7]}
{"root": 23832, "n": 13, "g6": "Y?????????????{?CaCE_AKACgA?oAWG?`C??h??_W?AoO?GG_?AQ_??", "st": "F", "vs": [7]}
{"root": 26691, "n": 13, "g6": "X?????????????CoKACo_TA?HG?@oECG?Oc?@D?@?W?@oO?gW_?", "st": "O", "vs": [7]}
{"root": 28705, "n": 13, "g6": "X?????????????agLA?E_CKBOG?WO?BOA_C?@H???w?EgO?O`_?", "st": "O", "vs": [7]}
{"root": 30013, "n": 13, "g6": "Z?????????????}?Co?T?`W@AO@@_?gO?`G?B@??Ag??D_?OO_?AE_?AOo??", "st": "F", "vs": [7]}
{"root": 31743, "n": 13, "g6": "Z?????????????}?AWCB?Pc@@G?DO?WGAAC?OH??Ag?C@_?AO_?GK_?A`O??", "st": "F", "vs": [7]}
{"root": 33192, "n": 13, "g6": "Z?????????????}?CkCC_OS?KG?cOCAO??w??p?@?g?G@_?Og_?AC_?A_o??", "st": "F", "vs": [7]}
{"root": 33341, "n": 13, "g6": "Z?????????????}?OS?b?Hc?KG?cOCAO??w??p?@@G?G@_?AG_?OS_?A_o??", "st": "F", "vs": [7]}
{"root": 33995, "n": 13, "g6": "Z?????????????}?OS@C_OS?SoACO@AO?Gg?H@?CAG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 34029, "n": 13, "g6": "Z?????????????}??wCH_PA?aG?aO?PO?SC?_`?@AG?@A_?Cg_?OS_??@o??", "st": "F", "vs": [7]}
{"root": 34353, "n": 13, "g6": "Z?????????????}??wCH_HA@AGCAO?Oo?SC?_`?AAG?@C_?Gg_?CS_??@o??", "st": "F", "vs": [7]}
{"root": 34611, "n": 13, "g6": "Y?????????????}?Gc?b?Gc?HOCGO?cO@@G?B@?CCG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 34656, "n": 13, "g6": "[?????????????}??w@H?AW?aO?a_?gO?IG?_Q??WG?AO_?OP??`?_?GOO??@{??", "st": "F", "vs": [7]}
{"root": 35601, "n": 13, "g6": "[?????????????}??wAD?CW?KOCA_?gO?IG?GQ?AGG?CO_?AP??H?_?OOO??@{??", "st": "F", "vs": [7]}
{"root": 70024, "n": 13, "g6": "[?????????????M?QoEP??w?KOBA_D?O?DG??e??SG?AG_??L??G__?ADO?AGK??", "st": "F", "vs": [7]}
{"root": 81695, "n": 13, "g6": "[?????????????j?AoEE?AW?DOA`_?SO?_W?W@??oG??c_??R??K?_?ODO??Ck??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu4_b46_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b46_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "U?????????????}?GU@BO`E?OS?OW?`C?GQ?@p_?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OWCCC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW@CC?HA?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SCA@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?SC@@A?@G_?_k??", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "V?????????????}?GU@BO`E?FC?OW?QC?Ca??a_?_k??", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "V?????????????cWCY?kOIIB_C?@g?AWAAA?RC_?_K??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????KWPI@WOCeB_C?@g?AWAOA?Pg_?OK??", "st": "F", "vs": [7]}
{"root": 7, "n": 13, "g6": "V?????????????PgEKCQ_JA?QW?@g?AW?SA?A__F?K??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "Y?????????????KWDaCE_Ea@CgF?G?@g?@K?S?_?IC??SO?_A_?A@_??", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWB?A?I?_?gC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CWA_A?S?_?WC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 13, "g6": "W?????????????HgBQBAOaIAPCAGg?CW?oA?Q?_CGC??MO?", "st": "O", "vs": [7]}
{"root": 17, "n": 14, "g6": "[???????????????Cs?s_WQAGgCaGAGgB?A?I?_?gC??MO?K?O?Q?O?O_G??CY??", "st": "O", "vs": [7, 7]}
{"root": 17, "n": 14, "g6": "[???????????????Cs?s_WQAGgCaGAGgA_A?S?_?WC??MO?o?O?I?O?A_G??CY??", "st": "O", "vs": [7, 7]}
{"root": 19, "n": 13, "g6": "U?????????????{?DTA?oOH?TSC?WAWCABA??K_?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?C__?BC?OAO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?OW@TOOE@?c?igC?W@KA?_G_?Cc??HO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?HC?CAO?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?W?WA?_o_?@c??`O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA?@G_?Oc?A@O?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_@TOOE@?c?igC?WABA??K_?GS?@?o?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?WAGA?@__?BC?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?c?igC?W?EA?AO_C@C?GBO?", "st": "O", "vs": [7]}
{"root": 19, "n": 13, "g6": "W?????????????{?H_CE?Ii@?WA@G?ig?EA??W_?Oc?O@o?", "st": "F", "vs": [7]}
{"root": 23, "n": 13, "g6": "X?????????????}?O[@@_Aa?PGCGoAKG?@S?B?_@AC?AAO??J_?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????}?O[?P_AQ?cWAKG?@W?Ca?Ca_?Ak??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@KAI_Ca?cgCKG?@g?Oa?Ac_?A[??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AWA@A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 29, "n": 13, "g6": "V?????????????}?@K?S_PS?cgCKG?AW?`A?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 31, "n": 13, "g6": "V?????????????}?CkAE_CI?_WCKG?AW?SA?Aa_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "V?????????????}?OkAE_GI?GW@KG?AW?KA?Ca_?@k??", "st": "F", "vs": [7]}
{"root": 33, "n": 13, "g6": "X?????????????}?OkAE_GI?GW@KG?@g?@K?OG_?Gc?APO?A@_?", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????}?CKCI_BA@Ag@KG?@g?Ga?Cc_?A[??", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????}?CKAH_CaADG@KG?Ag?PA?Ac_?@[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????}?O[@C_DQ??w?XG?Ag?`A?PC_?C[??", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "X?????????????}?Oe@IOAI?AWAKG?BG?GS?Co_A@C?CAO??B_?", "st": "F", "vs": [7]}
{"root": 41, "n": 13, "g6": "V?????????????}?AWCH_HQ?GgAKG?Og?SA??e_?BK??", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "W?????????????}??w?Q_Aa@@gCGo@GG?PC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 47, "n": 13, "g6": "V?????????????}??w?Q_OYACW?aG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?H?_?_S??Uo?", "st": "O", "vs": [7]}
{"root": 49, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo?WG?`C?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@AC??Uo?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????}??w?a_Aa@@gCGo@GG?HC?D?_@?S??Uo?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????}??w?a_OYACW?QG?Dg?Oa?Aa_@GK??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "X?????????????}??w?b?_K@CG@DO?ggA@K?OO_?HC?@QO?G@_?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "W?????????????}??wAB?AcA?oAGO@DO?Sc?B?_CCC??Jo?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "V?????????????}?GK?S_PA?ag?hG?Aw?FA?_K_?OK??", "st": "F", "vs": [7]}
{"root": 67, "n": 13, "g6": "V?????????????}?CS?W_CY?HC?cgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 69, "n": 13, "g6": "W?????????????}??w?X?Ac?POC@_ADO?`c?C__CAC??bo?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????}??w?b?CcA?oAGO@DO?Kc?`?_ACC??Jo?", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????}?AK?c_PA?ag?XG?Aw?FA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_@?S??", "st": "O", "vs": [7]}
{"root": 73, "n": 13, "g6": "V?????????????}?CS?g_CY?`C?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????}?GS?g_GY?PC?SgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 75, "n": 13, "g6": "X?????????????}??w?g__K?`g?aG?Sg@CK?B?_ADC??IO?_A_?", "st": "O", "vs": [7]}
{"root": 79, "n": 13, "g6": "V?????????????}?CS@G_CY?HC?cgAGW?FA?_K_?OS??", "st": "O", "vs": [7]}
{"root": 81, "n": 13, "g6": "V?????????????}?GS@G_GY?PC?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "Z?????????????}??w@H?Og?H_C@_?co?`S?PB??WC?COO?CO_?_A_??Co??", "st": "F", "vs": [7]}
{"root": 105, "n": 13, "g6": "V?????????????}?Gc@DOCU?QCAAG?Wg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "V?????????????}?GS?g_GYA@C?SgAGW?FA?_K_?_S??", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????}??wAD?DCA?o@BO?Sg@CK?C__?HC??BO?_P_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}?@QC@_PAA@G@DO?hG@@S?@o_?_c?@@O?G@_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?aC?@QO??B_?", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG@@S?`?_?BC?@QO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "V?????????????}?GQAGO_Q?ag?hG?Qg?FA?_K_??[??", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_@AC?GQO??B_?", "st": "O", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wC@_PAA@G@DO?hG?HS?`?_?BC?GQO??B_?", "st": "F", "vs": [7]}
{"root": 117, "n": 13, "g6": "X?????????????}??wAC__K@CG@DO?hG?HS?C__?Gc?OHO?G@_?", "st": "O", "vs": [7]}
{"root": 119, "n": 13, "g6": "W?????????????}??w@B?CcA?oCGOADO?Kc?D?_@CC??Jo?", "st": "O", "vs": [7]}
{"root": 121, "n": 13, "g6": "W?????????????}?Gk?P_CIAEC@AGA?g?GK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 125, "n": 13, "g6": "W?????????????}?O[AC_DS?HG@@O?`G?GS?OG_@?c??po?", "st": "O", "vs": [7]}
{"root": 125, "n": 13, "g6": "V?????????????}?O[AC_DS?HG?`G?KW@CA?GI_?Ok??", "st": "O", "vs": [7]}
{"root": 127, "n": 13, "g6": "W?????????????}?AkCE_AI?OW@AGA@G?GS?GG_A?c??po?", "st": "F", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 133, "n": 13, "g6": "W?????????????}?Gk?Q_GIABC?PGA?g?OK?CG_?Ks?C?o?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 135, "n": 13, "g6": "W?????????????}?Gk?Q_CIABC?PG@?g@?K?GG_?Ks?A?o?", "st": "F", "vs": [7]}
{"root": 135, "n": 13, "g6": "X?????????????}?Gk?`O@eABC?PG@?g@?K?D?_?DC?@IO?GA_?", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "W?????????????}?O[?S_PS?Gg@?o?QG?Oc?GG_?_c??po?", "st": "F", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KWACA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 139, "n": 13, "g6": "V?????????????}?O[?S_PS?Gg?QG?KW?KA?GE_?`K??", "st": "O", "vs": [7]}
{"root": 141, "n": 13, "g6": "W?????????????}?O[A@_Ga?GgAKG?QG?OS?CG_?Is?C?o?", "st": "O", "vs": [7]}
{"root": 141, "n": 13, "g6": "X?????????????}?O[@COAI?DWAKG?QG?OS?D?_@AC?GEO??B_?", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_AI?DWAKG?QG?Ca?Ga_?_k??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "V?????????????}?O[A@_Ga?DWAKG?QG?cA?AI_?_k??", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "W?????????????}?O[?a_OK?Gg?SGAIG?_K?GG_?Ks?A?o?", "st": "O", "vs": [7]}
{"root": 143, "n": 13, "g6": "V?????????????}?O[A@_AI?EW?SGAIG?Ca?CS_@?[??", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????}?O[?S_AI?DWAKG?aG?SA?OK_@?[??", "st": "O", "vs": [7]}
{"root": 149, "n": 13, "g6": "X?????????????}?Gw@B?AS@?gCGoCDG?GK?G__?HC??HO?CD_?", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "W?????????????}?O[@@_Ha?HGA?o?SG?Oc?OG_?_S??io?", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?IgACA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????}?O[@@_Ha?HG?SG?Ig?KA?OE_?`K??", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "W?????????????}?Gk@A_AIABC?`G?Og@?K?CO_@@C??rO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?D?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "W?????????????}?Ok?`_AI@EC?QG@?g?OK?B?_@@C??ZO?", "st": "F", "vs": [7]}
{"root": 171, "n": 13, "g6": "W?????????????}?Ok?Q_CI?RC@@GA?g?GK?GO_A@C??rO?", "st": "O", "vs": [7]}
{"root": 173, "n": 13, "g6": "W?????????????}?Ok@E_AI?OWAAG@@G?GS?CG_A?c??po?", "st": "F", "vs": [7]}
{"root": 175, "n": 13, "g6": "W?????????????}?Gk?Q_AIABC@@GA?g?OK?GO_?`C??rO?", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "X?????????????}?Gk?Q_@eABC@@GA?g?OK?`?_@CC?AAO?AI_?", "st": "O", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_CE?HC@@GA?g?EK?O__?Gc?@DO?C@_?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "X?????????????}?Ok@E_AI?OW?QGA?g?EK?C__?Gc?G@O?GH_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "W?????????????}?AKCE_GK?GW?SGAIG?OK?CC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 179, "n": 13, "g6": "X?????????????}?OY@@_@i?GW?SGAIG?OK?CW_?Gc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIGACA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 179, "n": 13, "g6": "V?????????????}?AKCE_@i?GW?SGAIG?KA?GK_?_[??", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?GO_?LS??Ao?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?OC_?LS?C?o?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OY@@_AQ?OW?SGAIG?Oc?AC_?LS?C?o?", "st": "F", "vs": [7]}
{"root": 181, "n": 13, "g6": "X?????????????}?OY@@_@i?OW?SGAIG?Oc?H?_C@C?@HO??D_?", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????}?Ok?P_CI@EC@AG?_g?GK?H?_?Es??Co?", "st": "F", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 185, "n": 13, "g6": "W?????????????}?CK?`_`I?GW?QGADG?OK?@s_@?S?O?o?", "st": "O", "vs": [7]}
{"root": 191, "n": 13, "g6": "U?????????????}?AI?PO`P@Ac?Og?_W?`a?@e_?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?_C_@?S??ko?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "W?????????????}?CSAE_CKAEG?QO?Og?OK?GC_A?S??ko?", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "V?????????????}?GY?`_`a?HG?JG?Og?aa?@C_?_[??", "st": "F", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?P?_@@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "W?????????????}?Ok?P_CI?UC?QG@?g@?K?H?_A@C??ZO?", "st": "O", "vs": [7]}
{"root": 197, "n": 13, "g6": "X?????????????}?Ok?`O?u?UC?QG@?g@?K?H?_ACC?@EO?_A_?", "st": "O", "vs": [7]}
{"root": 210, "n": 13, "g6": "X?????????????WWEQ?I_JA?AgCKG?aG?Gc??F?EoC??EO??Q_?", "st": "F", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????gWBI?H_RA?BG@OGCKG?Oc??F?BcC?OAO??I_?", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????[_SK?H_RA?BG@OGCKG?Oc??F?A@C?BIO?_A_?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????KOAq?Q_JA?AgCoGBCG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????KOIaDC_AS?kG?DO?sG?Cc?oW_??{??", "st": "F", "vs": [7]}
{"root": 360, "n": 13, "g6": "Y?????????????So?k@W_kA@Gg?CoCKG??s??R?@AC?OCO?OC_?E@_??", "st": "F", "vs": [7]}
{"root": 572, "n": 13, "g6": "X?????????????N?YO?U?PSAGo?HO?_o?@c??d?CAC??SO?WB_?", "st": "O", "vs": [7]}
{"root": 618, "n": 13, "g6": "Y?????????????e_?w?a_PK@oGDGGAQG?Ac??F?ACC?CGO?_C_?AI_??", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "X?????????????e_Ig@WO?i?@W?EG?HG?GS?oB?ACC?OGO?KK_?", "st": "F", "vs": [7]}
{"root": 706, "n": 13, "g6": "Y?????????????e_Ig@`_JA?@W?EG?HG?GS?oB?B?C?@GO?_C_??i_??", "st": "O", "vs": [7]}
{"root": 706, "n": 14, "g6": "]???????????????ROAi?KK?kG?EG?HG?GS?oB?B?C?@GO?_C_??i_?S?G??KA??OGO??@X???", "st": "O", "vs": [7, 7]}
{"root": 709, "n": 13, "g6": "Y?????????????U_EgC`_bA?@WF?G?EG?Cc?AD?AGC?OGO?GC_??i_??", "st": "F", "vs": [7]}
{"root": 721, "n": 13, "g6": "W?????????????igIi?WO?q?_WACG?HG?GS?W?_?`S?OGo?", "st": "O", "vs": [7]}
{"root": 721, "n": 13, "g6": "[?????????????igIi?WO?q?Og@?oACGA@C?@H??Og?K?O?c?_?@__?@GO???[??", "st": "F", "vs": [7]}
{"root": 791, "n": 13, "g6": "V?????????????eO@sDGO?eBAC?IG?`G?GS?[C_?BS??", "st": "F", "vs": [7]}
{"root": 876, "n": 13, "g6": "W?????????????MO?wBH?gcASG?POASG?OS?o?_?Bc?C@o?", "st": "O", "vs": [7]}
{"root": 905, "n": 13, "g6": "W?????????????Z_QM?QO?i?CW?EG?HG?GS?@O_A_S?S?o?", "st": "O", "vs": [7]}
{"root": 915, "n": 13, "g6": "X?????????????Y_CcD__FA?Ag?AoCKG?PC?AD?EBC??aO??B_?", "st": "O", "vs": [7]}
{"root": 927, "n": 13, "g6": "Y?????????????d_Dc?F?Qc?pGF?G?QG?OS??J??oC?GGO?_G_?@E_??", "st": "F", "vs": [7]}
{"root": 956, "n": 13, "g6": "W?????????????qWEq?SO@IA?W?IG?`G?GS?c?_@AS?GOo?", "st": "O", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?K?O?c?_?B?_??SO???[??", "st": "F", "vs": [7]}
{"root": 956, "n": 13, "g6": "[?????????????qWEq?SOGQ?CgC?oACG?DC?CH??Og?OOO?CO_?GG_?GAO???[??", "st": "O", "vs": [7]}
{"root": 973, "n": 13, "g6": "[?????????????goKc?r?dC@IG@?o?WG?QC??T??@W?I?O?a?_??K_??HO?@?K??", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "V?????????????XOQc@T?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????XOES?q_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1118, "n": 13, "g6": "V?????????????JOESAa_?qAEC?PG@?g?OK?@K_EOS??", "st": "F", "vs": [7]}
{"root": 1150, "n": 13, "g6": "Y?????????????YOQK@K_FA?Ag?AoECG?Gc?CD?@@C?OAO?OA_?@P_??", "st": "F", "vs": [7]}
{"root": 1172, "n": 13, "g6": "V?????????????iOESAI_FA?BG@GG?PG?OS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1217, "n": 13, "g6": "V?????????????l?LC?N?ES?_W?WG?cG?@K?oa_?@k??", "st": "F", "vs": [7]}
{"root": 1228, "n": 13, "g6": "V?????????????EoUCCWO?e?SCECG?PG?@S?XC_?BS??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "X?????????????JOES?E_Qa?CgF?G?oG?@c??F?A@C?QaO??Q_?", "st": "O", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?A_C?OCO??s_?GA_??", "st": "F", "vs": [7]}
{"root": 1283, "n": 13, "g6": "Y?????????????JOESCg_Qa?CgF?G?oG?@c??F?COC?GCO??s_?CA_??", "st": "F", "vs": [7]}
{"root": 1283, "n": 14, "g6": "[???????????????Dg@d??s?CgF?G?oG?@c??F?A@C?QaO??Q_?_OO??EG?ASQ??", "st": "O", "vs": [7, 7]}
{"root": 1326, "n": 13, "g6": "V?????????????iOES?i_RA?BG?oG?HG?_S??M_ECK??", "st": "F", "vs": [7]}
{"root": 1334, "n": 13, "g6": "W?????????????\\?SKCo_Qa?_WCKG?aG?Gc??k_?IS?G?o?", "st": "O", "vs": [7]}
{"root": 1358, "n": 13, "g6": "W?????????????N?[GCS_GKAOg?GoAKG?PC??w_A?c?@@o?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "W?????????????d_[GAT?GK?wG?IO?`G@CS?_G_?Cs?@Go?", "st": "O", "vs": [7]}
{"root": 1366, "n": 13, "g6": "Y?????????????d_[GAT?GK?wG?IO?Co?HC?PD??EC?OAO?OA_?CH_??", "st": "O", "vs": [7]}
{"root": 1366, "n": 14, "g6": "[???????????????QoFA?Qg?_o@oO?IO@CS?_G_?Cs?@Go??oO?_CO?G@G??`I??", "st": "O", "vs": [7, 7]}
{"root": 1384, "n": 13, "g6": "V?????????????Qo[C?J?SC?kO?kO@CG?GK??M_CaK??", "st": "O", "vs": [7]}
{"root": 1394, "n": 13, "g6": "W?????????????MOQc@D?ScAIG?IOBGG?GS?o?_?Bc?A@o?", "st": "O", "vs": [7]}
{"root": 1398, "n": 13, "g6": "V?????????????M_SK?i_RA?BG@GG?`G?GS??M_ECK??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????LO[C?F?SC?MOAQO@OG?CK??M_CcK??", "st": "O", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?B?C?@_O?C__?_B_??", "st": "F", "vs": [7]}
{"root": 1466, "n": 13, "g6": "Y?????????????poFE?QO?i?CW@CG?aG?Cc?OD?AOC?A_O?GO_?_B_??", "st": "F", "vs": [7]}
{"root": 1473, "n": 13, "g6": "W?????????????poFE?BO?e?cC?DG?AgA?K?g?_?WS?I?o?", "st": "F", "vs": [7]}
{"root": 1612, "n": 13, "g6": "X?????????????}?CWCJ?CS?KGA?oAKG??s??R??Sc?CDO?C@_?", "st": "O", "vs": [7]}
{"root": 1763, "n": 13, "g6": "Z?????????????}?CK?W_Cs@AGCHO@?o?SC??L??AW?C_O?OO_?CG_?@Oo??", "st": "F", "vs": [7]}
{"root": 1834, "n": 13, "g6": "X?????????????}?Ok?W__c?`O@@OA?o?UC??R?AAC?@PO??L_?", "st": "F", "vs": [7]}
{"root": 1988, "n": 13, "g6": "Z?????????????}?CgCF?Gc@AG?POCGo?KC?C`??@g?G_O?GG_?CC_??Ho??", "st": "F", "vs": [7]}
{"root": 2162, "n": 13, "g6": "X?????????????}?GkCK_AS?aGA?o?WG??s??R?@AC?ODO?C`_?", "st": "O", "vs": [7]}
{"root": 2369, "n": 13, "g6": "Z?????????????}?CaCE_OK@AG@AOCHO?KC?C`??BG??oO?AO_?CG_??Bo??", "st": "F", "vs": [7]}
{"root": 2585, "n": 13, "g6": "W?????????????}?Ow?d?GS?Co?WO?_o?cC?AD?ACc??Lo?", "st": "F", "vs": [7]}
{"root": 2652, "n": 13, "g6": "Y?????????????}?Ow?T?OW?aO?H_ACO?_g?B@??`G?A_O?_G_??V_??", "st": "M", "vs": [7]}
{"root": 2686, "n": 13, "g6": "W?????????????}?Ow?R?Ac?Co@GOACO@CC?GH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2690, "n": 13, "g6": "X?????????????}?Ow@A_@K?cGACO?Oo?KC??Z??dC?O@O?OD_?", "st": "F", "vs": [7]}
{"root": 2710, "n": 13, "g6": "W?????????????}?Ow@B?Ac?Co@GOACO?KC?OH??dC??Jo?", "st": "O", "vs": [7]}
{"root": 2770, "n": 13, "g6": "Z?????????????}?Ow?d?OS?Co@GOACO?KC?CD??BW?CGO?AG_?_E_??Oo??", "st": "F", "vs": [7]}
{"root": 2772, "n": 13, "g6": "X?????????????}?Ow?Q_@K?cGACO?WG?_S??Z??dC?OBO?O@_?", "st": "O", "vs": [7]}
{"root": 2896, "n": 13, "g6": "Z?????????????}?Ow@B?Gc?CoACO?gG?IC?OH??Aw?G_O?AO_?CC_?ODO??", "st": "F", "vs": [7]}
{"root": 2910, "n": 13, "g6": "Y?????????????}?Ow?d?GW?HO?H_AGOA?g?H@?A@G?AGO?AG_??f_??", "st": "M", "vs": [7]}
{"root": 2961, "n": 13, "g6": "X?????????????}?AcAB?Oc?HO@AOCGo?ac?CD??MC?OCO?AB_?", "st": "O", "vs": [7]}
{"root": 3176, "n": 13, "g6": "X?????????????}?@SAC_`K?SG@COCAO@@c?CD??MC?CAO?AB_?", "st": "O", "vs": [7]}
{"root": 3376, "n": 13, "g6": "Z?????????????}??w?h?OS?GgCCoCGG@AC?GX??_g?AGO??g_?AC_?G`O??", "st": "F", "vs": [7]}
{"root": 3721, "n": 13, "g6": "Z?????????????}??w@B?Oc?HOCH_@COAAC?OP??`W?@OO?CO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 3776, "n": 13, "g6": "Z?????????????}??w@B?Ac?POCH_@COAAC?OP??`W?AOO?AO_?PA_??Ao??", "st": "F", "vs": [7]}
{"root": 4053, "n": 13, "g6": "Z?????????????}??w?T?ASAAG?aOAHO?QC?_P?@Gg?COO?OO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4159, "n": 13, "g6": "Z?????????????}??w@B?HCACG?aOADO?SC?OP??Sg?G_O?AO_?_K_??@o??", "st": "F", "vs": [7]}
{"root": 4192, "n": 13, "g6": "W?????????????}?Ow@D?AW?IO?aO@AG?OS?AB??Hs?GOo?", "st": "F", "vs": [7]}
{"root": 4196, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GOACG?OS?AB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4196, "n": 13, "g6": "X?????????????}?Ow?X?PC?cG?DoACG?`C?CD??bC?OAO?AB_?", "st": "O", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Ow?T?CW?`OACOAAG?OS?AB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4200, "n": 13, "g6": "W?????????????}?Ow?d?AW?IO@AO@CG?OS?AB??Hs?GGo?", "st": "F", "vs": [7]}
{"root": 4204, "n": 13, "g6": "W?????????????}?Ow?X?CW@CO@GO@CG?OS?AB??Ds?GGo?", "st": "O", "vs": [7]}
{"root": 4222, "n": 13, "g6": "Y?????????????}?AS@A_AK?PGA@O@CG?Dc?_D??OW?OGO?@e_?O@_??", "st": "F", "vs": [7]}
{"root": 4256, "n": 13, "g6": "Y?????????????}?Ow@H?AW?IO@A_ACO?PG?B@??cG?A_O?OO_??N_??", "st": "F", "vs": [7]}
{"root": 4259, "n": 13, "g6": "Y?????????????}?Ow@D?CW?IOAA_?gO?`G?B@?ACG?G_O?AO_??N_??", "st": "O", "vs": [7]}
{"root": 4265, "n": 13, "g6": "Y?????????????}?Ow@H?Cg?aO?Q_?WO@@G?A`??aG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4283, "n": 13, "g6": "W?????????????}?Ow?h?OW?cO?WOACG?GS?CB??Ds?CGo?", "st": "O", "vs": [7]}
{"root": 4289, "n": 13, "g6": "W?????????????}?OwAD?CW?`O?QOAAG?GS?CB??Hs?COo?", "st": "F", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QOAAG?GS?CB??Hs?COo?", "st": "O", "vs": [7]}
{"root": 4300, "n": 13, "g6": "W?????????????}?Ow?d?GW@AO?QO@CG?GS?CB??Hs?GGo?", "st": "O", "vs": [7]}
{"root": 4313, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QO@CO?`G?_S?AB??Bs?G_o?", "st": "O", "vs": [7]}
{"root": 4315, "n": 13, "g6": "W?????????????}?Ow@H?Ag?QOACO?`G?_S?AB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4317, "n": 13, "g6": "W?????????????}?Ow@H?Og?QO?SO?`G?GS?GB??Bs?G_o?", "st": "F", "vs": [7]}
{"root": 4346, "n": 13, "g6": "Y?????????????}?OwAD?GW?aO?Q_?WO?QG?D@?AAG?C_O?CO_??N_??", "st": "F", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?O__??N_??", "st": "O", "vs": [7]}
{"root": 4404, "n": 13, "g6": "Y?????????????}?OwAH?GW?aOAA_?gO?HG?A`??aG?C_O?C__??N_??", "st": "F", "vs": [7]}
{"root": 4450, "n": 13, "g6": "Y?????????????}?Ow?X?OW?cO?Q_?SO?PG?C`?@AG?A_O?O__??N_??", "st": "F", "vs": [7]}
{"root": 4558, "n": 13, "g6": "W?????????????}?Ow@H?CgA?o?SO?_o?aC?AD?AGc??Lo?", "st": "F", "vs": [7]}
{"root": 4670, "n": 13, "g6": "W?????????????}?OwAH?OcA?o?SO?_o?QC?AD?@Gc??Lo?", "st": "F", "vs": [7]}
{"root": 4710, "n": 13, "g6": "W?????????????}?Ow?X?AcA?o@GOA@O@CC?G`??dC??Jo?", "st": "O", "vs": [7]}
{"root": 4726, "n": 13, "g6": "Z?????????????}?Ow?X?GW?aO@GOA@O?SC?O`??Aw?@OO?_K_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 4730, "n": 13, "g6": "W?????????????}?Ow?d?GcA?o@GOA@O?SC?O`??XC??Jo?", "st": "O", "vs": [7]}
{"root": 4789, "n": 13, "g6": "W?????????????}?Ow?R?PCA?o@GOA@O?KC?G`??dC??Jo?", "st": "F", "vs": [7]}
{"root": 5518, "n": 13, "g6": "X?????????????AoSS?w_?[@gG?HO?Co?Oc?GD??AW?YGO?@`_?", "st": "F", "vs": [7]}
{"root": 6041, "n": 13, "g6": "X?????????????TOLC?Q_?k?BG?HOE?o?@c?CD?@?W?UOO?B@_?", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Z?????????????dOXC@o_?[?QG?HOA?o?IC?GP??Gg?O@_?X__??Q_??Co??", "st": "F", "vs": [7]}
{"root": 6353, "n": 13, "g6": "Y?????????????X_QgEP?MC?@o?cO?HO?IC?@D?C?W??SO?OE_?GP_??", "st": "F", "vs": [7]}
{"root": 7105, "n": 13, "g6": "Z?????????????pOLCD__?[?PG?HO?Co?HC??h??Gg?C@_?F__?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 7266, "n": 13, "g6": "Y?????????????V?Sc@__CQ?AgE?o@EG@?c?AD??GW?PGO?CG_?@c_??", "st": "F", "vs": [7]}
{"root": 7558, "n": 13, "g6": "[?????????????Z?ROAb?gS?Ao?IO@@O?GW??p??PG??a_?`?_?G__?GAO??_[??", "st": "F", "vs": [7]}
{"root": 8002, "n": 13, "g6": "Z?????????????@W?YB@_QAAaG?`O?Go?gC?p@??DG?AA_?H?_?O__?RGO??", "st": "F", "vs": [7]}
{"root": 8407, "n": 13, "g6": "Y?????????????L_PgE`?@K?BG?POB?o@AC?_D??GW??SO?CS_?I@_??", "st": "F", "vs": [7]}
{"root": 12893, "n": 13, "g6": "Z?????????????]?SQ?a_@KBCG?QO?DO?SC?A`?A?g?C@_?B?_?C__?OKo??", "st": "F", "vs": [7]}
{"root": 14957, "n": 13, "g6": "Y?????????????XOSSAo_@KASG?PO@?oB?C??d??AW?AWO?OG_?B@_??", "st": "F", "vs": [7]}
{"root": 15695, "n": 13, "g6": "Z?????????????r?UO?a_@K?HG?DOB?o?cC?O`??Og?A@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16037, "n": 13, "g6": "Z?????????????r?UO?Q_@K?PG?DOB?o?cC?O`??_g?@@_?D?_?A__?OKo??", "st": "F", "vs": [7]}
{"root": 16308, "n": 13, "g6": "X?????????????bGFA?B_wA?HG?DO?GoAAC?CH?A?g?IWO?H@_?", "st": "O", "vs": [7]}
{"root": 16358, "n": 13, "g6": "Z?????????????]?@I?`_HA?QGAAOCPO@CC?A`?CaG?CC_?GO_?OG_?OqO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Z?????????????[G?s?R?PCAcG?aO?OoBGC?G`??_g??D_?I?_?D?_?OYO??", "st": "F", "vs": [7]}
{"root": 16720, "n": 13, "g6": "Y?????????????[G?s?R?PCABODGO?OoBGC?CD??@W?@_O?CQ_?G`_??", "st": "F", "vs": [7]}
{"root": 17334, "n": 13, "g6": "Z?????????????[G@K@A_?k@GG?gODCO?QC?oP??HG??B_?O__?CO_?PaO??", "st": "F", "vs": [7]}
{"root": 19132, "n": 13, "g6": "Y?????????????coWcDO_[A?KG?BO?Co?WC?GP?A?g?@GO?CK_?@`_??", "st": "F", "vs": [7]}
{"root": 20551, "n": 13, "g6": "Y?????????????X_FGE`?bC?DG?DOA?o?Cc?GD??_W??MO?_A_?A`_??", "st": "F", "vs": [7]}
{"root": 20749, "n": 13, "g6": "Z?????????????wOHSCo_?[?BG@@O?Go?PC?@H??Cg?@@_?L__?_A_?G?o??", "st": "F", "vs": [7]}
{"root": 21237, "n": 13, "g6": "Y?????????????qOSc?b?cc@oG?@o@CG?Gc?OD??GW??iO?Aa_?C@_??", "st": "F", "vs": [7]}
{"root": 21491, "n": 13, "g6": "Y?????????????F_MCEO_?sA`G?HO?_o@CC??L??OW?O_O?AW_?G`_??", "st": "O", "vs": [7]}
{"root": 21694, "n": 13, "g6": "Y?????????????[_XG?I_gKASG?BO?Co?Oc?OD??OW?AGO?Ag_?H@_??", "st": "F", "vs": [7]}
{"root": 22971, "n": 13, "g6": "[?????????????f?EG?L?@S@_oEAO?POAaC??X??Og?A@_?I?_?P?_?ACO??Cs??", "st": "F", "vs": [7]}
{"root": 23573, "n": 13, "g6": "Y?????????????XOPcE__@cAaG?QO?@o?SC?_P?A?W?ECO??S_?A`_??", "st": "F", "vs": [7]}
{"root": 23919, "n": 13, "g6": "Z?????????????]?@o?H_Ga?PGCPOA?oBCC?AP??`G?CA_?D?_?GG_?OYO??", "st": "F", "vs": [7]}
{"root": 25486, "n": 13, "g6": "Y?????????????kOJCCW_?[@aG?_oAGG?_c??d?C?W?@WO?@I_?C@_??", "st": "F", "vs": [7]}
{"root": 26055, "n": 13, "g6": "X?????????????iCAQAgOGQ??wAOGCGG?oc??T??CW?WWO?BG_?", "st": "F", "vs": [7]}
{"root": 28041, "n": 13, "g6": "Y?????????????\\?BWDO_?k?`GE@O?_o@AC?@D??OW?COO?BG_?_P_??", "st": "F", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_GkDG_CSAWG?KO?@oB?C?B@??AW?OGO?IG_??d_??", "st": "O", "vs": [7]}
{"root": 28774, "n": 13, "g6": "Y?????????????[_DCAJ?hCAWG?KO?@oB?C??d??AW??SO?CS_?B@_??", "st": "O", "vs": [7]}
{"root": 28774, "n": 14, "g6": "[???????????????MOAJ?hCAWG?KO?@oB?C??R?CAC?DCO??d_??gO?AIG??WI??", "st": "O", "vs": [7, 7]}
{"root": 31305, "n": 13, "g6": "Z?????????????}?CWAD?`W@CO?Q_?`O?_W?D@??SG??H_?H?_?_a_??Eo??", "st": "F", "vs": [7]}
{"root": 33991, "n": 13, "g6": "Z?????????????}?OK@C_OS?SoACO@AO?Gg?H@?CCG?@A_?@o_?GG_?A@o??", "st": "F", "vs": [7]}
{"root": 34605, "n": 13, "g6": "Y?????????????}?Oc?b?Gc?HO?WOCCO@@G?P@??cG?CG_?@o_??N_??", "st": "F", "vs": [7]}
{"root": 35531, "n": 13, "g6": "Y?????????????}?AS?R?BC?POCGOACO?`G?H@?CCG?GG_?@o_??N_??", "st": "O", "vs": [7]}
{"root": 35531, "n": 13, "g6": "[?????????????}??w?d?AW?KO?a_CGO@AG?GQ?@GG?OO_?OP??D?_?@OO??@{??", "st": "O", "vs": [7]}
{"root": 35563, "n": 13, "g6": "[?????????????}??w?X?_W?aO?a_?gO@AG?AQ?@GG?@O_?OP??P?_?OOO??@{??", "st": "F", "vs": [7]}
{"root": 42373, "n": 13, "g6": "Z?????????????r?DGAb?WC?DO?D_?oO?BG?@I??gG?@O_?_H??k__??Bo??", "st": "F", "vs": [7]}
{"root": 80182, "n": 13, "g6": "[?????????????l?XGBD??sA?o?IO@?o@OC?GP??PG??a_??b??B__?GAO??`S??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/nu4_b47_p0of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b47_p0of2.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?Gc??DO??`_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?@c??`O??`_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "X?????????????{?P_@N?_c@@GA@G?ow@GA?_O_?@c??PO?@@_?", "st": "O", "vs": [7]}
{"root": 2, "n": 13, "g6": "W?????????????}?@KAH_Gq?OWCKG?@W?SA??g_?OS??Io?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "W?????????????}??uAEOAEADC?PG@?g?cA??S_?`S??Oo?", "st": "F", "vs": [7]}
{"root": 14, "n": 13, "g6": "X?????????????MO@cCF?Qc@cG?@oCgG?AK?S?_@@C?O@O??T_?", "st": "O", "vs": [7]}
{"root": 16, "n": 13, "g6": "X?????????????Y_@cEB?`c?XG?@o@gG?@S?c?_@@C?GAO??b_?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "W?????????????]?Po?R?HS?RG?@o?Cg?CK?CC_@?S?WCo?", "st": "O", "vs": [7]}
{"root": 24, "n": 13, "g6": "X?????????????p_SK?w_?k?iG?IOB_G??k?c?_?PC?G@O??T_?", "st": "O", "vs": [7]}
{"root": 60, "n": 13, "g6": "X?????????????b_LG@g_?[B?g?Co?eG?GK?S?_C?c?C@O?@H_?", "st": "O", "vs": [7]}
{"root": 73, "n": 13, "g6": "W?????????????SoCq?YO?MB_C?HG?Ag?AK?eG_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 79, "n": 13, "g6": "W?????????????U_Qg@KO?Y?GW@QG?HG?AS?K?_E@c??@o?", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "X?????????????wWBq?QO?iA?W?aG?@g?_K?a?_@CC?A@O?P@_?", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "X?????????????wWBq?QO?iA?W?aG?@g?_K?I?_CCC?A@O?P@_?", "st": "O", "vs": [7]}
{"root": 84, "n": 13, "g6": "Z?????????????wWBq?aOAI@?W?IG?DG?_S?_B?A_C?COO?_C_?@A_?@?o??", "st": "M", "vs": [7]}
{"root": 86, "n": 13, "g6": "W?????????????}?GSAG__c?TG?XG?Ag?AK?Go_?@s?O?o?", "st": "F", "vs": [7]}
{"root": 126, "n": 13, "g6": "W?????????????}?ASCH_Oq?GW?gG?SG?@S?HO_?Cc??Do?", "st": "F", "vs": [7]}
{"root": 134, "n": 13, "g6": "W?????????????}?O[AK_GI?@W?gG@AG?AK?CO_?WS??Eo?", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "Y?????????????}?Os?i_GQ?Gg?Co?cG?GS?OB?@CC?GAO?@A_??X_??", "st": "O", "vs": [7]}
{"root": 146, "n": 13, "g6": "Y?????????????}?OkAK_Aa?_g?QG?DG?OS?@B?CCC?ACO??U_?G@_??", "st": "O", "vs": [7]}
{"root": 152, "n": 13, "g6": "W?????????????}?OkAK_AQ?OW?cG?PG?_K?H?_?DS??Io?", "st": "O", "vs": [7]}
{"root": 158, "n": 13, "g6": "X?????????????}?OwAD?Gc?Co@GO?Oo?KC?CD??cC?GAO??Z_?", "st": "O", "vs": [7]}
{"root": 160, "n": 13, "g6": "W?????????????}?Ow?b?Ac?_g?gG?PG?@[?@K_ACS?C?o?", "st": "O", "vs": [7]}
{"root": 164, "n": 13, "g6": "X?????????????}?Ow?d?Gc?CoACO@@O?SC?AH??WC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 166, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?cC?AH??gC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 170, "n": 13, "g6": "Y?????????????}?Ow?b?Ac?CoACO@@O?Gc??V??DC?CAO?CA_?P@_??", "st": "O", "vs": [7]}
{"root": 176, "n": 13, "g6": "X?????????????}?Ow?d?Oc?CoAGO?Oo?cC?CD??SC?CAO??Z_?", "st": "O", "vs": [7]}
{"root": 186, "n": 13, "g6": "Y?????????????}?Ow?b?Gc?CoACO@@O@?c??V??DC?AAO?_A_?B@_??", "st": "O", "vs": [7]}
{"root": 224, "n": 13, "g6": "X?????????????}?Ow@H?Oc?QGAGG?`G?_S?AB??WC??NO??`_?", "st": "O", "vs": [7]}
{"root": 230, "n": 13, "g6": "X?????????????}?Ow@H?Oc?IGAGG?`G?GS?GB??gC??NO??`_?", "st": "O", "vs": [7]}
{"root": 236, "n": 13, "g6": "W?????????????}?@P?JOCE?PC?PG?KgA?K?`?_@DC?GIO?", "st": "O", "vs": [7]}
{"root": 277, "n": 13, "g6": "Z?????????????M?PKBG_CK@@G@DOE_G?BC?@H???w?S?O?B__??S_?A@O??", "st": "O", "vs": [7]}
{"root": 306, "n": 13, "g6": "X?????????????l?Go?d_YA?BG?oGEAG?_c??F?CCC?@IO?@I_?", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "X?????????????L_@SAG_gS@OgEOG?aG?_c??F??YC??EO?_a_?", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "Z?????????????L_@g?T?gSAAGA`OEOG?PC?GH???w??KO?PC_?AA_??Oo??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "Z?????????????L_@g?T?PCA`OCCOA`OBGC?CP?@@G?D?O??o_?@G_??Bo??", "st": "F", "vs": [7]}
{"root": 378, "n": 13, "g6": "Z?????????????`gEKF?_AK@WG?Go?gG?IC??T??@W?P?O?H?_??q_?G?o??", "st": "F", "vs": [7]}
{"root": 613, "n": 13, "g6": "X?????????????r?UOAa_II@_C?KG?BG?GS?CB??Hc??XO?_@_?", "st": "O", "vs": [7]}
{"root": 710, "n": 13, "g6": "X?????????????UGCsF?_cQ??w@OG?gG@AC??X??Ec?@`O?_@_?", "st": "O", "vs": [7]}
{"root": 1107, "n": 13, "g6": "W?????????????DCSQ@aO@I?GW@OGA`G?@S??b?EWC??[O?", "st": "F", "vs": [7]}
{"root": 1183, "n": 13, "g6": "Y?????????????l?@aB@_UA?@g?Co@CG?Oc??T??GW?PWO?@G_?O@_??", "st": "O", "vs": [7]}
{"root": 1947, "n": 13, "g6": "Z?????????????F?UOEQ?_K?`G?POAGo@AC?HH??_g??wO?CG_?AC_??@o??", "st": "O", "vs": [7]}
{"root": 2060, "n": 13, "g6": "X?????????????DgWIBOO?Y?OWD_GACG?Gc?@B?@IC?OCO?Ac_?", "st": "O", "vs": [7]}
{"root": 2073, "n": 13, "g6": "X?????????????Y_IcD__BAB@G?@o?cG?DC?GB?CGC??YO?AH_?", "st": "O", "vs": [7]}
{"root": 2143, "n": 13, "g6": "X?????????????]?Gi?P_ga?OW?KG@AGAOc?OB??FC?OAO?BA_?", "st": "O", "vs": [7]}
{"root": 2551, "n": 13, "g6": "X?????????????y?Go@d?SQ?AW?oG@AGACS??J?CCC??MO?BA_?", "st": "O", "vs": [7]}
{"root": 2570, "n": 13, "g6": "X?????????????y?EI?WOSa?@g?EGCHG@?S?GB?CAC?BCO?@c_?", "st": "O", "vs": [7]}
{"root": 2845, "n": 13, "g6": "Z?????????????U_PgF?_AK?EG@`O?Ao?cC??h?A?W??cO??c_?_A_?AGo??", "st": "F", "vs": [7]}
{"root": 2883, "n": 13, "g6": "Z?????????????QOCcCF?MC@SGC?oF?G?QC??T??@W?Q?O?B__??K_??HO??", "st": "F", "vs": [7]}
{"root": 2908, "n": 13, "g6": "X?????????????aoJCF?_BC?sG?BOCGG?QC?GH??HC??RO?OP_?", "st": "O", "vs": [7]}
{"root": 2964, "n": 13, "g6": "X?????????????M_HgF?_cI?GW?gG@AG?Ac?OB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 3162, "n": 13, "g6": "Z?????????????hGWQ?B_YA?BG?_o?SGAPC?@D??@W?B_O?GO_??g_?G?o??", "st": "F", "vs": [7]}
{"root": 3294, "n": 13, "g6": "Z?????????????IoRCF?_BC@SG?Co?cG?DC??L?@?W?C_O?___??Y_?G?o??", "st": "F", "vs": [7]}
{"root": 3294, "n": 13, "g6": "Z?????????????IoRCF?_BC@SG?BO?Co?DC??L?@?W?GGO?@G_?_A_?AOo??", "st": "F", "vs": [7]}
{"root": 3396, "n": 13, "g6": "X?????????????y?Gs@a_AKAOg?Go?cG@@C?GH?C?c??XO?B@_?", "st": "O", "vs": [7]}
{"root": 3432, "n": 13, "g6": "Z?????????????E_GcCF?[CAcG?OoEOG?`C??d??@W?AgO?AG_?_C_??PO??", "st": "O", "vs": [7]}
{"root": 3760, "n": 13, "g6": "Z?????????????IoQcF?_UA?Ag?Go@GG?QC?AD??AW?@_O?___??[_?G?o??", "st": "F", "vs": [7]}
{"root": 3857, "n": 13, "g6": "Z?????????????`oIc@o_?[B_G?WO?Co?cC?C`??@W?Q?O??g_?OC_?@Go??", "st": "O", "vs": [7]}
{"root": 3869, "n": 13, "g6": "X?????????????[OQcEO_BAAaG?Ao@GG?QC??J?AGC??UO?AP_?", "st": "O", "vs": [7]}
{"root": 4012, "n": 13, "g6": "Z?????????????go?k?o_XC?oGCWO?KG?HC?SH???w?Q?O?Q?_??S_??TO??", "st": "O", "vs": [7]}
{"root": 4036, "n": 13, "g6": "Z?????????????j?Ag?T?Sc?oGCEO?@o?EC?WH??OW?B?O?P?_?_G_??Io??", "st": "O", "vs": [7]}
{"root": 4052, "n": 13, "g6": "Z?????????????j?QW?g_KA?@gE?o?IG@_c?AD??CW?I?O?Ag_??S_??`O??", "st": "F", "vs": [7]}
{"root": 4184, "n": 13, "g6": "X?????????????j?IE@_Ooa?DG?cGBAG?GS??J?C_C?@KO?@c_?", "st": "O", "vs": [7]}
{"root": 4287, "n": 13, "g6": "X?????????????j?QW@_OoI?@W?oG?HG@_S??b?A_C?@KO?@c_?", "st": "O", "vs": [7]}
{"root": 4510, "n": 13, "g6": "X?????????????M_PgF@?TC?Cg?Co@AG?GS?OB?C?c?AHO??h_?", "st": "O", "vs": [7]}
{"root": 4566, "n": 13, "g6": "Z?????????????X_YC?q_iA?@g?Co@_G?IC?OP??GW?AOO?GO_?@K_?O?o??", "st": "F", "vs": [7]}
{"root": 4614, "n": 13, "g6": "Y?????????????UOKa?B_kA?EG?Oo?gG@AC?GH??AW??gO?ag_??D_??", "st": "O", "vs": [7]}
{"root": 4614, "n": 13, "g6": "X?????????????UOPSBG_kA?EG?Oo?gG?_c??R?CGC??MO?O`_?", "st": "O", "vs": [7]}
{"root": 4774, "n": 13, "g6": "Z?????????????M_HgF?_AK?EGC`O?Ao@OC??p?@?W?P?O?CO_??c_??co??", "st": "O", "vs": [7]}
{"root": 4779, "n": 13, "g6": "Z?????????????F?HW@d?hCBOG?BO?Co@_C?AH??Ag?OGO??K_?AA_??oo??", "st": "O", "vs": [7]}
{"root": 5620, "n": 13, "g6": "Y?????????????}?CWCB?BK?QGA@O?aG?Ac?GD??GW?OoO??U_?O@_??", "st": "O", "vs": [7]}
{"root": 5838, "n": 13, "g6": "[?????????????}?AS@B?`C?HOAGO?SO?KC?G`??aG??F_?@o_?AG_?GAO?C?S??", "st": "F", "vs": [7]}
{"root": 5841, "n": 13, "g6": "[?????????????}?AS@B?HC?IO?gO?QO?KC?O`?CAG??F_?@o_?AG_?OAO?A?S??", "st": "O", "vs": [7]}
{"root": 5927, "n": 13, "g6": "[?????????????}?Ac@D?_c?HO?WO@AO@CC?A`??aG??F_?@o_?_G_?GAO??_S??", "st": "O", "vs": [7]}
{"root": 5950, "n": 13, "g6": "[?????????????}?Oc@D?Oc?POAGO?QO?SC?A`?@AG??F_?@o_?OG_?OAO?@?S??", "st": "F", "vs": [7]}
{"root": 5950, "n": 13, "g6": "[?????????????}?Oc@D?Oc?POAGO?QO?SC?A`?@AG??F_?@o_?AG_?OAO?@?S??", "st": "O", "vs": [7]}
{"root": 5950, "n": 13, "g6": "Y?????????????}??w@D?Oc@CG?QO?gG?IC?GP??@w?OcO?CS_??a_??", "st": "O", "vs": [7]}
{"root": 6022, "n": 13, "g6": "[?????????????}?Ac?T?Cc?HO?WO?aO?cC?O`?CAG??F_?@o_?_G_?GAO?@?S??", "st": "O", "vs": [7]}
{"root": 6031, "n": 13, "g6": "[?????????????}?CSAB?PC?PO@GO?SOACC?C`??QG??F_?@o_?_G_?@AO??_S??", "st": "O", "vs": [7]}
{"root": 6069, "n": 13, "g6": "Z?????????????}?Aa@C__K@CG?SOCAO@@C?GH??Og?A@_?@w_??E_?O?o??", "st": "M", "vs": [7]}
{"root": 6113, "n": 13, "g6": "Y?????????????gWWQ?Q_@K?PGA@OC_G?cC??p??PG??B_?V?_?Ga_??", "st": "O", "vs": [7]}
{"root": 9783, "n": 13, "g6": "Z?????????????[_PoEB?cC?BO@@_AOO?Cg?AP??`G??P_?E?_?GQ_??ao??", "st": "O", "vs": [7]}
{"root": 12684, "n": 13, "g6": "Z?????????????[_PgAP??w?EOD@_?`O?@W?GP??_g??P_?c?_?IA_?G_o??", "st": "O", "vs": [7]}
{"root": 19822, "n": 13, "g6": "[?????????????c_SG?X?WC?TO?D_A_O?iG??Y??EG?@A_?@B??E?_?C_O?E@K??", "st": "O", "vs": [7]}
{"root": 21554, "n": 13, "g6": "Z?????????????[_@oCR?dC?BO@@_AAO?Og?CP?A?g??P_?o?_?IA_??co??", "st": "F", "vs": [7]}
{"root": 22963, "n": 13, "g6": "[?????????????_oOcA__GS?IoAOO?iO?_g?E@??BG??a_??b??B?_?AOO?F?K??", "st": "O", "vs": [7]}
{"root": 25095, "n": 13, "g6": "Z?????????????ooTC?J?TC?HO?D_CGO?QG?Q@?@CG??H_?B?_?GE_?ACo??", "st": "O", "vs": [7]}
{"root": 25095, "n": 13, "g6": "\\?????????????ooTC?J?TC?HO?D_CGO?QG?GE?AOG?CO_?CH??W?_?Q?O??WC???R_??", "st": "O", "vs": [7]}
{"root": 25831, "n": 13, "g6": "Z?????????????l?LOEB?AK?DG@?o?oG?EC?GH?C?g?G@_?B?_??s_?ADO??", "st": "F", "vs": [7]}
{"root": 26572, "n": 13, "g6": "Z?????????????R_QKF?_EC?BO?H_AAO?_g?GP??PG??B_?I?_?DA_?OOo??", "st": "F", "vs": [7]}
{"root": 27435, "n": 13, "g6": "[?????????????f?G[?S_CS?Co?KO@AO?Og?G`??IG?@C_??F??wC_?@@O??_K??", "st": "F", "vs": [7]}
{"root": 30248, "n": 13, "g6": "Z?????????????w_BO?L?cW@KO@A_AAO??w?AH?C?g??P_?a?_?KA_??go??", "st": "O", "vs": [7]}
{"root": 33302, "n": 13, "g6": "Z?????????????u?@oBE?hG?DO?cO?BO?_W??h?A?g?O@_?CK_?@A_?@Go??", "st": "F", "vs": [7]}
{"root": 36543, "n": 13, "g6": "Z?????????????h_DGAb?qC?DO?D_?gO@AG?@H??_g??H_?c?_?GI_?@Oo??", "st": "F", "vs": [7]}
{"root": 37835, "n": 13, "g6": "Z?????????????ooUC?J?bC?Ao@COA@O?@W?A`??aG?CA_?GO_?EA_?G_o??", "st": "F", "vs": [7]}
{"root": 38738, "n": 13, "g6": "Z?????????????j?MC?R?_s?aG?@oAOG?QC?_H?@?g??`_?A__?DC_?GHO??", "st": "F", "vs": [7]}
{"root": 40066, "n": 13, "g6": "Z?????????????k_LGEH??w@OO?S_?IO?Gg?GH??Ag??P_?a?_?GE_?A_o??", "st": "O", "vs": [7]}
{"root": 40498, "n": 13, "g6": "\\?????????????L_PW?p?GSB?oAAO?Co@_C?`@??DG?AA_?AB??S?_?D?O??HS???P_??", "st": "O", "vs": [7]}
{"root": 44139, "n": 13, "g6": "Z?????????????r?MG@P?ASAAo?IOA@O?BC?CH?A?g?O@_?H__?CE_?@?o??", "st": "F", "vs": [7]}
{"root": 44711, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??aG?@C_?GD??S?_?@_O?@CC??_B_??", "st": "O", "vs": [7]}
{"root": 44711, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??aG?@C_?GD??Q?_?C_O??cC??_B_??", "st": "O", "vs": [7]}
{"root": 44824, "n": 13, "g6": "\\?????????????l?@g?L?oWAIO?a_ACO?Og?GE?AOG?CG_??L??I?_?G_O??cC??_B_??", "st": "O", "vs": [7]}
{"root": 48067, "n": 13, "g6": "\\?????????????[O?wCX?ICAQOA@_ACO?HG?CI??gG?OG_?GH??g?_?G_O??SC???F_??", "st": "O", "vs": [7]}
{"root": 49203, "n": 13, "g6": "Z?????????????X_TGE`??wAAO@_O?HO?@W?Q@??IG??E_?`?_?EC_??Po??", "st": "F", "vs": [7]}
{"root": 50588, "n": 13, "g6": "\\?????????????]?GgDH?AWABOA@_?KO?PG?GE?C_G?CO_?AD??a?_?A_O?ACC???J_??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/nu4_b47_p1of2.final.json <==
[]

==> anc/gst1718_computation/gtree/nu4_b47_p1of2.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "X?????????????w?R_CF?KS@AWAPG@GW@OA?A__?IC??DO??D_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????}?C`CDOOU?QC?QG?Hg?FA?CG_?Oc?C?o?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????}??w@GO_i@@W?QG?Hg?KA??W_@?c?AOo?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "Y?????????????}?Gs@@_CI?DWCEG?Og@?K?B?_?aC??QO?GA_??H_??", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "X?????????????p_@cAb?aS?iG?@o@gG?AS?W?_C@C?AAO??R_?", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "X?????????????`oDSAg_wA?CgCoG?Cg?@K?Q?_?Bc?A@O?G@_?", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "Z?????????????r?Cs?s_?[A`G?POAaG?CS??b??QC?GCO?_C_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "Z?????????????r?Cs?s_?[A`G?POAaG?CS??b??EC?GCO?_C_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "W?????????????b_EQ?B_PQ?GW?qG?HG?AK?wG_?_S??Ao?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "X?????????????LOPcAc_AqB_C?DG?Ag?CK?c?_@OC?GGO??M_?", "st": "O", "vs": [7]}
{"root": 72, "n": 13, "g6": "X?????????????PoBcCc_IQB_C?BG?Gg?AK?K?_AOC?O_O??M_?", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "Z?????????????r?BS@I_ga?@g?OoAaG?Cc??d??EC?OCO?OC_?CA_?C?o??", "st": "F", "vs": [7]}
{"root": 83, "n": 13, "g6": "X?????????????wWBq?EO?M@OC?HG?AgA?K?c?_AGC?D@O??`_?", "st": "O", "vs": [7]}
{"root": 83, "n": 13, "g6": "Z?????????????wWBq@OO?q??wA_G?HG?@S?_B?@_C?O_O?AO_?OA_??Oo??", "st": "M", "vs": [7]}
{"root": 93, "n": 13, "g6": "[?????????????}?CK@C_`S?cGADO?gG?IC??L??AW??WO?@G_?CC_?@@O?@?K??", "st": "F", "vs": [7]}
{"root": 141, "n": 13, "g6": "W?????????????}?Ow?R?GQ?Cw@GG?Ag?AK?Cc_?OS?GCo?", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "X?????????????}?Ow?d?Oc?CoAGO?_o?cC?AD??SC?CAO??Z_?", "st": "O", "vs": [7]}
{"root": 161, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?SC?AH?@GC?GCO??V_?", "st": "O", "vs": [7]}
{"root": 181, "n": 13, "g6": "W?????????????}?OwAB?@K@AG@@O@GG?@[?Ac_?GS?ACo?", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "X?????????????}?Ow?d?Gc?CoACO@@O?KC?OH??gC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 189, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?SC?OH?@GC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 191, "n": 13, "g6": "X?????????????}?Ow?d?Ac?CoACO@@O?cC?OH??gC?@CO??V_?", "st": "O", "vs": [7]}
{"root": 227, "n": 13, "g6": "X?????????????}?Ow@H?Cc@AGAGG?`G?_S?AB??WC??NO??`_?", "st": "O", "vs": [7]}
{"root": 316, "n": 13, "g6": "Z?????????????l?Go?R?BC?bOCCOA`OBGC?CP?@@G?@OO?_O_?@G_??Bo??", "st": "O", "vs": [7]}
{"root": 447, "n": 13, "g6": "Z?????????????goRABG_?[?KGA`O?Co?oC?A`??HG?W?O?@__?AG_??Ho??", "st": "F", "vs": [7]}
{"root": 622, "n": 13, "g6": "X?????????????YOAWCp?BCAaOAgO?BG@?S?_B??Ac?CDO?@`_?", "st": "O", "vs": [7]}
{"root": 676, "n": 13, "g6": "X?????????????ROQSB__AKAgG?Ao?gG?aC?OB?C?c??pO??X_?", "st": "O", "vs": [7]}
{"root": 1007, "n": 13, "g6": "Z?????????????M_IgAP?HCB_G?DO?Ao?BC?_L??_W?Q?O??W_??c_?@_o??", "st": "F", "vs": [7]}
{"root": 1340, "n": 13, "g6": "X?????????????p_LC?q_@KAoG?BOA_G?aC?AB?C@C??RO?@P_?", "st": "O", "vs": [7]}
{"root": 1497, "n": 13, "g6": "Z?????????????YORCDG_?s@QG?HO?Oo?@c?CD?@?W?E?O?_O_?OG_??oo??", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "X?????????????eOLCDG_Sa?GWE?G?KG?`C?CH??Ec??dO?A@_?", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "X?????????????eOLCDG_?s@QG?HOE?G?`C?CH??BC?@BO?@`_?", "st": "O", "vs": [7]}
{"root": 1664, "n": 13, "g6": "Z?????????????eOLCDG_?s@QG?HO?OoB?C?GP??`G??KO?OC_?_A_??oo??", "st": "O", "vs": [7]}
{"root": 1690, "n": 13, "g6": "X?????????????q_Qc?W_WS?wG?CoD?G?PC?OH??_c??LO?@`_?", "st": "O", "vs": [7]}
{"root": 1874, "n": 13, "g6": "X?????????????t?TO@b?QE?EC?QGA@G?_S?CB??Ic??TO?_@_?", "st": "O", "vs": [7]}
{"root": 1874, "n": 13, "g6": "Z?????????????t?TO@b?@S?AgAOo?KG@?c?GD??_W?OCO??c_?@A_?@Go??", "st": "F", "vs": [7]}
{"root": 2037, "n": 13, "g6": "Z?????????????F?TOAI_cK@oG?BO?Co?`C??h??GW?W?O??o_?@G_?@Ao??", "st": "O", "vs": [7]}
{"root": 2125, "n": 13, "g6": "Z?????????????m??qCB_Sa?Gg@?oBGG?HC??h??_g?H?O?___?GG_??hO??", "st": "O", "vs": [7]}
{"root": 2222, "n": 13, "g6": "X?????????????]?CQAB_hA?OWCcG?QG?Cc?OB??MC?OAO?AI_?", "st": "O", "vs": [7]}
{"root": 2457, "n": 13, "g6": "X?????????????w_QgAp?IE?oC?WG?EG@?S??J?COC??MO?@a_?", "st": "O", "vs": [7]}
{"root": 2534, "n": 13, "g6": "X?????????????w_QgAP_MA?KC?cGAAG?_S??J??FC??bO?_@_?", "st": "O", "vs": [7]}
{"root": 2541, "n": 13, "g6": "X?????????????w_QgAp?IE?KCAAG@@G?AS?CB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 2547, "n": 13, "g6": "X?????????????l?WW@P_UA@_C?WG?`G?@S??b??Kc??LO?_@_?", "st": "O", "vs": [7]}
{"root": 2597, "n": 13, "g6": "Z?????????????AoWc?W_KS@gG?gO?DOAQC?OP?@@G?P?O?@__??W_??Bo??", "st": "O", "vs": [7]}
{"root": 2624, "n": 13, "g6": "W?????????????y?BG@cO@I@?WAgG?DG?_S??R??[C?OMO?", "st": "O", "vs": [7]}
{"root": 2867, "n": 13, "g6": "X?????????????aoFCF?_BC@SG?BOCGG?aC?CP??IC??RO?OH_?", "st": "O", "vs": [7]}
{"root": 2905, "n": 13, "g6": "X?????????????q_FCBG_cQ?GW?cG?IG@?c?GB??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 2905, "n": 13, "g6": "X?????????????q_FCBG_@aAPG?Oo?IG@?c?GB?CGC??MO?C`_?", "st": "O", "vs": [7]}
{"root": 2918, "n": 13, "g6": "X?????????????iOJC?W_oc?sG?AoB?G?QC?_H??_c??TO?@P_?", "st": "O", "vs": [7]}
{"root": 2961, "n": 13, "g6": "X?????????????U_PgF?_@a?og?Oo@AG?Ac?OB?CCC??MO?D@_?", "st": "O", "vs": [7]}
{"root": 3205, "n": 13, "g6": "W?????????????i_@a@a_UA?@g?Co?gG??s?GB?EHC??Wo?", "st": "F", "vs": [7]}
{"root": 3225, "n": 13, "g6": "Z?????????????IoJCD__BCBCG?Co?cG?Cc??T?@?W?C_O?O__??Y_?O?o??", "st": "F", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Y?????????????MG[A?W_TA?@g?Co?cG?DC??L?@?W?PWO?@G_?O@_??", "st": "O", "vs": [7]}
{"root": 3293, "n": 13, "g6": "Z?????????????aoFCF?_BC@SG?Co?cG?DC??L?@?W?O_O?G__??Y_?G?o??", "st": "F", "vs": [7]}
{"root": 3652, "n": 13, "g6": "X?????????????YOBSEG_kA?GW?gG@CG@?c??R??Bc??pO?_@_?", "st": "O", "vs": [7]}
{"root": 3769, "n": 13, "g6": "Z?????????????FOYCDC_YA?Ag?Go@GG?QC?AD??AW?O_O?A__??[_?G?o??", "st": "F", "vs": [7]}
{"root": 3787, "n": 13, "g6": "Z?????????????FOYCDC_YA?Ag?Go@GG?BC?AD??_W?G_O?A__??[_?O?o??", "st": "F", "vs": [7]}
{"root": 3826, "n": 13, "g6": "W?????????????eOEQ?B_YA?Ag?Go@GG?GS?CB?EHC??Wo?", "st": "F", "vs": [7]}
{"root": 4543, "n": 13, "g6": "X?????????????y?OsAa_AK?og?Go?cG?`C?OH?C?c??XO?B@_?", "st": "O", "vs": [7]}
{"root": 4735, "n": 13, "g6": "X?????????????WoYCDO_FA?Ag?AoAGG?PC?GB?CAC??eO?A`_?", "st": "O", "vs": [7]}
{"root": 4825, "n": 13, "g6": "X?????????????x?PW?W_KK@WG?BO?gG@AC?_H??HC??RO?GP_?", "st": "O", "vs": [7]}
{"root": 4924, "n": 13, "g6": "Z?????????????}?OQ@@_HA?IGAAO?_o?KC?C`??Ag??D_?@w_?OC_?O?o??", "st": "M", "vs": [7]}
{"root": 5083, "n": 13, "g6": "[?????????????}?AW?h?AW?KO@A_?SO?_g?``??@g??H_?@O_??g_?GBO??OK??", "st": "F", "vs": [7]}
{"root": 5531, "n": 13, "g6": "Y?????????????}?AWAB?DK?IG@@O@AG?Ac?AD??GW?OoO??U_?O@_??", "st": "O", "vs": [7]}
{"root": 5578, "n": 13, "g6": "[?????????????}?Oo?e?OW?coACOC@O?@W??h?A?g??`_?P?_??c_?A@O??QK??", "st": "F", "vs": [7]}
{"root": 5701, "n": 13, "g6": "Z?????????????}??wCH?OW?KO@GOCAO@AC?GP??_g?@@_?CO_??m_??_o??", "st": "M", "vs": [7]}
{"root": 5822, "n": 13, "g6": "Z?????????????}??w?T?OW?aO@AO@GG@AC?_P??Og?A@_?___?CO_??fO??", "st": "M", "vs": [7]}
{"root": 5837, "n": 13, "g6": "[?????????????}?GSCB?HC?HO?gO?SO?KC?G`??aG??F_?@o_?GG_?GAO?C?S??", "st": "F", "vs": [7]}
{"root": 5837, "n": 13, "g6": "[?????????????}?GSCB?HC?HO?gO?SO?KC?G`??aG??F_?@o_?AG_?GAO?C?S??", "st": "O", "vs": [7]}
{"root": 5840, "n": 13, "g6": "[?????????????}?AS@B?HC?HO?gO?SO?KC?O`?CAG??F_?@o_?AG_?OAO?A?S??", "st": "O", "vs": [7]}
{"root": 5940, "n": 13, "g6": "[?????????????}?Ac?T?BC?`O@CO?QOACC?C`?AAG??F_?@o_?_G_?AAO?A?S??", "st": "F", "vs": [7]}
{"root": 5989, "n": 13, "g6": "X?????????????}??wAH?GW?SOC@_CGO@AG?H@??cG?@SO??V_?", "st": "O", "vs": [7]}
{"root": 6001, "n": 13, "g6": "Z?????????????}??wAH?Ag?`_@G_C@_ACG?Oa??WG?AO_?G__?CG_??Jo??", "st": "M", "vs": [7]}
{"root": 6003, "n": 13, "g6": "X?????????????}??w?X?GW?cOC@_CGO@AG?P@??SG?ASO??V_?", "st": "O", "vs": [7]}
{"root": 6007, "n": 13, "g6": "X?????????????}??w?X?GW@COC@_CGO@AG?H@??SG?ASO??V_?", "st": "O", "vs": [7]}
{"root": 6023, "n": 13, "g6": "[?????????????}?GS?b?HC@@O?WO@COACC?C`??QG??F_?@o_?AG_?AAO?C?S??", "st": "F", "vs": [7]}
{"root": 6028, "n": 13, "g6": "[?????????????}?AS@B?HC@@O?WOACOACC?A`??aG??F_?@o_?_G_?AAO?@?S??", "st": "O", "vs": [7]}
{"root": 8916, "n": 13, "g6": "Z?????????????f?[G@H?Sg?aO?BO?_o?PC?AH?A?g?O@_?AS_?@a_?C?o??", "st": "F", "vs": [7]}
{"root": 13357, "n": 13, "g6": "\\?????????????p_SKAo_@S?Ao@_O?EOAGC?CP?A@G?CA_?@B??W?_?A_O??PS???`_??", "st": "O", "vs": [7]}
{"root": 14036, "n": 13, "g6": "Z?????????????ooTC?b?TC?AoC_O?KO?GW?Q@?@CG??I_?E?_?GQ_??co??", "st": "O", "vs": [7]}
{"root": 15460, "n": 13, "g6": "Z?????????????f?[GAT?@W?PO?EOC@O?GW?S@?@OG??Q_?C__?GK_??`o??", "st": "O", "vs": [7]}
{"root": 17583, "n": 13, "g6": "\\?????????????BOWWAh?GgAgO?c_B?O?@g?@E?C_G?@C_??T??K?_?H?O?CGC???b_??", "st": "O", "vs": [7]}
{"root": 17695, "n": 13, "g6": "Z?????????????j?YGBD?AS?Oo?BO@?o?QC?@P??PG?O@_?E?_?@a_?GAo??", "st": "F", "vs": [7]}
{"root": 19734, "n": 13, "g6": "[??????????????w@a@A_OK?WGACOCAO?cg?D@?@CG?HG_?_H??I?_?G_O?Ccc??", "st": "F", "vs": [7]}
{"root": 20370, "n": 13, "g6": "\\?????????????s_AcDB?RC?BO?QO?DO@_C?@P??PG?OA_?CB??E?_?O_O?@?s???`_??", "st": "O", "vs": [7]}
{"root": 20876, "n": 13, "g6": "[?????????????L?DO?Z?_S@?oAAOC@O?QW??p??`G?@A_?@B??E?_??oO?F?K??", "st": "F", "vs": [7]}
{"root": 21710, "n": 13, "g6": "[?????????????QOGcCC_GS?WoC_O?MO?_g?CP??DG??a_?AB??D?_?@OO?F?K??", "st": "O", "vs": [7]}
{"root": 22550, "n": 13, "g6": "[?????????????_o@SAB?Gc?PO?WOAcO?_g?D@?@QG?GA_?_B??W?_?B?O?CHc??", "st": "O", "vs": [7]}
{"root": 23415, "n": 13, "g6": "[?????????????DOBC?F?oCAAG@AOAHO?GW?O`?CQG?CC_?@D??Q?_?O_O?@cc??", "st": "F", "vs": [7]}
{"root": 24091, "n": 13, "g6": "Z?????????????u?AoBI?gg?@o?EOA@OA?W?CP??PG??Q_?CG_?BC_?C@o??", "st": "F", "vs": [7]}
{"root": 25071, "n": 13, "g6": "Z?????????????{?HW?d?CSACoCCO@?o?EC??X??Og?G@_?IG_?@Q_?A?o??", "st": "F", "vs": [7]}
{"root": 28342, "n": 13, "g6": "Z?????????????w_CcCb?RC?`O?EO?PO?OW?OH??Cg?O@_?D__?GA_?@Go??", "st": "F", "vs": [7]}
{"root": 30161, "n": 13, "g6": "Z?????????????w_@SCb?RC?BO@@_CGO?HG?OP??_g??P_?a?_?KA_??co??", "st": "O", "vs": [7]}
{"root": 30575, "n": 13, "g6": "Z?????????????w_@SCb?KC@KO?E_@AO??w?@P?A@G??P_?GG_?`A_?B?o??", "st": "F", "vs": [7]}
{"root": 30575, "n": 13, "g6": "Z?????????????w_@SCb?KC@KO?E_CGO?`G?@P?A@G??P_?H?_??M_?B?o??", "st": "O", "vs": [7]}
{"root": 32306, "n": 13, "g6": "\\?????????????ooQc@S_CS@?o?KO@AO?oC?a@??DG??a_?OB??S?_?C_O??PS???P_??", "st": "O", "vs": [7]}
{"root": 33182, "n": 13, "g6": "Z?????????????q_Sg?e?[G?WO?DOC?o?EC??X?A?g?C@_?@K_?AQ_?A?o??", "st": "F", "vs": [7]}
{"root": 33606, "n": 13, "g6": "Z?????????????u?@gDE?XG?EO?BOC?o?PC??h?A?g?C@_?AK_?Ca_??_o??", "st": "F", "vs": [7]}
{"root": 37779, "n": 13, "g6": "Z?????????????i_MCCI_?k?cG?BOAGG?QC?_H?@?g?@@_?@__?QO_?ABO??", "st": "F", "vs": [7]}
{"root": 40567, "n": 13, "g6": "Z?????????????pORC@K_OK?KG?AoB?G?IC?@H?C?g?A@_?Q?_?KO_??TO??", "st": "F", "vs": [7]}
{"root": 42367, "n": 13, "g6": "[?????????????W_QGA`?IWA_O?k_?IO?Ag?AE??SG??c_??T??E?_?C_O?E?[??", "st": "O", "vs": [7]}
{"root": 42599, "n": 13, "g6": "Z?????????????[OPc@G_cc?@o?EO?`O@?W?D@??QG?O@_?I__?@A_?GCo??", "st": "F", "vs": [7]}
{"root": 42878, "n": 13, "g6": "Z?????????????eOSc?d?BCBAO?B_@AO@?g?OP?@?g?O@_?W?_?DA_?@Oo??", "st": "O", "vs": [7]}
{"root": 42878, "n": 13, "g6": "\\?????????????eOSc?d?BCBAO?B_?gO?`G?OI??SG?GG_?GD??S?_?D?O??KC??_B_??", "st": "O", "vs": [7]}
{"root": 42900, "n": 13, "g6": "\\?????????????BOSWEH?Cg@_OCo_?gO?_g??U??SG?GG_??L??K?_?H?O??KC??_B_??", "st": "O", "vs": [7]}
{"root": 44708, "n": 13, "g6": "\\?????????????M?GoFA?dGAIO?B_?EO@?g?@E??QG?CC_?CD??S?_?@_O?@CC??_B_??", "st": "O", "vs": [7]}
{"root": 44872, "n": 13, "g6": "\\?????????????wO?w@`?bG@GOCc_?QO?Ag?GE??aG?GC_?@D??E?_?C_O?ACC??_B_??", "st": "O", "vs": [7]}
{"root": 45767, "n": 13, "g6": "Z?????????????u?KgDD?@c?PO@OO?cO?@g??p?A@G?OA_?K?_?AK_??`o??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "[?????????????k?H_?d?GS@?o?IO@PO?AW?A`??BG?Aa_?_B??E?_?C_O?EEC??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "\\?????????????k?H_EE?Cg?`OA@_?IO?gg?A`??BG?Aa_?_B??W?_?B?O?CGC???e_??", "st": "O", "vs": [7]}
{"root": 52180, "n": 13, "g6": "\\?????????????k?H_EE?Cg?`OA@_?IO?gg?A`??BG?Aa_?_B??S?_?P?O?@GC???e_??", "st": "O", "vs": [7]}
{"root": 53250, "n": 13, "g6": "[?????????????D_BGE@?gC@DO?D_B?OAIG??Y??EG?@A_?@B??Q?_?O_O?@`K??", "st": "F", "vs": [7]}
{"root": 81566, "n": 13, "g6": "[?????????????f?AW?T?@c?cG?QOA@O?OW?I@??IG?AC_?OD???b??[OO??Bc??", "st": "F", "vs": [7]}
{"root": 113495, "n": 13, "g6": "\\?????????????t?TOAQ?Co?W_@G_?HO?AW?W@??IG??S_?AD??CB??GEO?@AS??_@_??", "st": "O", "vs": [7]}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p0of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p0of8.roots.jsonl <==
{"root": 2, "kind": "O", "mult": {"2": 27, "3": 3, "6": 2}, "time": 103.29, "levels": [[13, {"eng-E": 3, "eng-O": 37, "patterns": 1171, "sym": 29, "to-engine": 1171}, 8, {"O": 8}, 0], [14, {"eng-E": 1295, "eng-F": 1818, "eng-M": 2, "eng-O": 634, "eng-R": 2271, "patterns": 11621, "sym": 2446, "to-engine": 11621}, 8, {"O": 6, "M": 2}, 2271], [15, {"E": 2598, "R": 4, "eng-E": 7972, "eng-F": 2, "eng-R": 67, "patterns": 13304, "sym": 2, "to-engine": 10702}, 0, {}, 70]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 149.96, "levels": [[13, {"eng-E": 52, "eng-F": 274, "eng-O": 175, "patterns": 984, "sym": 388, "to-engine": 984}, 61, {"O": 24, "F": 37}, 0], [14, {"E": 37912, "F": 168, "R": 1979, "eng-E": 24171, "eng-F": 622, "eng-O": 295, "eng-R": 3680, "patterns": 70106, "sym": 1033, "to-engine": 30047}, 50, {"F": 39, "O": 11}, 5573], [15, {"E": 38336, "F": 5, "R": 280, "eng-E": 12958, "eng-F": 8, "eng-O": 18, "eng-R": 217, "patterns": 51894, "sym": 30, "to-engine": 13273}, 0, {}, 487]], "open17": 0}
{"root": 30, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.26, "levels": [[13, {"E": 364, "F": 29, "R": 24, "patterns": 417, "sym": 4}, 5, {"F": 5}, 6], [14, {"E": 4001, "F": 36, "R": 227, "patterns": 4264, "sym": 17}, 4, {"F": 4}, 155], [15, {"E": 4368, "F": 11, "R": 61, "patterns": 4440, "sym": 6}, 0, {}, 48]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 48.47, "levels": [[13, {"eng-E": 411, "eng-F": 112, "eng-O": 58, "eng-R": 100, "patterns": 681, "sym": 143, "to-engine": 681}, 27, {"O": 7, "F": 20}, 100], [14, {"E": 17376, "F": 65, "R": 1233, "eng-E": 5502, "eng-F": 196, "eng-O": 31, "eng-R": 1081, "patterns": 25741, "sym": 268, "to-engine": 7067}, 24, {"F": 14, "O": 10}, 2252], [15, {"E": 15777, "F": 5, "R": 87, "eng-E": 10807, "eng-F": 4, "eng-O": 3, "eng-R": 102, "patterns": 26804, "sym": 12, "to-engine": 10935}, 0, {}, 186]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 56.33, "levels": [[13, {"eng-E": 332, "eng-F": 88, "eng-O": 64, "eng-R": 191, "patterns": 675, "sym": 122, "to-engine": 675}, 30, {"O": 7, "F": 23}, 191], [14, {"E": 19107, "F": 62, "R": 1379, "eng-E": 5450, "eng-F": 194, "eng-O": 34, "eng-R": 1055, "patterns": 27579, "sym": 268, "to-engine": 7031}, 22, {"F": 10, "O": 12}, 2365], [15, {"E": 11733, "F": 4, "R": 70, "eng-E": 13258, "eng-F": 8, "eng-O": 3, "eng-R": 160, "patterns": 25265, "sym": 14, "to-engine": 13458}, 1, {"O": 1}, 228], [16, {"eng-E": 705, "patterns": 705, "to-engine": 705}, 0, {}, 0]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 3.38, "levels": [[13, {"E": 502, "F": 38, "R": 33, "patterns": 573, "sym": 25}, 13, {"F": 13}, 33], [14, {"E": 11203, "F": 96, "R": 656, "patterns": 11955, "sym": 72}, 6, {"F": 6}, 574], [15, {"E": 5063, "F": 1, "R": 42, "patterns": 5106, "sym": 1}, 0, {}, 41]], "open17": 0}
{"root": 65, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 13.76, "levels": [[13, {"eng-E": 125, "eng-F": 29, "eng-O": 26, "eng-R": 99, "patterns": 542, "sym": 48, "to-engine": 542}, 7, {"O": 3, "F": 4}, 99], [14, {"E": 2953, "F": 12, "R": 190, "eng-E": 1603, "eng-F": 59, "eng-O": 7, "eng-R": 219, "patterns": 5388, "sym": 69, "to-engine": 2233}, 8, {"F": 6, "O": 2}, 388], [15, {"E": 6176, "F": 3, "R": 29, "eng-E": 1688, "eng-F": 4, "eng-R": 18, "patterns": 8632, "sym": 4, "to-engine": 2424}, 2, {"F": 2}, 45], [16, {"E": 2118, "R": 1, "patterns": 2119}, 0, {}, 1]], "open17": 0}
{"root": 73, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 11.7, "levels": [[13, {"eng-E": 204, "eng-F": 69, "eng-O": 41, "eng-R": 125, "patterns": 439, "sym": 95, "to-engine": 439}, 15, {"O": 2, "F": 13}, 125], [14, {"E": 8532, "F": 38, "R": 590, "eng-E": 1382, "eng-F": 69, "eng-O": 10, "eng-R": 297, "patterns": 10954, "sym": 112, "to-engine": 1794}, 5, {"F": 4, "O": 1}, 863], [15, {"E": 4125, "F": 3, "R": 33, "eng-E": 1003, "eng-F": 2, "eng-R": 24, "patterns": 5191, "sym": 3, "to-engine": 1030}, 1, {"F": 1}, 56], [16, {"E": 983, "patterns": 983}, 0, {}, 0]], "open17": 0}
{"root": 81, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 106.36, "levels": [[13, {"eng-E": 138, "eng-F": 48, "eng-O": 23, "eng-R": 160, "patterns": 725, "sym": 47, "to-engine": 725}, 24, {"O": 13, "F": 11}, 160], [14, {"E": 10006, "F": 54, "R": 605, "eng-E": 9861, "eng-F": 176, "eng-O": 91, "eng-R": 1124, "patterns": 23375, "sym": 261, "to-engine": 12710}, 56, {"F": 28, "O": 28}, 1632], [15, {"E": 25909, "F": 14, "R": 253, "eng-E": 27717, "eng-F": 5, "eng-O": 5, "eng-R": 177, "patterns": 56334, "sym": 19, "to-engine": 30158}, 1, {"F": 1}, 390], [16, {"E": 648, "patterns": 648}, 0, {}, 0]], "open17": 0}
{"root": 90, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 19.42, "levels": [[13, {"eng-E": 191, "eng-F": 39, "eng-O": 31, "eng-R": 63, "patterns": 633, "sym": 44, "to-engine": 633}, 26, {"O": 6, "F": 20}, 63], [14, {"E": 14868, "F": 76, "R": 1028, "eng-E": 3491, "eng-F": 154, "eng-O": 16, "eng-R": 385, "patterns": 21018, "sym": 217, "to-engine": 5046}, 28, {"F": 26, "O": 2}, 1324], [15, {"E": 20617, "F": 2, "R": 145, "eng-E": 1242, "eng-F": 1, "eng-R": 11, "patterns": 22504, "sym": 2, "to-engine": 1740}, 0, {}, 132]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.7, "levels": [[13, {"E": 438, "F": 23, "R": 85, "patterns": 546, "sym": 15}, 8, {"F": 8}, 85], [14, {"E": 5890, "F": 57, "R": 266, "patterns": 6213, "sym": 33}, 18, {"F": 18}, 243], [15, {"E": 14041, "F": 3, "R": 86, "patterns": 14130, "sym": 2}, 0, {}, 76]], "open17": 0}
{"root": 124, "kind": "F", "mult": {"2": 18, "3": 2, "4": 7}, "time": 0.71, "levels": [[13, {"E": 288, "F": 45, "R": 36, "patterns": 369, "sym": 10}, 5, {"F": 5}, 9], [14, {"E": 2949, "F": 29, "R": 287, "patterns": 3265, "sym": 21}, 1, {"F": 1}, 170], [15, {"E": 696, "R": 6, "patterns": 702}, 0, {}, 3]], "open17": 0}
{"root": 136, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.71, "levels": [[13, {"E": 303, "F": 16, "R": 108, "patterns": 427, "sym": 13}, 3, {"F": 3}, 108], [14, {"E": 2409, "F": 24, "R": 68, "patterns": 2501, "sym": 20}, 2, {"F": 2}, 65], [15, {"E": 1628, "R": 10, "patterns": 1638}, 0, {}, 10]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.84, "levels": [[13, {"E": 371, "F": 20, "R": 101, "patterns": 492, "sym": 11}, 9, {"F": 9}, 101], [14, {"E": 6760, "F": 67, "R": 359, "patterns": 7186, "sym": 46}, 13, {"F": 13}, 320], [15, {"E": 11193, "F": 5, "R": 93, "patterns": 11291, "sym": 3}, 0, {}, 80]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 63.68, "levels": [[13, {"eng-E": 269, "eng-F": 2, "eng-O": 7, "eng-R": 44, "patterns": 602, "to-engine": 602}, 9, {"O": 7, "F": 2}, 44], [14, {"E": 1519, "F": 15, "R": 94, "eng-E": 6221, "eng-F": 3, "eng-O": 32, "eng-R": 149, "patterns": 8701, "sym": 17, "to-engine": 7073}, 30, {"F": 6, "O": 24}, 215], [15, {"E": 4771, "F": 4, "R": 36, "eng-E": 20358, "eng-F": 1, "eng-R": 61, "patterns": 26169, "sym": 3, "to-engine": 21358}, 1, {"F": 1}, 95], [16, {"E": 690, "R": 1, "patterns": 691}, 0, {}, 1]], "open17": 0}
{"root": 172, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.53, "levels": [[13, {"E": 429, "F": 19, "R": 84, "patterns": 532, "sym": 9}, 10, {"F": 10}, 84], [14, {"E": 9182, "F": 92, "R": 423, "patterns": 9697, "sym": 52}, 26, {"F": 26}, 368], [15, {"E": 22981, "F": 10, "R": 162, "patterns": 23153, "sym": 6}, 1, {"F": 1}, 144], [16, {"E": 722, "patterns": 722}, 0, {}, 0]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.17, "levels": [[13, {"E": 408, "F": 22, "R": 78, "patterns": 508, "sym": 14}, 8, {"F": 8}, 78], [14, {"E": 6434, "F": 47, "R": 286, "patterns": 6767, "sym": 22}, 19, {"F": 19}, 253], [15, {"E": 14736, "F": 1, "R": 69, "patterns": 14806, "sym": 1}, 0, {}, 57]], "open17": 0}
{"root": 194, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 20.91, "levels": [[13, {"eng-E": 392, "eng-O": 17, "eng-R": 97, "patterns": 506, "sym": 12, "to-engine": 506}, 5, {"O": 5}, 97], [14, {"eng-E": 4108, "eng-O": 23, "eng-R": 134, "patterns": 4286, "sym": 18, "to-engine": 4286}, 5, {"O": 5}, 134], [15, {"eng-E": 4547, "eng-R": 25, "patterns": 4580, "to-engine": 4580}, 0, {}, 25]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.01, "levels": [[13, {"E": 372, "F": 21, "R": 84, "patterns": 477, "sym": 11}, 10, {"F": 10}, 84], [14, {"E": 6058, "F": 40, "R": 337, "patterns": 6435, "sym": 30}, 6, {"F": 6}, 297], [15, {"E": 4123, "R": 17, "patterns": 4140}, 0, {}, 16]], "open17": 0}
{"root": 211, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.12, "levels": [[13, {"E": 273, "F": 8, "R": 46, "patterns": 327, "sym": 7}, 1, {"F": 1}, 46], [14, {"E": 572, "F": 3, "R": 9, "patterns": 584, "sym": 3}, 0, {}, 9]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 16.33, "levels": [[13, {"E": 468, "F": 19, "R": 104, "patterns": 591, "sym": 2}, 17, {"F": 17}, 104], [14, {"E": 15066, "F": 139, "R": 682, "patterns": 15887, "sym": 28}, 78, {"F": 78}, 542], [15, {"E": 71815, "F": 8, "R": 618, "patterns": 72441, "sym": 4}, 1, {"F": 1}, 407], [16, {"E": 731, "patterns": 731}, 0, {}, 0]], "open17": 0}
{"root": 230, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 35.63, "levels": [[13, {"eng-E": 341, "eng-O": 8, "eng-R": 55, "patterns": 404, "sym": 4, "to-engine": 404}, 4, {"O": 4}, 55], [14, {"eng-E": 3270, "eng-O": 20, "eng-R": 64, "patterns": 3360, "sym": 3, "to-engine": 3360}, 17, {"O": 17}, 64], [15, {"eng-E": 12612, "eng-R": 27, "patterns": 12661, "to-engine": 12661}, 0, {}, 27]], "open17": 0}
{"root": 238, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.92, "levels": [[13, {"E": 284, "F": 14, "R": 71, "patterns": 369, "sym": 7}, 7, {"F": 7}, 71], [14, {"E": 4350, "F": 30, "R": 163, "patterns": 4543, "sym": 20}, 2, {"F": 2}, 146], [15, {"E": 1337, "R": 2, "patterns": 1339}, 0, {}, 2]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.04, "levels": [[13, {"E": 367, "F": 21, "R": 101, "patterns": 489, "sym": 2}, 9, {"F": 9}, 52], [14, {"E": 5311, "F": 34, "R": 178, "patterns": 5523, "sym": 11}, 14, {"F": 14}, 134], [15, {"E": 8981, "F": 3, "R": 36, "patterns": 9020, "sym": 1}, 0, {}, 27]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.94, "levels": [[13, {"E": 373, "F": 18, "R": 118, "patterns": 509, "sym": 7}, 11, {"F": 11}, 118], [14, {"E": 8173, "F": 60, "R": 331, "patterns": 8564, "sym": 16}, 33, {"F": 33}, 284], [15, {"E": 27337, "F": 2, "R": 132, "patterns": 27471}, 1, {"F": 1}, 95], [16, {"E": 730, "patterns": 730}, 0, {}, 0]], "open17": 0}
{"root": 268, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.34, "levels": [[13, {"eng-E": 69, "eng-F": 43, "eng-R": 25, "patterns": 522, "sym": 43, "to-engine": 522}, 0, {}, 25]], "open17": 0}
{"root": 276, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 22.28, "levels": [[13, {"eng-E": 133, "eng-F": 172, "eng-O": 34, "eng-R": 188, "patterns": 527, "sym": 160, "to-engine": 527}, 46, {"O": 3, "F": 43}, 188], [14, {"E": 31516, "F": 170, "R": 1978, "eng-E": 1887, "eng-F": 33, "eng-O": 3, "eng-R": 400, "patterns": 36169, "sym": 149, "to-engine": 2505}, 56, {"F": 53, "O": 3}, 2175], [15, {"E": 42782, "R": 239, "eng-E": 2358, "eng-F": 5, "eng-R": 89, "patterns": 45506, "sym": 5, "to-engine": 2485}, 0, {}, 293]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"E": 302, "F": 22, "R": 114, "patterns": 438, "sym": 5}, 3, {"F": 3}, 31], [14, {"E": 1344, "F": 6, "R": 62, "patterns": 1412, "sym": 4}, 1, {"F": 1}, 31], [15, {"E": 510, "R": 2, "patterns": 512}, 0, {}, 1]], "open17": 0}
{"root": 293, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.59, "levels": [[13, {"E": 263, "F": 16, "R": 60, "patterns": 339, "sym": 10}, 6, {"F": 6}, 60], [14, {"E": 2967, "F": 11, "R": 97, "patterns": 3075, "sym": 7}, 1, {"F": 1}, 86], [15, {"E": 461, "patterns": 461}, 0, {}, 0]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.25, "levels": [[13, {"E": 392, "F": 23, "R": 76, "patterns": 491, "sym": 10}, 13, {"F": 13}, 76], [14, {"E": 7918, "F": 45, "R": 287, "patterns": 8250, "sym": 14}, 25, {"F": 25}, 240], [15, {"E": 18681, "R": 83, "patterns": 18764}, 0, {}, 65]], "open17": 0}
{"root": 311, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 11.95, "levels": [[13, {"E": 455, "F": 19, "R": 97, "patterns": 571, "sym": 1}, 18, {"F": 18}, 97], [14, {"E": 14444, "F": 92, "R": 606, "patterns": 15142, "sym": 5}, 64, {"F": 64}, 453], [15, {"E": 48626, "R": 164, "patterns": 48790}, 0, {}, 121]], "open17": 0}
{"root": 321, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.67, "levels": [[13, {"E": 270, "F": 23, "R": 40, "patterns": 333, "sym": 8}, 7, {"F": 7}, 20], [14, {"E": 3402, "F": 18, "R": 136, "patterns": 3556, "sym": 14}, 2, {"F": 2}, 94], [15, {"E": 975, "F": 1, "R": 7, "patterns": 983, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.68, "levels": [[13, {"E": 382, "F": 24, "R": 70, "patterns": 476, "sym": 4}, 20, {"F": 20}, 70], [14, {"E": 11470, "F": 61, "R": 413, "patterns": 11944, "sym": 19}, 33, {"F": 33}, 315], [15, {"E": 21021, "F": 1, "R": 91, "patterns": 21113, "sym": 1}, 0, {}, 71]], "open17": 0}
{"root": 340, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 19.96, "levels": [[13, {"eng-E": 106, "eng-F": 74, "eng-O": 21, "eng-R": 69, "patterns": 535, "sym": 67, "to-engine": 535}, 28, {"O": 3, "F": 25}, 69], [14, {"E": 18337, "F": 97, "R": 1125, "eng-E": 1423, "eng-F": 26, "eng-O": 3, "eng-R": 182, "patterns": 21606, "sym": 78, "to-engine": 2047}, 48, {"F": 45, "O": 3}, 1164], [15, {"E": 30871, "F": 1, "R": 176, "eng-E": 1422, "eng-F": 3, "eng-R": 33, "patterns": 32845, "sym": 4, "to-engine": 1797}, 0, {}, 162]], "open17": 0}
{"root": 353, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 38.27, "levels": [[13, {"eng-E": 118, "eng-F": 134, "eng-O": 23, "eng-R": 134, "patterns": 409, "sym": 98, "to-engine": 409}, 59, {"O": 9, "F": 50}, 134], [14, {"E": 34012, "F": 106, "R": 2066, "eng-E": 5224, "eng-F": 29, "eng-O": 11, "eng-R": 488, "patterns": 42378, "sym": 65, "to-engine": 6194}, 79, {"F": 73, "O": 6}, 2217], [15, {"E": 47404, "F": 1, "R": 165, "eng-E": 3749, "eng-R": 7, "patterns": 51335, "sym": 1, "to-engine": 3765}, 0, {}, 148]], "open17": 0}
{"root": 366, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.11, "levels": [[13, {"E": 233, "F": 14, "R": 78, "patterns": 325, "sym": 10}, 4, {"F": 4}, 78], [14, {"E": 2783, "F": 14, "R": 145, "patterns": 2942, "sym": 5}, 3, {"F": 3}, 145], [15, {"E": 2014, "R": 5, "patterns": 2019}, 0, {}, 5]], "open17": 0}
{"root": 375, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 225, "F": 12, "R": 79, "patterns": 316, "sym": 10}, 2, {"F": 2}, 79], [14, {"E": 1333, "F": 4, "R": 59, "patterns": 1396, "sym": 2}, 1, {"F": 1}, 59], [15, {"E": 1279, "R": 11, "patterns": 1290}, 0, {}, 11]], "open17": 0}
{"root": 385, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.23, "levels": [[13, {"E": 235, "F": 18, "R": 66, "patterns": 319, "sym": 3}, 15, {"F": 15}, 66], [14, {"E": 8338, "F": 51, "R": 512, "patterns": 8901, "sym": 21}, 10, {"F": 10}, 385], [15, {"E": 6248, "F": 1, "R": 32, "patterns": 6281, "sym": 1}, 0, {}, 30]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.16, "levels": [[13, {"E": 204, "F": 15, "R": 87, "patterns": 306}, 15, {"F": 15}, 87], [14, {"E": 7734, "F": 42, "R": 555, "patterns": 8331, "sym": 12}, 9, {"F": 9}, 430], [15, {"E": 4566, "F": 4, "R": 27, "patterns": 4597, "sym": 2}, 0, {}, 26]], "open17": 0}
{"root": 414, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.11, "levels": [[13, {"E": 252, "F": 17, "R": 60, "patterns": 329, "sym": 3}, 8, {"F": 8}, 31], [14, {"E": 4268, "F": 17, "R": 206, "patterns": 4491, "sym": 6}, 4, {"F": 4}, 121], [15, {"E": 2011, "F": 1, "R": 1, "patterns": 2013, "sym": 1}, 0, {}, 1]], "open17": 0}
{"root": 430, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.97, "levels": [[13, {"E": 200, "F": 22, "R": 112, "patterns": 334, "sym": 1}, 12, {"F": 12}, 59], [14, {"E": 5650, "F": 37, "R": 402, "patterns": 6089, "sym": 11}, 8, {"F": 8}, 259], [15, {"E": 4687, "F": 1, "R": 30, "patterns": 4718, "sym": 1}, 0, {}, 21]], "open17": 0}
{"root": 474, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 4.02, "levels": [[13, {"E": 287, "F": 26, "R": 96, "patterns": 409}, 7, {"F": 7}, 26], [14, {"E": 4981, "F": 66, "R": 385, "patterns": 5432, "sym": 24}, 24, {"F": 24}, 246], [15, {"E": 19219, "F": 18, "R": 212, "patterns": 19449, "sym": 18}, 0, {}, 128]], "open17": 0}
{"root": 626, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.82, "levels": [[13, {"E": 282, "F": 15, "R": 70, "patterns": 367, "sym": 8}, 7, {"F": 7}, 70], [14, {"E": 4549, "F": 24, "R": 188, "patterns": 4761, "sym": 5}, 9, {"F": 9}, 180], [15, {"E": 5074, "F": 6, "R": 15, "patterns": 5095}, 2, {"F": 2}, 13], [16, {"E": 952, "patterns": 952}, 0, {}, 0]], "open17": 0}
{"root": 700, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.94, "levels": [[13, {"E": 369, "F": 22, "R": 104, "patterns": 495, "sym": 2}, 20, {"F": 20}, 104], [14, {"E": 13334, "F": 39, "R": 714, "patterns": 14087, "sym": 4}, 16, {"F": 16}, 535], [15, {"E": 11531, "R": 74, "patterns": 11605}, 0, {}, 62]], "open17": 0}
{"root": 708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.04, "levels": [[13, {"E": 358, "F": 20, "R": 114, "patterns": 492, "sym": 1}, 19, {"F": 19}, 114], [14, {"E": 12738, "F": 29, "R": 661, "patterns": 13428, "sym": 4}, 11, {"F": 11}, 503], [15, {"E": 8293, "R": 28, "patterns": 8321}, 0, {}, 22]], "open17": 0}
{"root": 727, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 134, "F": 16, "R": 26, "patterns": 176, "sym": 7}, 2, {"F": 2}, 13], [14, {"E": 521, "F": 3, "R": 30, "patterns": 554, "sym": 1}, 2, {"F": 2}, 30], [15, {"E": 812, "F": 2, "R": 4, "patterns": 818, "sym": 1}, 0, {}, 2]], "open17": 0}
{"root": 786, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.0, "levels": [[13, {"E": 251, "F": 11, "R": 81, "patterns": 343, "sym": 5}, 6, {"F": 6}, 81], [14, {"E": 3780, "F": 12, "R": 178, "patterns": 3970, "sym": 4}, 4, {"F": 4}, 155], [15, {"E": 2918, "R": 3, "patterns": 2921}, 0, {}, 3]], "open17": 0}
{"root": 808, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.1, "levels": [[13, {"E": 230, "F": 13, "R": 84, "patterns": 327, "sym": 4}, 9, {"F": 9}, 84], [14, {"E": 5189, "F": 25, "R": 208, "patterns": 5422, "sym": 6}, 8, {"F": 8}, 181], [15, {"E": 5066, "R": 34, "patterns": 5100}, 0, {}, 28]], "open17": 0}
{"root": 965, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.96, "levels": [[13, {"eng-E": 242, "eng-O": 17, "eng-R": 74, "patterns": 333, "sym": 15, "to-engine": 333}, 2, {"O": 2}, 74], [14, {"eng-E": 1161, "eng-O": 3, "eng-R": 48, "patterns": 1215, "sym": 3, "to-engine": 1215}, 0, {}, 48]], "open17": 0}
{"root": 999, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.6, "levels": [[13, {"E": 225, "F": 14, "R": 75, "patterns": 314, "sym": 10}, 4, {"F": 4}, 75], [14, {"E": 2400, "F": 10, "R": 128, "patterns": 2538, "sym": 4}, 3, {"F": 3}, 126], [15, {"E": 1992, "R": 3, "patterns": 1995}, 0, {}, 3]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 14.49, "levels": [[13, {"eng-E": 359, "eng-O": 20, "eng-R": 82, "patterns": 461, "sym": 14, "to-engine": 461}, 6, {"O": 6}, 82], [14, {"eng-E": 3879, "eng-O": 5, "eng-R": 144, "patterns": 4046, "sym": 3, "to-engine": 4046}, 2, {"O": 2}, 144], [15, {"eng-E": 1866, "eng-R": 6, "patterns": 1875, "to-engine": 1875}, 0, {}, 6]], "open17": 0}
{"root": 1020, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.5, "levels": [[13, {"E": 361, "F": 17, "R": 152, "patterns": 530}, 17, {"F": 17}, 152], [14, {"E": 12416, "F": 24, "R": 670, "patterns": 13110, "sym": 1}, 11, {"F": 11}, 509], [15, {"E": 9073, "R": 18, "patterns": 9091}, 0, {}, 15]], "open17": 0}
{"root": 1033, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.53, "levels": [[13, {"E": 260, "F": 16, "R": 74, "patterns": 350, "sym": 3}, 13, {"F": 13}, 74], [14, {"E": 7994, "F": 33, "R": 451, "patterns": 8478, "sym": 8}, 12, {"F": 12}, 337], [15, {"E": 8513, "R": 40, "patterns": 8553}, 0, {}, 33]], "open17": 0}
{"root": 1070, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 84.76, "levels": [[13, {"eng-E": 29, "eng-F": 45, "eng-O": 8, "eng-R": 60, "patterns": 530, "sym": 24, "to-engine": 530}, 29, {"O": 6, "F": 23}, 60], [14, {"E": 13790, "F": 70, "R": 1158, "eng-E": 2480, "eng-F": 67, "eng-O": 30, "eng-R": 464, "patterns": 19529, "sym": 44, "to-engine": 4511}, 118, {"F": 93, "O": 25}, 1372], [15, {"E": 67120, "F": 25, "R": 729, "eng-E": 18600, "eng-O": 4, "eng-R": 183, "patterns": 90011, "sym": 4, "to-engine": 22137}, 15, {"F": 12, "O": 3}, 697], [16, {"E": 6648, "R": 21, "eng-E": 2069, "eng-R": 4, "patterns": 9083, "to-engine": 2414}, 0, {}, 19]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.4, "levels": [[13, {"E": 345, "F": 17, "R": 129, "patterns": 491, "sym": 2}, 15, {"F": 15}, 129], [14, {"E": 10313, "F": 27, "R": 531, "patterns": 10871, "sym": 2}, 12, {"F": 12}, 412], [15, {"E": 8791, "R": 50, "patterns": 8841}, 0, {}, 40]], "open17": 0}
{"root": 1190, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.79, "levels": [[13, {"eng-E": 235, "eng-O": 15, "eng-R": 80, "patterns": 330, "sym": 10, "to-engine": 330}, 5, {"O": 5}, 80], [14, {"eng-E": 2626, "eng-O": 3, "eng-R": 153, "patterns": 2800, "sym": 2, "to-engine": 2800}, 1, {"O": 1}, 153], [15, {"eng-E": 967, "eng-R": 9, "patterns": 976, "to-engine": 976}, 0, {}, 9]], "open17": 0}
{"root": 1222, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 39.45, "levels": [[13, {"eng-E": 305, "eng-F": 4, "eng-O": 10, "eng-R": 74, "patterns": 393, "sym": 1, "to-engine": 393}, 13, {"O": 10, "F": 3}, 74], [14, {"E": 1408, "F": 4, "R": 102, "eng-E": 6761, "eng-F": 2, "eng-O": 8, "eng-R": 213, "patterns": 8638, "sym": 3, "to-engine": 7124}, 11, {"F": 3, "O": 8}, 311], [15, {"E": 2242, "R": 17, "eng-E": 7000, "eng-R": 37, "patterns": 9309, "to-engine": 7050}, 0, {}, 53]], "open17": 0}
{"root": 1238, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 17.76, "levels": [[13, {"eng-E": 355, "eng-F": 5, "eng-O": 16, "eng-R": 78, "patterns": 454, "sym": 11, "to-engine": 454}, 10, {"O": 10}, 78], [14, {"eng-E": 6160, "eng-O": 4, "eng-R": 261, "patterns": 6499, "sym": 2, "to-engine": 6499}, 2, {"O": 2}, 261], [15, {"eng-E": 1956, "eng-R": 10, "patterns": 1969, "to-engine": 1969}, 0, {}, 10]], "open17": 0}
{"root": 1308, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.08, "levels": [[13, {"E": 277, "F": 12, "R": 98, "patterns": 387, "sym": 1}, 11, {"F": 11}, 98], [14, {"E": 7737, "F": 22, "R": 389, "patterns": 8148, "sym": 2}, 10, {"F": 10}, 301], [15, {"E": 9167, "F": 3, "R": 78, "patterns": 9248}, 1, {"F": 1}, 65], [16, {"E": 537, "patterns": 537}, 0, {}, 0]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.92, "levels": [[13, {"E": 255, "F": 22, "R": 90, "patterns": 367, "sym": 11}, 11, {"F": 11}, 90], [14, {"E": 5140, "F": 10, "R": 355, "patterns": 5505, "sym": 6}, 2, {"F": 2}, 295], [15, {"E": 955, "R": 6, "patterns": 961}, 0, {}, 6]], "open17": 0}
{"root": 1390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.1, "levels": [[13, {"E": 249, "F": 24, "R": 119, "patterns": 392}, 24, {"F": 24}, 119], [14, {"E": 12425, "F": 70, "R": 877, "patterns": 13372, "sym": 10}, 25, {"F": 25}, 645], [15, {"E": 12939, "F": 6, "R": 82, "patterns": 13027, "sym": 3}, 0, {}, 68]], "open17": 0}
{"root": 1429, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 222, "F": 13, "R": 73, "patterns": 308, "sym": 12}, 1, {"F": 1}, 73], [14, {"E": 527, "F": 1, "R": 20, "patterns": 548, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 1471, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.58, "levels": [[13, {"E": 226, "F": 15, "R": 64, "patterns": 305, "sym": 5}, 10, {"F": 10}, 64], [14, {"E": 5148, "F": 17, "R": 263, "patterns": 5428, "sym": 9}, 3, {"F": 3}, 215], [15, {"E": 1300, "R": 2, "patterns": 1302}, 0, {}, 2]], "open17": 0}
{"root": 1496, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 21.07, "levels": [[13, {"eng-E": 258, "eng-O": 14, "eng-R": 86, "patterns": 358, "sym": 3, "to-engine": 358}, 11, {"O": 11}, 86], [14, {"eng-E": 6343, "eng-O": 11, "eng-R": 245, "patterns": 6687, "sym": 8, "to-engine": 6687}, 3, {"O": 3}, 245], [15, {"eng-E": 2381, "eng-R": 3, "patterns": 2384, "to-engine": 2384}, 0, {}, 3]], "open17": 0}
{"root": 1591, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.95, "levels": [[13, {"E": 184, "F": 12, "R": 87, "patterns": 283, "sym": 3}, 9, {"F": 9}, 87], [14, {"E": 3777, "F": 17, "R": 216, "patterns": 4010, "sym": 8}, 3, {"F": 3}, 190], [15, {"E": 1237, "R": 8, "patterns": 1245}, 0, {}, 7]], "open17": 0}
{"root": 1601, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.6, "levels": [[13, {"E": 260, "F": 15, "R": 84, "patterns": 359}, 15, {"F": 15}, 84], [14, {"E": 8657, "F": 30, "R": 470, "patterns": 9157, "sym": 2}, 13, {"F": 13}, 335], [15, {"E": 8081, "R": 25, "patterns": 8106}, 0, {}, 20]], "open17": 0}
{"root": 1610, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.95, "levels": [[13, {"E": 317, "F": 21, "R": 81, "patterns": 419, "sym": 11}, 10, {"F": 10}, 81], [14, {"E": 5705, "F": 6, "R": 330, "patterns": 6041, "sym": 2}, 2, {"F": 2}, 274], [15, {"E": 1349, "R": 8, "patterns": 1357}, 0, {}, 7]], "open17": 0}
{"root": 1621, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 16.08, "levels": [[13, {"eng-E": 340, "eng-O": 22, "eng-R": 69, "patterns": 431, "sym": 12, "to-engine": 431}, 10, {"O": 10}, 69], [14, {"eng-E": 5531, "eng-O": 6, "eng-R": 244, "patterns": 5853, "sym": 4, "to-engine": 5853}, 2, {"O": 2}, 244], [15, {"eng-E": 1381, "eng-R": 5, "patterns": 1387, "to-engine": 1387}, 0, {}, 5]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.75, "levels": [[13, {"E": 342, "F": 20, "R": 132, "patterns": 494}, 20, {"F": 20}, 132], [14, {"E": 13560, "F": 38, "R": 764, "patterns": 14362, "sym": 2}, 17, {"F": 17}, 583], [15, {"E": 12515, "F": 5, "R": 60, "patterns": 12580, "sym": 1}, 1, {"F": 1}, 54], [16, {"E": 422, "R": 2, "patterns": 424}, 0, {}, 2]], "open17": 0}
{"root": 1662, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.06, "levels": [[13, {"E": 294, "F": 21, "R": 92, "patterns": 407, "sym": 12}, 9, {"F": 9}, 92], [14, {"E": 5118, "F": 12, "R": 327, "patterns": 5457, "sym": 6}, 3, {"F": 3}, 276], [15, {"E": 1777, "R": 6, "patterns": 1783}, 0, {}, 6]], "open17": 0}
{"root": 1691, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.64, "levels": [[13, {"E": 236, "F": 10, "R": 110, "patterns": 356, "sym": 1}, 9, {"F": 9}, 110], [14, {"E": 5615, "F": 19, "R": 273, "patterns": 5907, "sym": 1}, 9, {"F": 9}, 236], [15, {"E": 6665, "R": 52, "patterns": 6717}, 0, {}, 43]], "open17": 0}
{"root": 1720, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.26, "levels": [[13, {"E": 228, "F": 14, "R": 79, "patterns": 321, "sym": 5}, 9, {"F": 9}, 79], [14, {"E": 4737, "F": 20, "R": 242, "patterns": 4999, "sym": 7}, 5, {"F": 5}, 209], [15, {"E": 2309, "F": 2, "R": 9, "patterns": 2320, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1740, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.94, "levels": [[13, {"E": 206, "F": 11, "R": 100, "patterns": 317}, 11, {"F": 11}, 100], [14, {"E": 5839, "F": 18, "R": 315, "patterns": 6172, "sym": 2}, 7, {"F": 7}, 252], [15, {"E": 3723, "R": 13, "patterns": 3736}, 0, {}, 13]], "open17": 0}
{"root": 1753, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.72, "levels": [[13, {"E": 307, "F": 22, "R": 120, "patterns": 449}, 22, {"F": 22}, 120], [14, {"E": 13724, "F": 42, "R": 786, "patterns": 14552, "sym": 2}, 19, {"F": 19}, 575], [15, {"E": 11276, "R": 37, "patterns": 11313}, 0, {}, 31]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.81, "levels": [[13, {"E": 310, "F": 23, "R": 99, "patterns": 432, "sym": 2}, 21, {"F": 21}, 99], [14, {"E": 12036, "F": 34, "R": 702, "patterns": 12772, "sym": 10}, 11, {"F": 11}, 511], [15, {"E": 5955, "R": 15, "patterns": 5970}, 0, {}, 12]], "open17": 0}
{"root": 1780, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 7.49, "levels": [[13, {"E": 371, "F": 24, "R": 115, "patterns": 510}, 24, {"F": 24}, 115], [14, {"E": 16756, "F": 66, "R": 1010, "patterns": 17832, "sym": 4}, 29, {"F": 29}, 729], [15, {"E": 17855, "F": 8, "R": 126, "patterns": 17989, "sym": 1}, 2, {"F": 2}, 99], [16, {"E": 888, "patterns": 888}, 0, {}, 0]], "open17": 0}
{"root": 1791, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.71, "levels": [[13, {"E": 394, "F": 24, "R": 96, "patterns": 514}, 24, {"F": 24}, 96], [14, {"E": 16642, "F": 74, "R": 954, "patterns": 17670}, 37, {"F": 37}, 687], [15, {"E": 21611, "F": 12, "R": 172, "patterns": 21795}, 4, {"F": 4}, 143], [16, {"E": 1646, "R": 7, "patterns": 1653}, 0, {}, 6]], "open17": 0}
{"root": 2811, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.26, "levels": [[13, {"E": 94, "F": 21, "R": 122, "patterns": 237, "sym": 3}, 5, {"F": 5}, 34], [14, {"E": 1502, "F": 26, "R": 176, "patterns": 1704, "sym": 1}, 18, {"F": 18}, 122], [15, {"E": 4804, "F": 3, "R": 48, "patterns": 4855, "sym": 1}, 1, {"F": 1}, 32], [16, {"E": 176, "patterns": 176}, 0, {}, 0]], "open17": 0}
{"root": 3180, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.76, "levels": [[13, {"E": 145, "F": 20, "R": 95, "patterns": 260, "sym": 1}, 11, {"F": 11}, 49], [14, {"E": 3745, "F": 39, "R": 284, "patterns": 4068, "sym": 4}, 24, {"F": 24}, 189], [15, {"E": 9033, "F": 2, "R": 72, "patterns": 9107, "sym": 1}, 1, {"F": 1}, 52], [16, {"E": 197, "patterns": 197}, 0, {}, 0]], "open17": 0}
{"root": 3474, "kind": "O", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 14.64, "levels": [[13, {"eng-E": 166, "eng-O": 4, "eng-R": 86, "patterns": 256, "to-engine": 256}, 4, {"O": 4}, 86], [14, {"eng-E": 1947, "eng-O": 9, "eng-R": 72, "patterns": 2031, "to-engine": 2031}, 9, {"O": 9}, 72], [15, {"eng-E": 5097, "eng-R": 15, "patterns": 5112, "to-engine": 5112}, 0, {}, 15]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 169, "F": 23, "R": 83, "patterns": 275, "sym": 20}, 3, {"F": 3}, 83], [14, {"E": 1050, "F": 1, "R": 87, "patterns": 1138, "sym": 1}, 0, {}, 87]], "open17": 0}
{"root": 8625, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.5, "levels": [[13, {"E": 24, "F": 12, "R": 76, "patterns": 112}, 3, {"F": 3}, 19], [14, {"E": 574, "F": 10, "R": 83, "patterns": 667}, 9, {"F": 9}, 62], [15, {"E": 2021, "F": 6, "R": 23, "patterns": 2050}, 3, {"F": 3}, 15], [16, {"E": 430, "R": 2, "patterns": 432}, 0, {}, 1]], "open17": 0}
{"root": 13701, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 2.6, "levels": [[13, {"E": 122, "F": 31, "R": 66, "patterns": 219}, 7, {"F": 7}, 10], [14, {"E": 1956, "F": 41, "R": 264, "patterns": 2261}, 21, {"F": 21}, 105], [15, {"E": 7700, "F": 20, "R": 246, "patterns": 7966}, 9, {"F": 9}, 122], [16, {"E": 2040, "R": 27, "patterns": 2067}, 0, {}, 16]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p1of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p1of8.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 1, "4": 4, "6": 1}, "time": 9.46, "levels": [[13, {"eng-E": 18, "eng-F": 92, "eng-O": 36, "patterns": 1071, "sym": 110, "to-engine": 1071}, 18, {"F": 16, "O": 2}, 0], [14, {"E": 17423, "F": 94, "R": 1018, "eng-E": 1634, "eng-F": 5, "eng-O": 9, "eng-R": 73, "patterns": 20835, "sym": 98, "to-engine": 2300}, 0, {}, 945]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 12.03, "levels": [[13, {"eng-E": 42, "eng-F": 115, "eng-O": 88, "patterns": 907, "sym": 185, "to-engine": 907}, 18, {"O": 2, "F": 16}, 0], [14, {"E": 16231, "F": 66, "R": 915, "eng-E": 1324, "eng-F": 88, "eng-O": 27, "eng-R": 350, "patterns": 19846, "sym": 178, "to-engine": 2634}, 1, {"F": 1}, 1215], [15, {"E": 1285, "R": 14, "patterns": 1299}, 0, {}, 14]], "open17": 0}
{"root": 32, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.33, "levels": [[13, {"eng-E": 73, "eng-F": 39, "eng-R": 19, "patterns": 524, "sym": 39, "to-engine": 524}, 0, {}, 19]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 62.78, "levels": [[13, {"eng-E": 166, "eng-F": 50, "eng-O": 40, "eng-R": 119, "patterns": 735, "sym": 74, "to-engine": 735}, 16, {"O": 4, "F": 12}, 119], [14, {"E": 10942, "F": 30, "R": 776, "eng-E": 2953, "eng-F": 79, "eng-O": 27, "eng-R": 677, "patterns": 16107, "sym": 113, "to-engine": 4359}, 23, {"F": 8, "O": 15}, 1407], [15, {"E": 10271, "F": 3, "R": 62, "eng-E": 16712, "eng-F": 6, "eng-O": 4, "eng-R": 140, "patterns": 29563, "sym": 11, "to-engine": 19227}, 2, {"O": 2}, 196], [16, {"eng-E": 1966, "patterns": 1966, "to-engine": 1966}, 0, {}, 0]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 103.82, "levels": [[13, {"eng-E": 130, "eng-F": 55, "eng-O": 28, "eng-R": 185, "patterns": 774, "sym": 53, "to-engine": 774}, 30, {"O": 14, "F": 16}, 185], [14, {"E": 13684, "F": 48, "R": 930, "eng-E": 12083, "eng-F": 139, "eng-O": 87, "eng-R": 1233, "patterns": 29277, "sym": 238, "to-engine": 14615}, 34, {"F": 9, "O": 25}, 2111], [15, {"E": 8658, "F": 3, "R": 89, "eng-E": 26781, "eng-F": 8, "eng-O": 3, "eng-R": 177, "patterns": 37672, "sym": 12, "to-engine": 28922}, 1, {"O": 1}, 255], [16, {"eng-E": 692, "patterns": 692, "to-engine": 692}, 0, {}, 0]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.77, "levels": [[13, {"E": 461, "F": 42, "R": 20, "patterns": 523, "sym": 18}, 4, {"F": 4}, 10], [14, {"E": 3422, "F": 34, "R": 207, "patterns": 3663, "sym": 30}, 1, {"F": 1}, 189], [15, {"E": 956, "R": 29, "patterns": 985}, 0, {}, 15]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 59.55, "levels": [[13, {"eng-E": 121, "eng-F": 84, "eng-O": 14, "eng-R": 167, "patterns": 743, "sym": 85, "to-engine": 743}, 13, {"O": 9, "F": 4}, 167], [14, {"E": 4364, "F": 37, "R": 189, "eng-E": 7717, "eng-F": 19, "eng-O": 56, "eng-R": 445, "patterns": 14537, "sym": 76, "to-engine": 9947}, 36, {"F": 17, "O": 19}, 632], [15, {"E": 17689, "R": 104, "eng-E": 18603, "eng-O": 1, "eng-R": 118, "patterns": 36977, "sym": 1, "to-engine": 19184}, 0, {}, 212]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 178.63, "levels": [[13, {"eng-E": 205, "eng-F": 77, "eng-O": 33, "eng-R": 213, "patterns": 528, "sym": 71, "to-engine": 528}, 39, {"O": 21, "F": 18}, 213], [14, {"E": 13724, "F": 42, "R": 884, "eng-E": 16286, "eng-F": 188, "eng-O": 119, "eng-R": 1614, "patterns": 33665, "sym": 279, "to-engine": 19015}, 69, {"F": 17, "O": 52}, 2437], [15, {"E": 17795, "F": 2, "R": 163, "eng-E": 55226, "eng-F": 10, "eng-O": 9, "eng-R": 422, "patterns": 74023, "sym": 15, "to-engine": 56063}, 6, {"O": 6}, 575], [16, {"eng-E": 4393, "eng-R": 1, "patterns": 4394, "to-engine": 4394}, 0, {}, 1]], "open17": 0}
{"root": 82, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 19.76, "levels": [[13, {"eng-E": 303, "eng-F": 88, "eng-O": 55, "eng-R": 164, "patterns": 610, "sym": 121, "to-engine": 610}, 22, {"O": 6, "F": 16}, 164], [14, {"E": 12474, "F": 64, "R": 896, "eng-E": 4299, "eng-F": 199, "eng-O": 27, "eng-R": 724, "patterns": 18849, "sym": 275, "to-engine": 5415}, 14, {"F": 12, "O": 2}, 1595], [15, {"E": 11336, "R": 92, "eng-E": 1761, "eng-R": 8, "patterns": 13198, "to-engine": 1770}, 0, {}, 94]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 56.89, "levels": [[13, {"eng-E": 210, "eng-F": 46, "eng-O": 33, "eng-R": 107, "patterns": 779, "sym": 39, "to-engine": 779}, 40, {"O": 6, "F": 34}, 107], [14, {"E": 30120, "F": 114, "R": 2103, "eng-E": 4852, "eng-F": 128, "eng-O": 20, "eng-R": 435, "patterns": 38761, "sym": 186, "to-engine": 6424}, 75, {"F": 63, "O": 12}, 2262], [15, {"E": 64479, "F": 12, "R": 438, "eng-E": 13074, "eng-F": 5, "eng-O": 3, "eng-R": 93, "patterns": 78881, "sym": 11, "to-engine": 13952}, 5, {"F": 3, "O": 2}, 411], [16, {"E": 3114, "R": 1, "eng-E": 1491, "patterns": 4606, "to-engine": 1491}, 0, {}, 1]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.19, "levels": [[13, {"E": 447, "F": 22, "R": 89, "patterns": 558, "sym": 13}, 9, {"F": 9}, 89], [14, {"E": 7025, "F": 46, "R": 273, "patterns": 7344, "sym": 18}, 23, {"F": 23}, 244], [15, {"E": 18761, "F": 2, "R": 63, "patterns": 18826}, 1, {"F": 1}, 53], [16, {"E": 736, "patterns": 736}, 0, {}, 0]], "open17": 0}
{"root": 126, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.75, "levels": [[13, {"E": 421, "F": 15, "R": 120, "patterns": 556, "sym": 6}, 9, {"F": 9}, 120], [14, {"E": 8044, "F": 64, "R": 331, "patterns": 8439, "sym": 33}, 21, {"F": 21}, 291], [15, {"E": 22862, "F": 4, "R": 130, "patterns": 22996, "sym": 4}, 0, {}, 111]], "open17": 0}
{"root": 138, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 25.2, "levels": [[13, {"eng-E": 216, "eng-O": 9, "eng-R": 76, "patterns": 577, "sym": 2, "to-engine": 577}, 7, {"O": 7}, 76], [14, {"eng-E": 4963, "eng-O": 39, "eng-R": 138, "patterns": 7246, "sym": 31, "to-engine": 7246}, 8, {"O": 8}, 138], [15, {"eng-E": 5343, "eng-O": 1, "eng-R": 32, "patterns": 7318, "sym": 1, "to-engine": 7318}, 0, {}, 32]], "open17": 0}
{"root": 146, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 280, "F": 8, "R": 50, "patterns": 338, "sym": 7}, 1, {"F": 1}, 50], [14, {"E": 768, "F": 7, "R": 15, "patterns": 790, "sym": 7}, 0, {}, 15]], "open17": 0}
{"root": 163, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.04, "levels": [[13, {"E": 307, "F": 13, "R": 77, "patterns": 397, "sym": 6}, 7, {"F": 7}, 77], [14, {"E": 5431, "F": 23, "R": 274, "patterns": 5728, "sym": 14}, 2, {"F": 2}, 239], [15, {"E": 1634, "R": 8, "patterns": 1642}, 0, {}, 8]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.27, "levels": [[13, {"E": 409, "F": 12, "R": 117, "patterns": 538, "sym": 3}, 9, {"F": 9}, 117], [14, {"E": 7484, "F": 50, "R": 271, "patterns": 7805, "sym": 26}, 16, {"F": 16}, 235], [15, {"E": 14240, "F": 1, "R": 84, "patterns": 14325, "sym": 1}, 0, {}, 76]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 350, "F": 19, "R": 89, "patterns": 458, "sym": 15}, 4, {"F": 4}, 89], [14, {"E": 2191, "F": 13, "R": 83, "patterns": 2287, "sym": 12}, 0, {}, 80]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 133.8, "levels": [[13, {"eng-E": 63, "eng-F": 87, "eng-O": 24, "eng-R": 207, "patterns": 755, "sym": 38, "to-engine": 755}, 73, {"F": 53, "O": 20}, 207], [14, {"E": 49143, "F": 201, "R": 2754, "eng-E": 16147, "eng-F": 29, "eng-O": 54, "eng-R": 614, "patterns": 71964, "sym": 127, "to-engine": 19866}, 148, {"F": 109, "O": 39}, 2823], [15, {"E": 106989, "F": 7, "R": 711, "eng-E": 34637, "eng-F": 1, "eng-R": 136, "patterns": 143910, "sym": 5, "to-engine": 36203}, 1, {"F": 1}, 660], [16, {"E": 774, "R": 3, "patterns": 777}, 0, {}, 3]], "open17": 0}
{"root": 204, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.03, "levels": [[13, {"E": 294, "F": 13, "R": 68, "patterns": 375, "sym": 7}, 6, {"F": 6}, 68], [14, {"E": 4177, "F": 21, "R": 222, "patterns": 4420, "sym": 13}, 4, {"F": 4}, 199], [15, {"E": 2765, "F": 4, "R": 42, "patterns": 2811, "sym": 2}, 0, {}, 39]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 420, "F": 23, "R": 67, "patterns": 510, "sym": 9}, 3, {"F": 3}, 34], [14, {"E": 1970, "F": 11, "R": 67, "patterns": 2048, "sym": 11}, 0, {}, 52]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.94, "levels": [[13, {"E": 449, "F": 26, "R": 61, "patterns": 536, "sym": 16}, 10, {"F": 10}, 61], [14, {"E": 7278, "F": 43, "R": 279, "patterns": 7600, "sym": 20}, 18, {"F": 18}, 243], [15, {"E": 14531, "F": 4, "R": 80, "patterns": 14615, "sym": 1}, 1, {"F": 1}, 62], [16, {"E": 774, "patterns": 774}, 0, {}, 0]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.08, "levels": [[13, {"E": 443, "F": 19, "R": 111, "patterns": 573, "sym": 6}, 13, {"F": 13}, 111], [14, {"E": 11383, "F": 100, "R": 505, "patterns": 11988, "sym": 43}, 40, {"F": 40}, 410], [15, {"E": 39659, "F": 7, "R": 226, "patterns": 39892, "sym": 2}, 2, {"F": 2}, 169], [16, {"E": 1684, "patterns": 1684}, 0, {}, 0]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.62, "levels": [[13, {"E": 291, "F": 14, "R": 68, "patterns": 373, "sym": 8}, 6, {"F": 6}, 68], [14, {"E": 3966, "F": 18, "R": 211, "patterns": 4195, "sym": 15}, 1, {"F": 1}, 185], [15, {"E": 682, "patterns": 682}, 0, {}, 0]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.22, "levels": [[13, {"E": 373, "F": 17, "R": 96, "patterns": 486, "sym": 6}, 4, {"F": 4}, 49], [14, {"E": 3392, "F": 31, "R": 108, "patterns": 3531, "sym": 22}, 4, {"F": 4}, 98], [15, {"E": 3344, "R": 19, "patterns": 3363}, 0, {}, 12]], "open17": 0}
{"root": 257, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 269, "F": 8, "R": 72, "patterns": 349, "sym": 8}, 0, {}, 72]], "open17": 0}
{"root": 269, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.55, "levels": [[13, {"eng-E": 150, "eng-O": 4, "eng-R": 38, "patterns": 371, "sym": 1, "to-engine": 371}, 3, {"O": 3}, 38], [14, {"eng-E": 2000, "eng-O": 9, "eng-R": 35, "patterns": 2052, "sym": 6, "to-engine": 2052}, 3, {"O": 3}, 35], [15, {"eng-E": 1918, "eng-R": 8, "patterns": 2453, "to-engine": 2453}, 0, {}, 8]], "open17": 0}
{"root": 277, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 17.94, "levels": [[13, {"eng-E": 98, "eng-F": 74, "eng-O": 37, "eng-R": 145, "patterns": 703, "sym": 66, "to-engine": 703}, 45, {"F": 42, "O": 3}, 145], [14, {"E": 37529, "F": 141, "R": 2092, "eng-E": 1446, "eng-F": 6, "eng-O": 3, "eng-R": 114, "patterns": 42409, "sym": 95, "to-engine": 2647}, 49, {"F": 49}, 1856], [15, {"E": 38619, "F": 2, "R": 190, "patterns": 38811}, 1, {"F": 1}, 140], [16, {"E": 700, "patterns": 700}, 0, {}, 0]], "open17": 0}
{"root": 285, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.39, "levels": [[13, {"E": 303, "F": 17, "R": 41, "patterns": 361, "sym": 4}, 13, {"F": 13}, 41], [14, {"E": 7234, "F": 38, "R": 287, "patterns": 7559, "sym": 8}, 14, {"F": 14}, 212], [15, {"E": 7880, "F": 4, "R": 40, "patterns": 7924, "sym": 2}, 0, {}, 35]], "open17": 0}
{"root": 294, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.53, "levels": [[13, {"E": 321, "F": 23, "R": 61, "patterns": 405, "sym": 14}, 9, {"F": 9}, 61], [14, {"E": 4287, "F": 15, "R": 124, "patterns": 4426, "sym": 15}, 0, {}, 109]], "open17": 0}
{"root": 303, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 255, "F": 8, "R": 46, "patterns": 309, "sym": 3}, 5, {"F": 5}, 46], [14, {"E": 2231, "F": 4, "R": 47, "patterns": 2282}, 3, {"F": 3}, 43], [15, {"E": 1511, "patterns": 1511}, 0, {}, 0]], "open17": 0}
{"root": 312, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 8.28, "levels": [[13, {"E": 482, "F": 23, "R": 57, "patterns": 562, "sym": 6}, 17, {"F": 17}, 57], [14, {"E": 13427, "F": 121, "R": 562, "patterns": 14110, "sym": 23}, 68, {"F": 68}, 439], [15, {"E": 52315, "F": 16, "R": 353, "patterns": 52684, "sym": 5}, 3, {"F": 3}, 252], [16, {"E": 1881, "R": 4, "patterns": 1885}, 0, {}, 4]], "open17": 0}
{"root": 322, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 259, "F": 16, "R": 64, "patterns": 339, "sym": 3}, 6, {"F": 6}, 32], [14, {"E": 3083, "F": 15, "R": 127, "patterns": 3225, "sym": 6}, 3, {"F": 3}, 92], [15, {"E": 1482, "R": 7, "patterns": 1489}, 0, {}, 4]], "open17": 0}
{"root": 333, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 4.94, "levels": [[13, {"eng-E": 88, "eng-F": 52, "eng-O": 14, "eng-R": 38, "patterns": 379, "sym": 53, "to-engine": 379}, 13, {"O": 2, "F": 11}, 38], [14, {"E": 7538, "F": 26, "R": 443, "eng-E": 710, "eng-F": 16, "eng-R": 96, "patterns": 8875, "sym": 29, "to-engine": 868}, 13, {"F": 13}, 497], [15, {"E": 6615, "F": 1, "R": 20, "patterns": 6636, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 341, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 214.67, "levels": [[13, {"eng-E": 90, "eng-F": 78, "eng-O": 30, "eng-R": 159, "patterns": 709, "sym": 66, "to-engine": 709}, 42, {"O": 25, "F": 17}, 159], [14, {"E": 15103, "F": 87, "R": 915, "eng-E": 20032, "eng-F": 74, "eng-O": 86, "eng-R": 1271, "patterns": 39850, "sym": 95, "to-engine": 23745}, 151, {"F": 69, "O": 82}, 2117], [15, {"E": 61073, "F": 3, "R": 459, "eng-E": 74508, "eng-F": 6, "eng-O": 8, "eng-R": 507, "patterns": 141528, "sym": 13, "to-engine": 79993}, 4, {"F": 2, "O": 2}, 882], [16, {"E": 1355, "eng-E": 1590, "eng-R": 1, "patterns": 2946, "to-engine": 1591}, 0, {}, 1]], "open17": 0}
{"root": 358, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 180, "F": 16, "R": 52, "patterns": 248, "sym": 9}, 0, {}, 26]], "open17": 0}
{"root": 367, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.28, "levels": [[13, {"E": 266, "F": 17, "R": 72, "patterns": 355, "sym": 3}, 14, {"F": 14}, 72], [14, {"E": 8542, "F": 38, "R": 541, "patterns": 9121, "sym": 12}, 11, {"F": 11}, 402], [15, {"E": 7922, "F": 1, "R": 43, "patterns": 7966, "sym": 1}, 0, {}, 36]], "open17": 0}
{"root": 376, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.98, "levels": [[13, {"E": 252, "F": 13, "R": 84, "patterns": 349, "sym": 3}, 5, {"F": 5}, 42], [14, {"E": 3053, "F": 15, "R": 110, "patterns": 3178, "sym": 5}, 4, {"F": 4}, 77], [15, {"E": 3136, "F": 1, "R": 18, "patterns": 3155, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 255, "F": 20, "R": 80, "patterns": 355, "sym": 8}, 3, {"F": 3}, 40], [14, {"E": 1706, "F": 6, "R": 94, "patterns": 1806, "sym": 3}, 2, {"F": 2}, 84], [15, {"E": 767, "R": 1, "patterns": 768}, 0, {}, 1]], "open17": 0}
{"root": 403, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.58, "levels": [[13, {"E": 243, "F": 13, "R": 84, "patterns": 340, "sym": 2}, 11, {"F": 11}, 84], [14, {"E": 6303, "F": 24, "R": 292, "patterns": 6619, "sym": 10}, 4, {"F": 4}, 229], [15, {"E": 2764, "R": 19, "patterns": 2783}, 0, {}, 17]], "open17": 0}
{"root": 416, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 146, "F": 13, "R": 84, "patterns": 243, "sym": 6}, 1, {"F": 1}, 42], [14, {"E": 481, "F": 4, "R": 34, "patterns": 519, "sym": 4}, 0, {}, 34]], "open17": 0}
{"root": 431, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.4, "levels": [[13, {"E": 307, "F": 17, "R": 134, "patterns": 458, "sym": 2}, 7, {"F": 7}, 77], [14, {"E": 4603, "F": 15, "R": 238, "patterns": 4856, "sym": 4}, 7, {"F": 7}, 190], [15, {"E": 5432, "F": 2, "R": 41, "patterns": 5475}, 1, {"F": 1}, 31], [16, {"E": 580, "R": 1, "patterns": 581}, 0, {}, 1]], "open17": 0}
{"root": 511, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 5.01, "levels": [[13, {"E": 276, "F": 35, "R": 55, "patterns": 366, "sym": 16}, 19, {"F": 19}, 55], [14, {"E": 9453, "F": 105, "R": 671, "patterns": 10229, "sym": 40}, 38, {"F": 38}, 554], [15, {"E": 23556, "F": 10, "R": 301, "patterns": 23867, "sym": 3}, 2, {"F": 2}, 245], [16, {"E": 827, "patterns": 827}, 0, {}, 0]], "open17": 0}
{"root": 627, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.05, "levels": [[13, {"E": 265, "F": 16, "R": 65, "patterns": 346, "sym": 9}, 7, {"F": 7}, 65], [14, {"E": 3793, "F": 19, "R": 182, "patterns": 3994, "sym": 7}, 5, {"F": 5}, 174], [15, {"E": 3006, "F": 6, "R": 12, "patterns": 3024}, 2, {"F": 2}, 12], [16, {"E": 898, "patterns": 898}, 0, {}, 0]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.63, "levels": [[13, {"E": 353, "F": 23, "R": 108, "patterns": 484, "sym": 1}, 22, {"F": 22}, 108], [14, {"E": 14469, "F": 49, "R": 887, "patterns": 15405, "sym": 5}, 21, {"F": 21}, 648], [15, {"E": 17420, "F": 8, "R": 114, "patterns": 17542, "sym": 1}, 2, {"F": 2}, 95], [16, {"E": 1913, "patterns": 1913}, 0, {}, 0]], "open17": 0}
{"root": 709, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.94, "levels": [[13, {"E": 348, "F": 21, "R": 120, "patterns": 489}, 21, {"F": 21}, 120], [14, {"E": 14335, "F": 48, "R": 798, "patterns": 15181, "sym": 3}, 21, {"F": 21}, 587], [15, {"E": 15760, "F": 6, "R": 83, "patterns": 15849}, 2, {"F": 2}, 71], [16, {"E": 1242, "R": 1, "patterns": 1243}, 0, {}, 1]], "open17": 0}
{"root": 749, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 130, "F": 16, "R": 44, "patterns": 190, "sym": 4}, 4, {"F": 4}, 22], [14, {"E": 1128, "F": 6, "R": 82, "patterns": 1216, "sym": 4}, 1, {"F": 1}, 78], [15, {"E": 435, "R": 4, "patterns": 439}, 0, {}, 4]], "open17": 0}
{"root": 787, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 222, "F": 11, "R": 58, "patterns": 291, "sym": 10}, 1, {"F": 1}, 58], [14, {"E": 704, "F": 1, "R": 33, "patterns": 738, "sym": 1}, 0, {}, 33]], "open17": 0}
{"root": 809, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.36, "levels": [[13, {"E": 224, "F": 12, "R": 87, "patterns": 323, "sym": 3}, 9, {"F": 9}, 87], [14, {"E": 5004, "F": 18, "R": 227, "patterns": 5249, "sym": 5}, 4, {"F": 4}, 197], [15, {"E": 2554, "R": 12, "patterns": 2566}, 0, {}, 10]], "open17": 0}
{"root": 966, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.83, "levels": [[13, {"E": 286, "F": 12, "R": 93, "patterns": 391, "sym": 4}, 8, {"F": 8}, 93], [14, {"E": 5382, "F": 21, "R": 209, "patterns": 5612, "sym": 5}, 8, {"F": 8}, 179], [15, {"E": 5550, "R": 23, "patterns": 5573}, 0, {}, 22]], "open17": 0}
{"root": 1001, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.04, "levels": [[13, {"E": 238, "F": 17, "R": 66, "patterns": 321, "sym": 7}, 10, {"F": 10}, 66], [14, {"E": 5100, "F": 34, "R": 311, "patterns": 5445, "sym": 16}, 6, {"F": 6}, 266], [15, {"E": 3337, "F": 10, "R": 19, "patterns": 3366, "sym": 5}, 0, {}, 19]], "open17": 0}
{"root": 1013, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 34.28, "levels": [[13, {"eng-E": 393, "eng-F": 2, "eng-O": 15, "eng-R": 130, "patterns": 540, "sym": 2, "to-engine": 540}, 15, {"O": 15}, 130], [14, {"eng-E": 10937, "eng-F": 5, "eng-O": 7, "eng-R": 416, "patterns": 11533, "sym": 3, "to-engine": 11533}, 9, {"O": 7, "F": 2}, 416], [15, {"E": 1220, "R": 8, "eng-E": 6176, "eng-R": 18, "patterns": 7425, "to-engine": 6197}, 0, {}, 26]], "open17": 0}
{"root": 1023, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.33, "levels": [[13, {"E": 336, "F": 17, "R": 129, "patterns": 482, "sym": 1}, 16, {"F": 16}, 129], [14, {"E": 11681, "F": 39, "R": 603, "patterns": 12323, "sym": 6}, 14, {"F": 14}, 452], [15, {"E": 10971, "R": 38, "patterns": 11009}, 0, {}, 37]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.99, "levels": [[13, {"E": 368, "F": 19, "R": 104, "patterns": 491, "sym": 4}, 15, {"F": 15}, 104], [14, {"E": 9831, "F": 40, "R": 468, "patterns": 10339, "sym": 11}, 14, {"F": 14}, 379], [15, {"E": 9074, "F": 1, "R": 72, "patterns": 9147, "sym": 1}, 0, {}, 56]], "open17": 0}
{"root": 1101, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.22, "levels": [[13, {"eng-E": 216, "eng-O": 18, "eng-R": 55, "patterns": 289, "sym": 16, "to-engine": 289}, 2, {"O": 2}, 55], [14, {"eng-E": 1042, "eng-O": 3, "eng-R": 54, "patterns": 1102, "sym": 3, "to-engine": 1102}, 0, {}, 54]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.53, "levels": [[13, {"E": 362, "F": 17, "R": 111, "patterns": 490, "sym": 3}, 14, {"F": 14}, 111], [14, {"E": 9530, "F": 30, "R": 552, "patterns": 10112, "sym": 6}, 10, {"F": 10}, 445], [15, {"E": 7515, "F": 2, "R": 35, "patterns": 7552, "sym": 1}, 0, {}, 29]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.54, "levels": [[13, {"E": 272, "F": 12, "R": 105, "patterns": 389}, 12, {"F": 12}, 105], [14, {"E": 8235, "F": 22, "R": 428, "patterns": 8685}, 11, {"F": 11}, 324], [15, {"E": 9156, "R": 67, "patterns": 9223}, 0, {}, 57]], "open17": 0}
{"root": 1223, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 13.92, "levels": [[13, {"eng-E": 159, "eng-F": 3, "eng-O": 5, "eng-R": 31, "patterns": 392, "sym": 2, "to-engine": 392}, 6, {"O": 5, "F": 1}, 31], [14, {"E": 581, "F": 3, "R": 34, "eng-E": 2993, "eng-F": 2, "eng-O": 4, "eng-R": 88, "patterns": 3994, "sym": 3, "to-engine": 3376}, 6, {"F": 2, "O": 4}, 121], [15, {"E": 1526, "R": 15, "eng-E": 2634, "eng-R": 11, "patterns": 5115, "to-engine": 3574}, 0, {}, 25]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 2.35, "levels": [[13, {"E": 238, "F": 30, "R": 65, "patterns": 333, "sym": 5}, 11, {"F": 11}, 33], [14, {"E": 5229, "F": 53, "R": 428, "patterns": 5710, "sym": 17}, 22, {"F": 22}, 303], [15, {"E": 11667, "F": 3, "R": 139, "patterns": 11809}, 1, {"F": 1}, 103], [16, {"E": 265, "R": 2, "patterns": 267}, 0, {}, 2]], "open17": 0}
{"root": 1311, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.22, "levels": [[13, {"E": 272, "F": 14, "R": 98, "patterns": 384}, 14, {"F": 14}, 98], [14, {"E": 8395, "F": 26, "R": 464, "patterns": 8885, "sym": 2}, 11, {"F": 11}, 351], [15, {"E": 7695, "R": 44, "patterns": 7739}, 0, {}, 38]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.71, "levels": [[13, {"E": 367, "F": 13, "R": 146, "patterns": 526}, 13, {"F": 13}, 146], [14, {"E": 10162, "F": 32, "R": 473, "patterns": 10667}, 16, {"F": 16}, 382], [15, {"E": 15870, "F": 6, "R": 103, "patterns": 15979}, 2, {"F": 2}, 88], [16, {"E": 1412, "patterns": 1412}, 0, {}, 0]], "open17": 0}
{"root": 1421, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 230, "F": 14, "R": 70, "patterns": 314, "sym": 11}, 3, {"F": 3}, 70], [14, {"E": 1410, "F": 4, "R": 68, "patterns": 1482, "sym": 4}, 0, {}, 64]], "open17": 0}
{"root": 1430, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.17, "levels": [[13, {"E": 254, "F": 11, "R": 96, "patterns": 361, "sym": 3}, 8, {"F": 8}, 96], [14, {"E": 4459, "F": 10, "R": 187, "patterns": 4656, "sym": 3}, 3, {"F": 3}, 159], [15, {"E": 1999, "R": 4, "patterns": 2003}, 0, {}, 4]], "open17": 0}
{"root": 1476, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 234, "F": 14, "R": 52, "patterns": 300, "sym": 10}, 4, {"F": 4}, 52], [14, {"E": 1987, "F": 2, "R": 88, "patterns": 2077, "sym": 2}, 0, {}, 80]], "open17": 0}
{"root": 1497, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 256, "F": 12, "R": 86, "patterns": 354, "sym": 5}, 7, {"F": 7}, 86], [14, {"E": 3868, "F": 9, "R": 163, "patterns": 4040, "sym": 3}, 2, {"F": 2}, 147], [15, {"E": 1348, "R": 4, "patterns": 1352}, 0, {}, 4]], "open17": 0}
{"root": 1592, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.6, "levels": [[13, {"E": 197, "F": 13, "R": 75, "patterns": 285, "sym": 2}, 11, {"F": 11}, 75], [14, {"E": 4766, "F": 27, "R": 250, "patterns": 5043, "sym": 6}, 10, {"F": 10}, 206], [15, {"E": 3911, "R": 17, "patterns": 3928}, 0, {}, 13]], "open17": 0}
{"root": 1602, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.85, "levels": [[13, {"E": 325, "F": 22, "R": 81, "patterns": 428, "sym": 11}, 11, {"F": 11}, 81], [14, {"E": 6235, "F": 7, "R": 337, "patterns": 6579, "sym": 3}, 2, {"F": 2}, 280], [15, {"E": 1358, "R": 3, "patterns": 1361}, 0, {}, 3]], "open17": 0}
{"root": 1611, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.1, "levels": [[13, {"E": 356, "F": 22, "R": 113, "patterns": 491}, 22, {"F": 22}, 113], [14, {"E": 13966, "F": 46, "R": 814, "patterns": 14826, "sym": 3}, 20, {"F": 20}, 598], [15, {"E": 13184, "R": 83, "patterns": 13267}, 0, {}, 66]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.39, "levels": [[13, {"E": 282, "F": 21, "R": 116, "patterns": 419, "sym": 1}, 20, {"F": 20}, 116], [14, {"E": 11815, "F": 40, "R": 715, "patterns": 12570, "sym": 9}, 13, {"F": 13}, 544], [15, {"E": 7866, "R": 39, "patterns": 7905}, 0, {}, 33]], "open17": 0}
{"root": 1651, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.25, "levels": [[13, {"E": 358, "F": 20, "R": 125, "patterns": 503}, 20, {"F": 20}, 125], [14, {"E": 14150, "F": 42, "R": 716, "patterns": 14908, "sym": 2}, 19, {"F": 19}, 519], [15, {"E": 14721, "F": 2, "R": 50, "patterns": 14773, "sym": 1}, 0, {}, 44]], "open17": 0}
{"root": 1663, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.8, "levels": [[13, {"E": 300, "F": 22, "R": 85, "patterns": 407, "sym": 13}, 9, {"F": 9}, 85], [14, {"E": 5231, "F": 12, "R": 308, "patterns": 5551, "sym": 6}, 3, {"F": 3}, 262], [15, {"E": 1776, "R": 4, "patterns": 1780}, 0, {}, 4]], "open17": 0}
{"root": 1705, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.82, "levels": [[13, {"eng-E": 167, "eng-O": 12, "eng-R": 31, "patterns": 411, "sym": 8, "to-engine": 411}, 4, {"O": 4}, 31], [14, {"eng-E": 2381, "eng-O": 5, "eng-R": 112, "patterns": 2524, "sym": 3, "to-engine": 2524}, 2, {"O": 2}, 112], [15, {"eng-E": 903, "eng-R": 2, "patterns": 1130, "to-engine": 1130}, 0, {}, 2]], "open17": 0}
{"root": 1721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.97, "levels": [[13, {"E": 225, "F": 12, "R": 87, "patterns": 324, "sym": 2}, 10, {"F": 10}, 87], [14, {"E": 5481, "F": 18, "R": 270, "patterns": 5769, "sym": 5}, 6, {"F": 6}, 217], [15, {"E": 3293, "R": 11, "patterns": 3304}, 0, {}, 9]], "open17": 0}
{"root": 1741, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.81, "levels": [[13, {"E": 210, "F": 9, "R": 96, "patterns": 315}, 9, {"F": 9}, 96], [14, {"E": 5066, "F": 12, "R": 239, "patterns": 5317, "sym": 2}, 4, {"F": 4}, 195], [15, {"E": 2129, "R": 3, "patterns": 2132}, 0, {}, 3]], "open17": 0}
{"root": 1755, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.25, "levels": [[13, {"E": 299, "F": 21, "R": 114, "patterns": 434}, 21, {"F": 21}, 114], [14, {"E": 12717, "F": 56, "R": 771, "patterns": 13544, "sym": 3}, 25, {"F": 25}, 561], [15, {"E": 14854, "R": 48, "patterns": 14902}, 0, {}, 38]], "open17": 0}
{"root": 1770, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.89, "levels": [[13, {"E": 323, "F": 23, "R": 99, "patterns": 445, "sym": 1}, 22, {"F": 22}, 99], [14, {"E": 13194, "F": 51, "R": 743, "patterns": 13988, "sym": 7}, 20, {"F": 20}, 535], [15, {"E": 11434, "R": 59, "patterns": 11493}, 0, {}, 46]], "open17": 0}
{"root": 1782, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.83, "levels": [[13, {"E": 344, "F": 21, "R": 98, "patterns": 463, "sym": 13}, 8, {"F": 8}, 98], [14, {"E": 5342, "F": 13, "R": 258, "patterns": 5613, "sym": 7}, 3, {"F": 3}, 228], [15, {"E": 2278, "R": 15, "patterns": 2293}, 0, {}, 13]], "open17": 0}
{"root": 1792, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 15.07, "levels": [[13, {"eng-E": 387, "eng-O": 23, "eng-R": 68, "patterns": 478, "sym": 14, "to-engine": 478}, 9, {"O": 9}, 68], [14, {"eng-E": 6066, "eng-O": 9, "eng-R": 250, "patterns": 6390, "sym": 6, "to-engine": 6390}, 3, {"O": 3}, 250], [15, {"eng-E": 2324, "eng-R": 11, "patterns": 2337, "to-engine": 2337}, 0, {}, 11]], "open17": 0}
{"root": 2813, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.42, "levels": [[13, {"E": 152, "F": 17, "R": 76, "patterns": 245, "sym": 3}, 5, {"F": 5}, 20], [14, {"E": 1524, "F": 19, "R": 101, "patterns": 1644, "sym": 4}, 6, {"F": 6}, 55], [15, {"E": 1488, "F": 2, "R": 3, "patterns": 1493, "sym": 2}, 0, {}, 3]], "open17": 0}
{"root": 3273, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 130, "F": 4, "R": 74, "patterns": 208, "sym": 4}, 0, {}, 74]], "open17": 0}
{"root": 3641, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 139, "F": 4, "R": 78, "patterns": 221}, 4, {"F": 4}, 78], [14, {"E": 1345, "F": 4, "R": 37, "patterns": 1386}, 3, {"F": 3}, 37], [15, {"E": 1408, "R": 4, "patterns": 1412}, 0, {}, 4]], "open17": 0}
{"root": 3858, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 2.52, "levels": [[13, {"E": 133, "F": 17, "R": 64, "patterns": 214, "sym": 1}, 16, {"F": 16}, 64], [14, {"E": 5417, "F": 56, "R": 468, "patterns": 5941, "sym": 7}, 24, {"F": 24}, 354], [15, {"E": 8471, "F": 3, "R": 106, "patterns": 8580, "sym": 3}, 0, {}, 89]], "open17": 0}
{"root": 8790, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 2.74, "levels": [[13, {"E": 252, "F": 21, "R": 118, "patterns": 391}, 12, {"F": 12}, 59], [14, {"E": 6241, "F": 30, "R": 515, "patterns": 6786}, 18, {"F": 18}, 324], [15, {"E": 11158, "R": 88, "patterns": 11246}, 0, {}, 56]], "open17": 0}
{"root": 15557, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.09, "levels": [[13, {"E": 44, "F": 22, "R": 88, "patterns": 154, "sym": 5}, 2, {"F": 2}, 22], [14, {"E": 332, "R": 38, "patterns": 370}, 0, {}, 32]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p2of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p2of8.nodes.jsonl <==
{"root": 4, "n": 13, "g6": "T?????????????wW?tC_oV@??s?AW@_C?JQ?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????wW?tC_oV@??s?AW@GC?JQ?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????wW?tC_oV@??s?AW?Uc?_I?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????wW?tC_oV@??s?AW?Uc?_E?", "st": "O", "vs": [8]}
{"root": 4, "n": 13, "g6": "T?????????????wW@Y?LOV@??s?AW@CCAOY?", "st": "O", "vs": [8]}
{"root": 4, "n": 14, "g6": "W???????????????[KC_oV@??s?AW@_C?JQ?I?O?LQ?O?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[KC_oV@??s?AW@_C?JQ?GCO?LQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[KC_oV@??s?AW@_C?JQ?@iO@?I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW@_C?JQ?G_OC_q??_W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW@_C?JQ?G_OC_q???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[KC_oV@??s?AW@GC?JQ?@iO@?I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW@GC?JQ?G_OC_q?G?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW@GC?JQ?G_OC_q??CW?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW@GC?JQ?G_OC_q???w?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[KC_oV@??s?AW?Uc?_I?@iO@?I?O?W?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW?Uc?_I?G_OC_q??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW?Uc?_I?G_OC_q???w?", "st": "O", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW?Uc?_E?G_OC_q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW?Uc?_E?G_OC_q??_W?", "st": "F", "vs": [8, 8]}
{"root": 4, "n": 14, "g6": "W???????????????[K?LOV@??s?AW?Uc?_E?G_OC_q??CW?", "st": "O", "vs": [8, 8]}
{"root": 33, "n": 13, "g6": "T?????????????soTE?Ao?X?ASBGW?wC?Ai?", "st": "O", "vs": [8]}
{"root": 33, "n": 14, "g6": "U???????????????YWDP_?X?ASBGW?DS?@X?F?o?", "st": "O", "vs": [8, 8]}
{"root": 41, "n": 13, "g6": "U?????????????~?@WABO@E?Cc@Ag?_WA@A?Ck_?", "st": "O", "vs": [8]}
{"root": 41, "n": 13, "g6": "U?????????????~?@W?d_@E?Cc@Ag?_WAAA?OY_?", "st": "O", "vs": [8]}
{"root": 41, "n": 13, "g6": "V?????????????~?@W?d_OY?Cc@Ag?_WA@A?@E_?CK??", "st": "F", "vs": [8]}
{"root": 41, "n": 13, "g6": "V?????????????~?@W?d_OY?CW?HG@Ag@AA?_O_?_[??", "st": "F", "vs": [8]}
{"root": 41, "n": 13, "g6": "V?????????????~?@W?d_OY?CW?HG@Ag?EA?_O_?_[??", "st": "F", "vs": [8]}
{"root": 41, "n": 14, "g6": "V???????????????^_?U?Ck?CW?HG?_W@@i?GTOCCE??", "st": "O", "vs": [8, 8]}
{"root": 50, "n": 13, "g6": "V?????????????~?OM?TOCE?RC?HG?Og@AA?GC_?IS??", "st": "O", "vs": [8]}
{"root": 50, "n": 13, "g6": "V?????????????~?OM?IOAi?RC?HG?Og@AA?CE_@?K??", "st": "O", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?Oq?dOAE?Gc?ag@GW?aA?PW_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?Oq?dOAE?Gc?ag@GW?IA?PW_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?Oq?dOAE?Gc?ag@GW@Da??`_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?GkCK_AE?Gc?ag@GWA@A?Ci_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?GkCK_AE?Gc?ag@GW?`A?Ci_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?GkCK_AE?Gc?ag@GW?HA?Ci_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "U?????????????}?GkCK_Ci?GW?PG?ag?BA?HB_?", "st": "F", "vs": [8]}
{"root": 58, "n": 13, "g6": "X?????????????}?GkCK_Ci?GW?PG?ag?cK??o_?@c?G@O?_@_?", "st": "F", "vs": [8]}
{"root": 58, "n": 14, "g6": "W???????????????Oq?dOAE?Gc?ag@GW?aA?PW_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "V???????????????^?CK_Ci?GW?PG@GW@Da?CTO@CE??", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????Oq?dOAE?Gc?ag@GW?IA?PW_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????Oq?dOAE?Gc?ag@GW?IA?PW_FoA??@W?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????Oq?dOAE?Gc?ag@GW@Da??`_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????GkCK_AE?Gc?ag@GWA@A?Ci_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????GkCK_AE?Gc?ag@GW?`A?Ci_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????GkCK_AE?Gc?ag@GW?HA?Ci_FoA??_W?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????GkCK_AE?Gc?ag@GW?HA?Ci_FoA??AW?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "W???????????????GkCK_AE?Gc?ag@GW?HA?Ci_FoA???w?", "st": "F", "vs": [8, 8]}
{"root": 58, "n": 14, "g6": "Y???????????????^?AJ?`c?Qg?Oo?PG?PS?HB_?@a?G@G?_@O??oo??", "st": "F", "vs": [8, 8]}
{"root": 67, "n": 13, "g6": "U?????????????}?Oh?TOOp?cc?Og?_W?EA?C[_?", "st": "F", "vs": [8]}
{"root": 67, "n": 13, "g6": "U?????????????}?AM?TOOp?cc?Og?_W?AQ?`Q_?", "st": "F", "vs": [8]}
{"root": 67, "n": 13, "g6": "U?????????????}?AMCIOOp?cc?Og?_W?CQ?Ai_?", "st": "F", "vs": [8]}
{"root": 67, "n": 13, "g6": "U?????????????}?AMCIOAi?cc?Og?_W?CQ?Op_?", "st": "F", "vs": [8]}
{"root": 67, "n": 13, "g6": "U?????????????}?AMCIOAi@BC?Og?_W?AQ?HH_?", "st": "F", "vs": [8]}
{"root": 67, "n": 14, "g6": "V???????????????^??b_Ai@BC?Og?_WADI?HHO?Ce??", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 13, "g6": "U?????????????~??hCDOOp?Cc?_g?OW?aA?A[_?", "st": "O", "vs": [8]}
{"root": 75, "n": 13, "g6": "U?????????????~?@M?IOOp?Cc?_g?OW?_Q?_i_?", "st": "O", "vs": [8]}
{"root": 75, "n": 13, "g6": "U?????????????~?@M?IO_i?Cc?_g?OW?_Q?Op_?", "st": "O", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?aA?_C_?IS??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?aA?OC_?IS??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?QA?GC_?IS??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?IA?GC_?IS??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?_a??c_?IS??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@MCDOOp?Cc?_g?OW?AQ?@Q_@?K??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?_g?OW?aA?_C_?HK??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?_g?OW?aA??E_?HK??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?_g?OW?QA?GC_?HK??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?_g?OW?AQ?GA_?HK??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?HG?_g?aA?_C_?O[??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?HG?_g?aA?OC_?O[??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?HG?_g?aA?@C_?O[??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?HG?_g?QA?GC_?O[??", "st": "F", "vs": [8]}
{"root": 75, "n": 13, "g6": "V?????????????~?@M?IO_i@BC?HG?_g?EA?GC_?O[??", "st": "F", "vs": [8]}
{"root": 75, "n": 14, "g6": "W???????????????^_CDOOp?Cc?_g?OWA?Q?@Q_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_CDOOp?Cc?_g?OW@?Q?@Q_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?R_Op?Cc?_g?OW?QA?@Q_CDQ?CAW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?R__i?Cc?_g?OW?QA?@Q_AEI?CAW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?IO_i@BC?_g?OW??Y?@H_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?R_@Q@BC?_g?OW?QA?@H_CDQ?CAW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?IO_i@BC?HG?_gA?Q?AB_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?IO_i@BC?HG?_g@?Q?AB_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?IO_i@BC?HG?_g?CQ?AB_?Ra?COW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?R_@Q@BC?HG?_g?QA?AB_CDQ?CAW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^_?R_@QAAg?HG?_g?QA?AB_AEI?CAW?", "st": "F", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "X???????????????^_?IOOp?Cc?_g?OW?aA?A[_@?a?OTG?C?o?", "st": "O", "vs": [8, 8]}
{"root": 75, "n": 14, "g6": "V???????????????^_?R_@Q?Cc?_g?OWAAi?OpO@?e??", "st": "O", "vs": [8, 8]}
{"root": 75, "n": 15, "g6": "X?????????????????Fw?A[?Cc?_g?OW?QA?@Q_CDQ?GWc?GCw?", "st": "F", "vs": [8, 8, 8]}
{"root": 75, "n": 15, "g6": "X?????????????????Fw?A[?DG?HG?_g?QA?AB_CDQ?GWc?GCw?", "st": "F", "vs": [8, 8, 8]}
{"root": 83, "n": 13, "g6": "T?????????????~?@U?JOGp?CS?OW@?s?Oe?", "st": "O", "vs": [8]}
{"root": 83, "n": 13, "g6": "V?????????????~?@U?JOGp?Oc?Gg?OWAAA?OO_@?s??", "st": "F", "vs": [8]}
{"root": 83, "n": 13, "g6": "V?????????????~?@U?JOGE?bC?Gg?OWAAA?OO_?`K??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "U?????????????~??[CC_OQ?_c?Ig?cW@AA?AM_?", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "U?????????????~??[CC_OQ?_c?Ig?cW?aA?AM_?", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "U?????????????~??[CC_OQ?_c?Ig?cW?EA?AM_?", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "U?????????????~??[CC_OQ?_c?Ig?cW?Gy?_@_?", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~?OQAAOAM?_c?Ig?cW?Ba?OC_C?S??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~?OQAAOAM?_c?Ig?cW?Ba?OC_@?S??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~?OQAAOAM?_c?Ig?cW?Ba?OC_?GS??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~?OQAAOAM?_c?Ig?cW?Ba?OC_?OK??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~?OQAAOAM?_c?Ig?cW?Ba?CC_?GS??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "T?????????????~??[?PoGH?DS?cWCCc@@I?", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?OG_CCc??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?CG_CCc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?@G_CCc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?_c_?GS??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?_c_A?K??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?`A?_c_?OK??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?PA?@G_CCc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?PA?_c_@?S??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?PA?_c_?GS??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?PA?_c_A?K??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?PA?_c_?OK??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?HA?@G_CCc??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?HA?_c_@?S??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cW?HA?_c_A?K??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cWAAQ?GA_A?K??", "st": "O", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cWAAQ?GA_?OK??", "st": "F", "vs": [8]}
{"root": 93, "n": 13, "g6": "V?????????????~??[AAOAM?_c?Ig?cWAAQ?@A_?OK??", "st": "F", "vs": [8]}
{"root": 93, "n": 14, "g6": "W???????????????^_CC_OQ?Gw@@G?Ig?Ba?GA_?cY?GAW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_CC_OQ?Gw@@G?Ig?Ba?OC_@?S?GCG?CbO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_CC_OQ?Gw@@G?Ig?Ba?OC_?GS?@GG?CbO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_CC_OQ?_c?Ig?cW?Ba?OC_?OK?OGG?AMO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cW?Oa?_c_?Pq?CGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw@@G?Ig?Oa?_c_?cY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW?`A?CG_AAQ?OQW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cW?Ca?_c_?Pq?CGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw@@G?Ig?Ca?_c_?cY?CGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw@@G?Ig?`A?_c_?cY??cW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_?F?OQ?Gw@@G?Ig?`A?@G_CCc?GCG?CbO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW?`A?@G_AAQ?OQW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cWAAQ?A@_?Pq?CGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?AM?_c?Ig?cW?`A?_c_?HA?GHG?A@o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw@@G?Ig?PA?_c_?cY??cW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_?F?OQ?Gw@@G?Ig?PA?@G_CCc?GCG?CbO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw?Ig?cW?PA?@A_@@I?OQW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cWAAQ?O@_?Pq?AGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cW?PA?_c_?Pq?G?w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw?Ig?cW?PA?O@_@@I?OQW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cWAAQ?A@_?Pq?AGW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?AM?DS?cW?QC?Ca?_c_AAQ?CCg?C?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?_c?Ig?cW?HA?_c_?Pq?G?w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?Gw?Ig?cW?HA?O@_@@I?OQW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G@@G?Ig?QK?O__@AA?@FW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "V???????????????^_?F?_c@@G@@G?cW?Gy?@TOACE??", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_@CA??ig?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_?SA??ig?G?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_C@A??ig?G?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_C@A??ig?C?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_A@A??ig?_?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_A@A??ig?G?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_?`A??ig?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_?`A??ig?G?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_C?Q??ig?G?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_@?Q??ig?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW@AA?AM_@?Q??ig?C?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig@AA?AM_CAA?APg?G?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig@AA?AM_?QA?APg?G?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig@AA?AM_C@A?APg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig@AA?AM_@?a?APg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cWACC?Gy?_cOAAQ?C?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cWACC?Gy?_cOAAQ???w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?DS?cWACC?Gy?_cO@@I??GW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cWACC?Gy?OQO@@I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cWACC?Gy?OQO@@I??_W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G?Ig?cW?Gy?_OO@@I?GOW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G@@G?Ig?QK?G__@AA?@FW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c@@G@@G?Ig?QK?G__?aA?@FW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_ACA??ig?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_ACA??ig?C?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_?SA??ig?O?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_A@A??ig?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_?`A??ig?O?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_C?Q??ig?O?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?aA?AM_@?Q??ig?O?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig?aA?AM_?QA?APg?_?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig?aA?AM_?QA?APg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?Ig?aA?AM_A?a?APg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cW@CC?Gy?_cOAAQ?A?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cW@CC?Gy?_cOAAQ??_W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cW@CC?Gy?_cOAAQ???w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?DS?cW@CC?Gy?_cO@@I??GW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW@CC?Gy?OQO@@I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW@CC?Gy?OQO@@I?A?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW@CC?Gy?OQO@@I??_W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?_c?Ig?cW?Gy?_GOAAQ?COW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?_c?Ig?cW?Gy?CCOAAQ?COW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?_c?Ig?cW?Gy?OQOC?I?COW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?_c@@G@@G?cW?EA?AM_@?Q??ig?O?o?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cW?KC?Gy?_cOAAQ?C?W?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?GH?DS?cW?KC?Gy?_cOAAQ???w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?DS?cW?KC?Gy?_cO@@I??GW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW?KC?Gy?OQO@@I?O?W?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW?KC?Gy?OQO@@I?A?W?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?_c?Ig?cW?Gy?GCOAAQ??oW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?OQ?DS?cW?PsA?E?_cO@@I??GW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?DS?cW?PsA?E?OQO@@I??OW?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?_c?_c?Ig?cW?Gy?G_OAAQ?O?w?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "U???????????????^_?F?AM?DS?cWAAS?_d?_co?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW@@I?GOOA@A?OQW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW@@I?OGO@?Q?OQW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW@@I?OGO?OI?OQW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW@@I?CGOA?I?OQW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "W???????????????^_?F?AM?_c?Ig?cW@@I?@GOA?I?OQW?", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "X???????????????^_?F?AM?DS?cWCCc@@I?O_OCAA?CCg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_?F?OQ?Gw@@G?Ig?QK?GO_A@C?C@G?O@O?_co??", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 14, "g6": "Y???????????????^_?F?OQ?Gw@@G?Ig?QK?GO_A?K?GCG?GAO?_co??", "st": "O", "vs": [8, 8]}
{"root": 93, "n": 15, "g6": "X?????????????????Fw??wAAOAAO?cW?Gy?_OO@@I??ic?O_w?", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "Y?????????????????Fw??w?Gw?Ig?cW@@I?O_OCAA?@?W?_cg?GHW??", "st": "F", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "Y?????????????????Fw??wAAOAAO@@G?QK?GOO?Pu??ic?O_g?_?W??", "st": "O", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "Y?????????????????Fw??wAAOAAO@@G?DS?O__?Pu?APc?_?g?GOW??", "st": "O", "vs": [8, 8, 8]}
{"root": 93, "n": 15, "g6": "V?????????????????Fw??w?Gw?Ig?cWAAR?OQg@@J??", "st": "O", "vs": [8, 8, 8]}
{"root": 110, "n": 13, "g6": "V?????????????Is]@?DO@E?WCAKG?@g?@K?C__CXC??", "st": "F", "vs": [8]}
{"root": 110, "n": 13, "g6": "V?????????????Is]@?DO@E?WCAKG?@g?@K?CO_CXC??", "st": "F", "vs": [8]}
{"root": 110, "n": 13, "g6": "V?????????????bGDYF_O?i?CW?oG?@g?@K?CO_AKK??", "st": "F", "vs": [8]}
{"root": 110, "n": 13, "g6": "U?????????????bGDYF_O@E@EC?@g?AW?Ai?E@_?", "st": "F", "vs": [8]}
{"root": 110, "n": 13, "g6": "U?????????????bGDYF_O?i@EC?@g?AW?CY?E@_?", "st": "F", "vs": [8]}
{"root": 110, "n": 13, "g6": "W?????????????bGDYF_O?i?CW?oGAKG?@K?C__CAC??Eo?", "st": "F", "vs": [8]}
{"root": 110, "n": 14, "g6": "X???????????????]@?DO@E?WCAKG?@g?@K?C__CXC?DYG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DY?DO@E?WCAKG?@g?@K?C__CXC?]@G??Oo?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DYF_O?i?CW?oGAKG??s??R??cC?AGG?bGo?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DYF_O?i?CW?oGAKG?@K?bG_CAA??Eg?C_o?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????]@?DO@E?WCAKG?@g?@K?CO_CXC?DYG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DY?DO@E?WCAKG?@g?@K?CO_CXC?]@G??_o?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DY?DO@E?WCAKG?@g?@K?CO_CXC?]@G??Co?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????DY?DO@E?WCAKG?@g?@K?CO_CXC?]@G??@o?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "W???????????????DYF_O?i?CW?oG?@g?@K?bG_AKI?AGW?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "X???????????????Pc@U_?i?CW?oG?@g?@K?CO_AKK?]@G??Go?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "W???????????????Pc@U_@E@EC?@g?AW?Ai?E@_F_Q??GW?", "st": "F", "vs": [8, 8]}
{"root": 110, "n": 14, "g6": "Y???????????????Pc@U_?i?CW?oGAKG?@K?C__CAC??Eo?{AO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 13, "g6": "V?????????????BoQe?BO?e@qC?PG?Ag?CK?H?_EOS??", "st": "F", "vs": [8]}
{"root": 127, "n": 13, "g6": "V?????????????BoQe?BO?e@qC?PG?Ag?CK?GO_EOS??", "st": "F", "vs": [8]}
{"root": 127, "n": 13, "g6": "V?????????????BoQe?BO?e@qC?PG?Ag?CK?GG_EOS??", "st": "F", "vs": [8]}
{"root": 127, "n": 13, "g6": "V?????????????BoQe?BO?e@qC?PG?Ag?CK?GC_EOS??", "st": "F", "vs": [8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?H?_EOS?MOg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AWBcG?PG?@S?@B?@GC?CGG?qAo?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?GO_EOS?MOg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?GO_EOS?MOg??Go?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?GO_EOS?MOg??Co?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AWBcG?PG?@S?@B?@AC?CCG?qAo?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AWBcG?PG?@S?@B?@AC?CAG?qAo?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?GG_EOS?MOg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 127, "n": 14, "g6": "X???????????????@wCh_?Y?AW?PG?Ag?CK?GC_EOS?MOg??Oo?", "st": "F", "vs": [8, 8]}
{"root": 139, "n": 13, "g6": "V?????????????csHh?DOGE?SCBCG?BG?GS?`?_@pC??", "st": "O", "vs": [8]}
{"root": 154, "n": 13, "g6": "V?????????????QwAI@@OpEA`C?HG?Og?AK?N?_CCC??", "st": "F", "vs": [8]}
{"root": 154, "n": 13, "g6": "V?????????????QwAI@@OpEA`C?HG?Og?AK?N?_?Cc??", "st": "F", "vs": [8]}
{"root": 154, "n": 13, "g6": "V?????????????N?H[?a_GIBCW?HG?Og?AK?C__DAK??", "st": "F", "vs": [8]}
{"root": 154, "n": 13, "g6": "U?????????????N?H[EGogP?Cc?Og?CW?PQ?GI_?", "st": "F", "vs": [8]}
{"root": 154, "n": 14, "g6": "X???????????????H[?a_GIBCWDAG?HG?GS??b?CCC??QG?N?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?M@PO?e?HC?DGB_g?CK?H?_CaS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?M@PO?e?HC?DGB_g?CK?@G_CaS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?M@PO?e?HC?DGB_g?CK?AC_CaS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?M@PO?e?HC?DGB_g?CK?@C_CaS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK?D?_@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK?C__@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK?OO_@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK?@O_@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK??o_@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "V?????????????r_?MCaO?e?HC?DGB_g?CK?@C_@PS??", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "U?????????????r_QH@PO?e?HC?DGB_g?@q?@B_?", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "U?????????????r_?MCaOII?AcB_g?GW?AY?AP_?", "st": "F", "vs": [8]}
{"root": 164, "n": 13, "g6": "W?????????????r_?MCaOII?AW?QG?DG@oS??o_A@C??`o?", "st": "F", "vs": [8]}
{"root": 164, "n": 14, "g6": "X????????????????M@PO?e?HC?DGB_g?CK?H?_CaS?XoG??Go?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG?CK?H?_CaS?MAg??Go?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG@oS?@B?@GC??cG?cQo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "Y???????????????Xo?B_?e?HC?DGB_g?CK?H?_CaS??aG?IIO??_o??", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????M@PO?e?HC?DGB_g?CK?@G_CaS?XoG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????M@PO?e?HC?DGB_g?CK?@G_CaS?XoG??Co?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG?CK?@G_CaS?MAg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG?CK?@G_CaS?MAg??_o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG@oS?@B??HC?@AG?cQo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG@oS?@B??HC??aG?cQo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????M@PO?e?HC?DGB_g?CK?AC_CaS?XoG??Go?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????M@PO?e?HC?DGB_g?CK?@C_CaS?XoG??Go?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_II?AW?QG?DG?CK?@C_CaS?MAg??Go?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "W???????????????Xo?B_?e?HC?DGB_g?CK?cQ_@PQ??aW?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?D?_@PS?XoG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?C__@PS?XoG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?OO_@PS?XoG?C?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?OO_@PS?XoG??Co?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?@O_@PS?XoG?C?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?@O_@PS?XoG??Co?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X???????????????Xo?B_cQ?AW?QG?DG?CK?@O_@PS?MAg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK??o_@PS?XoG?C?o?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK??o_@PS?XoG??Co?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "X????????????????MCaO?e?HC?DGB_g?CK?@C_@PS?XoG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "W???????????????QH@PO?e?HC?DGB_g?@q?@B_E[A?C?W?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "W???????????????QH@PO?e?HC?DGB_g?@q?@B_E[A?A?W?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "W???????????????XoCaOII?AW?QG?DG?@q?@B_B_i?O?W?", "st": "F", "vs": [8, 8]}
{"root": 164, "n": 14, "g6": "Y???????????????Xo?B_cQ?gg?Co?QG?Ac??o_A@C??`o?[DO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 13, "g6": "V?????????????okDp?BOCE@oC?EG?HG?GS?P?_CqC??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "V?????????????okDp?BOCE@oC?EG?HG?GS?eO_?Gc??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y?OW?EG?HG?GS?`?_B_K??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y?OW?EG?HG?GS?@O_B_K??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y?OW?EG?HG?GS?AG_B_K??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "V?????????????eOWU@[O?Y?OW?EG?HG?GS?@C_B_K??", "st": "F", "vs": [8]}
{"root": 174, "n": 13, "g6": "U?????????????eOWU@[O?Y@oC?EG?Og?OY?@H_?", "st": "F", "vs": [8]}
{"root": 174, "n": 14, "g6": "X???????????????Dp?BOCE@oC?EG?HG?GS?P?_CqC?WUG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????WU?BOCE@oC?EG?HG?GS?P?_CqC?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????WU?BOCE@oC?EG?HG?GS?P?_CqC?DpG??Co?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????WU?BOCE@oC?EG?HG?GS?P?_CqC?DpG??@o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????Dp?BOCE@oC?EG?HG?GS?eO_?Gc?WUG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????WU?BOCE@oC?EG?HG?GS?eO_?Gc?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "W???????????????WU@[O?Y?OW?EG?HG?GS?eO_B_I??aW?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y?OW?EG?HG?GS?`?_B_K?WUG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y?OW?EG?HG?GS?`?_B_K?DpG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_Ja?@g?_o?EG?Cc?AD?CGC??gG?[@o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y?OW?EG?HG?GS?@O_B_K?WUG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y?OW?EG?HG?GS?@O_B_K?WUG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RGED_?Y?OW?EG?HG?GS?@O_B_K?DpG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 14, "g6": "X???????????????RG@[O?Y?OW?EG?HG?GS?@C_B_K?WUG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 174, "n": 15, "g6": "Y?????????????????Cq??Y?OW?EG?HG?GS?`?_B_K?WUG?JaG??Ow??", "st": "F", "vs": [8, 8, 8]}
{"root": 186, "n": 13, "g6": "V?????????????jGY@?DO?U@bC?`G?Gg?GK?P?_?sc??", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "V?????????????jGY@?DO?U@bC?`G?Gg?GK?_O_?sc??", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "V?????????????jGY@?DO?U@bC?`G?Gg?GK?@O_?sc??", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "V?????????????jGBQ?DO?U@bC?`G?Gg?GK?@O_E_S??", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "V?????????????jGBQ?DO?U@bC?`G?Gg?GK??K_E_S??", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "U?????????????jGBQE_O?U@bC?`G?OW?Ai?@D_?", "st": "F", "vs": [8]}
{"root": 186, "n": 13, "g6": "U?????????????jGBQE_O?i@bC?Gg?OW?@Y?CH_?", "st": "F", "vs": [8]}
{"root": 186, "n": 14, "g6": "X???????????????Y@?DO?U@bC?`G?Gg?GK?P?_?sc?TcG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????TcE_O?i?@WBEG?`G?CS?AB?AGC?OGG?Eco?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????TcE_O?U@bC?`G?OW@CA?Ec_?DQ??ag??Oo?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????TcE_O?i?@W?`G?Gg?GK?_O_?sc?KWg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????TcE_O?i?@WBEG?`G?CS?AB?CAC??gG?Eco?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????Y@?DO?U@bC?`G?Gg?GK?@O_?sc?TcG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????TcE_O?i?@W?`G?Gg?GK?@O_?sc?KWg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "W???????????????Tc?DO?U@bC?`G?Gg?GK?Ec_E_Q??gW?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????BQ?DO?U@bC?`G?Gg?GK?@O_E_S?TcG??Co?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????Tc?s_?i?@W?`G?Gg?GK?@O_E_S?KWg??Co?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????Tc?s_?i?@WBEG?`G?CS?AB??IC??EG?sAo?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????BQ?DO?U@bC?`G?Gg?GK??K_E_S?TcG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "X???????????????Tc?s_?i?@W?`G?Gg?GK??K_E_S?KWg?@?o?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "W???????????????BQE_O?U@bC?`G?OW?Ai?@D_DXA??GW?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "W???????????????BQE_O?i@bC?Gg?OW?@Y?CH_DXA?G?W?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 14, "g6": "W???????????????Tc?s_sA?Ag?Gg?OW?@Y?CH_BEI??_W?", "st": "F", "vs": [8, 8]}
{"root": 186, "n": 15, "g6": "Y?????????????????E_O?U@bC?`G?OW@CA?Ec_DXA??TC?@DG??Ow??", "st": "F", "vs": [8, 8, 8]}
{"root": 186, "n": 15, "g6": "Y??????????????????s_?i?@W?`G?Gg?GK?@O_E_S?TcG?WpG??Cw??", "st": "F", "vs": [8, 8, 8]}
{"root": 197, "n": 13, "g6": "V?????????????AWSiAhO?e?wC?KG?@g?@K?q__?aC??", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "V?????????????AWSiAhO?e?wC?KG?@g?@K?q__?_c??", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "V?????????????q_@KDI_TI?AW?KG?@g?@K??o_@oK??", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "U?????????????q_SiAhOM@?EC?@g?AW?Ha??e_?", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "U?????????????q_SiAhO?e?wC?@g?AW?Ha?@`_?", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "W?????????????q_@KDI_TI?AW@oG?@g?@K?W?_?_c??oo?", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "W?????????????q_@KDI_TI?AW@oG?KG?@K?W?_?EC??Eo?", "st": "F", "vs": [8]}
{"root": 197, "n": 13, "g6": "W?????????????q_@KDI_TI?AW@oG?KG?@K?B?_?cC??Eo?", "st": "F", "vs": [8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?aC?SiG??Go?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?aC?SiG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?aC?SiG??@o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_?e?wC?KG?@g?@K?q__?aC?IdG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_?e?wC?KG?@g?@K?q__?aC?IdG??Co?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_TI?AW@oG?KG??s??R??aC?CCG?q_o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_TI?AW@oG?KG??s??R??aC?AAG?q_o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_TI?AW@oG?KG??s??R??aC?C@G?q_o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?_c?SiG??Go?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?_c?SiG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KAhO?e?wC?KG?@g?@K?q__?_c?SiG??@o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_?e?wC?KG?@g?@K?q__?_c?IdG?G?o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_?e?wC?KG?@g?@K?q__?_c?IdG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_TI?AW@oG?KG??s??R??_c?C@G?q_o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????@KDI_TI?AW@oG?@g?@K?q__B?A??og?CCo?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????XO?R?TI?AW?KG?@g?@K??o_@oK?SiG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????XO?R?hS?AW?KG?@g?@K??o_@oK?IdG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????XO?R?hS?AW?KG?@g?@K??o_@oK?IdG??Co?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????XO?R?hS@Sg?Co?KG?@K?M@_B?A??Eg??oo?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "W???????????????XOAhOM@?EC?@g?AW?Ha??e_DIa?G?W?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "W???????????????XOAhOM@?EC?@g?AW?Ha??e_DIa?A?W?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "V???????????????XODI_TI?wC?@g?AW?AY?@`O?RE??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "W???????????????XOAhO?e?wC?@g?AW?Ha?@`_DIa?G?W?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "W???????????????XOAhO?e?wC?@g?AW?Ha?@`_DIa?A?W?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "X???????????????XODI_TI?AW@oG?@g?@K?AW_B?A?AAG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Y???????????????XO?R?TI?AW@oG?KG?@K?W?_?EC??Eo?hSO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Y???????????????XO?R?hS?AW@oG?KG?@K?W?_?EC??Eo?TIO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Y???????????????XO?R?hS?AW@oG?KG?@K?W?_?EC??Eo?TIO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Z???????????????XO?R?hS@Sg?Co@oG?EC??R?B?C??WO?B?O?C_O??Ew??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Y???????????????XO?R?TI?AW@oG?KG?@K?B?_?cC??Eo?hSO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 197, "n": 14, "g6": "Y???????????????XO?R?TI?AW@oG?KG?@K?B?_?cC??Eo?hSO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 13, "g6": "V?????????????VC?UBEO@IAEC?aG@?g?GK?A__D`C??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????VC?UBEO@IAEC?aG@?g?GK?AO_D`C??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????VC?UBEO@IAEC?aG@?g?GK?kG_?Ac??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????kGJa?D_Wq?Cg?aG@?g?GK?AO_CKK??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????kGJa?D_Wq?Cg?aG@?g?GK?AG_CKK??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????kGJa?D_Wq?Cg?aG@?g?GK??S_CKK??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "V?????????????kGJa?D_Wq?Cg?aG@?g?GK??E_CKK??", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "U?????????????kGJa?D_WqAEC@?g?OW?Ci?CP_?", "st": "F", "vs": [8]}
{"root": 205, "n": 13, "g6": "U?????????????kGJa?D_WqAEC?aG?OW?Ci?GD_?", "st": "F", "vs": [8]}
{"root": 205, "n": 14, "g6": "X???????????????Ja?D_Wq?CgCKG?aG?_S?AB??SC?@GG?kGo?", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 14, "g6": "X???????????????Ja?D_Wq?CgCKG?aG?_S?AB??SC??IG?kGo?", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 14, "g6": "X???????????????Ja?D_Wq?CgCKG?aG?_S?AB??QC??IG?kGo?", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 14, "g6": "W???????????????Ja?D_Wq?Cg?aG@?g?GK?kG_CKI?@GW?", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 14, "g6": "X???????????????UCAw_?k@bG?HO?aG?_S?AB??QC?@CG?``o?", "st": "F", "vs": [8, 8]}
{"root": 205, "n": 14, "g6": "X???????????????UCAw_?k@bG?HO?aG?_S?AB??PC??IG?``o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 13, "g6": "V?????????????@W[E@[OCE@SC?PG?Cg?@K?O__CqC??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????@W[E@[OCE@SC?PG?Cg?@K?eO_?DC??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????@W[E@[OCE@SC?PG?Cg?@K?eO_?Gc??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????@W[E@[OCE@SC?PG?Cg?@K?eO_A?S??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????@W[E@[OCE@SC?PG?Cg?@K?eO_?@S??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_Ja?OW?PG?Cg?@K??o_AgK??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_Ja?OW?PG?Cg?@K??g_AgK??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_Ja?OW?PG?Cg?@K?AC_AgK??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_Ja?OW?PG?Cg?@K??S_AgK??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "V?????????????eO?kF@_Ja?OW?PG?Cg?@K?_A_AgK??", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "U?????????????eO[E@[OT@?Gc?Cg?AW?Da?CE_?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "U?????????????eO[E@[OCE@SC?PG?AW?Da??d_?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "U?????????????eO?kF@_Ja@SC?Cg?AW?OY?AH_?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "W?????????????eO?kF@_Ja?OWAgG?PG?@K?K?_C?S??Qo?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "W?????????????eO?kF@_Ja?OWAgG?PG?@K?`?_@AC??Qo?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "W?????????????eO?kF@_Ja?OWAgG?PG?AS?___?Gc??Ho?", "st": "F", "vs": [8]}
{"root": 213, "n": 13, "g6": "W?????????????eO?kF@_Ja?OWAgG?PG?AS??g_?Oc??Ho?", "st": "F", "vs": [8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?O__CqC?[EG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?O__CqC?[EG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?O__CqC?[EG??@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?O__CqC?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?O__CqC?DpG??Co?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?O__CqC?DpG??@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R?ACC??SG?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R?ACC??aG?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R?ACC?G@G?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R?ACC??DG?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Z????????????????kF@_Ja?OWAgG?PG?@K?O__CqC?E?G?_AO??dO??CW??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_?DC?[EG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_?DC?[EG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_?DC?[EG??@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?DC?DpG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?DC?DpG??Co?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?DC?DpG??@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R??DC??aG?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R??DC?G@G?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS??R??DC??DG?eOo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W????????????????kF@_Ja?OW?PG?Cg?@K?eO_AgI??SW?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS?eO_?Oa??Hg??go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_?Gc?[EG??_o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?Gc?DpG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?Gc?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_Ja?OWAgG?PG?AS?eO_CCA??Hg?@Co?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_A?S?[EG??_o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_A?S?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_A?S?DpG??Co?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_A?S?DpG??@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????k@[OCE@SC?PG?Cg?@K?eO_?@S?[EG??_o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X????????????????kF@_CE@SC?PG?Cg?@K?eO_?@S?DpG??Co?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Z????????????????kF@_Ja?OWAgG?PG?AS?eO_?@S??SG?ACO??RO?G?W??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?Ja?OW?PG?Cg?@K??o_AgK?[EG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?Ja?OW?PG?Cg?@K??o_AgK?[EG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K??o_AgK?DpG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K??o_AgK?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?mG?_o?PG?AS??R??EC??SG?T@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?mG?_o?PG?AS??R??EC?O@G?T@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?Ja?OW?PG?Cg?@K??g_AgK?[EG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K??g_AgK?DpG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?mG?_o?PG?AS??R??DC??IG?T@o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?mG?_o?PG?AS?T@_?Oa??Hg??go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?mG?_o?PG?AS?T@_?DA??Hg?ACo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?Ja?OW?PG?Cg?@K??S_AgK?[EG??_o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K??S_AgK?DpG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K??S_AgK?DpG??Go?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RG?J?wK?OW?PG?Cg?@K?_A_AgK?DpG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RG@[OT@?Gc?Cg?AW?Da?CE_F@a??OW?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RGF@_T@?Gc?Cg?AW?Da?CE_@[Q?O?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RGF@_T@?Gc?Cg?AW?Da?CE_@[Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "V???????????????RGF@_Ja@SC?PG?AW?OY??dO?JE??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RGF@_Ja@SC?PG?AW?Da?CE_CGA?CGG??dO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RG@[OCE@SC?PG?AW?Da??d_F@a?A?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RG@[OCE@SC?PG?AW?Da??d_F@a?@?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RG@[OCE@SC?PG?AW?Da??d_F@a??@W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RGF@_CE@SC?PG?AW?Da??d_@[Q?O?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "W???????????????RGF@_CE@SC?PG?AW?Da??d_@[Q?G?W?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RGF@_Ja?OWAgG?PG?@K?@W_@_A?O@G??do?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "X???????????????RGF@_Ja?OWAgG?PG?@K?@W_CGA?CGG??do?", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RG?J?Ja?OWAgG?PG?@K?K?_C?S??Qo?wKO??Oo??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RG?J?Ja?OWAgG?PG?@K?`?_@AC??Qo?wKO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RG?J?wK?OWAgG?PG?@K?`?_@AC??Qo?JaO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RG?J?Ja?OWAgG?PG?AS?___?Gc??Ho?wKO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 14, "g6": "Y???????????????RG?J?Ja?OWAgG?PG?AS??g_?Oc??Ho?wKO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 213, "n": 15, "g6": "Y?????????????????Cq?@W?OW?PG?Cg?@K??g_AgK?[EG?JaG??Ow??", "st": "F", "vs": [8, 8, 8]}
{"root": 224, "n": 13, "g6": "V?????????????CWBa?KOiQ??w?SGBHG?@S?s__?IC??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????CWBa?KOiQ??w?SGBHG?@S?s__@?c??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????CWBa?KOiQ??w?SGBHG?@S?s__??[??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?KOiQ??w?SGBHG?@S?G__?wc??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?KOiQ??w?SGBHG?@S?OO_?wc??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?KOiQ??w?SGBHG?@S??o_?wc??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?KOiQ??w?SGBHG?@S?FC_A?S??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "V?????????????s_AK?KOiQ??w?SGBHG?@S?FC_??[??", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "U?????????????s_BaDQO?M?ICBHG?Ag?Pa?@a_?", "st": "F", "vs": [8]}
{"root": 224, "n": 13, "g6": "U?????????????s_AK?w_iQ??w?SGBHG?EI??T_?", "st": "F", "vs": [8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@a??w?SGBHG?@S?s__?IC?THG??Co?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@aAhG?@o?SG?@S?s__?IC?Kcg??Co?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@aAhG?@o?SG@cc??T??IC?CAG?s_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@a??w?SGBHG?@S?s__@?c?THG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@a??w?SGBHG?@S?s__@?c?THG??Go?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@a??w?SGBHG?@S?s__@?c?THG??@o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@aAhG?@o?SG@cc??T?@?c??@g?s_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????AK?w_@a??w?SGBHG?@S?s__??[?THG??Co?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????AK?KOiQ??w?SGBHG?@S?s__?wa??@w?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S?G__?wc?THG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S?G__?wc?THG??@o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG@cc??T?@CC?GGG?FCo?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG@cc??T?@CC?G@G?FCo?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S?OO_?wc?THG??_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG?@S?OO_?wc?Kcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG@cc??T?AAC??SG?FCo?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S??o_?wc?THG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S??o_?wc?THG??Go?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S??o_?wc?THG??@o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG?@S??o_?wc?Kcg?_?o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG?@S??o_?wc?Kcg??Ao?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG@cc??T??EC?G@G?FCo?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG@cc??T??EC?O?g?FCo?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S?FC_A?S?THG??_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@aAhG?@o?SG?@S?FC_A?S?Kcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "X???????????????YO?b?@a??w?SGBHG?@S?FC_??[?THG??_o?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?w_?M?ICBHG?Ag?Pa?@a_DQQ??AW?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?w_iQ??w?SG?Ag?Pa?@a_BHI??AW?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "V???????????????YO?w_iQ??w?SGBHG?Pa??TO?KU??", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FC??w?SGBHG?EI??T_DQQ?G?W?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FC??w?SGBHG?EI??T_DQQ?A?W?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FC??w?SGBHG?EI??T_DQQ??CW?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FCAhG?@o?SG?EI??T_BHI?O?W?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FCAhG?@o?SG?EI??T_BHI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FCAhG?@o?SG?EI??T_BHI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 224, "n": 14, "g6": "W???????????????YO?b?FCAhGBHG?KS?@U??MO?SI?A?W?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 13, "g6": "V?????????????sc?e@CORQAcC?BG?Og?OK?_O_@pC??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "V?????????????sc?e@CORQAcC?BG?Og?OK??o_@pC??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "V?????????????sc?e@CORQAcC?BG?Og?OK?MG_?Ac??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_Ga@LG?BG?Og?OK?CO_DGK??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_Ga@LG?BG?Og?OK??o_DGK??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "V?????????????MGYQ?H_Ga@LG?BG?Og?OK??S_DGK??", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "U?????????????MGYQAYOh@?@c?Og?_W?Cq?Ga_?", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "U?????????????MGYQ@CORQAcC?BG?Og?Cq?CB_?", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "U?????????????MGYQ?H_RQAcC?Og?_W?aI??X_?", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "U?????????????MGYQ?H_RQAcC?BG?_W?aI?AD_?", "st": "F", "vs": [8]}
{"root": 232, "n": 13, "g6": "Y?????????????MGYQ?H_Ga@LGDGG?BG?GS?CB??gC?@OO?GO_?_G_??", "st": "F", "vs": [8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?_O_@pC?YQG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?_O_@pC?YQG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?_O_@pC?YQG??@o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????YQ?H_GaAcC?BG?Og?OK?_O_@pC?HhG??_o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????YQ?H_Ga@LGDGG?BG?GS?CB?CAC??WG?MGo?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK??o_@pC?YQG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK??o_@pC?YQG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK??o_@pC?YQG??@o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????YQ?H_GaAcC?BG?Og?OK??o_@pC?HhG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????YQ?H_GaAcC?BG?Og?OK??o_@pC?HhG??Co?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????YQ?H_Ga@LG?BG?Og?OK?MG_DGI??WW?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?MG_?Ac?YQG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?MG_?Ac?YQG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X????????????????e@CORQAcC?BG?Og?OK?MG_?Ac?YQG??@o?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????FC?H_Ga@LG?BG?Og?OK?CO_DGK?YQG??Go?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????FC?H_Ga@LG?BG?Og?OK??o_DGK?YQG??Go?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????FCEc_@K?aG?BG?Og?OK??o_DGK?HhG??Go?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "X???????????????FC?H_Ga@LG?BG?Og?OK??S_DGK?YQG??Go?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????FCAYOh@?@c?Og?_W?Cq?Ga_Eca??GW?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "V???????????????FCEc_RQAcC?Og?_W?Cq??XO@CU??", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "[???????????????FCEc_RQAcC?BG?Og?OK?@K_@CS?A_G?A_O?GOO?OCG???M??", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????FC@CORQAcC?BG?Og?Cq?CB_Eca??GW?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????FC?H_RQAcC?Og?_W?aI??X_Eca?@?W?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????FC?H_RQAcC?Og?_W?aI??X_Eca??_W?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "W???????????????FCEc_@KAcC?Og?_W?aI??X_AYQ?O?W?", "st": "F", "vs": [8, 8]}
{"root": 232, "n": 14, "g6": "V???????????????FCEc_@K@LGDGG?_W?@e?ADO@CU??", "st": "F", "vs": [8, 8]}
{"root": 240, "n": 13, "g6": "V?????????????FoYE?DO@EAaC?PG?Ag?OK?AC_BAS??", "st": "F", "vs": [8]}
{"root": 240, "n": 13, "g6": "V?????????????FoYE?DO@EAaC?PG?Ag?OK?WQ_?GK??", "st": "F", "vs": [8]}
{"root": 240, "n": 13, "g6": "U?????????????FoYEBAO?iAaC?Ag?_W?CY?AH_?", "st": "F", "vs": [8]}
{"root": 240, "n": 14, "g6": "X???????????????BwE`_?i?CWDCG?PG?@S?CB??Oc??_g?WQo?", "st": "F", "vs": [8, 8]}
{"root": 240, "n": 14, "g6": "Y???????????????BwE`_?i?CW?PG?Ag?OK?AC_BAS??cG?g`O?C?o??", "st": "F", "vs": [8, 8]}
{"root": 240, "n": 14, "g6": "Y???????????????BwE`_?i?CW?PG?Ag?OK?WQ_?GK?@@G?g`O?C?o??", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 13, "g6": "V?????????????SSXP?BO@EAdC?PG?Cg?OK?P?_@dC??", "st": "F", "vs": [8]}
{"root": 250, "n": 13, "g6": "V?????????????SSXP?BO@EAdC?PG?Cg?OK?B?_@dC??", "st": "F", "vs": [8]}
{"root": 250, "n": 13, "g6": "V?????????????SSXP?BO@EAdC?PG?Cg?OK?Kg_C?c??", "st": "F", "vs": [8]}
{"root": 250, "n": 13, "g6": "V?????????????SSXP?BO@EAdC?PG?Cg?OK?Kg_?Oc??", "st": "F", "vs": [8]}
{"root": 250, "n": 14, "g6": "X???????????????II?BO@EAdC?PG?Cg?OK?P?_@dC?XPG??Co?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????IIESO?Y?CWDIG?PG?AS?CB?AGC?@AG?Kgo?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????II?BO@EAdC?PG?Cg?OK?B?_@dC?XPG??Co?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????IIESO?Y?CWDIG?PG?AS?CB??WC?@AG?Kgo?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "W???????????????XP?BO@EAdC?PG?Cg?OK?Kg_Aaa?@_W?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????II?BO@EAdC?PG?Cg?OK?Kg_C?c?XPG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????II?BO@EAdC?PG?Cg?OK?Kg_?Oc?XPG?@?o?", "st": "F", "vs": [8, 8]}
{"root": 250, "n": 14, "g6": "X???????????????IIESO?Y?CW?PG?Cg?OK?Kg_?Oc?Sgg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 258, "n": 13, "g6": "V?????????????MgHi?BO?eABC?HG?_g?GK?H?_E_S??", "st": "F", "vs": [8]}
{"root": 258, "n": 13, "g6": "V?????????????MgHi?BO?eABC?HG?_g?GK?GO_E_S??", "st": "F", "vs": [8]}
{"root": 258, "n": 14, "g6": "X???????????????FSAY_?Y?AWCEG?HG?OS?AB?@GC?CGG?sAo?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK?a?_AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK?E?_AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK?C__AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK?CA_AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK?AA_AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "V?????????????lOLS?E_@I?_W?QG?`GAAK??Q_AGk??", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "U?????????????lOLS@?oAP?OcAGgCCW?BQ?@I_?", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "U?????????????lOLS?HOGE?HCAGgCCW?BQ?CH_?", "st": "F", "vs": [8]}
{"root": 270, "n": 13, "g6": "U?????????????lOLS?E_@I?OcAGgCCW?_Y?AP_?", "st": "F", "vs": [8]}
{"root": 270, "n": 14, "g6": "X???????????????UgBT??s?Cg@?o?QG?Oc?_b?COC?A@G?PDo?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????LS?E_@I?_W?QG?`GAAK?E?_AGk?UgG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????UgBT??s?Cg@?o?QG?Oc?_b??oC?A@G?PDo?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "W???????????????UgBT??s?Cg@?o?QG?Oc?PD_CCY?B?W?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????LS?E_@I?_W?QG?`GAAK?CA_AGk?UgG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????Ug?E_@I?_W?QG?`GAAK?CA_AGk?LSG?_?o?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????Ug?E_@I?_W?QG?`GAAK?CA_AGk?LSG??Oo?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????LS?E_@I?_W?QG?`GAAK?AA_AGk?UgG??_o?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????LS?E_@I?_W?QG?`GAAK?AA_AGk?UgG??Go?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "X???????????????LS?E_@I?_W?QG?`GAAK??Q_AGk?UgG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "W???????????????LS@?oAP?OcAGgCCW?BQ?@I_DiA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "W???????????????LS?E_@I?OcAGgCCW?_Y?AP_DiA?G?W?", "st": "F", "vs": [8, 8]}
{"root": 270, "n": 14, "g6": "W???????????????Ug?E_@I?OcAGgCCW?_Y?AP_BTA?A?W?", "st": "F", "vs": [8, 8]}
{"root": 278, "n": 13, "g6": "W?????????????~?AI?P_AQ?Cg?IG?`GAA[??w_A?c?C@O?", "st": "O", "vs": [8]}
{"root": 278, "n": 13, "g6": "U?????????????~??[?P_AQ?DC?`GCCw?PQ?@I_?", "st": "O", "vs": [8]}
{"root": 278, "n": 13, "g6": "W?????????????~??[?P_AQ?Cg?IG?`GAA[?O__@@C?AIO?", "st": "O", "vs": [8]}
{"root": 278, "n": 13, "g6": "W?????????????~??[?P_AQ?Cg?IG?`GAA[?O__?ac?C@O?", "st": "O", "vs": [8]}
{"root": 278, "n": 13, "g6": "W?????????????~??[?P_AQ?Cg?IG?`GAA[?O__?ac?C?o?", "st": "O", "vs": [8]}
{"root": 278, "n": 14, "g6": "Z???????????????^_?a_AK?HG?HO?IG?Oc?_f?A?c?C@O?GCO?O@O??[W??", "st": "O", "vs": [8, 8]}
{"root": 278, "n": 14, "g6": "X???????????????^_?F?AK?HG?IG?`GAA[?@I_ACA?CCG?CSo?", "st": "O", "vs": [8, 8]}
{"root": 278, "n": 14, "g6": "X???????????????^_?F?AK?HG?IG?`GAA[?@I_ACA?C?g?CSo?", "st": "O", "vs": [8, 8]}
{"root": 278, "n": 14, "g6": "Y???????????????^_?F?AK?HG?HO?IGAA[?CS_@?S?CAG?CHO?O_o??", "st": "O", "vs": [8, 8]}
{"root": 278, "n": 15, "g6": "]?????????????????Fw?CS?Go?QO?HO?DC?CH?CCw?GAO?GA_?GCO?G?g?A?P??G@G??Bb_??", "st": "O", "vs": [8, 8, 8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?C__AGs??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?AO_AGs??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?_G_AGs??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?CG_AGs??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?PE_?_K??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?PE_?OK??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "V?????????????lOLS?o_?[?BG?HGCCg?_K?PE_?AK??", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "U?????????????lOLS?B_PE?CcCCg@?W?WQ??q_?", "st": "O", "vs": [8]}
{"root": 286, "n": 13, "g6": "U?????????????lOLS?B_?q@CW?HGCCg?WQ?GB_?", "st": "O", "vs": [8]}
{"root": 286, "n": 14, "g6": "X???????????????LS?o_?[?BG?HGCCg?_K?AO_AGs?UgG??@o?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "X???????????????LS?o_?[?BG?HGCCg?_K?PE_?_K?UgG?A?o?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "X???????????????LS?o_?[?BG?HGCCg?_K?PE_?OK?UgG??_o?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "X???????????????LS?o_?[?BG?HGCCg?_K?PE_?OK?UgG??Go?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "X???????????????LS?o_?[?BG?HGCCg?_K?PE_?AK?UgG?A?o?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "X???????????????Ug?o_?[?BG?HGCCg?_K?PE_?AK?LSG?C?o?", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "V???????????????UgBT??[@CWCCg@?W?BI?@HO?oe??", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "V???????????????UgBT??[@CW?HGCCg?BI?GBO?oe??", "st": "O", "vs": [8, 8]}
{"root": 286, "n": 14, "g6": "W???????????????LS?B_?q@CW?HGCCg?WQ?GB_DiA?G?W?", "st": "O", "vs": [8, 8]}
{"root": 295, "n": 13, "g6": "U?????????????~?C]?`O@E?Gc?_g@?W?HI?@`_?", "st": "O", "vs": [8]}
{"root": 295, "n": 13, "g6": "U?????????????~?C]?`O@E?EC?PG@?W?HI?CD_?", "st": "O", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?`O@E?EC?PG?_g?_K?___A@C?@HO?", "st": "F", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?`O@E?EC?PG?_g?_K?___A?c?@HO?", "st": "F", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?`O@E?EC?PG?_g?_K?___?QS?G?o?", "st": "F", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?QO@E?EC?PG?_g?_K?___AAC?ADO?", "st": "F", "vs": [8]}
{"root": 295, "n": 13, "g6": "U?????????????~?C]?QOCI?EC?_g@?W?CY?AH_?", "st": "O", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?QOCI?EC?PG?_g?_K?___AAC??bO?", "st": "F", "vs": [8]}
{"root": 295, "n": 13, "g6": "W?????????????~?C]?QOCI?CW?KG?PG?OS?___AAC?C@o?", "st": "F", "vs": [8]}
{"root": 295, "n": 14, "g6": "X???????????????^_@F_CI?CW?PG?_g?_K?___A@C??og?AQo?", "st": "F", "vs": [8, 8]}
{"root": 295, "n": 14, "g6": "X???????????????^_@F_CI?CW?PG?_g?_K?___A?c??og?AQo?", "st": "F", "vs": [8, 8]}
{"root": 295, "n": 14, "g6": "X???????????????^_@F_CI?CW?KG?PG?_K?___A?c?AAg?AQo?", "st": "F", "vs": [8, 8]}
{"root": 295, "n": 14, "g6": "X???????????????^_@F_CI?CW?PG?_g?_K?___A?K??og?AQo?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 13, "g6": "V?????????????JoU@?DO@E?WCEHG@?g?@K?a?_Aac??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoU@?DO@E?WCEHG@?g?@K?GG_Aac??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoU@?DO@E?WCEHG@?g?@K?AG_Aac??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoU@?DO@E?WCEHG@?g?@K?SS_?OS??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoU@?DO@E?WCEHG@?g?@K?SS_?CK??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoII?DO@E?WCEHG@?g?@K?Q?_D_S??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoII?DO@E?WCEHG@?g?@K?AG_D_S??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoII?DO@E?WCEHG@?g?@K??W_D_S??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoII?DO@E?WCEHG@?g?@K?AC_D_S??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "V?????????????JoII?DO@E?WCEHG@?g?@K?kA_?CK??", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "U?????????????JoIID_O@EBCc@?g?AW?Ai?E@_?", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "U?????????????JoIID_O@E?WCEHG?AW?Ai?GD_?", "st": "F", "vs": [8]}
{"root": 304, "n": 13, "g6": "U?????????????JoIID_O?iBCc@?g?AW?CY?E@_?", "st": "F", "vs": [8]}
{"root": 304, "n": 14, "g6": "X???????????????U@?DO@E?WCEHG@?g?@K?a?_Aac?DwG??Go?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????DwD_O?i?CW?oG@?g?@K?a?_Aac?Wcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????DwD_O?i?CW?oG@?g?@K?AG_Aac?Wcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????U@?DO@E?WCEHG@?g?@K?SS_?OS?DwG??Go?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????DwD_O?i?CW?oG@?g?@K?SS_?OS?Wcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????DwD_O?i?CW?oG@?g?@K?SS_?CK?Wcg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????II?DO@E?WCEHG@?g?@K?AC_D_S?DwG??Go?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "X???????????????DwAa_?i?CW?oG@?g?@K?AC_D_S?Wcg??_o?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "V???????????????DwAa_kA?CWEHG?AW?WE?GDO?DU??", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "W???????????????DwAa_kA?CW?oG?AW?Ai?GD_EHI?@?W?", "st": "F", "vs": [8, 8]}
{"root": 304, "n": 14, "g6": "W???????????????DwAa_kA?Ag@?g?AW?CY?E@_EHI??OW?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK?S?_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK?Q?_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK?AO_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK?CA_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK?AA_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "V?????????????N_[K?I_?i?_W?aG?PG@CK??Q_CCk??", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "U?????????????N_[K@?oCP?GcCCgAGW?DQ??i_?", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "U?????????????N_[K?DOGE?PCCCgAGW?DQ?AH_?", "st": "F", "vs": [8]}
{"root": 313, "n": 13, "g6": "U?????????????N_[K?I_?i?GcCCgAGW?_Y?CP_?", "st": "F", "vs": [8]}
{"root": 313, "n": 14, "g6": "X???????????????[K?I_?i?_W?aG?PG@CK?S?_CCk?FoG??Ao?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????FoFB?@S?Ag@?o?aG?Gc?PB?A_C?@@G?_do?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "Y???????????????FoFB?@S?Ag@?o?aG?Gc?S?_CCk?P?G?PBO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????FoFB?@S?Ag@?o?aG?Gc?PB?AOC?A@G?_do?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "Y???????????????FoFB?@S?Ag@?o?aG?Gc?Q?_CCk?Q?G?PBO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????FoFB?@S?Ag@?o?aG?Gc?PB??QC?A@G?_do?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "Y???????????????FoFB?@S?Ag@?o?aG?Gc?AO_CCk?ACG?PBO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????FoFB?@S?Ag?PGAGW?HA?_d_@?q?AGg??Go?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????[K?I_?i?_W?aG?PG@CK?CA_CCk?FoG??Go?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????Fo?I_?i?_W?aG?PG@CK?CA_CCk?[KG?A?o?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "Y???????????????FoFB?@S?Ag@?o?aG?Gc?CA_CCk?@AG?PBO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????[K?I_?i?_W?aG?PG@CK?AA_CCk?FoG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????Fo?I_?i?_W?aG?PG@CK?AA_CCk?[KG?C?o?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "Y???????????????FoFB?@S?Ag@?o?aG?Gc?AA_CCk?AAG?PBO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????[K?I_?i?_W?aG?PG@CK??Q_CCk?FoG?O?o?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "X???????????????[K?I_?i?_W?aG?PG@CK??Q_CCk?FoG??Go?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "W???????????????[K@?oCP?GcCCgAGW?DQ??i_@{A?O?W?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "W???????????????[K?I_?i?GcCCgAGW?_Y?CP_@{A?O?W?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "W???????????????[K?I_?i?GcCCgAGW?_Y?CP_@{A?G?W?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "W???????????????Fo?I_?i?GcCCgAGW?_Y?CP_FBA?@?W?", "st": "F", "vs": [8, 8]}
{"root": 313, "n": 14, "g6": "V???????????????FoFB?@S?AgCCgAGW?PE?AHO@?u??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?PO@E?`C?`G?Og?PI?@`_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?PO@E?EC@AG?`G?PI?AD_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?PO@E?EC@AG?`G?GS?O__?HC?AHO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?PO@E?EC@AG?`G?GS?G__A@C?AHO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?PO@E?EC@AG?`G?GS?A__A@C?AHO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?PO@E?EC@AG?`G?GS?A__A?c?AHO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?aO@E?`C?`G?Og?Gi?@`_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?aO@E?EC?`G?Og?Gi?GP_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aO@E?EC@AG?`G?GS?O__?IC?@DO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aO@E?EC@AG?`G?GS?G__AAC?@DO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aO@E?EC@AG?`G?GS?G__A?c?@DO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aO@E?EC@AG?`G?GS?C__A?c?@DO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?aOAI?EC?`G?Og?CY?GP_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "U?????????????~?O]?aOAI?EC@AG?Og?CY?CH_?", "st": "O", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?EC@AG?`G?GS?O__?QC??bO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?EC@AG?`G?GS?O__@@C??bO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?EC@AG?`G?GS?O__?Gs?O?o?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?EC@AG?`G?GS?G__AAC??bO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?EC@AG?`G?GS?C__A@C??bO?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OO_C?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OO_@?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?AO_A?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OG_C?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OG_@?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?GG_A?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OC_C?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?OC_@?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?GC_A?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW@AG?`G?GS?CC_A?S??oo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG?`G?GS?O__C?S?CGo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG?`G?GS?C__A?S?CGo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG?`G?GS?A__A?S?CGo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG?`G?GS?OG_?CS?CGo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG?`G?GS?OC_?CS?CGo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?O__C?S?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?O__@?S?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?G__A?S?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?A__A?S?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?OO_?CS?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?GS?OC_?CS?ACo?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?O__C?S?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?O__@?S?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?G__A?S?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?C__A?S?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?OO_?CS?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "W?????????????~?O]?aOAI?CW?KG@AG?Oc?OG_?CS?@Ao?", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "Y?????????????~?O]?aOAI?CW?KG@AG?Oc?AD?ACC?@GO?@G_??B_??", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "Y?????????????~?O]?aOAI?CW?KG@AG?Oc?AD??cC?GGO?GC_??B_??", "st": "F", "vs": [8]}
{"root": 323, "n": 13, "g6": "Y?????????????~?O]?aOAI?CW?KG@AG?Oc?AD??cC?GCO?GC_??B_??", "st": "F", "vs": [8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?O__?HC??og?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?O__?HC?@Ag?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?G__A@C??og?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?G__A@C?@Ag?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?A__A@C??og?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?A__A@C?@Ag?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?A__A?c?@Ag?CQo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_@E?`C?`G?Og?IA?OC_?aS?@DG?@`O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?O__?IC??og?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?O__?IC?CGg?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?G__AAC??og?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?G__AAC?CGg?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?G__A?c??og?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?G__A?c?CGg?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?C__A?c?CGg?AIo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?O__?QC?CGg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?O__?QC?ACg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?O__@@C?CGg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?O__@@C?ACg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?O__C?K?CGg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?G__AAC?CGg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?G__AAC?ACg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?C__A@C?CGg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?C__A@C?ACg?@Eo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OO_C?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OO_C?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OO_@?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OO_@?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?AO_A?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?AO_A?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?Gg?Go@AG?Oc?AO_?KK?AOG?ADO?OAo??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OG_C?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OG_C?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OG_@?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OG_@?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?GG_A?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?GG_A?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OC_C?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OC_C?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?OC_@?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?OC_@?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?GC_A?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?GC_A?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW@AG?`G?GS?CC_A?S?AHG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW@AG?`G?GS?CC_A?S?@DG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?O__C?S?@DG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?O__C?S??bG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?C__A?S?@DG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?C__A?S??bG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?A__A?S?@DG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?A__A?S??bG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?OG_?CS?@DG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?OG_?CS??bG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?CW?KG?`G?GS?OC_?CS?@DG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG?`G?GS?OC_?CS??bG?GPo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?O__@?S??bG?CHo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?CW@AG?Og@AA?GA_?`K?@DG?@`O?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?G__A?S??bG?CHo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_CQ?Gg?KG@AG?GS?A__A?S??bG?CHo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?Gg?KG?Og@@A??a_?`K??bG?GPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?Gg?KG?Og@?Q??a_?`K??bG?GPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_AI?CW@AG?`G@AA?GA_?Ok?AHG?@`O?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?G__A?S?AHG?ADo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?C__A?S?AHG?ADo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?OO_?CS?AHG?ADo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?CW?KG?`G@@A??a_?Ok?@DG?GPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "X???????????????^_CF_AI?CW?KG@AG?Oc?OG_?CS?AHG?ADo?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "Y???????????????^_CF_CQ?CW?KG?`G@?a??a_?Ok?@DG?GPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "W???????????????^_CF_@E?Oc?Og?aS?EE?AIO@AI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "W???????????????^_CF_AI?Oc?Og?aS?EE?@EO@AI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "W???????????????^_CF_AI?`C?Og?aS?EE?@EO?`I?G?W?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "W???????????????^_CF_CQ?Oc?Og?PS?EE?@EO@AI?G?W?", "st": "F", "vs": [8, 8]}
{"root": 323, "n": 14, "g6": "W???????????????^_CF_CQ?`C?Og?PS?EE?@EO?`I?G?W?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 13, "g6": "U?????????????~?O]?Oo@`?_c?_gA?W?Ci?AP_?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "U?????????????~?O]?Oo@`?HC@@GA?W?Ci?CD_?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?O__@AC??dO?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?O__?aC??dO?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?C__@AC??dO?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?A__AAC??dO?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?A__@AC??dO?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?Oo@`?HC@@G?_g@?K?A__?aC??dO?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?OO_C?S??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?OO_@?S??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?OO_?_S??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?GO_C?S??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?GO_?_S??oo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?CO_C?S??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?CO_@?S??oo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?OG_?AS??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?CG_?AS??oo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?AG_?AS??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?OC_?AS??oo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?HC@@G?_g@?K?GC_?AS??oo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?O__?AS?CCo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?C__?AS?CCo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?A__?AS?CCo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?OO_?CS?CCo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?CO_?CS?CCo?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG?_g@?K?@O_?CS?CCo?", "st": "F", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG@@G?OS?G__?aC?G@o?", "st": "O", "vs": [8]}
{"root": 334, "n": 13, "g6": "W?????????????~?O]?HOAE?EC?QG@@G?OS?C__@AC?G@o?", "st": "O", "vs": [8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?O__@AC?@Gg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?O__@AC?AAg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?C__@AC?@Gg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?A__AAC?@Gg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?A__AAC?AAg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?A__?aC?@Gg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?A__?aC?AAg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?OO_C?S?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?OO_@?S?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?OO_?_S?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?GO_C?S?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?CO_C?S?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_@I?GW?QG@@G?OS?_A_?KK?COG?OBO?COo??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?OG_?AS?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?AG_?AS?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?HC@@G?_g@?K?OC_?AS?@BG?@`o?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?EC?QG?_g@?K?O__?AS?@BG?GHo?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?EC?QG?_g@?K?A__?AS?@BG?GHo?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_@I?EC?QG?_g@?K?OO_?CS?@BG?GHo?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?AP_ACA?AGG?@Io?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?AP_?SA?CGG?@Io?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?@I_@CA?A@G?APo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?@I_?cA?C@G?APo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?@I_?`A??PG?APo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC@@G?_g@?K?@I_@?a??PG?APo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "W???????????????^_CF_@`?OSA?W?HS?HE?AEO@@I??OW?", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_AE?EC?_gA?W?Ci?AP_?aA??PG?GHO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_AE?EC@@G?_g?Ci?AP_@CA?AGG?OBO??Co??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?CD_ACA?AGG?@Io?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?CD_?SA?CGG?@Io?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?@I_@CA??HG?CDo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "X???????????????^_CF_AE?EC?QG@@G@?K?@I_@AA??PG?CDo?", "st": "O", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_AE?EC?QG@@G?Ci?CD_@CA?AGG?OBO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_AE?EC?QG@@G?Ci?CD_@CA?AGG?OBO?A?o??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_@I?GW?QG@@G?OS?GA_?KK?COG?OBO?COo??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 14, "g6": "Y???????????????^_CF_@I?GW?KG?QG?OS??a_@@K?COG?OBO?COo??", "st": "F", "vs": [8, 8]}
{"root": 334, "n": 15, "g6": "[?????????????????Fw?_{?GW?KG@@G?OS?@I_?aA?G@g??Co?CAG?@Gs?@CB??", "st": "F", "vs": [8, 8, 8]}
{"root": 334, "n": 15, "g6": "[?????????????????Fw?_{?GW?KG?QG?_c?@I_?aA?G@g?A?o??QG?AAs?@CB??", "st": "F", "vs": [8, 8, 8]}
{"root": 344, "n": 13, "g6": "U?????????????~?O]?OoCP?Gc?GgA?W?Ci?G`_?", "st": "O", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?OoG`?PC?PG?Gg@?K?O__@AC??dO?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?OoG`?PC?PG?Gg@?K?C__?QC??dO?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?PC?PG?Gg@?K?OO_C?S?COo?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?PC?PG?Gg@?K?OO_?_S?COo?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?PC?PG?Gg@?K?AO_?_S?COo?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?PC?PG?Gg@?K?OG_?AS?COo?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?PC?PG?Gg@?K?CG_?AS?COo?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?aC?aG?Gg@?K?O__?AS?@Co?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?aC?aG?Gg@?K?C__?AS?@Co?", "st": "F", "vs": [8]}
{"root": 344, "n": 13, "g6": "W?????????????~?O]?HOAE?aC?aG?Gg@?K?@__?AS?@Co?", "st": "F", "vs": [8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?O__@AC?COg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?aC?PG?Gg@?K?O__@AC?AGg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?C__?QC?COg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?aC?PG?Gg@?K?C__?QC?AGg?@Io?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?OO_C?S??dG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?OO_?_S??dG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?AO_?_S??dG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_@I?PC?PG?Gg@?K?AO_?_S?@BG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "Z???????????????^_CF_@I?GW?aG?PG?CS?OB??QC?A@O?CGO??QO?COw??", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?OG_?AS??dG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_@I?PC?PG?Gg@?K?OG_?AS?@BG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "Y???????????????^_CF_@I?GW?PG?Gg@?K??Q_@CK??PG?CPO?OGo??", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_AE?PC?PG?Gg@?K?CG_?AS??dG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "X???????????????^_CF_@I?PC?PG?Gg@?K?CG_?AS?@BG?G`o?", "st": "F", "vs": [8, 8]}
{"root": 344, "n": 14, "g6": "V???????????????^_CF_AE?Gc?GgA?W?aE?CPO?HU??", "st": "O", "vs": [8, 8]}
{"root": 360, "n": 13, "g6": "W?????????????~??kCC_AQ@?WAEG?`G?_S?@B??_c?CTO?", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "W?????????????~??kCC_AQ@?WAEG?`G?_S?@B??Oc?CTO?", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "W?????????????~??kCC_AQ@?WAEG?`G?_S?@B??Gc?CTO?", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "W?????????????~??kCC_AQ@?WAEG?`G?_S?@B??Ac?CTO?", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "V?????????????~?@H@DOOE@BC?`G@?g?CK?@W_CCc??", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "V?????????????~?OQ?QOGi@BC?`G@?g?CK?@W_A?s??", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "V?????????????~??k?QOGi@?WAEG?`G?_S?_c_?G[??", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "X?????????????~??k?QOGi@?WAEG?`G?_S?@B?@AC?GCO?_c_?", "st": "F", "vs": [8]}
{"root": 360, "n": 13, "g6": "V?????????????~??kCC_Gi@?WAEG?`G?CK?AQ_@?k??", "st": "F", "vs": [8]}
{"root": 360, "n": 14, "g6": "X???????????????^_?J?_c?HGA?o?`G?_S?@B?@DS?GWg?CCo?", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "[???????????????^_?J?AQ@?WAEG?`G?_S?@B??_c?CTO?GOO?OGO?OQG??OE??", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "X???????????????^_?J?_c?HGA?o?`G?_S?@B?@DS?GWg?@Co?", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "W???????????????^_?QOGi@BC?`G@?g?CK?_c_A?q??kW?", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "W???????????????^_?QOGi@?WAEG?`G?_S?@W_?GY?OQW?", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "W???????????????^_CC_AQ?agAEG?`G?CK?OE_@?i??kW?", "st": "F", "vs": [8, 8]}
{"root": 360, "n": 14, "g6": "W???????????????^_CC_AQ?agAEG@?g?CK?@W_?`I?GBW?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@K?H_@QAAg@?o?SG?OS?OB?AEc?O?o?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@K?H_@QAAg@?o?SG?OS?OB?AEc?C?o?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@K?H_@QAAg@?o?SG?OS?OB?AEc??_o?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@K?H_@QAAg@?o?SG?OS?OB?AEc??Co?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@KAE_@K?DG@?o?SG?OS?OB?CDS?C?o?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@KAE_@K?DG@?o?SG?OS?OB?CDS??_o?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "W?????????????~?@KAE_@K?DG@?o?SG?OS?OB?CDS??Go?", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?GY?H_@QAAg@?o?SG@?K?AW_?_k??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?GY?H_@QAAg@?o?SG?OS?AW_A?[??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?@KAE_@QAAg@?o?_g@?K?@K_?SK??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?@KAE_@QAAg@?o?SG?OS?@K_A?[??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?@KAE_@KAAg@?o?_g@?K?@Q_?SK??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?@KAE_@KAAg@?o?SG@?K?@Q_?_k??", "st": "F", "vs": [8]}
{"root": 368, "n": 13, "g6": "V?????????????~?@KAE_@K?DGCDO?_g@?K?GE_?SK??", "st": "F", "vs": [8]}
{"root": 368, "n": 14, "g6": "Y???????????????^_?R?@K?DGCDO@?o?IC?CD?A?W?C?o??HO?Oso??", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "X???????????????^_?R?@K?DG@?o?SG?OS?OB?AEc?OTG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "X???????????????^_?R?@K?DG@?o?SG?OS?OB?AEc?OTG?@@o?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "Y???????????????^_?R?Os?Co?IO@?o?IC?CD?A?W?C?o??PO?_io??", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "Y???????????????^_AE_@K?DG@?o?SG@?K?_i_?GK?@KG?CDO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "Y???????????????^_?R?Os?Co?IO?_g@?K?_i_?AK?CBG?A`O?@?o??", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "W???????????????^_AE_@K?DGCDO@?o?IC?CD_A?Y?@KW?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "W???????????????^_AE_@KAAg@?o?SG@?K?AW_?IQ?AAw?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "W???????????????^_AE_@QAAg@?o?SG?OS?AW_?Ha?G@w?", "st": "F", "vs": [8, 8]}
{"root": 368, "n": 14, "g6": "W???????????????^_?R?OsAAg@?o?_g@?K?@K_?IQ?@Ow?", "st": "F", "vs": [8, 8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q__q?Og?Go?PG?_S?OB?ADc?O?o?", "st": "F", "vs": [8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q__q?Og?Go?PG?_S?OB?ADc?A?o?", "st": "F", "vs": [8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q__q?Og?Go?PG?_S?OB?ADc??_o?", "st": "F", "vs": [8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q__q?Og?Go?PG?_S?OB?ADc??Go?", "st": "F", "vs": [8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q_Ok?Og?Go?PG?_S?OB?CES?A?o?", "st": "F", "vs": [8]}
{"root": 378, "n": 13, "g6": "W?????????????~??k?Q_Ok?Og?Go?PG?_S?OB?CES??_o?", "st": "F", "vs": [8]}
{"root": 378, "n": 14, "g6": "Y???????????????^_?J?ASABG?`O?Go?Gc?GD?A?W?A?o??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 378, "n": 14, "g6": "X???????????????^_?J?AS?Og?Go?PG?_S?OB?ADc?OXG?C@o?", "st": "F", "vs": [8, 8]}
{"root": 378, "n": 14, "g6": "X???????????????^_?J?AS?Og?Go?PG?_S?OB?ADc?OXG?@@o?", "st": "F", "vs": [8, 8]}
{"root": 378, "n": 14, "g6": "Y???????????????^_?J?AS@Ao?`O?Go?Gc?GD?A?W?A?o?@@O?_qo??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB?AAC?CUO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB??QC?CUO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB?@Dc?O@O?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB?@Dc?G@O?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB?@Dc??`O?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k?eOAE?ECCAG?`G@?S?GB?@Dc?@?o?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB?C@C?AXO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB?A@C?AXO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB??PC?AXO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB?C?c?AXO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB??Gc?AXO?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "W?????????????~??k@D_AE?ECCAG?`G@?S?GB??eS?@?o?", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~?CU?eO@`A@C?`GA?g?_K?@W_?Os??", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~?CU?eOAE?ECCAG?`G?_K?@W_A?k??", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~?CU?eOAE?ECCAG?`G@?S?@W_@?[??", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~??k@D_CqA@C?`GA?g?_K?AE_?KK??", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~??k@D_Cq?EC?`GA?g?_K?AE_CAK??", "st": "F", "vs": [8]}
{"root": 389, "n": 13, "g6": "V?????????????~??k@D_Cq?ECCAGA?g?_K?AE_?`K??", "st": "F", "vs": [8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Cq?GW?KGCAG?Oc?OD?@?W?GGO?_AO?Gko??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Cq?GW?KGCAG?Oc?OD?@?W?@GO?_AO?Gko??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Cq?GW?KGCAG?Oc?OD?@?W?@GO?OAO?Gko??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Cq?GW?KGCAG?Oc?OD?@?W?@GO?@AO?Gko??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "X???????????????^_?J?AE?ECCAG?`G@?S?GB?@Dc?AXG?A@o?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Gk?GW?KGCAG?Oc?OD?@?W?GCO?_CO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "Y???????????????^_?J?Gk?GW?KGCAG?Oc?OD?@?W?@CO?_CO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_Cq?ECCAG?`G?_K?AE_A?i??kW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_Cq?ECCAG?`G@?S?AE_@?Y??kW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_CqA@C?`GA?g?_K?@W_?KI?@BW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_Cq?EC?`GA?g?_K?@W_CAI?@BW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_Cq?ECCAGA?g?_K?@W_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_@D_Cq?GW?KGCAG?Oc?OD_@?Y??kW?", "st": "F", "vs": [8, 8]}
{"root": 389, "n": 14, "g6": "W???????????????^_?J?Gk?RG?KGA?g?_K?_P_?`I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K_@I?GW?IG?TG?OS?GB?A?c?OXO?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K_@I?GW?IG?TG?OS?GB?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K_@I?GW?IG?TG?OS?GB??@c?OXO?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K__q?Cg?Oo?IG?OS?GB?C?c?@So?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K__q?Cg?Oo?IG?OS?GB?A?c?@So?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K__q?Cg?Oo?IG?OS?GB?@?c?@So?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "W?????????????~?GK?K__q?Cg?Oo?IG?OS?GB??Ac?@So?", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~?OX?HOAE?DC?TG?_g?_K?OW_?Kc??", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~??qCEO@I?DC?TG?_g?_K?OW_?Os??", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~??qCEO@I?GW?IG?TG?_K?OW_?_k??", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~?GKCEO@I?GW?IG?TG?OS?@c_@?[??", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~?GK?K__q?GW?IG?TG?_K?@I_?_k??", "st": "F", "vs": [8]}
{"root": 404, "n": 13, "g6": "V?????????????~?GK?K__q?Cg?TG?_g?_K?AE_?IK??", "st": "F", "vs": [8]}
{"root": 404, "n": 14, "g6": "X???????????????^_AB?@c?Cg?Oo?IG?OS?GB?CES?@Sg?OCo?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "X???????????????^_AB?@c?Cg?Oo?IG?OS?GB?CES?@Sg?GCo?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_CEO@I?DC?TG?_g?_K?@c_?Oq?GKW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_CEO@I?GW?IG?TG?_K?@c_?_i?GKW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_CEO@I?GW?IG?TG?OS?OW_@?Y??qW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_?K__q?Cg?IG?TG?_K?AE_?_i?GKW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_?K__q?Cg?TG?_g?_K?OW_?II?@BW?", "st": "F", "vs": [8, 8]}
{"root": 404, "n": 14, "g6": "W???????????????^_?K__q?GW?IG?TG?_K?OW_?HQ?AAw?", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 13, "g6": "W?????????????~??k?K_GQ?OW?eGA@G?GS?_B?C?c?@TO?", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "W?????????????~??k?K_GQ?OW?eGA@G?GS?_B?A?c?@TO?", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "W?????????????~??k?K_GQ?OW?eGA@G?GS?_B?@?c?@TO?", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "W?????????????~??k?K_GQ?OW?eGA@G?GS?_B??Ac?@TO?", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "V?????????????~??q@AOAi?RCA@G?OgA?K?@W_?_s??", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "V?????????????~??k?TOCE?RCA@G?OgA?K?@c_@AS??", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "V?????????????~??k@AOAi?OW?eGA@G?GS?@c_C?[??", "st": "F", "vs": [8]}
{"root": 417, "n": 13, "g6": "V?????????????~??k?K_Ai?OW?eGA@GA?K?GQ_?Ok??", "st": "F", "vs": [8]}
{"root": 417, "n": 14, "g6": "Y???????????????^_?J?@c?`G?_o?eG@?c?AD?C?W?OAO??SO?Aio??", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 14, "g6": "X???????????????^_?J?@c?`G?_oA@G?GS?_B??TS?AWg?_Co?", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 14, "g6": "X???????????????^_?J?@c?`G?_oA@G?GS?_B??TS?AWg?OCo?", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 14, "g6": "W???????????????^_?K_GQ?Ig?eGA@GA?K?CE_?Oi??kW?", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 14, "g6": "W???????????????^_?K_GQ?Ig?eG?OgA?K?@W_A@I?ABW?", "st": "F", "vs": [8, 8]}
{"root": 417, "n": 14, "g6": "W???????????????^_?J?Ai?OW?eG?OgA?K?GQ_A@I??qW?", "st": "F", "vs": [8, 8]}
{"root": 432, "n": 13, "g6": "X?????????????~??e?SOGY?OW?aG?PG?aS?@B??MC?OCO?OC_?", "st": "F", "vs": [8]}
{"root": 432, "n": 13, "g6": "X?????????????~??e?SOGY?OW?aG?PG?aS?@B??MC?OCO?O@_?", "st": "F", "vs": [8]}
{"root": 432, "n": 13, "g6": "X?????????????~??w?H_Aa?`g?_o?aG?Gc?Gd?CCC?GAO?@B_?", "st": "F", "vs": [8]}
{"root": 432, "n": 14, "g6": "[???????????????^_?M?@K?IG@BO?_o?PC?AH?@Cg?OOO?OC_?_OO?GCG??G]??", "st": "F", "vs": [8, 8]}
{"root": 432, "n": 14, "g6": "[???????????????^_?M?@K?IG@BO?_o?PC?AH?@Cg?OOO?OC_?OOO?OCG??G]??", "st": "F", "vs": [8, 8]}
{"root": 514, "n": 13, "g6": "W?????????????}??w@B?CS?HG?dOAAG?IS?HB?CCC?GeO?", "st": "O", "vs": [8]}
{"root": 514, "n": 13, "g6": "W?????????????}??w@B?CS?HG?dOAAG?IS?HB?CAC?GeO?", "st": "O", "vs": [8]}
{"root": 514, "n": 13, "g6": "W?????????????}??w@B?CS?HG?dOAAG?IS?HB?AHc?O@O?", "st": "O", "vs": [8]}
{"root": 514, "n": 13, "g6": "W?????????????}??w@B?CS?HG?dOAAG?IS?HB?AHc?O?o?", "st": "O", "vs": [8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CCC?GeO?}?O??Oo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CCC?GeO?}?O??Ao??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CCC?GeO?}?O??@o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?OOO?_OO?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?OOO?_AO?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?OOO?_@O?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "X???????????????^??M?GW?PO?QO?dO@@C?Ad?AHc?C`g?__o?", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CAC?GeO?}?O??_o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CAC?GeO?}?O??Ao??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?CAC?GeO?}?O??@o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?OGO?_AO?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?OGO?_@O?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "X???????????????^??M?GW?PO?QOAAG?IS?HB?AHc?ATG?_Oo?", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "X???????????????^??M?GW?PO?QO?dO@@C?Ad?AHc?C`g?_Oo?", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O@O?}?O??_o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O@O?}?O??Oo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O@O?}?O??@o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y???????????????^??M?GW?PO?QO?dO@@C?Ad?@GW?O@O?_@O?PKo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "X???????????????^??M?GW?PO?QO?dO@@C?HB?AHc?@Qg?_Ao?", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O?o?}?O??_o??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O?o?}?O??Oo??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 14, "g6": "Y????????????????w@B?CS?HG?dOAAG?IS?HB?AHc?O?o?}?O??Ao??", "st": "O", "vs": [8, 8]}
{"root": 514, "n": 15, "g6": "\\??????????????????M?GW?PO?QO?dO@@C?Ad?@GW?OOO?}?O??@o?OGC?AHd???AW??", "st": "O", "vs": [8, 8, 8]}
{"root": 514, "n": 15, "g6": "Y?????????????????Fo?@o?`_?a_?QO@@C?HB?AHc?ATG?AdG?_Ow??", "st": "O", "vs": [8, 8, 8]}
{"root": 514, "n": 15, "g6": "\\??????????????????M?GW?PO?QO?dO@@C?Ad?@GW?O@O?}?O??Oo?O?c?AHd???_W??", "st": "O", "vs": [8, 8, 8]}
{"root": 514, "n": 16, "g6": "Z????????????????????}??F?@B??a_?HG?OP?AHc?ATG?AdG?HBC?OG]??", "st": "O", "vs": [8, 8, 8, 8]}
{"root": 628, "n": 13, "g6": "W?????????????~?@IAEO@I?OW?KG@@G@?S?AB?@AC?OUO?", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "W?????????????~?@IAEO@I?OW?KG@@G@?S?AB??aC?OUO?", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "W?????????????~?@IAEO@I?OW?KG@@G@?S?AB??IC?OUO?", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "W?????????????~?@IAEO@I?OW?KG@@G@?S?AB?CDc??Go?", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "W?????????????~?@ICD_@I?OW?KG@@G@?S?AB??PC?GXO?", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "V?????????????~?OUAEOCE?EC@@GA?g?GK?AS_?HS??", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "V?????????????~?OUAEO@I?OW@@GA?g?GK?AS_?KK??", "st": "F", "vs": [8]}
{"root": 628, "n": 13, "g6": "X?????????????~?@ICD_Oq?OW?KG@@G@?S?AB??SC?OGO?@I_?", "st": "F", "vs": [8]}
{"root": 628, "n": 14, "g6": "Y???????????????^_?Q_Oq?Cg?_o?KG?_c?OD??OW?CGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 628, "n": 14, "g6": "Y???????????????^_?Q_Oq?Cg?_o?KG?_c?OD??OW?AGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 628, "n": 14, "g6": "Y???????????????^_AEO@I?OW@@GA?g?GK?@O_CDc?@IG?@`O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 628, "n": 14, "g6": "W???????????????^_CD_Oq?OW@@GA?g?GK?@I_?KI?@IW?", "st": "F", "vs": [8, 8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG@AG?Gc?CB??aC?GUO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG@AG?Gc?CB??QC?GUO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG@AG?Gc?CB?ADc?C@O?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG@AG?Gc?CB?ADc?O?o?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB?@@C?OXO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB??`C?OXO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB??_c?OXO?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB?CES?G?o?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "W?????????????~??iAD_@I?GW?KG@AG?Gc?CB?CES??Ao?", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "V?????????????~?GUCEO@I?GW?KG@AG?OK?@S_?PK??", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "V?????????????~??iAD__q?GW?KG?PG?OK?@I_@AK??", "st": "F", "vs": [8]}
{"root": 702, "n": 13, "g6": "V?????????????~??iAD__q?Cg?KG?PG?OK?AE_@AK??", "st": "F", "vs": [8]}
{"root": 702, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?KG?`C?AH??_W?AGO?_@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 702, "n": 14, "g6": "Y???????????????^_?I_Ok?Cg?Oo?KG?`C?AH??_W?CCO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 702, "n": 14, "g6": "Y???????????????^_AD_@I?GW?KG@AG?OK?GG_CES??iG?AHO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 702, "n": 14, "g6": "Y???????????????^_?I_Ok?Cg?Oo?KG?`C?AH??_W?ACO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 702, "n": 14, "g6": "W???????????????^_?I_OkABG?KG?PG?OK?@I_?Oq?CGw?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB??QC?GUO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB??IC?GUO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB?ADc?C@O?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB?ADc?A@O?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB?ADc?O?o?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AICEO@I?GW?KG@AG?Gc?OB?ADc?A?o?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB?@@C?OXO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB??`C?OXO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB??Gc?OXO?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB?CES?A?o?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?KG@AG?Gc?OB?CES??Ao?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?GUCEOAE?EC@AG?PG@?K?CS_?HS??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?GUCEO@I?GW@AG?PG@?K?CS_?KK??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?GUCEO@I?GW?KG@AG@?K?CS_?PK??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?GUCEO@I?GW?KG@AG?Gc?CS_A?[??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?AIAD__q?GW?KG?PG@?K?@I_@AK??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "X?????????????~?AIAD__q?GW?KG@AG?Gc?OB??SC?OAO?@I_?", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?AIAD__q?Cg@AG?PG@?K?AE_?KK??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "V?????????????~?AIAD__q?Cg?KG?PG@?K?AE_@AK??", "st": "F", "vs": [8]}
{"root": 710, "n": 13, "g6": "X?????????????~?AIAD__q?Cg?Oo?KG?`C?AH?C@C??aO?OB_?", "st": "F", "vs": [8]}
{"root": 710, "n": 14, "g6": "Y???????????????^_?a__q?Cg?Oo?KG?`C?AH?A?W?@GO?C@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "Y???????????????^_?a__q?Cg?Oo?KG?`C?AH?A?W??gO?C@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "X???????????????^_?a_@I?GW?KG@AG?Gc?OB?ADc?OXG?C@o?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "Y???????????????^_?a_Ok?Cg?Oo?KG?`C?AH?A?W?CCO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "Y???????????????^_?a_Ok?Cg?Oo?KG?`C?AH?A?W?ACO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "Y???????????????^_?a_Ok?Cg@AG?PG@?K?_q_??k?@BG?@`O??Go??", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?GW@AG?PG@?K?@I_?KI?AIW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?GW?KG@AG@?K?@I_?PI?AIW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?GW?KG@AG?Gc?@I_A?Y?AIW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?GW?KG?PG@?K?CS_@AI??dW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?Cg?Oo@AG@?K?@`_?PI?AIW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_AD__q?Cg?Oo?KG?`C?AH_A?Y?AIW?", "st": "F", "vs": [8, 8]}
{"root": 710, "n": 14, "g6": "W???????????????^_?a_OkABG?KG?PG@?K?@I_?Oq?CGw?", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB?ACC?ChO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB?A@C?ChO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB??`C?ChO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB?C?c?ChO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB??Cc?ChO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P__i?OW?kG@@G@@S?AB?@IS?O?o?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P_HQ?OW?kG@@G@@S?AB?AGC?OTO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P_HQ?OW?kG@@G@@S?AB??WC?OTO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "W?????????????}?@W?P_HQ?OW?kG@@G@@S?AB??Gc?OTO?", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "V?????????????}?@W?P_HQAAg?kGAAg?GK?CE_@@K??", "st": "F", "vs": [8]}
{"root": 750, "n": 13, "g6": "X?????????????}?@W?P_HQAAg?_o?kG?_c?OT?CGC??KO?AB_?", "st": "F", "vs": [8]}
{"root": 750, "n": 14, "g6": "Z???????????????^??U?AKAAg?_o?kG?_c?AB?ACC?ChO?`?O?OTO??CW??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AKAAg?_o?kG?_c?OT??OW?GCO?_CO?HQo??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AKAAg?_o?kG?_c?OT??OW?GCO??cO?HQo??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Z???????????????^??U?AKAAg?_o@@G@@S?AB?A@C?ChO?_CO?D`O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AKAAg?_o?kG?_c?OT??OW?ACO?_CO?HQo??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Z???????????????^??U?AKAAg?_o@@G@@S?AB?C?c?ChO?OGO?D`O?@?W??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "[???????????????^??U?AKAAg?_o?kG?_c?OT?C?c?ChO?P?O??cO?@@g??@E??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????@W?P__i?OW?kG@@G@@S?AB??Cc?ChO?}?O??Go??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????@W?P_HQ?OW?kG@@G@@S?AB?AGC?OTO?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AK?dG?_o?kG?_c?OT??OW?G_O?@CO?_io??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AK?dG?_o?kG?_c?OT?CDS??QG?ABO?P?o??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????@W?P_HQ?OW?kG@@G@@S?AB??WC?OTO?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????^??U?AK?dG?_o?kG?_c?OT??OW?@_O?@CO?_io??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "X???????????????^??U?AK?dG?_o?kG?_c?AB?CDS?GIg?B?o?", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????@W?P_HQ?OW?kG@@G@@S?AB??Gc?OTO?}?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Y???????????????@W?P_HQ?OW?kG@@G@@S?AB??Gc?OTO?}?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Z???????????????^??U?AK?dG?_o?kG?_c?AB??Gc?OTO?@GO?OTO?@?W??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "X???????????????@W?P_HQAAg?kGAAg?GK?CE_@@K?^?G?@?o?", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "Z???????????????^??U?AK?dGCDO?kG@@S?CE_@@K?O_G??WO?ABO?G?W??", "st": "F", "vs": [8, 8]}
{"root": 750, "n": 14, "g6": "[???????????????^??U?AK?dGCDO?_o?UC?GH?AAg?O_O??W_?P?O??QG??O]??", "st": "F", "vs": [8, 8]}
{"root": 788, "n": 13, "g6": "W?????????????~?OX?PO@E?EC?QGA@G?_S?CB?ACC?AMO?", "st": "F", "vs": [8]}
{"root": 788, "n": 13, "g6": "W?????????????~?OX?PO@E?EC?QGA@G?_S?CB?@CC?AMO?", "st": "F", "vs": [8]}
{"root": 788, "n": 13, "g6": "W?????????????~?OX?PO@E?EC?QGA@G?_S?CB??SC?AMO?", "st": "F", "vs": [8]}
{"root": 788, "n": 14, "g6": "Y???????????????^_CEOAI?CW?KG?QG@?c?GD??_W?GOO?G_O?C[o??", "st": "F", "vs": [8, 8]}
{"root": 788, "n": 14, "g6": "Y???????????????^_CEOAI?CW?KG?QG@?c?GD??_W?GOO?A_O?C[o??", "st": "F", "vs": [8, 8]}
{"root": 788, "n": 14, "g6": "Y???????????????^_CEOAI?CW?KG?QG@?c?GD??_W?COO?A_O?C[o??", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q_Oq?_g?Go?`G@?S?_B?CDc?C?o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q_Oq?_g?Go?`G@?S?_B?CDc?@?o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q_Oq?_g?Go?`G@?S?_B?CDc??_o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q_Oq?_g?Go?`G@?S?_B?CDc??Go?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q__k?_g?Go?`G@?S?_B?AES?C?o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q__k?_g?Go?`G@?S?_B?AES?@?o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "W?????????????~??k?Q__k?_g?Go?`G@?S?_B?AES??_o?", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "V?????????????~??k?Q__k@BG@@OA?gA?K?@E_?`K??", "st": "F", "vs": [8]}
{"root": 810, "n": 13, "g6": "X?????????????~??k?Q__k@BG@@O?`G@?S?_B??cC??bO??P_?", "st": "F", "vs": [8]}
{"root": 810, "n": 14, "g6": "X???????????????^_?J?AS?_g?Go?`G@?S?_B?CDc?GXG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "Z???????????????^_?J?AS?_g?Go?`G@?S?_B?CDc?C?o?OqO?A@O??_W??", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "X???????????????^_?J?AS?_g?Go?`G@?S?_B?CDc?GXG?A@o?", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "Z???????????????^_?J?AS?_g?Go?`G@?S?_B?CDc?@?o?OqO?G@O??_W??", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "X???????????????^_?J?AS?_g?Go?`G@?S?_B?CDc?GXG?@@o?", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "Y???????????????^_?J?AS@BG@@O?`G@?S?_B?CDc?AOG?@EO??Po??", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "Y???????????????^_?J?ASAAo@@O?Go?Oc?OD?C?W?C?o?A@O?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 810, "n": 14, "g6": "Y???????????????^_?J?ASAAoAEO@@O@?S?_B??`K?AOG??PO?@Eo??", "st": "F", "vs": [8, 8]}
{"root": 972, "n": 13, "g6": "W?????????????~?AI@EO@I?GW?SG@@G?CS?CB?AAC?OUO?", "st": "O", "vs": [8]}
{"root": 972, "n": 13, "g6": "W?????????????~?AICD_@I?GW?SG@@G?CS?CB?@ES?G?o?", "st": "O", "vs": [8]}
{"root": 972, "n": 13, "g6": "V?????????????~?OU@EO@I?GW@@G?Gg?OK?CS_?SK??", "st": "O", "vs": [8]}
{"root": 972, "n": 13, "g6": "V?????????????~?OU@EO@I?GW?SG?Gg?OK?CS_@@K??", "st": "O", "vs": [8]}
{"root": 1002, "n": 13, "g6": "W?????????????~??k?P_Ga?OW?QGCDG?CS?OB?AEc??`O?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "W?????????????~??k?P_Ga?OW?QGCDG?CS?OB?AEc??DO?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "W?????????????~??kAE_AK?aG?_o?QG?CS?OB??OS?OSo?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "W?????????????~??kAE_AK?aG?_o?QG?CS?OB??GS?OSo?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "W?????????????~??kAE_AK?aG?_o?QG?CS?OB??AS?OSo?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~?GY?P_CE?HCCDG?Gg@?K?@W_@CS??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~?GY?P_Ga?HCCDG?Gg@?K?@W_?_s??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~?GY?P_Ga?OW?QGCDG?CS?@W_A?[??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~??kAE_CE?HCCDG?Gg@?K?AK_@CS??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~??kAE_Ga?OW?QGCDG?CS?AK_A?[??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~??kAE_AK?OWCDG?Gg@?K?Ga_?QK??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~??kAE_AK?OW?QGCDG@?K?Ga_?Gk??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "X?????????????~??kAE_AK?OW?QGCDG?CS?OB??aC?GCO?Ga_?", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "V?????????????~??kAE_AK?aGCDG?Gg@?K?CE_?QK??", "st": "F", "vs": [8]}
{"root": 1002, "n": 13, "g6": "X?????????????~??kAE_AK?aG?_o?QGAAc?@D??cC?CGO?OB_?", "st": "F", "vs": [8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?AK?aG?_o?QGAAc?@D?A?W??`O??IO?Oso??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "X???????????????^_?J?AK?aG?_o?QG?CS?OB?AEc?OSg?@Ao?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?Go@CO?_o?HC?@D?A?W?@@O??QO?_ho??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?Go@CO?_o?HC?@D?A?W??`O??QO?_ho??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?Go?_o?QG@?K??Q_CDK?CPG?@DO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?HCCDG?Gg@?K?Ga_?_q??kW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?OW?QGCDG?CS?Ga_A?Y??kW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_CE?HCCDG?Gg@?K?@W_?Pa?CPW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?OWCDG?Gg@?K?@W_?QI?CPW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?OW?QGCDG@?K?@W_?Gi?CPW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_AE_AK?OW?QGCDG?CS?OB??JC?AGG?OGO?Gao??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?aG?QGCDG?CS?CE_A?Y??kW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_AK?aGCDG?Gg@?K?@W_?QI?ABW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_AE_Ga?OW?QGCDG?CS?@W_?Pa?G@w?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_AE_AK?aG?_o?QGAAc?@D??JC?AOG?GOO?OBo??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "W???????????????^_?J?Os?OWCDG?Gg@?K?AK_?QI?CPW?", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?OW?QGCDG?CS?OB??Pc?AGG?OGO?Gao??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?aG?_o?QGAAc?@D??Pc?AOG?GOO?OBo??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?Go?_oCDG?CS?OB??QK?AGG?OGO?Gao??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 14, "g6": "Y???????????????^_?J?Os?Go?_o?QGAAc?OB??Gk?AGG?OGO?Gao??", "st": "F", "vs": [8, 8]}
{"root": 1002, "n": 15, "g6": "Z?????????????????Fw?Os?Go?_o?QGAAc?OB??JC??ag?COG?OGG?CP[??", "st": "F", "vs": [8, 8, 8]}
{"root": 1002, "n": 15, "g6": "Z?????????????????Fw?Os?aG?_o?QGAAc?@D??JC?@EG?C_G?GOG?G@{??", "st": "F", "vs": [8, 8, 8]}
{"root": 1002, "n": 15, "g6": "Z?????????????????Fw?@W@BO?_oCDG?CS?OB??Pc?@Gg?COG?OGG?CP[??", "st": "F", "vs": [8, 8, 8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AICEO@I?GW?SG?IG?Oc?GB?AAC?CUO?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AICEO@I?GW?SG?IG?Oc?GB?@Dc?G@O?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AICEO@I?GW?SG?IG?Oc?GB?@Dc?G?o?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AI@D_@I?GW?SG?IG?Oc?GB?A@C?OXO?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AI@D_@I?GW?SG?IG?Oc?GB?A?c?OXO?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "W?????????????~?AI@D_@I?GW?SG?IG?Oc?GB?CES?G?o?", "st": "O", "vs": [8]}
{"root": 1014, "n": 13, "g6": "V?????????????~?CUCEO@I?GW?IG?`G?_K?CS_?SK??", "st": "O", "vs": [8]}
{"root": 1014, "n": 14, "g6": "Y???????????????^_?a__q?Cg?Oo?SG?DC?CH?@?W?GGO?O@O?Gko??", "st": "O", "vs": [8, 8]}
{"root": 1014, "n": 14, "g6": "X???????????????^_?a_@I?GW?SG?IG?Oc?GB?@Dc?OXG?O@o?", "st": "O", "vs": [8, 8]}
{"root": 1024, "n": 13, "g6": "W?????????????~??i?POCe?ECAAG?`G?GS?GB?CFC?GAO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~??i?POCe?ECAAG?`G?GS?GB?CFC?CAO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~??i?POCe?ECAAG?`G?GS?GB?CFC?G@O?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~??i?POCe?ECAAG?`G?GS?GB?CFC??`O?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB?@AC?ARO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB??QC?ARO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB?A@C?ARO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB?@@C?ARO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB??HC?ARO?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "W?????????????~?O[?I_AI?ECAAG?`G?GS?GB??cs?O?o?", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "V?????????????~?O[?co@`@@C?`G?Og?_K?@S_?PS??", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "V?????????????~?O[?POCe?ECAAG?Og?_K?@S_?`K??", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "V?????????????~?O[?POCe?ECAAG?`G?GS?@S_@?[??", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "V?????????????~?O[?I_Ce@@C?`G?Og?_K?AI_?KK??", "st": "F", "vs": [8]}
{"root": 1024, "n": 13, "g6": "V?????????????~?O[?I_Ce?EC?`G?Og?_K?AI_AAK??", "st": "F", "vs": [8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KGAAG?Oc?AD?@?W?GAO?OAO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KGAAG?Oc?AD?@?W?GAO?@AO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KGAAG?Oc?AD?@?W?CAO?OAO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KGAAG?Oc?AD?@?W?CAO?@AO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?CGO?OGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?CGO?GGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?CGO?@GO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?@GO?OGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?@GO?GGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KGAAG?Oc?AD?@?W?@GO?@GO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "W???????????????^_CF?Ce?ECAAG?Og?_K?AI_?`I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "W???????????????^_CF?Ce?ECAAG?`G?GS?AI_@?Y??iW?", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "W???????????????^_CF?Ce@@C?`G?Og?_K?@S_?KI?@DW?", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "W???????????????^_CF?Ce?EC?`G?Og?_K?@S_AAI?@DW?", "st": "F", "vs": [8, 8]}
{"root": 1024, "n": 14, "g6": "W???????????????^_CF?AI?QW?KGAAG?GS?CH_@?Y??iW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 13, "g6": "W?????????????~??i?POCe?EC?aGA@G?GS?GB?CFC?GAO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~??i?POCe?EC?aGA@G?GS?GB?CFC?CAO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~??i?POCe?EC?aGA@G?GS?GB?CFC?G@O?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~??i?POCe?EC?aGA@G?GS?GB?CFC??`O?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB?AAC?ARO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB?@AC?ARO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB??QC?ARO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB?@@C?ARO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB??HC?ARO?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "W?????????????~?O[?I_AI?EC?aGA@G?GS?GB??cs?O?o?", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "V?????????????~?O[?co@`?PCA@G?Og?_K?@S_?PS??", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "V?????????????~?O[?POCe?EC?aG?Og?_K?@S_A@K??", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "V?????????????~?O[?POCe?EC?aGA@G?GS?@S_@?[??", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "V?????????????~?O[?I_Ce?PCA@G?Og?_K?AI_?KK??", "st": "F", "vs": [8]}
{"root": 1040, "n": 13, "g6": "V?????????????~?O[?I_Ce?ECA@G?Og?_K?AI_?aK??", "st": "F", "vs": [8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KG?aG@?c?AD?@?W?GAO?OAO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KG?aG@?c?AD?@?W?GAO?@AO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KG?aG@?c?AD?@?W?CAO?OAO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_?I_AI?QW?KG?aG@?c?AD?@?W?CAO?@AO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?GGO?GGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?GGO?@GO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?CGO?GGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?CGO?@GO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?@GO?GGO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "Y???????????????^_CF?@S?Gg?KG?aG@?c?AD?@?W?@GO?@GO?Ceo??", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "W???????????????^_CF?Ce?EC?aG?Og?_K?AI_A@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "W???????????????^_CF?Ce?EC?aGA@G?GS?AI_@?Y??iW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "W???????????????^_CF?Ce?PCA@G?Og?_K?@S_?KI?@DW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "W???????????????^_CF?Ce?ECA@G?Og?_K?@S_?aI?@DW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "W???????????????^_CF?AI?QW?KG?aG?GS?OH_@?Y??iW?", "st": "F", "vs": [8, 8]}
{"root": 1040, "n": 14, "g6": "X???????????????^_CF?Ce?EC?Og@?W?DQ?OH_?PQ?AGg?G?o?", "st": "F", "vs": [8, 8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iAEO@I?GW?KG?PG?OS?GB?@AC?OUO?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iAEO@I?GW?KG?PG?OS?GB??aC?OUO?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iAEO@I?GW?KG?PG?OS?GB??QC?OUO?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iAEO@I?GW?KG?PG?OS?GB?CDc??Go?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iCD_@I?GW?KG?PG?OS?GB?@@C?GXO?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iCD_@I?GW?KG?PG?OS?GB?@?c?GXO?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "W?????????????~??iCD_@I?GW?KG?PG?OS?GB?AES?O?o?", "st": "F", "vs": [8]}
{"root": 1102, "n": 13, "g6": "X?????????????~??iCD_Oq?Cg?Oo?KG?Gc?GB??SC?CGO?CD_?", "st": "F", "vs": [8]}
{"root": 1102, "n": 14, "g6": "Y???????????????^_?I_Oq?Cg?Oo?KG?Gc?CD?@?W?CGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1102, "n": 14, "g6": "Y???????????????^_?I_Oq?Cg?Oo?KG?Gc?GB?CDc?@OG?CDO?GOo??", "st": "F", "vs": [8, 8]}
{"root": 1102, "n": 14, "g6": "Y???????????????^_?I_Oq?Cg?Oo?KG?Gc?CD?@?W?AGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1102, "n": 14, "g6": "Y???????????????^_?I_Oq?Cg?Oo?KG?Gc?CD?@?W?@GO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1102, "n": 14, "g6": "Y???????????????^_?I__k?Cg?Oo?KG?Gc?CD?@?W?CCO?_@O?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 13, "g6": "W?????????????~??e?QOOi?OW?aG?PG?_S?@B?@@C?OYO?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~??e?QOOi?OW?aG?PG?_S?@B??`C?OYO?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~??e?QOOi?OW?aG?PG?_S?@B?CEc?C@O?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~??e?QOOi?OW?aG?PG?_S?@B?CEc?G?o?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~?OY?H_AQ?OW?aG?PG?_S?@B?@AC?GTO?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~?OY?H_AQ?OW?aG?PG?_S?@B??IC?GTO?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~?OY?H_AQ?OW?aG?PG?_S?@B??Oc?GTO?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "W?????????????~?OY?H_AQ?OW?aG?PG?_S?@B?ADS?O?o?", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "V?????????????~?OY?H_Oi?OW?aG?PG?CK?AQ_@?k??", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "V?????????????~?OY?H_AQ@Ag?aG@?g?CK?CE_?PK??", "st": "F", "vs": [8]}
{"root": 1148, "n": 13, "g6": "X?????????????~?OY?H_AQ@Ag?_o?aG?Gc?@B??KC??KO?GD_?", "st": "F", "vs": [8]}
{"root": 1148, "n": 14, "g6": "Y???????????????^_?H_AQ@Ag?_o?aG?Gc?GD??GW?CCO?O@O?_so??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 14, "g6": "Y???????????????^_?H_AQ@Ag?_o?aG?Gc?GD??GW?ACO?O@O?_so??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 14, "g6": "Y???????????????^_CE_@K?HG?_o?aG?Gc?GD??GW?CGO?_@O?Oio??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 14, "g6": "Y???????????????^_CE_@K?HG?_o?aG?Gc?GD??GW??gO?_@O?Oio??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 14, "g6": "[???????????????^_CE_@K?HG?_o?aG?Gc?@B?ADS?O?o?@_O??WO?CAg??_E??", "st": "F", "vs": [8, 8]}
{"root": 1148, "n": 14, "g6": "Y???????????????^_CE_@K@Ag?_o?aG?Gc?@B??QS??oG??WO?GDo??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@K?`_@a?_W?IGADG?GS?CB?CEc?G@O?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@K?`_@a?_W?IGADG?GS?CB?CEc?@@O?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@K?`_@a?_W?IGADG?GS?CB?CEc??DO?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@KCE_CK?EG@?o?IG?GS?CB?C?S?GSo?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@KCE_CK?EG@?o?IG?GS?CB??OS?GSo?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "W?????????????~?@KCE_CK?EG@?o?IG?GS?CB??AS?GSo?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "V?????????????~?OY?`_GE?DCADG?Og?OK?AW_?KS??", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "V?????????????~?OY?`_@a?DCADG?Og?OK?AW_@?s??", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "V?????????????~?OY?`_@a?_W?IGADG?GS?AW_?_[??", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "V?????????????~?@KCE_CK?_W?IGADG?OK?@a_?Ok??", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "V?????????????~?@KCE_CK?EGADG?Og?OK?GE_?IK??", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "X?????????????~?@KCE_CK?EG?IGADG?GS?CB??HC?CBO?_@_?", "st": "F", "vs": [8]}
{"root": 1209, "n": 13, "g6": "X?????????????~?@KCE_CK?EG@?o?IG@Ac?AD??SC?CGO?CB_?", "st": "F", "vs": [8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?CK?EG@?o?IG@Ac?AD??_W?G@O??IO?_so??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?CK?EG@?o?IG@Ac?AD??_W?@@O??IO?_so??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "X???????????????^_?R?CK?EG@?o?IG?GS?CB?CEc?GSg?AAo?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?_s?Oo?KO@?o?DC?AD??_W?O@O??QO?Oho??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?_s?Oo?KO@?o?DC?AD??_W?@@O??QO?Oho??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?_s?Oo?KO?Og?OK?AA_ADK?CBG?@PO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "W???????????????^_CE_CK?DCADG?Og?OK?@a_@?q?@KW?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "W???????????????^_CE_CK?_W?IGADG?GS?@a_?_Y?@KW?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "W???????????????^_CE_CK?_W?IGADG?OK?AW_?Oi??pW?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "W???????????????^_CE_CK?EG?IGADG?GS?GE_?_Y?@KW?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "W???????????????^_CE_CK?EGADG?Og?OK?AW_?II?CBW?", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_CE_CK?EG?IGADG?GS?CB??RC??cG?_@O?GEo??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_CE_CK?EG@?o?IG@Ac?AD??RC?@OG?GOO?CBo??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Z???????????????^_?R?_s?Oo?IGADG?OK?@a_?Ok??cG?GEO?_@O??GW??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 14, "g6": "Y???????????????^_?R?_s?Oo?KOADG?GS?CB??IK??cG?_@O?GEo??", "st": "F", "vs": [8, 8]}
{"root": 1209, "n": 15, "g6": "X?????????????????Fw?_s?Oo?IGADG?GS?@a_@?q?A@c?AWw?", "st": "F", "vs": [8, 8, 8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG?QG?_c?CB?AAC?AUO?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG?QG?_c?CB??dc?G@O?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??iCEO@I?GW?KG?QG?_c?CB??dc?G?o?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??i?d_@I?GW?KG?QG?_c?CB?A@C?OXO?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??i?d_@I?GW?KG?QG?_c?CB?A?c?OXO?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "W?????????????~??i?d_@I?GW?KG?QG?_c?CB?CES?G?o?", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "V?????????????~?AUCEO@I?GW?KG?QG?OK?@S_@@K??", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "V?????????????~?AUCEO@I?GW?KG?QG?_c?@S_?_[??", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "V?????????????~??i?d__q?Cg?QG@@G?OK?AE_?KK??", "st": "O", "vs": [8]}
{"root": 1226, "n": 13, "g6": "V?????????????~??i?d__q?Cg?KG?QG?OK?AE_@@K??", "st": "O", "vs": [8]}
{"root": 1226, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?KG?HC?GH??_W?GGO?O@O?Cko??", "st": "O", "vs": [8, 8]}
{"root": 1226, "n": 14, "g6": "X???????????????^_?I_@I?GW?KG?QG?_c?CB??dc?OXG?O@o?", "st": "O", "vs": [8, 8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B?CAC?AsO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??QC?AsO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC?OAO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC?@AO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC?G@O?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC?G?o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC?C?o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?Gi@@_Gq?Gg?_o?SG?PC?`B??lC??Ao?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?As@@_Gq?Gg?_o?SG?PC?`B?CCC?GiO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?As@@_Gq?Gg?_o?SG?PC?`B?C@C?GiO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?As@@_Gq?Gg?_o?SG?PC?`B?AIc?C?o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?As@@_Gq?Gg?_o?SG?PC?`B?AIc??Co?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B??WC?CXO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?C@C?CXO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?A@C?CXO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?C?c?CXO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B??Oc?CXO?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?@ES?G?o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?@ES??Co?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?Gg?_o?SG?PC?`B?@ES??Ao?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP?ACC?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP??QC?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP?A@C?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP??BC?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP??Oc?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?PO?_o?IC?CP??Cc?O`o?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?aGACK?GK_?SK??", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?SGACK?GK_?aK??", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "V?????????????}?AsAI_GK?bG?PO?aGACK?CE_?SK??", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "X?????????????}?AsAI_GK?bG?PO?SG?PC?`B?ACC?OCO?CE_?", "st": "F", "vs": [8]}
{"root": 1280, "n": 13, "g6": "X?????????????}?AsAI_GK?bG?PO?_o?PC?`B?@GC??KO?A`_?", "st": "F", "vs": [8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^?AI_GK?bG?PO?_o?IC?CP?CAC?AsO?O_O?`BO??AW??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^?AI_GK?bG?PO?_o?IC?CP??QC?AsO?ACO?`BO?C?W??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC?OAO?}?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^?AI_GK?bG?PO?_o?IC?CP?CGW?OAO?O@O?Dgo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^?AI_GK?bG?PO?_o?IC?CP?CGW?OAO??DO?Dgo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^?AI_Gq?Gg?_o?SGACK?Dg_C?c?CEG?CPO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC?@AO?}?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^?AI_GK?bG?PO?_o?IC?CP?CGW?@AO?O@O?Dgo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????^?AI_GK?bG?PO?_o?IC?CP??lC?O`g?ACo?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^?AI_GK?bG?PO?_o?IC?CP?CGW?G@O??DO?Dgo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^?@@_Gq?Gg?_o?SG?PC?`B??lC?G@O?__O?PSO???w??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC?G?o?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC?C?o?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????^?@@_Gq?Gg?_o?SG?PC?`B??lC?GiG?G@o?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC??Ao?}?O??Oo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????Gi@@_Gq?Gg?_o?SG?PC?`B??lC??Ao?}?O??Ao??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^?AI_GK?Gg?_o?SG?PC?`B??lC??Ao?ACO?GqO?O?W??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?GK?bG?PO?_o?IC?CP?CGW?OOO??HO?PSo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "[???????????????^??l?GK?bG?PO?_o?PC?`B?CCC?GiO?H?O??WO?@Og??_E??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????As@@_Gq?Gg?_o?SG?PC?`B?C@C?GiO?}?O??@o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????As@@_Gq?Gg?_o?SG?PC?`B?AIc?C?o?}?O??Go??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????As@@_Gq?Gg?_o?SG?PC?`B?AIc??Co?}?O??_o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????As@@_Gq?Gg?_o?SG?PC?`B?AIc??Co?}?O??Ao??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????^??l?GK?Gg?_o?SG?PC?`B?AIc?CXG??Ho?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^??l?PS?_o?PO?_o?IC?CP??WC?CXO??cO?`BO??CW??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?PS?_o?PO?_o?IC?CP?CGW?GCO??DO?Gqo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????^??l?PS?_o?PO?_o?IC?CP?@ES?G?o??WO?`BO??AW??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????AsAI_GK?Gg?_o?SG?PC?`B?@ES??Co?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "[???????????????^??l?PS?_o?PO?SG?PC?`B?@ES??Co?O_O?_GO?ABG??GE??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????AsAI_GK?Gg?_o?SG?PC?`B?@ES??Ao?}?O??Go??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?PS?_o@EO?PO?IC?CP?CG[?OCG?CEO?O_o??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????AsAI_GK?bG?PO?_o?IC?CP?A@C?O`o?}?O??Co??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?PS?_o@EO?PO?OW?A`??aG?GCO?ACO?`Bo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?PS?_o@EO?PO?OW?A`??aG?GCO??cO?`Bo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????^??l?PS?_o@EO?PO?OW?A`??aG??KO?ACO?`Bo??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Y???????????????AsAI_GK?bG?PO?_o?IC?CP??Oc?O`o?}?O??Go??", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????AsAI_Gq?Gg?_o?aGACK?GK_?SK?^?G??Oo?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????AsAI_Gq?Gg?_o?aGACK?GK_?SK?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "W???????????????^??l?PS?bG?PO?_oACK?A`_?aI?CEW?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "W???????????????^??l?PS?bG?PO?aGACK?GK_?_q?@Ow?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????AsAI_Gq?Gg?_o?SGACK?GK_?aK?^?G??_o?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "X???????????????AsAI_Gq?Gg?_o?SGACK?GK_?aK?^?G??Ao?", "st": "F", "vs": [8, 8]}
{"root": 1280, "n": 14, "g6": "Z???????????????AsAI_GK?bG?PO?_o?PC?`B?@GC??KO?A`_?}?O??AW??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 13, "g6": "W?????????????~?CI?P_Ca?CW?aG?HG@AS?AB?CFC?G@O?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "W?????????????~?CI?P_Ca?CW?aG?HG@AS?AB?CFC?C@O?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "W?????????????~?O[@A_AK?QG?Go?aG?Cc?AB?@?S?GQo?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "W?????????????~?O[@A_AK?QG?Go?aG?Cc?AB??AS?GQo?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "W?????????????~?O[@A_AK?QG?Go?aG?Cc?AB??@S?GQo?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "V?????????????~?O[?P_@E?PC?HGACg?GK?GS_?cS??", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "V?????????????~?O[?P_Ca?CW?aG?HG@AS?GS_?O[??", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "V?????????????~?O[@A_@E?PC?HGACg?GK?AK_?cS??", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "X?????????????~?O[@A_Ca?CW?aG?HG@AS?AB?@CC?@EO?_A_?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "V?????????????~?O[@A_AK?CW?aGACg?GK?Ca_?HK??", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "X?????????????~?O[@A_AK?CW?aG?HG@AS?AB??QC?OAO?Ca_?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "V?????????????~?O[@A_AK?QG?HGACg?GK?@E_?aK??", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "X?????????????~?O[@A_AK?QG?Go?HG@AS?AB?C?c??DO?CP_?", "st": "F", "vs": [8]}
{"root": 1314, "n": 13, "g6": "X?????????????~?O[@A_AK?QG?Go?aG@AS?AB?@CC??HO?@H_?", "st": "F", "vs": [8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_@A_AK?QG?Go?aG?Cc?Od??OW?G@O?GAO?_wo??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "X???????????????^_@A_AK?QG?Go?aG?Cc?AB?CFC?GQg?GAo?", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_@A_AK?QG?HGACg?GK?_w_@?S??bG?CPO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?Go?cO?Go?PC?@H??OW??HO??IO?Odo??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?Go?cO?Go?PC?AB?ACk?COG?@HO??Qo??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "W???????????????^_CF?@E?PC?HGACg?GK?GS_?Pa?APW?", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "W???????????????^_CF?AK?CW?aGACg?GK?GS_?HI?APW?", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?CW?aG?HG@AS?AB??Pc?@GG?_CO?Cao??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Z???????????????^_CF?GS?QG?Go?aG@AS?AB??Pc?O@O??QO?@HO?COW??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?Go?Go?aG@AS?AB??HK?@GG?_CO?Cao??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?Go?Go?aG@AS?AB??cS?COG??QO?@Ho??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Z???????????????^_CF?GS?Go?Go?HG@AS?AB??QC?APO??IO?CPO?OAW??", "st": "F", "vs": [8, 8]}
{"root": 1314, "n": 14, "g6": "Y???????????????^_CF?GS?Go?cO?HG@AS?AB??Gs?OAG??IO?CPo??", "st": "F", "vs": [8, 8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_Ga?GW?QG?`GAAS?@B?ACC?OLO?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_Ga?GW?QG?`GAAS?@B?A?c?OLO?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_Ga?GW?QG?`GAAS?@B?CBS?G?o?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_GaA@g?Oo?QG?Oc?@B?AAC?OQo?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_GaA@g?Oo?QG?Oc?@B?A@C?OQo?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "W?????????????~?AW?H_GaA@g?Oo?QG?Oc?@B?A?S?OQo?", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~?CPCBOAE?HC?`GCCg?CK?Co_?Hc??", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~??e@CO_Y?HC?`GCCg?CK?Co_?Os??", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~?AWCBOAE?HC?`GCCg?CK?@K_@CS??", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~?AW@CO_Y?GW?`GCCg?CK?@K_?QK??", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~?AW?H__Y?GW?`GCCg?CK?Ga_?QK??", "st": "F", "vs": [8]}
{"root": 1375, "n": 13, "g6": "V?????????????~?AW?H_GaA@g?QGCCg?CK?AE_?`K??", "st": "F", "vs": [8]}
{"root": 1375, "n": 14, "g6": "Y???????????????^_?e?@K?aG?Oo?QG?Oc?_d??GW?GOO?OCO?_Yo??", "st": "F", "vs": [8, 8]}
{"root": 1375, "n": 14, "g6": "Y???????????????^_?e?@K?aGCBO?Oo?HC?CH??GW?GGO?OGO?_do??", "st": "F", "vs": [8, 8]}
{"root": 1422, "n": 13, "g6": "W?????????????~?@ICEO@I?OW?SG@@G?CS?OB?@AC?GUO?", "st": "F", "vs": [8]}
{"root": 1422, "n": 13, "g6": "W?????????????~?@ICEO@I?OW?SG@@G?CS?OB??aC?GUO?", "st": "F", "vs": [8]}
{"root": 1422, "n": 13, "g6": "W?????????????~?@ICEO@I?OW?SG@@G?CS?OB??IC?GUO?", "st": "F", "vs": [8]}
{"root": 1422, "n": 13, "g6": "W?????????????~?@ICEO@I?OW?SG@@G?CS?OB?ADc??Go?", "st": "F", "vs": [8]}
{"root": 1422, "n": 14, "g6": "Y???????????????^_?Q__q?Cg?_o?SG?_c?@D?A?W?CGO??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1422, "n": 14, "g6": "Y???????????????^_?Q__q?Cg?_o?SG?_c?@D?A?W?AGO??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iCEO@I?GW@CG?PG?OS?OB?@AC?GUO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iCEO@I?GW@CG?PG?OS?OB??aC?GUO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iCEO@I?GW@CG?PG?OS?OB??QC?GUO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iCEO@I?GW@CG?PG?OS?OB?ADc??Go?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iAD_@I?GW@CG?PG?OS?OB?@@C?OXO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iAD_@I?GW@CG?PG?OS?OB??`C?OXO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "W?????????????~??iAD_@I?GW@CG?PG?OS?OB?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "V?????????????~?GUCEO@I?GW?PG?_g@?K?@S_@CK??", "st": "F", "vs": [8]}
{"root": 1441, "n": 13, "g6": "X?????????????~??iAD__q?GW@CG?PG?OS?OB?AAC??dO?_@_?", "st": "F", "vs": [8]}
{"root": 1441, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo@CG?Gc?CD?A?W?CGO??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1441, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo@CG?Gc?CD?A?W?AGO??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1441, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo@CG?Gc?CD?A?W?@GO??PO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@I@EOCI?CW?SG?HG?_S?OB?AAC?OUO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@I@EOCI?CW?SG?HG?_S?OB??aC?OUO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@I@EOCI?CW?SG?HG?_S?OB??IC?OUO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@I@EOCI?CW?SG?HG?_S?OB?CDc??Go?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@ICD_CI?CW?SG?HG?_S?OB?A@C?CXO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@ICD_CI?CW?SG?HG?_S?OB?A?c?CXO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@ICD_CI?CW?SG?HG?_S?OB??_c?CXO?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "W?????????????~?@ICD_CI?CW?SG?HG?_S?OB?@ES?O?o?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "V?????????????~?OU@EO@E?IC?HG@?g@?K?AS_?`S??", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "V?????????????~?OU@EOCI?CW?SG@?g@?K?AS_?HK??", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "X?????????????~?@ICD_Gq?Og?SG?HG?_S?OB??cC?GGO?@E_?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "X?????????????~?@ICD_Gq?Og?SG?HG?_S?OB?CAC?CCO?@E_?", "st": "F", "vs": [8]}
{"root": 1488, "n": 13, "g6": "X?????????????~?@ICD_Gq?Og?Go?SG?Cc?OB??KC?GGO?GD_?", "st": "F", "vs": [8]}
{"root": 1488, "n": 14, "g6": "Y???????????????^_?Q_Gq?Og?Go?SG?Cc?GD?A?W?GGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "Y???????????????^_?Q_Gq?Og?Go?SG?Cc?OB?CDc??oG?GDO?OOo??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "Y???????????????^_?Q_Gq?Og?Go?SG?Cc?GD?A?W?AGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "Y???????????????^_?Q_Gq?Og?Go?SG?Cc?GD?A?W??gO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "[???????????????^_?Q_Gq?Og?Go?SG?Cc?OB??IC?OUO?@_O?OOO?CAg??_E??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "Y???????????????^_?Q__k?Og?Go?SG?Cc?GD?A?W?GCO?_@O?Gqo??", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "W???????????????^_CD_Gq?CW?SG@?g@?K?CI_?HI?@IW?", "st": "F", "vs": [8, 8]}
{"root": 1488, "n": 14, "g6": "Z???????????????^_CD_Gq?IC?HG@?g@?K?AS_?`S?AOG?OOO?@EO???w??", "st": "F", "vs": [8, 8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AI@EO@I?GW?QG@@G?CS?OB?CAC?GUO?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AI@EO@I?GW?QG@@G?CS?OB?ADc?O@O?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AI@EO@I?GW?QG@@G?CS?OB?ADc?O?o?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?QG@@G?CS?OB?C@C?CXO?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?QG@@G?CS?OB?C?c?CXO?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "W?????????????~?AIAD_@I?GW?QG@@G?CS?OB?@ES?O?o?", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "V?????????????~?GU@EOAE?HC@@G?Gg@?K?CS_?HS??", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "V?????????????~?GU@EO@I?GW?QG?Gg@?K?CS_@@K??", "st": "F", "vs": [8]}
{"root": 1541, "n": 13, "g6": "V?????????????~?GU@EO@I?GW?QG@@G?CS?CS_A?[??", "st": "F", "vs": [8]}
{"root": 1541, "n": 14, "g6": "Y???????????????^_?a_Gq?Cg?Oo?QG?_c?@D?A?W?OGO?_@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1541, "n": 14, "g6": "X???????????????^_?a_@I?GW?QG@@G?CS?OB?ADc?CXG?_@o?", "st": "F", "vs": [8, 8]}
{"root": 1541, "n": 14, "g6": "Y???????????????^_?a_Ok?Cg?Oo?QG?_c?@D?A?W?OCO?_@O?Gqo??", "st": "F", "vs": [8, 8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?@Q?aO@I@?W@AG?PG?CS?_b?AFC?OAO?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?@Q?aO@I@?W@AG?PG?CS?_b?AFC?CAO?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?@Q?aO@I@?W@AG?PG?CS?_b?AFC?AAO?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?G[?S_CQ?CgA?o@AG?Gc?@D?@?c?OPo?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?G[?S_CQ?CgA?o@AG?Gc?@D??_c?OPo?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?G[?S_CQ?CgA?o@AG?Gc?@D??Ac?OPo?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "W?????????????~?G[?S_CQ?CgA?o@AG?Gc?@D??@c?OPo?", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?HOOE?`C?PG?GgAAK?Ac_?aS??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?aOOE?`C?PG?GgAAK?Ac_?HS??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?aO@I@?W?PG?GgAAK?Ac_@AK??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?S_@I@?W@AG?PGAAK?CQ_?Gk??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?S_CQ?Cg?PG?GgAAK?OE_@AK??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "V?????????????~?G[?S_CQ?Cg@AG?GgAAK?OE_?PK??", "st": "O", "vs": [8]}
{"root": 1593, "n": 13, "g6": "X?????????????~?G[?S_CQ?Cg@AG?PG?CS?_b?@CC?GBO?C@_?", "st": "O", "vs": [8]}
{"root": 1593, "n": 14, "g6": "Y???????????????^_?S_CQ?CgA?o@AG?Gc?@D?CCW?OAO?GCO?Owo??", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "Y???????????????^_?S_CQ?CgA?o@AG?Gc?@D?CCW?OAO?CCO?Owo??", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "Y???????????????^_?S_CQ?CgA?o@AG?Gc?@D?CCW?CAO?CCO?Owo??", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "X???????????????^_?S_CQ?CgA?o@AG?Gc?@D?AFC?OPg?GCo?", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "X???????????????^_?S_CQ?CgA?o@AG?Gc?@D?AFC?OPg?CCo?", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "Y???????????????^_AF?Ac?PG?HOA?o?`C?AH??Gg??IO??KO?_bo??", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "[???????????????^_AF?Ac?PG?HO@AG?Gc?@D??@c?OPo?G_O?OEO?A?g??AE??", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "W???????????????^_AF?OE?`C?PG?GgAAK?CQ_?HQ?@QW?", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "W???????????????^_AF?CQ@?W?PG?GgAAK?@I_@AI?@QW?", "st": "O", "vs": [8, 8]}
{"root": 1593, "n": 14, "g6": "W???????????????^_AF?Ac?PG?HO?GgAAK?GP_?PI?GBW?", "st": "O", "vs": [8, 8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iAEOAI?OW?SG@AG@?c?@B??aC?OUO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iAEOAI?OW?SG@AG@?c?@B??QC?OUO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iAEOAI?OW?SG@AG@?c?@B?CDc?C@O?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iAEOAI?OW?SG@AG@?c?@B?CDc?A?o?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B?@@C?GXO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B??`C?GXO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B??HC?GXO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B?@?c?GXO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B??Oc?GXO?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B?AES?O?o?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B?AES?A?o?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "W?????????????~??iCD_AI?OW?SG@AG@?c?@B?AES??Ao?", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~?OUAEOCE?IC@AGA@G?CK?@S_?PS??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~?OUAEOAI?OW@AGA@G?CK?@S_?SK??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~?OUAEOAI?OW?SG@AG?CK?@S_A@K??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iCD_Oq?OW?SGA@G?CK?AI_@AK??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iCD_Oq?Gg@AGA@G?CK?CE_?SK??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iCD_Oq?Gg?SGA@G?CK?CE_@AK??", "st": "F", "vs": [8]}
{"root": 1603, "n": 13, "g6": "V?????????????~??iCD_Oq?Gg?SG@AG?CK?CE_A@K??", "st": "F", "vs": [8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_?I_Oq?Gg?_o?SG?`C?OH??GW?AGO?C@O?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_?I_Oq?Gg?_o?SG?`C?OH??GW?@GO?C@O?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_AEOAI?OW@AGA@G?CK?AO_CDc??iG?A`O?O?o??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "X???????????????^_?I_AI?OW?SG@AG@?c?@B?CDc?GXG?C@o?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_?I__k?Gg?_o?SG?`C?OH??GW?CCO??DO?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_?I__k?Gg?_o?SG?`C?OH??GW?ACO??DO?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "Y???????????????^_?I__k?Gg?SGA@G?CK?AC_AES?ABG?GPO??Go??", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_CD_Oq?OW@AGA@G?CK?AI_?SI??iW?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_CD_Oq?OW?SG@AG?CK?AI_A@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_CD_Oq?OW?SGA@G?CK?@S_@AI?@DW?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_CD_Oq?Gg?_o@AG?CK?A`_A@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_CD_Oq?Gg?SG@AG?CK?@S_?_q?GCw?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_?I__k@BG?SGA@G?CK?AI_?_q?CGw?", "st": "F", "vs": [8, 8]}
{"root": 1603, "n": 14, "g6": "W???????????????^_?I__k@BG?PO?SG?CK?GP_A@I?ABW?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB?AAC?CUO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB??aC?CUO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB?@Dc?G@O?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB?@Dc?A@O?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB?@Dc?O?o?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??iCEO@I?GW?cG?QG@?c?GB?@Dc??_o?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB??`C?OXO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB??PC?OXO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?A?c?OXO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB??_c?OXO?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?CES??_o?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?CES??Ao?", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~?CUCEO@I?GW?QGA@G?_K?@S_?cK??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~?CUCEO@I?GW?cG?QG?_K?@S_A@K??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~?CUCEO@I?GW?cG?QG@?c?@S_@?[??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~??i@D__q?GW?QGA@G?_K?@I_?cK??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~??i@D__q?GW?cGA@G?_K?@I_?QK??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~??i@D__q?Cg?QGA@G?_K?AE_?cK??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "V?????????????~??i@D__q?Cg?cG?QG?_K?AE_A@K??", "st": "F", "vs": [8]}
{"root": 1614, "n": 13, "g6": "X?????????????~??i@D__q?Cg?Oo?QG@?c?GB?@AC?GAO?C`_?", "st": "F", "vs": [8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?cG?HC?OH?@?W?GGO?_@O?Gko??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?cG?HC?OH?@?W?GGO?@@O?Gko??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?cG?HC?OH?@?W?AGO?_@O?Gko??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I__q?Cg?Oo?cG?HC?OH?@?W?AGO?@@O?Gko??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "X???????????????^_?I_@I?GW?cG?QG@?c?GB?@Dc?OXG?@@o?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I_Gk?Cg?Oo?cG?HC?OH?@?W?ACO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I_Gk?Cg?Oo?cG?HC?OH?@?W?@CO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_@D_@I?GW?cG?QG?_K?AG_CES??iG?OHO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I_Gk?Cg?QGA@G?_K?AG_CES?@BG?C`O?G?o??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_@D_@I?GW?cG?QG@?c?_q_??k??iG?GBO??Go??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "W???????????????^_@D__q?Cg?Oo?QG?_K?C`_A@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "W???????????????^_@D__q?GW?QGA@G?_K?@S_?HQ?AOw?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "W???????????????^_@D__q?Cg?Oo?cG?HC?OH_@?Y??iW?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "W???????????????^_@D__q?Cg?cG?QG?_K?@S_?Oq?GCw?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "X???????????????^_@D__q?Cg?QG@?W?DQ?OH_?Oq?AOg?G?o?", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 14, "g6": "Y???????????????^_?I_GkABG?Oo?QG@?c?GB??HS?CGG?OCO?C`o??", "st": "F", "vs": [8, 8]}
{"root": 1614, "n": 15, "g6": "Z?????????????????Fw?Gk?Cg?QG@?W?Ga?_q_?Ia?GCg?AEG?C`G?C?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??iAEO@I?GW?cG?QG@?c?GB?CAC?CUO?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??iAEO@I?GW?cG?QG@?c?GB?@Dc?O@O?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??iAEO@I?GW?cG?QG@?c?GB?@Dc?O?o?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?C@C?GXO?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?C?c?GXO?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "W?????????????~??i@D_@I?GW?cG?QG@?c?GB?AES?O?o?", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "V?????????????~?CUAEO@I?GW?QGA@G?_K?@S_?cK??", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "V?????????????~?CUAEO@I?GW?cG?QG?_K?@S_A@K??", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "V?????????????~?CUAEO@I?GW?cG?QG@?c?@S_@?[??", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "V?????????????~??i@D_Oq?GW?QGA@G?_K?@I_?cK??", "st": "O", "vs": [8]}
{"root": 1625, "n": 13, "g6": "V?????????????~??i@D_Oq?Cg?cG?QG?_K?AE_A@K??", "st": "O", "vs": [8]}
{"root": 1625, "n": 14, "g6": "Y???????????????^_?I_Oq?Cg?Oo?cG?HC?OH?@?W?OGO?_@O?Gko??", "st": "O", "vs": [8, 8]}
{"root": 1625, "n": 14, "g6": "X???????????????^_?I_@I?GW?cG?QG@?c?GB?@Dc?GXG?_@o?", "st": "O", "vs": [8, 8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@IAEOCI?CW?KG@AG@?c?AB?CAC?CUO?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@IAEOCI?CW?KG@AG@?c?AB?@Dc?O@O?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@IAEOCI?CW?KG@AG@?c?AB?@Dc?O?o?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@I@D_CI?CW?KG@AG@?c?AB?C@C?GXO?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@I@D_CI?CW?KG@AG@?c?AB?C?c?GXO?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "W?????????????~?@I@D_CI?CW?KG@AG@?c?AB?AES?O?o?", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?CUAEO@E?EC@AGA@G?GK?AS_?`S??", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?CUAEOCI?CW@AGA@G?GK?AS_?KK??", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?CUAEOCI?CW?KG@AG?GK?AS_A@K??", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?@I@D_Oq?CW@AGA@G?GK?CI_?KK??", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?@I@D_Oq?Og?KGA@G?GK?@E_@AK??", "st": "O", "vs": [8]}
{"root": 1652, "n": 13, "g6": "V?????????????~?@I@D_Oq?Og?KG@AG?GK?@E_A@K??", "st": "O", "vs": [8]}
{"root": 1652, "n": 14, "g6": "Y???????????????^_?Q_Oq?Og?Go?KG?`C?OH??OW?OGO?_@O?Gko??", "st": "O", "vs": [8, 8]}
{"root": 1652, "n": 14, "g6": "X???????????????^_?Q_CI?CW?KG@AG@?c?AB?@Dc?GXG?_@o?", "st": "O", "vs": [8, 8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?AX?PO@E?ECAAG?`G?GS?GB?ACC?OMO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?AX?PO@E?ECAAG?`G?GS?GB?@CC?OMO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?AX?PO@E?ECAAG?`G?GS?GB??SC?OMO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB?A@C?AXO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB?@@C?AXO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB??HC?AXO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB?A?c?AXO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB?@?c?AXO?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "W?????????????~?OM?PO@E?ECAAG?`G?GS?GB??eS?O?o?", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "V?????????????~?OM?eO@E@@C?`G?Og?_K?AI_?KK??", "st": "F", "vs": [8]}
{"root": 1664, "n": 13, "g6": "X?????????????~?OM?eOAI?CW?KGAAG?Oc?GB?CCC?G@O?AD_?", "st": "F", "vs": [8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_?eOAI?CW?KGAAG?Oc?AD?@?W?GOO?G_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_?eOAI?CW?KGAAG?Oc?AD?@?W?GOO?A_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_?eOAI?CW?KGAAG?Oc?AD?@?W?COO?A_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W?GCO?OCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W?GCO?GCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W?CCO?OCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W?CCO?GCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W??cO?OCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1664, "n": 14, "g6": "Y???????????????^_CB_AI?CW?KGAAG?Oc?AD?@?W??cO?GCO?Cqo??", "st": "F", "vs": [8, 8]}
{"root": 1708, "n": 13, "g6": "W?????????????~?GQ?aO@I?GW?QG@@G?CS?_b?@CC?OMO?", "st": "F", "vs": [8]}
{"root": 1708, "n": 13, "g6": "W?????????????~?GQ?aO@I?GW?QG@@G?CS?_b??SC?OMO?", "st": "F", "vs": [8]}
{"root": 1708, "n": 13, "g6": "W?????????????~?GQCB_CQ?Cg?Oo?QG?_c?@D?@AC?OPo?", "st": "F", "vs": [8]}
{"root": 1708, "n": 13, "g6": "V?????????????~?OM?HOAE?HC@@G?GgAAK?Oc_?aS??", "st": "F", "vs": [8]}
{"root": 1708, "n": 14, "g6": "Y???????????????^_AC_CQ?Cg?Oo?QG?_c?@D?CCW?COO?C_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1708, "n": 14, "g6": "Y???????????????^_AC_CQ?Cg?Oo?QG?_c?@D?CCW?COO?A_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1708, "n": 14, "g6": "Y???????????????^_AC_CQ?Cg?Oo?QG?_c?@D?CCW?@OO?@_O?_[o??", "st": "F", "vs": [8, 8]}
{"root": 1708, "n": 14, "g6": "W???????????????^_CB_@I?GW?QG?GgAAK?CQ_@@I?GQW?", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AIAEO@I?GW@CGA@G?CS?_B?@AC?OUO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AIAEO@I?GW@CGA@G?CS?_B??QC?OUO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AIAEO@I?GW@CGA@G?CS?_B??IC?OUO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AIAEO@I?GW@CGA@G?CS?_B?CDc??Go?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AICD_@I?GW@CGA@G?CS?_B?@@C?GXO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AICD_@I?GW@CGA@G?CS?_B??PC?GXO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AICD_@I?GW@CGA@G?CS?_B?@?c?GXO?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AICD_@I?GW@CGA@G?CS?_B?AES?A?o?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "W?????????????~?AICD_@I?GW@CGA@G?CS?_B?AES?@?o?", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "V?????????????~?OUAEOAE?aCA@G?GgA?K?CS_?HS??", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "V?????????????~?OUAEO@I?GWA@G?GgA?K?CS_@CK??", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "V?????????????~?OUAEO@I?GW@CG?GgA?K?CS_A@K??", "st": "F", "vs": [8]}
{"root": 1723, "n": 13, "g6": "V?????????????~?OUAEO@I?GW@CGA@G?CS?CS_C?[??", "st": "F", "vs": [8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_?a_Oq?Cg?Oo@CG@?c?@D?C?W?CGO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_?a_Oq?Cg?Oo@CG@?c?@D?C?W?@GO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_?a_Oq?Cg?Oo@CG@?c?@D?C?W??gO??PO?_ko??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_?a__k?Cg?Oo@CG@?c?@D?C?W?CCO?C@O?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_?a__k?Cg?Oo@CG@?c?@D?C?W?@CO?C@O?Oqo??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "Y???????????????^_CD_@I?GW@CG?GgA?K?Oq_?_K?AIG?OHO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "W???????????????^_CD_Oq?GWA@G?GgA?K?@I_@CI?AIW?", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "W???????????????^_CD_Oq?GW@CG?GgA?K?@I_A@I?AIW?", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "W???????????????^_CD_Oq?GW@CGA@G?CS?@I_C?Y?AIW?", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "W???????????????^_CD_Oq?Cg?Oo?GgA?K?G`_A@I?AIW?", "st": "F", "vs": [8, 8]}
{"root": 1723, "n": 14, "g6": "W???????????????^_CD_Oq?Cg?Oo@CG?CS?OH_C?Y?AIW?", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?OX?HOAE?ECAAG?`GA?S?GB?@AC?GUO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?OX?HOAE?ECAAG?`GA?S?GB??aC?GUO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?OX?HOAE?ECAAG?`GA?S?GB??QC?GUO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?OX?HOAE?ECAAG?`GA?S?GB??IC?GUO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB?@@C?OXO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB??PC?OXO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB??_c?OXO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB??Gc?OXO?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "W?????????????~?GU?HOAE?ECAAG?`GA?S?GB?CES?@?o?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "V?????????????~?GUCEOAE?EC?`GC?g?_K?@I_AAK??", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "V?????????????~?GUCEO@I?EC?`GC?g?_K?AE_AAK??", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "X?????????????~?GUCEO@I?GW?KGAAGA?S?GB?@CC??gO?CH_?", "st": "F", "vs": [8]}
{"root": 1742, "n": 13, "g6": "X?????????????~?GUCEO@I?GW?KGAAG?Oc?GB?@CC?@GO?_D_?", "st": "F", "vs": [8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?_D?@?W?CGO?COO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?_D?@?W?CGO?AOO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?_D?@?W?AGO?AOO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?_D?@?W?AGO?@OO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Z???????????????^_?HOAE?ECAAG?`GA?S?GB??aC?GUO?_qO?A@O??_W??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?_D?@?W?@GO?@OO?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAG?Oc?GB?ADc?COG?_DO?AOo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_CEO@I?GW?KGAAGA?S?GB?ADc?COG?CHO?@Oo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_AD_@I?GW?KGAAG?Oc?_D?@?W?CCO?CCO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_AD_@I?GW?KGAAG?Oc?_D?@?W?@CO?GCO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_AD_@I?GW?KGAAG?Oc?_D?@?W?@CO?CCO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Y???????????????^_AD_@I?GW?KGAAG?Oc?_D?@?W?@CO?@CO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "W???????????????^_AD__q?EC?`GC?g?_K?@I_?Oq?GGw?", "st": "F", "vs": [8, 8]}
{"root": 1742, "n": 14, "g6": "Z???????????????^_AD__q?Cg?Oo?KG@@C?GB??IC?ACo?AOO?_DO?COW??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B?@AC?GUO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B??aC?GUO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B??QC?GUO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B?ADc?C@O?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B?ADc?A?o?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iCEOCI?GW@CGAAGA?c?@B?ADc?@?o?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B?@@C?OXO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B??PC?OXO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B??HC?OXO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B?@?c?OXO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B??_c?OXO?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B?CES?A?o?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B?CES?@?o?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "W?????????????~??iAD_CI?GW@CGAAGA?c?@B?CES??Ao?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~?GUCEOAE?aCAAGC@G?CK?@S_?`S??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~?GUCEOCI?GWAAGC@G?CK?@S_@CK??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~?GUCEOCI?GW@CGAAG?CK?@S_C@K??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "X?????????????~?GUCEOCI?GW@CGAAGA?c?@B??cC??iO?OA_?", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~??iAD__q?GWAAGC@G?CK?CI_@CK??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~??iAD__q?GW@CGC@G?CK?CI_AAK??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~??iAD__q?OgAAGC@G?CK?AE_@CK??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~??iAD__q?Og@CGC@G?CK?AE_AAK??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "V?????????????~??iAD__q?Og@CGAAG?CK?AE_C@K??", "st": "F", "vs": [8]}
{"root": 1756, "n": 13, "g6": "X?????????????~??iAD__q?Og?Oo@CG@@C?@B??KC?AGO?_H_?", "st": "F", "vs": [8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og?Oo@CG@@C?_H??GW?CGO?C@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og?Oo@CG@@C?_H??GW?CGO?A@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og?Oo@CG@@C?_H??GW?AGO?A@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Z???????????????^_?I_CI?GW@CGAAGA?c?@B??aC?GUO?GCO?_qO???w??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_CEOCI?GWAAGC@G?CK?CO_ADc??iG?G`O?_?o??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og@CGC@G?CK?CO_ADc?@BG?OPO?_?o??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og?Oo@CG@@C?@B?ADc??oG?_HO?COo??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?Og?Oo@CG@@C?_H??GW?@GO?C@O?Oko??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "X???????????????^_?I_CI?GW@CGAAGA?c?@B?ADc?OXG?C@o?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "X???????????????^_?I_CI?GW@CGAAGA?c?@B?ADc?OXG?A@o?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I__q?GW@CGC@G?CK?Ok_?OK?ADG?OPO?@?o??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I_Ok?Og?Oo@CG@@C?_H??GW?CCO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I_Ok?Og?Oo@CG@@C?_H??GW?@CO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I_Ok?Og?Oo@CG@@C?_H??GW??cO??DO?_qo??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I_Ok?Og@CGC@G?CK?CC_CES?@BG?OPO??Go??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?GWAAGC@G?CK?CI_@CI??iW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?GW@CGAAG?CK?CI_C@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?GWAAGC@G?CK?@S_@CI?ADW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?GW@CGC@G?CK?@S_AAI?ADW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "X???????????????^_AD__q?aCAAG?GW?DQ?CI_?Oq?OCg?O?o?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?Og?OoAAG?CK?G`_C@I??iW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?GWAAGC@G?CK?@S_?`Q?COw?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_AD__q?Og?Oo@CG@@C?@B?C@K?AOG?OAO?@So??", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_AD__q?Og@CGAAG?CK?@S_?Oq?OCw?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "X???????????????^_AD__q?GW@CG?GW?DQ?_H_?`Q?GGg?A?o?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "X???????????????^_AD__q?Og@CG?GW?DQ?_H_?Oq?GGg?C?o?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_?I_OkABG@CGC@G?CK?CI_?Oq?GGw?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "W???????????????^_?I_OkABG?`O@CG?CK?OP_C@I?@BW?", "st": "F", "vs": [8, 8]}
{"root": 1756, "n": 14, "g6": "Y???????????????^_?I_OkABG?`O@CG@@C?@B??Os??oG?COO?_Ho??", "st": "F", "vs": [8, 8]}
{"root": 1771, "n": 13, "g6": "W?????????????~??[?S_CS?EG?`OA?oAAC?AR?@CC??eo?", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "W?????????????~??[?S_CS?EG?`OA?oAAC?AR?@AC??eo?", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "W?????????????~??[?S_CS?EG?`OA?oAAC?AR?@?S??eo?", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "V?????????????~?@Q?a_@a?OgCCG?Hg?HK??w_A?s??", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "V?????????????~??[?a_@a@?WCCG?Hg?HK?Ac_?`S??", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "V?????????????~??[?S_@a?OgA?o?Hg?HK?CS_CCK??", "st": "O", "vs": [8]}
{"root": 1771, "n": 13, "g6": "V?????????????~??[?S_CS?EG?`O?Hg?HK?OE_CCK??", "st": "O", "vs": [8]}
{"root": 1771, "n": 14, "g6": "Y???????????????^_?F?Ac?PO?KO?`O@?W?_`??QW?COO?GOO?@Lo??", "st": "O", "vs": [8, 8]}
{"root": 1771, "n": 14, "g6": "X???????????????^_?F?Ac?PO?KO?`O@?W?_`??Hk?@Hg?G_o?", "st": "O", "vs": [8, 8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?AJ?ACC??io?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?AJ?A@C??io?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?AJ?A?S??io?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?@T?ACC?@Do?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?@T?AAC?@Do?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "W?????????????~??[?S_GK?QG@AOC?oAAC?@T?A?c?@Do?", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "V?????????????~?@Q@@_Ca?`GCCG?Ig?Gk??w_C?s??", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "V?????????????~??[@@_CaA?WCCG?Ig?Gk?Ac_@AS??", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "V?????????????~??[?S_GQA?WCCG?Ig?Gk?GK_?cS??", "st": "O", "vs": [8]}
{"root": 1785, "n": 13, "g6": "V?????????????~??[?S_Ca?`GC?o?Ig?Gk?GK_CCK??", "st": "O", "vs": [8]}
{"root": 1785, "n": 14, "g6": "Y???????????????^_?F?Ac?_o?cO@AOA?W?_`??PW?GOO?OGO?@To??", "st": "O", "vs": [8, 8]}
{"root": 1785, "n": 14, "g6": "X???????????????^_?F?Ac?_o?cO@AOA?W?_`??Ik?@Dg?O_o?", "st": "O", "vs": [8, 8]}
{"root": 1785, "n": 14, "g6": "Y???????????????^_?F?Ac?_o?cO@AOA?W?_`??Ig?GOO?OOO?AJo??", "st": "O", "vs": [8, 8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?AJ??cC??io?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?AJ??`C??io?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?AJ??_S??io?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?@T??cC?@Do?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?@T??aC?@Do?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "W?????????????~??[?S__K@AGCAO@?oAAC?@T??_c?@Do?", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "V?????????????~?@QC@_OaA@GCCG?Ig?Gk??w_@?s??", "st": "F", "vs": [8]}
{"root": 1793, "n": 13, "g6": "V?????????????~??[?S__Q?_WCCG?Ig?Gk?_K_ACS??", "st": "F", "vs": [8]}
{"root": 1793, "n": 14, "g6": "Y???????????????^_?F?AcA?oACOCAO?_W?_`??PW?AOO?CGO?@To??", "st": "F", "vs": [8, 8]}
{"root": 1793, "n": 14, "g6": "X???????????????^_?F?AcA?oACOCAO?_W?_`??Ik?@Dg?C_o?", "st": "F", "vs": [8, 8]}
{"root": 1793, "n": 14, "g6": "Y???????????????^_?F?AcA?oACOCAO?_W?_`??Ig?AOO?COO?AJo??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 13, "g6": "X?????????????J?HO?n?`C?aOCAO@@O?`C?OH??ow?]?O?AG_?", "st": "F", "vs": [8]}
{"root": 2917, "n": 13, "g6": "W?????????????{?HO?n?`C?aO@@O@AG@?c?EF?@WC?OHO?", "st": "F", "vs": [8]}
{"root": 2917, "n": 13, "g6": "W?????????????{?D_?n?GcA@G@@O@AG@?c?EF?ASC?OaO?", "st": "F", "vs": [8]}
{"root": 2917, "n": 13, "g6": "W?????????????{?D_?n?`C?aO@@O@AG@?c?EF?ASC?OHO?", "st": "F", "vs": [8]}
{"root": 2917, "n": 14, "g6": "Z???????????????D_AS?`C?aOCAO@@O?`C?OH??ow?]?O?AG_?DwO??@W??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Z???????????????D_AS?`C?aOCAO@@O?`C?OH??ow?]?O?AG_?DwO???w??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Z???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AG_??SO?]?W??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Z???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AG_?@AO?]?W??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Z???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AG_??`O?]?W??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?AS?`C?aO@@O@AG@?c?EF?@WC?OHO?DwO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?AS?DwACO@C_@@O?`C?OH?@WC?OHO?EFO?O?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "X???????????????]?AS?DwACO@C_@@O?`C?EF?CAS?GCg?J?o?", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "X???????????????]??n?`C?aO@@O@AG@?c?EF?@WC?HOG?_Qo?", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "X???????????????]?AS?DwACO@C_@@O?`C?EF?@WC?GCg?_Qo?", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]??n?`C?aO@AGA@G?W[?J?_CAS?HOG?GIO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?GcA@G@@O@AG@?c?EF?ASC?OaO?DwO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?GcA@G@@O@AG@?c?EF?ASC?OaO?DwO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "X???????????????]?@W?Dw?aO@@O@AG@?c?EF?CGc?OHG?Q_o?", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?Dw?aO@@O@AG?W[?Q__CGc?OHG?OHO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?`C?aO@@O@AG@?c?EF?ASC?OHO?DwO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?`C?aO@@O@AG@?c?EF?ASC?OHO?DwO??Co??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 14, "g6": "Y???????????????]?@W?Dw?aO@@O@AG?W[?Q__CAS?OaG?OHO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 2917, "n": 15, "g6": "Z?????????????????F_?J??V_@C_@@O?`C?EF?CAQ?HOW?OHG?`Cg?C?K??", "st": "F", "vs": [8, 8, 8]}
{"root": 2917, "n": 15, "g6": "Z?????????????????F_?J??V_@C_@@O?`C?EF?CGc?HOW?OHG?C?g?OHK??", "st": "F", "vs": [8, 8, 8]}
{"root": 2917, "n": 15, "g6": "Z?????????????????F_?J??aO@@O@AG?W[?Q__CAS?A{G?`CG?OHG?C?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 3280, "n": 13, "g6": "X?????????????F?DOAK?AW@@OA@O?OoAGC?HL??eW?]?O?@O_?", "st": "F", "vs": [8]}
{"root": 3280, "n": 13, "g6": "W?????????????{?B_@S?AW@@OA@O?Oo?cs?Cr?AKC?P?o?", "st": "F", "vs": [8]}
{"root": 3280, "n": 13, "g6": "W?????????????{?B_@S?P_?H_A@O?Oo?cs?Cr?AAc?P?o?", "st": "F", "vs": [8]}
{"root": 3280, "n": 14, "g6": "Z???????????????B_@S?P_?H_AA_A@O?GW?a@?@Hg?AX_?@O_??gO?]?W??", "st": "F", "vs": [8, 8]}
{"root": 3280, "n": 14, "g6": "Z???????????????B_@S?P_?H_AA_A@O?GW?a@?@Hg?AX_?@O_??cO?]?W??", "st": "F", "vs": [8, 8]}
{"root": 3280, "n": 14, "g6": "Z???????????????B_@S?P_?H_AA_A@O?GW?a@?@Hg?AX_?@O_?@AO?]?W??", "st": "F", "vs": [8, 8]}
{"root": 3280, "n": 14, "g6": "X???????????????]??w?I_?H_A@O?Oo?cs?Cr?AKC?GIG?a@o?", "st": "F", "vs": [8, 8]}
{"root": 3280, "n": 14, "g6": "X???????????????]??w?I_@E??R??Oo?cs?Cr?AAc?GDG?a@o?", "st": "F", "vs": [8, 8]}
{"root": 3280, "n": 15, "g6": "Y?????????????????F_?F??i??R??Oo?cs?Cr?AKC?GIG?OIG?a@w??", "st": "F", "vs": [8, 8, 8]}
{"root": 3646, "n": 13, "g6": "W?????????????{?HC@N?`C@CGCCOAAGA?c?EF?CQC?GQO?", "st": "F", "vs": [8]}
{"root": 3646, "n": 14, "g6": "Y???????????????]?AP?`C@CGCCOAAGA?c?EF?CQC?GQO?HwO?C?o??", "st": "F", "vs": [8, 8]}
{"root": 3646, "n": 14, "g6": "Y???????????????]?AP?`C@CGCCOAAGA?c?EF?CQC?GQO?HwO??Ao??", "st": "F", "vs": [8, 8]}
{"root": 3646, "n": 14, "g6": "X???????????????]?AP?HwACOCCOAAGA?c?EF?ACc?G`G?aOo?", "st": "F", "vs": [8, 8]}
{"root": 3646, "n": 14, "g6": "Y???????????????]?@N?PAAAGAAGC@G?W[?aO_ACc?HCG?`CO?G?o??", "st": "F", "vs": [8, 8]}
{"root": 3646, "n": 15, "g6": "Z?????????????????F_?QGACOAGOC@G?W[?aO_ACc?C{G?_aG?OPG?A?[??", "st": "F", "vs": [8, 8, 8]}
{"root": 3875, "n": 13, "g6": "Y?????????????~??[?K_AS?Oo?cO?IO@?g?A`?@AG??c_?OO_?_F_??", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "Z?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG?OB_??w_?OC_?A?o??", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?Q_CK?QG?IO?SG?`C?@H?C?w??qO?OI_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_CK?DGA@O?SG?`C?@H?C?w?@IO?Ca_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_CK?QG?IO?SG?`C?@H?C?w?@IO?OI_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_CK?QG?IOA@O?IC?GP?C?w?@IO?@H_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_AS?Oo?IOA@O?IC?@H?C?w?APO?GP_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_AS?Oo?IOA@O?IC?GP?C?w?APO?@H_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 13, "g6": "X?????????????~??[?K_AS?Oo?cO?IO?IC?@H?C?w?GDO?GP_?", "st": "F", "vs": [8]}
{"root": 3875, "n": 14, "g6": "]???????????????^_?K_AS?Oo?cO?IO@?g?A`?@AG??c_?OO_?_F_??[G?@?a??AAO??OB???", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "]???????????????^_?K_AS?Oo?cO?IO@?g?A`?@AG??c_?_F??OC_?A?o?@?a??AAO??Bb???", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?AS?Oo?cO?IO?IC?@H?C?w?GDO?GPO?@co??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?CK?QG?IO?SG?`C?@H?C?w??qO?ASO?OIo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?AS?Oo?cO?IO?IC?@H?C?w??qO?GPO?OIo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?Oo?IO?SG?`C?@H?C?w?APO?OIO?ASo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?Oo?IOA@O?IC?GP?C?w?APO?@HO?ASo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?Oo?IOA@O?IC?GP?C?w?@IO?@HO?Cao??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?Oo?cO?IO?`C?@H?C?w?@IO?A`O?OIo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Z???????????????^_?F?@c?Oo?IO?SG?Cc?_F??Qc?GDO?CaO?GPO??_W??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?Oo?IOA@O?IC?GP?C?w?@IO?CaO?@Ho??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?HO?`_?IO@?g?A`?C?w?CGo?@HO?Cao??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 14, "g6": "Y???????????????^_?F?@c?HO?`_?IO?IC?@H?C?w?APO?OIO?GPo??", "st": "F", "vs": [8, 8]}
{"root": 3875, "n": 15, "g6": "Z?????????????????Fw??w?HO?`_?cO?DG?A`??HG?OB_?@co?OIg?CGk??", "st": "F", "vs": [8, 8, 8]}
{"root": 9282, "n": 13, "g6": "Y?????????????~?AI?P_@Q?_gA?oCCG?`C?CH??Gg?@@_?Ow_?GC_??", "st": "O", "vs": [8]}
{"root": 9282, "n": 13, "g6": "X?????????????~?G[?a_AK?DG@@O@AG?Oc?@D??OW?GBO?_`_?", "st": "O", "vs": [8]}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p2of8.roots.jsonl <==
{"root": 4, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 30.24, "levels": [[13, {"eng-E": 127, "eng-F": 39, "eng-O": 7, "eng-R": 124, "patterns": 576, "sym": 41, "to-engine": 576}, 5, {"O": 5}, 124], [14, {"eng-E": 4539, "eng-F": 91, "eng-O": 56, "eng-R": 708, "patterns": 6057, "sym": 132, "to-engine": 6057}, 15, {"O": 6, "F": 9}, 708], [15, {"E": 12930, "F": 9, "R": 108, "eng-E": 7890, "eng-R": 39, "patterns": 21012, "sym": 9, "to-engine": 7965}, 0, {}, 133]], "open17": 0}
{"root": 22, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 1.07, "levels": [[13, {"eng-E": 40, "eng-F": 27, "eng-O": 25, "patterns": 656, "sym": 52, "to-engine": 656}, 0, {}, 0]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 4.19, "levels": [[13, {"eng-E": 17, "eng-F": 9, "eng-O": 1, "eng-R": 9, "patterns": 784, "sym": 9, "to-engine": 784}, 1, {"O": 1}, 9], [14, {"eng-E": 241, "eng-F": 8, "eng-O": 3, "eng-R": 35, "patterns": 1671, "sym": 10, "to-engine": 1671}, 1, {"O": 1}, 35], [15, {"eng-E": 541, "eng-F": 4, "eng-O": 1, "eng-R": 23, "patterns": 2254, "sym": 5, "to-engine": 2254}, 0, {}, 23]], "open17": 0}
{"root": 41, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 5.1, "levels": [[13, {"eng-E": 152, "eng-F": 40, "eng-O": 17, "eng-R": 45, "patterns": 493, "sym": 52, "to-engine": 493}, 5, {"O": 2, "F": 3}, 45], [14, {"E": 2196, "F": 13, "R": 164, "eng-E": 940, "eng-F": 52, "eng-O": 3, "eng-R": 145, "patterns": 3805, "sym": 65, "to-engine": 1432}, 1, {"O": 1}, 280], [15, {"eng-E": 540, "eng-F": 3, "eng-R": 9, "patterns": 1100, "sym": 3, "to-engine": 1100}, 0, {}, 9]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 8.54, "levels": [[13, {"eng-E": 108, "eng-O": 41, "eng-R": 18, "patterns": 589, "sym": 39, "to-engine": 589}, 2, {"O": 2}, 18], [14, {"eng-E": 1633, "eng-O": 4, "eng-R": 115, "patterns": 1762, "sym": 4, "to-engine": 1762}, 0, {}, 115]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 3.33, "levels": [[13, {"E": 469, "F": 37, "R": 53, "patterns": 559, "sym": 12}, 8, {"F": 8}, 27], [14, {"E": 7668, "F": 80, "R": 534, "patterns": 8282, "sym": 55}, 11, {"F": 11}, 368], [15, {"E": 9034, "F": 2, "R": 79, "patterns": 9115, "sym": 1}, 0, {}, 57]], "open17": 0}
{"root": 67, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.85, "levels": [[13, {"E": 301, "F": 25, "R": 34, "patterns": 360, "sym": 20}, 5, {"F": 5}, 34], [14, {"E": 3662, "F": 25, "R": 231, "patterns": 3918, "sym": 22}, 1, {"F": 1}, 208], [15, {"E": 1227, "R": 6, "patterns": 1233}, 0, {}, 6]], "open17": 0}
{"root": 75, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 14.94, "levels": [[13, {"eng-E": 241, "eng-F": 76, "eng-O": 31, "eng-R": 118, "patterns": 466, "sym": 89, "to-engine": 466}, 18, {"O": 3, "F": 15}, 118], [14, {"E": 10389, "F": 55, "R": 680, "eng-E": 2218, "eng-F": 104, "eng-O": 8, "eng-R": 321, "patterns": 13867, "sym": 153, "to-engine": 2743}, 13, {"F": 11, "O": 2}, 973], [15, {"E": 10373, "F": 13, "R": 69, "eng-E": 2355, "eng-F": 6, "eng-R": 43, "patterns": 12862, "sym": 15, "to-engine": 2407}, 2, {"F": 2}, 112], [16, {"E": 2141, "F": 1, "R": 1, "patterns": 2143, "sym": 1}, 0, {}, 1]], "open17": 0}
{"root": 83, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.14, "levels": [[13, {"eng-E": 85, "eng-F": 25, "eng-O": 13, "eng-R": 20, "patterns": 508, "sym": 35, "to-engine": 508}, 3, {"O": 1, "F": 2}, 20], [14, {"E": 1358, "F": 7, "R": 104, "eng-E": 82, "eng-F": 3, "eng-R": 4, "patterns": 1823, "sym": 9, "to-engine": 354}, 0, {}, 56]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 116.71, "levels": [[13, {"eng-E": 23, "eng-F": 16, "eng-O": 11, "eng-R": 94, "patterns": 837, "to-engine": 837}, 27, {"O": 11, "F": 16}, 94], [14, {"E": 15235, "F": 58, "R": 927, "eng-E": 8460, "eng-F": 62, "eng-O": 41, "eng-R": 420, "patterns": 27767, "sym": 63, "to-engine": 11547}, 88, {"F": 55, "O": 33}, 1128], [15, {"E": 60740, "F": 19, "R": 463, "eng-E": 30834, "eng-F": 4, "eng-O": 5, "eng-R": 108, "patterns": 96672, "sym": 16, "to-engine": 35450}, 5, {"F": 2, "O": 3}, 433], [16, {"E": 1888, "eng-E": 1698, "eng-F": 1, "eng-R": 1, "patterns": 4697, "sym": 1, "to-engine": 2809}, 0, {}, 1]], "open17": 0}
{"root": 110, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.11, "levels": [[13, {"E": 422, "F": 18, "R": 98, "patterns": 538, "sym": 12}, 6, {"F": 6}, 98], [14, {"E": 4814, "F": 37, "R": 199, "patterns": 5050, "sym": 22}, 12, {"F": 12}, 184], [15, {"E": 10904, "F": 1, "R": 78, "patterns": 10983, "sym": 1}, 0, {}, 66]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.28, "levels": [[13, {"E": 272, "F": 8, "R": 99, "patterns": 379, "sym": 4}, 4, {"F": 4}, 99], [14, {"E": 2732, "F": 14, "R": 94, "patterns": 2840, "sym": 2}, 9, {"F": 9}, 94], [15, {"E": 8415, "R": 24, "patterns": 8439}, 0, {}, 24]], "open17": 0}
{"root": 139, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.05, "levels": [[13, {"eng-E": 274, "eng-O": 8, "eng-R": 65, "patterns": 347, "sym": 7, "to-engine": 347}, 1, {"O": 1}, 65], [14, {"eng-E": 775, "eng-O": 7, "eng-R": 17, "patterns": 799, "sym": 7, "to-engine": 799}, 0, {}, 17]], "open17": 0}
{"root": 154, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.7, "levels": [[13, {"E": 319, "F": 15, "R": 63, "patterns": 397, "sym": 11}, 4, {"F": 4}, 63], [14, {"E": 3092, "F": 15, "R": 126, "patterns": 3233, "sym": 13}, 1, {"F": 1}, 115], [15, {"E": 717, "R": 1, "patterns": 718}, 0, {}, 1]], "open17": 0}
{"root": 164, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.81, "levels": [[13, {"E": 403, "F": 19, "R": 100, "patterns": 522, "sym": 6}, 13, {"F": 13}, 100], [14, {"E": 9866, "F": 90, "R": 397, "patterns": 10353, "sym": 44}, 28, {"F": 28}, 317], [15, {"E": 23442, "R": 129, "patterns": 23571}, 0, {}, 101]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.74, "levels": [[13, {"E": 424, "F": 14, "R": 99, "patterns": 537, "sym": 7}, 7, {"F": 7}, 99], [14, {"E": 6450, "F": 46, "R": 222, "patterns": 6718, "sym": 27}, 14, {"F": 14}, 197], [15, {"E": 13392, "F": 3, "R": 70, "patterns": 13465, "sym": 1}, 1, {"F": 1}, 61], [16, {"E": 719, "R": 1, "patterns": 720}, 0, {}, 1]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.98, "levels": [[13, {"E": 384, "F": 18, "R": 110, "patterns": 512, "sym": 11}, 7, {"F": 7}, 110], [14, {"E": 5505, "F": 46, "R": 217, "patterns": 5768, "sym": 24}, 16, {"F": 16}, 198], [15, {"E": 14932, "F": 5, "R": 111, "patterns": 15048}, 2, {"F": 2}, 94], [16, {"E": 1596, "R": 2, "patterns": 1598}, 0, {}, 2]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 8.03, "levels": [[13, {"E": 468, "F": 16, "R": 81, "patterns": 565, "sym": 1}, 8, {"F": 8}, 42], [14, {"E": 7593, "F": 74, "R": 349, "patterns": 8016, "sym": 26}, 31, {"F": 31}, 237], [15, {"E": 29145, "F": 2, "R": 212, "patterns": 29359, "sym": 2}, 0, {}, 154]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.12, "levels": [[13, {"E": 425, "F": 19, "R": 81, "patterns": 525, "sym": 10}, 9, {"F": 9}, 81], [14, {"E": 6373, "F": 45, "R": 216, "patterns": 6634, "sym": 33}, 6, {"F": 6}, 186], [15, {"E": 4830, "R": 29, "patterns": 4859}, 0, {}, 28]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 13.06, "levels": [[13, {"E": 468, "F": 21, "R": 94, "patterns": 583, "sym": 4}, 17, {"F": 17}, 94], [14, {"E": 14109, "F": 117, "R": 617, "patterns": 14843, "sym": 27}, 65, {"F": 65}, 497], [15, {"E": 58409, "F": 9, "R": 393, "patterns": 58811, "sym": 3}, 1, {"F": 1}, 268], [16, {"E": 727, "R": 1, "patterns": 728}, 0, {}, 1]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.14, "levels": [[13, {"E": 448, "F": 16, "R": 126, "patterns": 590}, 10, {"F": 10}, 64], [14, {"E": 9249, "F": 70, "R": 391, "patterns": 9710, "sym": 7}, 36, {"F": 36}, 251], [15, {"E": 29390, "R": 100, "patterns": 29490}, 0, {}, 63]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.07, "levels": [[13, {"E": 434, "F": 25, "R": 82, "patterns": 541, "sym": 14}, 11, {"F": 11}, 82], [14, {"E": 8248, "F": 70, "R": 425, "patterns": 8743, "sym": 36}, 26, {"F": 26}, 371], [15, {"E": 22556, "F": 7, "R": 157, "patterns": 22720, "sym": 4}, 0, {}, 132]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.88, "levels": [[13, {"E": 349, "F": 16, "R": 121, "patterns": 486, "sym": 6}, 3, {"F": 3}, 64], [14, {"E": 2304, "F": 18, "R": 108, "patterns": 2430, "sym": 14}, 3, {"F": 3}, 74], [15, {"E": 2010, "F": 1, "R": 26, "patterns": 2037, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.3, "levels": [[13, {"E": 389, "F": 13, "R": 96, "patterns": 498, "sym": 3}, 4, {"F": 4}, 49], [14, {"E": 2927, "F": 15, "R": 67, "patterns": 3009, "sym": 4}, 8, {"F": 8}, 58], [15, {"E": 7536, "R": 33, "patterns": 7569}, 0, {}, 22]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 255, "F": 8, "R": 57, "patterns": 320, "sym": 6}, 2, {"F": 2}, 57], [14, {"E": 1322, "F": 9, "R": 31, "patterns": 1362, "sym": 7}, 1, {"F": 1}, 31], [15, {"E": 517, "R": 1, "patterns": 518}, 0, {}, 1]], "open17": 0}
{"root": 270, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.33, "levels": [[13, {"E": 394, "F": 24, "R": 80, "patterns": 498, "sym": 4}, 9, {"F": 9}, 42], [14, {"E": 5855, "F": 35, "R": 234, "patterns": 6124, "sym": 15}, 13, {"F": 13}, 178], [15, {"E": 7662, "R": 26, "patterns": 7688}, 0, {}, 22]], "open17": 0}
{"root": 278, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 27.36, "levels": [[13, {"eng-E": 25, "eng-O": 20, "eng-R": 18, "patterns": 656, "sym": 15, "to-engine": 656}, 5, {"O": 5}, 18], [14, {"eng-E": 3277, "eng-O": 11, "eng-R": 173, "patterns": 4628, "sym": 7, "to-engine": 4628}, 4, {"O": 4}, 173], [15, {"eng-E": 3198, "eng-O": 3, "eng-R": 17, "patterns": 4052, "sym": 2, "to-engine": 4052}, 1, {"O": 1}, 17], [16, {"eng-E": 196, "eng-O": 1, "patterns": 1170, "sym": 1, "to-engine": 1170}, 0, {}, 0]], "open17": 0}
{"root": 286, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 25.06, "levels": [[13, {"eng-E": 209, "eng-O": 11, "eng-R": 47, "patterns": 493, "sym": 2, "to-engine": 493}, 9, {"O": 9}, 47], [14, {"eng-E": 5372, "eng-O": 23, "eng-R": 159, "patterns": 6153, "sym": 14, "to-engine": 6153}, 9, {"O": 9}, 159], [15, {"eng-E": 5183, "eng-R": 19, "patterns": 5544, "to-engine": 5544}, 0, {}, 19]], "open17": 0}
{"root": 295, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.51, "levels": [[13, {"eng-E": 57, "eng-F": 43, "eng-O": 5, "eng-R": 33, "patterns": 495, "sym": 39, "to-engine": 495}, 9, {"O": 3, "F": 6}, 33], [14, {"E": 4416, "F": 19, "R": 249, "eng-E": 428, "eng-F": 5, "eng-R": 75, "patterns": 6242, "sym": 18, "to-engine": 1558}, 4, {"F": 4}, 292], [15, {"E": 2601, "R": 11, "patterns": 2612}, 0, {}, 11]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.06, "levels": [[13, {"E": 357, "F": 24, "R": 65, "patterns": 446, "sym": 11}, 13, {"F": 13}, 65], [14, {"E": 7044, "F": 37, "R": 261, "patterns": 7342, "sym": 23}, 11, {"F": 11}, 209], [15, {"E": 6845, "F": 2, "R": 38, "patterns": 6885, "sym": 2}, 0, {}, 32]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.86, "levels": [[13, {"E": 391, "F": 26, "R": 81, "patterns": 498, "sym": 5}, 9, {"F": 9}, 45], [14, {"E": 5571, "F": 45, "R": 253, "patterns": 5869, "sym": 16}, 21, {"F": 21}, 204], [15, {"E": 10866, "F": 1, "R": 82, "patterns": 10949, "sym": 1}, 0, {}, 62]], "open17": 0}
{"root": 323, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 26.58, "levels": [[13, {"eng-E": 208, "eng-F": 110, "eng-O": 45, "eng-R": 119, "patterns": 482, "sym": 106, "to-engine": 482}, 49, {"O": 6, "F": 43}, 119], [14, {"E": 30085, "F": 95, "R": 1732, "eng-E": 3338, "eng-F": 69, "eng-R": 385, "patterns": 36053, "sym": 90, "to-engine": 4141}, 73, {"F": 73}, 1900], [15, {"E": 51840, "F": 4, "R": 222, "patterns": 52066, "sym": 4}, 0, {}, 174]], "open17": 0}
{"root": 334, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 40.75, "levels": [[13, {"eng-E": 60, "eng-F": 61, "eng-O": 20, "eng-R": 109, "patterns": 495, "sym": 53, "to-engine": 495}, 28, {"O": 12, "F": 16}, 109], [14, {"E": 11984, "F": 38, "R": 856, "eng-E": 7829, "eng-F": 43, "eng-O": 17, "eng-R": 565, "patterns": 22642, "sym": 61, "to-engine": 9764}, 36, {"F": 26, "O": 10}, 1350], [15, {"E": 17282, "F": 5, "R": 113, "eng-E": 6811, "eng-F": 1, "eng-R": 19, "patterns": 24253, "sym": 2, "to-engine": 6853}, 2, {"F": 2}, 115], [16, {"E": 1184, "patterns": 1184}, 0, {}, 0]], "open17": 0}
{"root": 344, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 6.15, "levels": [[13, {"eng-E": 49, "eng-F": 37, "eng-O": 7, "eng-R": 33, "patterns": 483, "sym": 33, "to-engine": 483}, 11, {"O": 1, "F": 10}, 33], [14, {"E": 7672, "F": 22, "R": 471, "eng-E": 612, "eng-F": 11, "eng-O": 3, "eng-R": 130, "patterns": 8975, "sym": 18, "to-engine": 810}, 15, {"F": 14, "O": 1}, 514], [15, {"E": 11050, "R": 64, "eng-E": 333, "eng-R": 1, "patterns": 11789, "to-engine": 675}, 0, {}, 51]], "open17": 0}
{"root": 360, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.4, "levels": [[13, {"E": 240, "F": 21, "R": 60, "patterns": 321, "sym": 4}, 9, {"F": 9}, 30], [14, {"E": 4747, "F": 38, "R": 339, "patterns": 5124, "sym": 18}, 7, {"F": 7}, 226], [15, {"E": 3439, "F": 2, "R": 36, "patterns": 3477, "sym": 2}, 0, {}, 32]], "open17": 0}
{"root": 368, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.54, "levels": [[13, {"E": 251, "F": 14, "R": 95, "patterns": 360}, 14, {"F": 14}, 95], [14, {"E": 8486, "F": 32, "R": 437, "patterns": 8955, "sym": 6}, 10, {"F": 10}, 331], [15, {"E": 6629, "R": 19, "patterns": 6648}, 0, {}, 17]], "open17": 0}
{"root": 378, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.11, "levels": [[13, {"E": 229, "F": 11, "R": 106, "patterns": 346, "sym": 5}, 6, {"F": 6}, 106], [14, {"E": 3824, "F": 14, "R": 169, "patterns": 4007, "sym": 4}, 4, {"F": 4}, 154], [15, {"E": 2961, "R": 16, "patterns": 2977}, 0, {}, 13]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.84, "levels": [[13, {"E": 297, "F": 22, "R": 111, "patterns": 430, "sym": 4}, 18, {"F": 18}, 111], [14, {"E": 12101, "F": 51, "R": 694, "patterns": 12846, "sym": 15}, 14, {"F": 14}, 516], [15, {"E": 9404, "F": 2, "R": 28, "patterns": 9434, "sym": 2}, 0, {}, 26]], "open17": 0}
{"root": 404, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.04, "levels": [[13, {"E": 209, "F": 16, "R": 79, "patterns": 304, "sym": 3}, 13, {"F": 13}, 79], [14, {"E": 7039, "F": 39, "R": 478, "patterns": 7556, "sym": 15}, 8, {"F": 8}, 370], [15, {"E": 5190, "F": 2, "R": 35, "patterns": 5227, "sym": 2}, 0, {}, 32]], "open17": 0}
{"root": 417, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.18, "levels": [[13, {"E": 237, "F": 15, "R": 74, "patterns": 326}, 8, {"F": 8}, 37], [14, {"E": 4385, "F": 18, "R": 206, "patterns": 4609, "sym": 5}, 6, {"F": 6}, 151], [15, {"E": 3245, "R": 9, "patterns": 3254}, 0, {}, 6]], "open17": 0}
{"root": 432, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.75, "levels": [[13, {"eng-E": 13, "eng-F": 21, "eng-O": 7, "eng-R": 7, "patterns": 291, "sym": 25, "to-engine": 291}, 3, {"F": 3}, 7], [14, {"E": 1148, "F": 13, "R": 143, "patterns": 1304, "sym": 8}, 2, {"F": 2}, 91], [15, {"E": 550, "F": 2, "R": 14, "patterns": 566, "sym": 2}, 0, {}, 5]], "open17": 0}
{"root": 514, "kind": "O", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 53.42, "levels": [[13, {"eng-E": 62, "eng-O": 4, "eng-R": 9, "patterns": 294, "to-engine": 294}, 4, {"O": 4}, 9], [14, {"eng-E": 2483, "eng-O": 22, "eng-R": 89, "patterns": 2666, "to-engine": 2666}, 22, {"O": 22}, 89], [15, {"eng-E": 16293, "eng-O": 3, "eng-R": 79, "patterns": 17715, "to-engine": 17715}, 3, {"O": 3}, 79], [16, {"eng-E": 2176, "eng-O": 1, "patterns": 2177, "to-engine": 2177}, 1, {"O": 1}, 0], [17, {"patterns": 0}, 0, {}, 0]], "open17": 0}
{"root": 628, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.47, "levels": [[13, {"E": 263, "F": 15, "R": 77, "patterns": 355, "sym": 7}, 8, {"F": 8}, 77], [14, {"E": 4559, "F": 18, "R": 246, "patterns": 4823, "sym": 8}, 4, {"F": 4}, 227], [15, {"E": 2343, "R": 4, "patterns": 2347}, 0, {}, 4]], "open17": 0}
{"root": 702, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.9, "levels": [[13, {"E": 321, "F": 14, "R": 127, "patterns": 462, "sym": 1}, 13, {"F": 13}, 127], [14, {"E": 8739, "F": 13, "R": 454, "patterns": 9206, "sym": 2}, 5, {"F": 5}, 360], [15, {"E": 3693, "R": 18, "patterns": 3711}, 0, {}, 16]], "open17": 0}
{"root": 710, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.98, "levels": [[13, {"E": 343, "F": 21, "R": 111, "patterns": 475}, 21, {"F": 21}, 111], [14, {"E": 13694, "F": 36, "R": 784, "patterns": 14514, "sym": 5}, 13, {"F": 13}, 560], [15, {"E": 10414, "R": 29, "patterns": 10443}, 0, {}, 22]], "open17": 0}
{"root": 750, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 3.06, "levels": [[13, {"E": 221, "F": 27, "R": 95, "patterns": 343, "sym": 3}, 11, {"F": 11}, 54], [14, {"E": 5262, "F": 46, "R": 482, "patterns": 5790, "sym": 14}, 20, {"F": 20}, 360], [15, {"E": 12107, "F": 3, "R": 289, "patterns": 12399, "sym": 2}, 0, {}, 203]], "open17": 0}
{"root": 788, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.85, "levels": [[13, {"E": 247, "F": 9, "R": 90, "patterns": 346, "sym": 6}, 3, {"F": 3}, 90], [14, {"E": 2195, "F": 6, "R": 114, "patterns": 2315}, 3, {"F": 3}, 114], [15, {"E": 2227, "R": 7, "patterns": 2234}, 0, {}, 7]], "open17": 0}
{"root": 810, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.95, "levels": [[13, {"E": 225, "F": 17, "R": 81, "patterns": 323, "sym": 8}, 9, {"F": 9}, 81], [14, {"E": 5146, "F": 34, "R": 276, "patterns": 5456, "sym": 13}, 8, {"F": 8}, 247], [15, {"E": 5018, "F": 1, "R": 40, "patterns": 5059, "sym": 1}, 0, {}, 40]], "open17": 0}
{"root": 972, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.18, "levels": [[13, {"eng-E": 262, "eng-O": 19, "eng-R": 58, "patterns": 339, "sym": 15, "to-engine": 339}, 4, {"O": 4}, 58], [14, {"eng-E": 2103, "eng-O": 4, "eng-R": 106, "patterns": 2226, "sym": 4, "to-engine": 2226}, 0, {}, 106]], "open17": 0}
{"root": 1002, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.98, "levels": [[13, {"E": 254, "F": 17, "R": 80, "patterns": 351, "sym": 2}, 15, {"F": 15}, 80], [14, {"E": 8776, "F": 43, "R": 618, "patterns": 9437, "sym": 3}, 20, {"F": 20}, 465], [15, {"E": 13554, "F": 12, "R": 93, "patterns": 13659, "sym": 1}, 3, {"F": 3}, 80], [16, {"E": 994, "patterns": 994}, 0, {}, 0]], "open17": 0}
{"root": 1014, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 14.18, "levels": [[13, {"eng-E": 360, "eng-O": 19, "eng-R": 79, "patterns": 458, "sym": 12, "to-engine": 458}, 7, {"O": 7}, 79], [14, {"eng-E": 4417, "eng-O": 5, "eng-R": 184, "patterns": 4636, "sym": 3, "to-engine": 4636}, 2, {"O": 2}, 184], [15, {"eng-E": 1852, "eng-R": 8, "patterns": 1863, "to-engine": 1863}, 0, {}, 8]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.46, "levels": [[13, {"E": 332, "F": 18, "R": 129, "patterns": 479, "sym": 3}, 15, {"F": 15}, 129], [14, {"E": 11120, "F": 36, "R": 606, "patterns": 11762, "sym": 6}, 15, {"F": 15}, 464], [15, {"E": 11227, "R": 48, "patterns": 11275}, 0, {}, 46]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.23, "levels": [[13, {"E": 342, "F": 18, "R": 119, "patterns": 479, "sym": 3}, 15, {"F": 15}, 119], [14, {"E": 11130, "F": 38, "R": 583, "patterns": 11751, "sym": 6}, 16, {"F": 16}, 445], [15, {"E": 12168, "F": 2, "R": 43, "patterns": 12213, "sym": 2}, 0, {}, 42]], "open17": 0}
{"root": 1102, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.61, "levels": [[13, {"E": 245, "F": 10, "R": 84, "patterns": 339, "sym": 2}, 8, {"F": 8}, 84], [14, {"E": 4434, "F": 11, "R": 189, "patterns": 4634, "sym": 1}, 5, {"F": 5}, 156], [15, {"E": 2957, "R": 5, "patterns": 2962}, 0, {}, 5]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.56, "levels": [[13, {"E": 331, "F": 13, "R": 177, "patterns": 521, "sym": 2}, 11, {"F": 11}, 177], [14, {"E": 8085, "F": 12, "R": 423, "patterns": 8520}, 6, {"F": 6}, 359], [15, {"E": 5390, "R": 31, "patterns": 5421}, 0, {}, 28]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.33, "levels": [[13, {"E": 294, "F": 13, "R": 83, "patterns": 390}, 13, {"F": 13}, 83], [14, {"E": 8542, "F": 30, "R": 424, "patterns": 8996}, 15, {"F": 15}, 310], [15, {"E": 12075, "F": 3, "R": 89, "patterns": 12167}, 1, {"F": 1}, 69], [16, {"E": 719, "patterns": 719}, 0, {}, 0]], "open17": 0}
{"root": 1226, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 12.25, "levels": [[13, {"eng-E": 288, "eng-O": 22, "eng-R": 84, "patterns": 394, "sym": 12, "to-engine": 394}, 10, {"O": 10}, 84], [14, {"eng-E": 5310, "eng-O": 5, "eng-R": 251, "patterns": 5631, "sym": 3, "to-engine": 5631}, 2, {"O": 2}, 251], [15, {"eng-E": 1363, "eng-R": 4, "patterns": 1368, "to-engine": 1368}, 0, {}, 4]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 6.04, "levels": [[13, {"E": 230, "F": 31, "R": 55, "patterns": 316}, 31, {"F": 31}, 55], [14, {"E": 13268, "F": 115, "R": 1136, "patterns": 14519, "sym": 27}, 43, {"F": 43}, 711], [15, {"E": 19505, "F": 4, "R": 199, "patterns": 19708, "sym": 2}, 0, {}, 145]], "open17": 0}
{"root": 1314, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.87, "levels": [[13, {"E": 285, "F": 14, "R": 85, "patterns": 384}, 14, {"F": 14}, 85], [14, {"E": 8476, "F": 28, "R": 462, "patterns": 8966, "sym": 1}, 13, {"F": 13}, 343], [15, {"E": 9658, "R": 88, "patterns": 9746}, 0, {}, 71]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.93, "levels": [[13, {"E": 272, "F": 21, "R": 72, "patterns": 365, "sym": 9}, 12, {"F": 12}, 72], [14, {"E": 5767, "F": 9, "R": 350, "patterns": 6126, "sym": 5}, 2, {"F": 2}, 277], [15, {"E": 957, "R": 3, "patterns": 960}, 0, {}, 3]], "open17": 0}
{"root": 1422, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"E": 252, "F": 13, "R": 92, "patterns": 357, "sym": 9}, 4, {"F": 4}, 92], [14, {"E": 2333, "F": 6, "R": 120, "patterns": 2459, "sym": 1}, 2, {"F": 2}, 120], [15, {"E": 1273, "R": 2, "patterns": 1275}, 0, {}, 2]], "open17": 0}
{"root": 1441, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.14, "levels": [[13, {"E": 258, "F": 12, "R": 84, "patterns": 354, "sym": 3}, 9, {"F": 9}, 84], [14, {"E": 4987, "F": 9, "R": 229, "patterns": 5225, "sym": 3}, 3, {"F": 3}, 194], [15, {"E": 1736, "R": 7, "patterns": 1743}, 0, {}, 7]], "open17": 0}
{"root": 1488, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.32, "levels": [[13, {"E": 270, "F": 15, "R": 69, "patterns": 354, "sym": 2}, 13, {"F": 13}, 69], [14, {"E": 6720, "F": 20, "R": 318, "patterns": 7058, "sym": 3}, 8, {"F": 8}, 249], [15, {"E": 4395, "F": 2, "R": 15, "patterns": 4412, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 1541, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.88, "levels": [[13, {"E": 304, "F": 22, "R": 91, "patterns": 417, "sym": 13}, 9, {"F": 9}, 91], [14, {"E": 5109, "F": 11, "R": 302, "patterns": 5422, "sym": 5}, 3, {"F": 3}, 259], [15, {"E": 2243, "R": 15, "patterns": 2258}, 0, {}, 13]], "open17": 0}
{"root": 1593, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 41.07, "levels": [[13, {"eng-E": 260, "eng-O": 15, "eng-R": 87, "patterns": 362, "sym": 1, "to-engine": 362}, 14, {"O": 14}, 87], [14, {"eng-E": 7903, "eng-O": 10, "eng-R": 308, "patterns": 8383, "to-engine": 8383}, 10, {"O": 10}, 308], [15, {"eng-E": 6419, "eng-R": 19, "patterns": 6445, "to-engine": 6445}, 0, {}, 19]], "open17": 0}
{"root": 1603, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.8, "levels": [[13, {"E": 338, "F": 19, "R": 128, "patterns": 485}, 19, {"F": 19}, 128], [14, {"E": 12787, "F": 30, "R": 654, "patterns": 13471, "sym": 1}, 14, {"F": 14}, 493], [15, {"E": 10287, "R": 44, "patterns": 10331}, 0, {}, 34]], "open17": 0}
{"root": 1614, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.69, "levels": [[13, {"E": 349, "F": 21, "R": 119, "patterns": 489, "sym": 1}, 20, {"F": 20}, 119], [14, {"E": 13503, "F": 35, "R": 722, "patterns": 14260, "sym": 3}, 16, {"F": 16}, 526], [15, {"E": 11756, "F": 3, "R": 60, "patterns": 11819}, 1, {"F": 1}, 52], [16, {"E": 421, "patterns": 421}, 0, {}, 0]], "open17": 0}
{"root": 1625, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 14.33, "levels": [[13, {"eng-E": 309, "eng-O": 25, "eng-R": 85, "patterns": 419, "sym": 14, "to-engine": 419}, 11, {"O": 11}, 85], [14, {"eng-E": 5998, "eng-O": 5, "eng-R": 326, "patterns": 6414, "sym": 3, "to-engine": 6414}, 2, {"O": 2}, 326], [15, {"eng-E": 1369, "eng-R": 2, "patterns": 1372, "to-engine": 1372}, 0, {}, 2]], "open17": 0}
{"root": 1652, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 15.33, "levels": [[13, {"eng-E": 321, "eng-O": 24, "eng-R": 83, "patterns": 428, "sym": 12, "to-engine": 428}, 12, {"O": 12}, 83], [14, {"eng-E": 6580, "eng-O": 5, "eng-R": 328, "patterns": 7008, "sym": 3, "to-engine": 7008}, 2, {"O": 2}, 328], [15, {"eng-E": 1362, "eng-R": 7, "patterns": 1370, "to-engine": 1370}, 0, {}, 7]], "open17": 0}
{"root": 1664, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.53, "levels": [[13, {"E": 248, "F": 11, "R": 87, "patterns": 346}, 11, {"F": 11}, 87], [14, {"E": 6452, "F": 18, "R": 281, "patterns": 6751}, 9, {"F": 9}, 213], [15, {"E": 5639, "R": 8, "patterns": 5647}, 0, {}, 8]], "open17": 0}
{"root": 1708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 182, "F": 12, "R": 85, "patterns": 279, "sym": 2}, 4, {"F": 4}, 44], [14, {"E": 1913, "F": 13, "R": 123, "patterns": 2049, "sym": 7}, 4, {"F": 4}, 103], [15, {"E": 1977, "F": 1, "R": 5, "patterns": 1983, "sym": 1}, 0, {}, 3]], "open17": 0}
{"root": 1723, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.61, "levels": [[13, {"E": 240, "F": 14, "R": 77, "patterns": 331, "sym": 1}, 13, {"F": 13}, 77], [14, {"E": 7049, "F": 29, "R": 329, "patterns": 7407, "sym": 5}, 11, {"F": 11}, 246], [15, {"E": 5692, "R": 10, "patterns": 5702}, 0, {}, 8]], "open17": 0}
{"root": 1742, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.58, "levels": [[13, {"E": 234, "F": 14, "R": 75, "patterns": 323}, 14, {"F": 14}, 75], [14, {"E": 7422, "F": 34, "R": 400, "patterns": 7856, "sym": 3}, 14, {"F": 14}, 304], [15, {"E": 6900, "R": 22, "patterns": 6922}, 0, {}, 18]], "open17": 0}
{"root": 1756, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.46, "levels": [[13, {"E": 325, "F": 24, "R": 113, "patterns": 462}, 24, {"F": 24}, 113], [14, {"E": 14889, "F": 64, "R": 870, "patterns": 15823, "sym": 3}, 29, {"F": 29}, 625], [15, {"E": 17736, "R": 96, "patterns": 17832}, 0, {}, 71]], "open17": 0}
{"root": 1771, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.47, "levels": [[13, {"eng-E": 167, "eng-O": 15, "eng-R": 38, "patterns": 428, "sym": 8, "to-engine": 428}, 7, {"O": 7}, 38], [14, {"eng-E": 3411, "eng-O": 6, "eng-R": 187, "patterns": 4257, "sym": 4, "to-engine": 4257}, 2, {"O": 2}, 187], [15, {"eng-E": 817, "eng-R": 4, "patterns": 1168, "to-engine": 1168}, 0, {}, 4]], "open17": 0}
{"root": 1785, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 17.05, "levels": [[13, {"eng-E": 347, "eng-O": 20, "eng-R": 102, "patterns": 469, "sym": 10, "to-engine": 469}, 10, {"O": 10}, 102], [14, {"eng-E": 6429, "eng-O": 8, "eng-R": 332, "patterns": 6846, "sym": 5, "to-engine": 6846}, 3, {"O": 3}, 332], [15, {"eng-E": 2317, "eng-R": 9, "patterns": 2328, "to-engine": 2328}, 0, {}, 9]], "open17": 0}
{"root": 1793, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.97, "levels": [[13, {"E": 312, "F": 24, "R": 71, "patterns": 407, "sym": 16}, 8, {"F": 8}, 71], [14, {"E": 4933, "F": 13, "R": 248, "patterns": 5194, "sym": 7}, 3, {"F": 3}, 216], [15, {"E": 1677, "R": 6, "patterns": 1683}, 0, {}, 6]], "open17": 0}
{"root": 2917, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.3, "levels": [[13, {"E": 147, "F": 17, "R": 112, "patterns": 276, "sym": 1}, 4, {"F": 4}, 16], [14, {"E": 2139, "F": 42, "R": 180, "patterns": 2361, "sym": 3}, 18, {"F": 18}, 72], [15, {"E": 8940, "F": 15, "R": 178, "patterns": 9133, "sym": 6}, 3, {"F": 3}, 61], [16, {"E": 1659, "F": 4, "R": 12, "patterns": 1675, "sym": 3}, 0, {}, 5]], "open17": 0}
{"root": 3280, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.77, "levels": [[13, {"E": 162, "F": 11, "R": 96, "patterns": 269, "sym": 2}, 3, {"F": 3}, 24], [14, {"E": 1553, "F": 16, "R": 128, "patterns": 1697, "sym": 7}, 5, {"F": 5}, 60], [15, {"E": 2626, "F": 6, "R": 38, "patterns": 2670, "sym": 3}, 1, {"F": 1}, 22], [16, {"E": 464, "patterns": 464}, 0, {}, 0]], "open17": 0}
{"root": 3646, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.77, "levels": [[13, {"E": 132, "F": 8, "R": 224, "patterns": 364}, 1, {"F": 1}, 9], [14, {"E": 590, "F": 10, "R": 40, "patterns": 640}, 4, {"F": 4}, 11], [15, {"E": 2436, "F": 5, "R": 27, "patterns": 2468, "sym": 1}, 1, {"F": 1}, 11], [16, {"E": 300, "patterns": 300}, 0, {}, 0]], "open17": 0}
{"root": 3875, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 2.25, "levels": [[13, {"E": 169, "F": 17, "R": 151, "patterns": 337}, 9, {"F": 9}, 76], [14, {"E": 4491, "F": 26, "R": 410, "patterns": 4927}, 13, {"F": 13}, 316], [15, {"E": 7897, "F": 2, "R": 79, "patterns": 7978}, 1, {"F": 1}, 58], [16, {"E": 580, "patterns": 580}, 0, {}, 0]], "open17": 0}
{"root": 9282, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 2.11, "levels": [[13, {"eng-E": 68, "eng-O": 5, "eng-R": 57, "patterns": 257, "sym": 3, "to-engine": 257}, 2, {"O": 2}, 57], [14, {"eng-E": 674, "eng-O": 4, "eng-R": 35, "patterns": 1028, "sym": 4, "to-engine": 1028}, 0, {}, 35]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p3of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p3of8.roots.jsonl <==
{"root": 5, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 98.83, "levels": [[13, {"eng-E": 265, "eng-F": 87, "eng-O": 28, "eng-R": 470, "patterns": 850, "sym": 69, "to-engine": 850}, 46, {"O": 13, "F": 33}, 470], [14, {"E": 34994, "F": 254, "R": 2127, "eng-E": 15761, "eng-F": 186, "eng-O": 182, "eng-R": 1592, "patterns": 55840, "sym": 555, "to-engine": 18465}, 64, {"F": 49, "O": 15}, 3543], [15, {"E": 70944, "F": 30, "R": 791, "eng-E": 22047, "eng-F": 8, "eng-O": 10, "eng-R": 191, "patterns": 94111, "sym": 48, "to-engine": 22346}, 0, {}, 911]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 26.53, "levels": [[13, {"eng-E": 94, "eng-F": 348, "eng-O": 249, "patterns": 691, "sym": 592, "to-engine": 691}, 5, {"O": 5}, 0], [14, {"eng-E": 3909, "eng-F": 272, "eng-O": 71, "eng-R": 1124, "patterns": 5388, "sym": 343, "to-engine": 5388}, 0, {}, 1124]], "open17": 0}
{"root": 34, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.51, "levels": [[13, {"eng-E": 71, "eng-F": 71, "eng-R": 126, "patterns": 529, "sym": 71, "to-engine": 529}, 0, {}, 126]], "open17": 0}
{"root": 42, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 58.88, "levels": [[13, {"eng-E": 94, "eng-F": 31, "eng-O": 16, "eng-R": 153, "patterns": 574, "sym": 37, "to-engine": 574}, 10, {"O": 5, "F": 5}, 153], [14, {"E": 3753, "F": 12, "R": 227, "eng-E": 3750, "eng-F": 85, "eng-O": 66, "eng-R": 577, "patterns": 9245, "sym": 140, "to-engine": 5253}, 22, {"O": 19, "F": 3}, 798], [15, {"E": 4320, "R": 23, "eng-E": 19834, "eng-O": 3, "eng-R": 130, "patterns": 26417, "sym": 2, "to-engine": 22074}, 1, {"O": 1}, 152], [16, {"eng-E": 735, "patterns": 735, "to-engine": 735}, 0, {}, 0]], "open17": 0}
{"root": 51, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 3.26, "levels": [[13, {"E": 498, "F": 35, "R": 62, "patterns": 595, "sym": 15}, 20, {"F": 20}, 62], [14, {"E": 18013, "F": 160, "R": 987, "patterns": 19160, "sym": 116}, 7, {"F": 7}, 769], [15, {"E": 5541, "F": 3, "R": 81, "patterns": 5625, "sym": 3}, 0, {}, 77]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.9, "levels": [[13, {"E": 444, "F": 39, "R": 34, "patterns": 517, "sym": 27}, 12, {"F": 12}, 34], [14, {"E": 10022, "F": 94, "R": 581, "patterns": 10697, "sym": 82}, 2, {"F": 2}, 491], [15, {"E": 2225, "F": 1, "R": 39, "patterns": 2265, "sym": 1}, 0, {}, 39]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.36, "levels": [[13, {"E": 395, "F": 36, "R": 67, "patterns": 498, "sym": 17}, 2, {"F": 2}, 34], [14, {"E": 1861, "F": 22, "R": 115, "patterns": 1998, "sym": 22}, 0, {}, 109]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 139.64, "levels": [[13, {"eng-E": 152, "eng-F": 89, "eng-O": 25, "eng-R": 295, "patterns": 561, "sym": 82, "to-engine": 561}, 32, {"O": 15, "F": 17}, 295], [14, {"E": 12992, "F": 45, "R": 876, "eng-E": 12133, "eng-F": 163, "eng-O": 95, "eng-R": 1683, "patterns": 28541, "sym": 253, "to-engine": 14628}, 47, {"F": 4, "O": 43}, 2517], [15, {"E": 3491, "R": 32, "eng-E": 50226, "eng-F": 3, "eng-O": 8, "eng-R": 386, "patterns": 54503, "sym": 9, "to-engine": 50980}, 2, {"O": 2}, 418], [16, {"eng-E": 1941, "patterns": 1942, "to-engine": 1942}, 0, {}, 0]], "open17": 0}
{"root": 84, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 11.4, "levels": [[13, {"eng-E": 104, "eng-F": 54, "eng-O": 35, "eng-R": 109, "patterns": 589, "sym": 77, "to-engine": 589}, 12, {"O": 4, "F": 8}, 109], [14, {"E": 5644, "F": 17, "M": 1, "R": 502, "eng-E": 2076, "eng-F": 104, "eng-O": 10, "eng-R": 501, "patterns": 9604, "sym": 126, "to-engine": 3440}, 6, {"F": 4, "O": 2}, 991], [15, {"E": 4004, "R": 32, "eng-E": 1364, "eng-R": 6, "patterns": 5759, "to-engine": 1723}, 0, {}, 37]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.37, "levels": [[13, {"E": 416, "F": 20, "R": 109, "patterns": 545, "sym": 10}, 10, {"F": 10}, 109], [14, {"E": 7903, "F": 61, "R": 362, "patterns": 8326, "sym": 37}, 18, {"F": 18}, 308], [15, {"E": 13956, "R": 62, "patterns": 14018}, 0, {}, 56]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.6, "levels": [[13, {"E": 390, "F": 16, "R": 111, "patterns": 517, "sym": 12}, 4, {"F": 4}, 111], [14, {"E": 3388, "F": 31, "R": 174, "patterns": 3593, "sym": 20}, 8, {"F": 8}, 167], [15, {"E": 8351, "F": 2, "R": 51, "patterns": 8404, "sym": 1}, 0, {}, 46]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.81, "levels": [[13, {"E": 250, "F": 8, "R": 88, "patterns": 346}, 4, {"F": 4}, 44], [14, {"E": 3097, "F": 26, "R": 92, "patterns": 3215, "sym": 14}, 5, {"F": 5}, 78], [15, {"E": 3928, "R": 18, "patterns": 3946}, 0, {}, 16]], "open17": 0}
{"root": 140, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.34, "levels": [[13, {"E": 393, "F": 18, "R": 89, "patterns": 500, "sym": 12}, 6, {"F": 6}, 89], [14, {"E": 4659, "F": 41, "R": 216, "patterns": 4916, "sym": 28}, 9, {"F": 9}, 200], [15, {"E": 7411, "F": 3, "R": 35, "patterns": 7449, "sym": 1}, 1, {"F": 1}, 32], [16, {"E": 716, "patterns": 716}, 0, {}, 0]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.77, "levels": [[13, {"E": 310, "F": 16, "R": 70, "patterns": 396, "sym": 12}, 4, {"F": 4}, 70], [14, {"E": 2670, "F": 19, "R": 115, "patterns": 2804, "sym": 13}, 3, {"F": 3}, 114], [15, {"E": 2832, "F": 9, "R": 36, "patterns": 2877, "sym": 7}, 0, {}, 36]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 13.69, "levels": [[13, {"E": 476, "F": 14, "R": 131, "patterns": 621}, 14, {"F": 14}, 131], [14, {"E": 14376, "F": 114, "R": 590, "patterns": 15080, "sym": 27}, 63, {"F": 63}, 483], [15, {"E": 66646, "F": 6, "R": 367, "patterns": 67019, "sym": 2}, 2, {"F": 2}, 272], [16, {"E": 1902, "patterns": 1902}, 0, {}, 0]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.77, "levels": [[13, {"E": 430, "F": 15, "R": 110, "patterns": 555, "sym": 4}, 11, {"F": 11}, 110], [14, {"E": 8642, "F": 64, "R": 366, "patterns": 9072, "sym": 26}, 25, {"F": 25}, 315], [15, {"E": 20790, "F": 4, "R": 143, "patterns": 20937, "sym": 2}, 0, {}, 112]], "open17": 0}
{"root": 188, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 7.23, "levels": [[13, {"eng-E": 38, "eng-F": 70, "eng-O": 13, "eng-R": 86, "patterns": 405, "sym": 64, "to-engine": 405}, 19, {"O": 3, "F": 16}, 86], [14, {"E": 11094, "F": 27, "R": 640, "eng-E": 1326, "eng-F": 31, "eng-O": 6, "eng-R": 270, "patterns": 13764, "sym": 54, "to-engine": 2003}, 10, {"F": 9, "O": 1}, 845], [15, {"E": 6648, "R": 26, "eng-E": 237, "eng-R": 2, "patterns": 7149, "to-engine": 475}, 0, {}, 26]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.09, "levels": [[13, {"E": 418, "F": 13, "R": 137, "patterns": 568}, 13, {"F": 13}, 137], [14, {"E": 11632, "F": 70, "R": 554, "patterns": 12256, "sym": 13}, 43, {"F": 43}, 431], [15, {"E": 37916, "R": 146, "patterns": 38062}, 0, {}, 98]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 12.61, "levels": [[13, {"E": 453, "F": 19, "R": 109, "patterns": 581, "sym": 4}, 15, {"F": 15}, 109], [14, {"E": 13301, "F": 117, "R": 554, "patterns": 13972, "sym": 32}, 60, {"F": 60}, 464], [15, {"E": 57449, "F": 18, "R": 437, "patterns": 57904, "sym": 8}, 2, {"F": 2}, 309], [16, {"E": 1466, "patterns": 1466}, 0, {}, 0]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.07, "levels": [[13, {"E": 467, "F": 19, "R": 103, "patterns": 589, "sym": 4}, 15, {"F": 15}, 103], [14, {"E": 13389, "F": 112, "R": 556, "patterns": 14057, "sym": 31}, 58, {"F": 58}, 452], [15, {"E": 53104, "F": 3, "R": 307, "patterns": 53414, "sym": 3}, 0, {}, 218]], "open17": 0}
{"root": 225, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.67, "levels": [[13, {"E": 306, "F": 19, "R": 60, "patterns": 385, "sym": 5}, 2, {"F": 2}, 15], [14, {"E": 1343, "F": 10, "R": 71, "patterns": 1424, "sym": 5}, 4, {"F": 4}, 69], [15, {"E": 2739, "F": 9, "R": 45, "patterns": 2793, "sym": 3}, 1, {"F": 1}, 30], [16, {"E": 540, "F": 2, "R": 4, "patterns": 546, "sym": 2}, 0, {}, 4]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.64, "levels": [[13, {"E": 431, "F": 20, "R": 98, "patterns": 549, "sym": 11}, 9, {"F": 9}, 98], [14, {"E": 6622, "F": 41, "R": 241, "patterns": 6904, "sym": 20}, 18, {"F": 18}, 219], [15, {"E": 15027, "F": 2, "R": 66, "patterns": 15095}, 1, {"F": 1}, 54], [16, {"E": 744, "patterns": 744}, 0, {}, 0]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.93, "levels": [[13, {"E": 376, "F": 18, "R": 84, "patterns": 478, "sym": 3}, 6, {"F": 6}, 42], [14, {"E": 4099, "F": 32, "R": 137, "patterns": 4268, "sym": 24}, 4, {"F": 4}, 118], [15, {"E": 2636, "R": 17, "patterns": 2653}, 0, {}, 17]], "open17": 0}
{"root": 251, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 167.44, "levels": [[13, {"eng-E": 144, "eng-F": 176, "eng-O": 42, "eng-R": 339, "patterns": 701, "sym": 137, "to-engine": 701}, 81, {"O": 19, "F": 62}, 339], [14, {"E": 53696, "F": 254, "R": 3015, "eng-E": 16635, "eng-F": 72, "eng-O": 63, "eng-R": 1256, "patterns": 75857, "sym": 182, "to-engine": 18892}, 195, {"F": 153, "O": 42}, 3937], [15, {"E": 145225, "F": 13, "R": 900, "eng-E": 39769, "eng-F": 9, "eng-O": 6, "eng-R": 442, "patterns": 186851, "sym": 10, "to-engine": 40713}, 13, {"F": 7, "O": 6}, 1145], [16, {"E": 5789, "R": 2, "eng-E": 5649, "patterns": 11441, "to-engine": 5650}, 0, {}, 2]], "open17": 0}
{"root": 259, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.07, "levels": [[13, {"eng-E": 149, "eng-O": 4, "eng-R": 30, "patterns": 356, "sym": 1, "to-engine": 356}, 3, {"O": 3}, 30], [14, {"eng-E": 1661, "eng-O": 4, "eng-R": 33, "patterns": 1705, "to-engine": 1705}, 4, {"O": 4}, 33], [15, {"eng-E": 2223, "eng-R": 4, "patterns": 2628, "to-engine": 2628}, 0, {}, 4]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 8.88, "levels": [[13, {"eng-E": 94, "eng-F": 47, "eng-O": 14, "eng-R": 27, "patterns": 700, "sym": 37, "to-engine": 700}, 24, {"F": 23, "O": 1}, 27], [14, {"E": 20163, "F": 87, "R": 1117, "eng-E": 695, "eng-F": 3, "eng-O": 1, "eng-R": 69, "patterns": 22253, "sym": 55, "to-engine": 886}, 28, {"F": 28}, 969], [15, {"E": 21857, "R": 131, "patterns": 21988}, 0, {}, 93]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.9, "levels": [[13, {"E": 279, "F": 13, "R": 76, "patterns": 368, "sym": 7}, 6, {"F": 6}, 76], [14, {"E": 3800, "F": 15, "R": 128, "patterns": 3943, "sym": 7}, 4, {"F": 4}, 112], [15, {"E": 2649, "R": 6, "patterns": 2655}, 0, {}, 6]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.8, "levels": [[13, {"E": 406, "F": 21, "R": 81, "patterns": 508, "sym": 9}, 12, {"F": 12}, 81], [14, {"E": 8939, "F": 63, "R": 340, "patterns": 9342, "sym": 21}, 33, {"F": 33}, 277], [15, {"E": 24025, "R": 108, "patterns": 24133}, 0, {}, 82]], "open17": 0}
{"root": 296, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 17.2, "levels": [[13, {"eng-E": 102, "eng-F": 72, "eng-O": 37, "eng-R": 121, "patterns": 659, "sym": 84, "to-engine": 659}, 25, {"O": 3, "F": 22}, 121], [14, {"E": 18613, "F": 72, "R": 1010, "eng-E": 1341, "eng-F": 19, "eng-O": 3, "eng-R": 196, "patterns": 22198, "sym": 48, "to-engine": 2503}, 46, {"F": 43, "O": 3}, 1111], [15, {"E": 36387, "R": 139, "eng-E": 1461, "eng-F": 2, "eng-R": 40, "patterns": 38823, "sym": 2, "to-engine": 2297}, 0, {}, 151]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.24, "levels": [[13, {"E": 381, "F": 20, "R": 72, "patterns": 473, "sym": 7}, 13, {"F": 13}, 72], [14, {"E": 7232, "F": 35, "R": 224, "patterns": 7491, "sym": 15}, 16, {"F": 16}, 190], [15, {"E": 11160, "R": 38, "patterns": 11198}, 0, {}, 29]], "open17": 0}
{"root": 314, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.76, "levels": [[13, {"E": 308, "F": 18, "R": 46, "patterns": 372, "sym": 4}, 14, {"F": 14}, 46], [14, {"E": 7655, "F": 41, "R": 286, "patterns": 7982, "sym": 13}, 11, {"F": 11}, 226], [15, {"E": 5668, "R": 18, "patterns": 5686}, 0, {}, 18]], "open17": 0}
{"root": 326, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 63.84, "levels": [[13, {"eng-E": 70, "eng-O": 55, "eng-R": 37, "patterns": 476, "sym": 40, "to-engine": 476}, 15, {"O": 15}, 37], [14, {"eng-E": 9549, "eng-O": 44, "eng-R": 651, "patterns": 10859, "sym": 20, "to-engine": 10859}, 24, {"O": 24}, 651], [15, {"eng-E": 17004, "eng-R": 35, "patterns": 17184, "to-engine": 17184}, 0, {}, 35]], "open17": 0}
{"root": 335, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 10.86, "levels": [[13, {"eng-E": 106, "eng-F": 75, "eng-O": 21, "eng-R": 68, "patterns": 535, "sym": 71, "to-engine": 535}, 25, {"O": 3, "F": 22}, 68], [14, {"E": 16638, "F": 85, "R": 948, "eng-E": 1445, "eng-F": 24, "eng-O": 3, "eng-R": 190, "patterns": 19909, "sym": 76, "to-engine": 2238}, 35, {"F": 35}, 1031], [15, {"E": 24088, "R": 117, "patterns": 24205}, 0, {}, 94]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.11, "levels": [[13, {"E": 393, "F": 24, "R": 67, "patterns": 484, "sym": 3}, 21, {"F": 21}, 67], [14, {"E": 11915, "F": 52, "R": 353, "patterns": 12320, "sym": 7}, 38, {"F": 38}, 270], [15, {"E": 21888, "R": 37, "patterns": 21925}, 0, {}, 28]], "open17": 0}
{"root": 361, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.89, "levels": [[13, {"E": 275, "F": 15, "R": 67, "patterns": 357, "sym": 2}, 13, {"F": 13}, 67], [14, {"E": 7925, "F": 29, "R": 366, "patterns": 8320, "sym": 4}, 11, {"F": 11}, 274], [15, {"E": 7890, "F": 1, "R": 62, "patterns": 7953, "sym": 1}, 0, {}, 49]], "open17": 0}
{"root": 369, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.95, "levels": [[13, {"E": 224, "F": 16, "R": 79, "patterns": 319}, 9, {"F": 9}, 41], [14, {"E": 5009, "F": 25, "R": 314, "patterns": 5348, "sym": 5}, 9, {"F": 9}, 201], [15, {"E": 5813, "R": 20, "patterns": 5833}, 0, {}, 13]], "open17": 0}
{"root": 379, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.01, "levels": [[13, {"E": 224, "F": 11, "R": 108, "patterns": 343, "sym": 5}, 6, {"F": 6}, 108], [14, {"E": 3936, "F": 15, "R": 177, "patterns": 4128, "sym": 4}, 5, {"F": 5}, 161], [15, {"E": 4200, "R": 36, "patterns": 4236}, 0, {}, 30]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.8, "levels": [[13, {"E": 288, "F": 20, "R": 127, "patterns": 435, "sym": 1}, 10, {"F": 10}, 64], [14, {"E": 6853, "F": 27, "R": 414, "patterns": 7294, "sym": 5}, 10, {"F": 10}, 277], [15, {"E": 6521, "R": 18, "patterns": 6539}, 0, {}, 16]], "open17": 0}
{"root": 405, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.84, "levels": [[13, {"eng-E": 209, "eng-O": 13, "eng-R": 67, "patterns": 289, "sym": 11, "to-engine": 289}, 2, {"O": 2}, 67], [14, {"eng-E": 1049, "eng-O": 2, "eng-R": 46, "patterns": 1098, "sym": 1, "to-engine": 1098}, 1, {"O": 1}, 46], [15, {"eng-E": 728, "eng-R": 2, "patterns": 730, "to-engine": 730}, 0, {}, 2]], "open17": 0}
{"root": 421, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.86, "levels": [[13, {"E": 210, "F": 22, "R": 106, "patterns": 338}, 7, {"F": 7}, 32], [14, {"E": 3044, "F": 24, "R": 235, "patterns": 3303, "sym": 9}, 6, {"F": 6}, 153], [15, {"E": 2325, "R": 51, "patterns": 2376}, 0, {}, 27]], "open17": 0}
{"root": 433, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.77, "levels": [[13, {"eng-E": 30, "eng-F": 42, "eng-O": 22, "eng-R": 21, "patterns": 424, "sym": 58, "to-engine": 424}, 6, {"O": 2, "F": 4}, 21], [14, {"E": 2339, "F": 14, "R": 282, "eng-E": 554, "eng-F": 39, "eng-O": 5, "eng-R": 457, "patterns": 4030, "sym": 47, "to-engine": 1395}, 11, {"F": 8, "O": 3}, 735], [15, {"E": 6701, "F": 1, "R": 66, "eng-E": 1411, "eng-F": 1, "eng-O": 1, "eng-R": 37, "patterns": 9662, "sym": 3, "to-engine": 2894}, 0, {}, 95]], "open17": 0}
{"root": 530, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 135, "F": 16, "R": 48, "patterns": 199, "sym": 12}, 4, {"F": 4}, 48], [14, {"E": 1195, "F": 6, "R": 85, "patterns": 1286, "sym": 2}, 3, {"F": 3}, 85], [15, {"E": 1416, "R": 6, "patterns": 1422}, 0, {}, 6]], "open17": 0}
{"root": 634, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 2.15, "levels": [[13, {"E": 237, "F": 33, "R": 62, "patterns": 332, "sym": 19}, 14, {"F": 14}, 62], [14, {"E": 7011, "F": 74, "R": 576, "patterns": 7661, "sym": 48}, 12, {"F": 12}, 491], [15, {"E": 6999, "F": 1, "R": 55, "patterns": 7055, "sym": 1}, 0, {}, 54]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.46, "levels": [[13, {"E": 403, "F": 19, "R": 81, "patterns": 503, "sym": 2}, 17, {"F": 17}, 81], [14, {"E": 11811, "F": 39, "R": 497, "patterns": 12347, "sym": 6}, 15, {"F": 15}, 386], [15, {"E": 10823, "F": 3, "R": 46, "patterns": 10872}, 1, {"F": 1}, 39], [16, {"E": 498, "patterns": 498}, 0, {}, 0]], "open17": 0}
{"root": 711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.58, "levels": [[13, {"E": 292, "F": 16, "R": 111, "patterns": 419, "sym": 3}, 13, {"F": 13}, 111], [14, {"E": 8620, "F": 34, "R": 457, "patterns": 9111, "sym": 9}, 9, {"F": 9}, 364], [15, {"E": 6007, "F": 1, "R": 29, "patterns": 6037, "sym": 1}, 0, {}, 27]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.04, "levels": [[13, {"E": 195, "F": 34, "R": 69, "patterns": 298, "sym": 8}, 11, {"F": 11}, 35], [14, {"E": 4099, "F": 34, "R": 349, "patterns": 4482, "sym": 23}, 5, {"F": 5}, 266], [15, {"E": 2312, "F": 1, "R": 22, "patterns": 2335, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 789, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.92, "levels": [[13, {"E": 241, "F": 11, "R": 92, "patterns": 344, "sym": 5}, 6, {"F": 6}, 92], [14, {"E": 4013, "F": 15, "R": 186, "patterns": 4214, "sym": 7}, 4, {"F": 4}, 161], [15, {"E": 2911, "F": 3, "R": 7, "patterns": 2921, "sym": 3}, 0, {}, 7]], "open17": 0}
{"root": 822, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.1, "levels": [[13, {"E": 229, "F": 14, "R": 76, "patterns": 319, "sym": 6}, 8, {"F": 8}, 76], [14, {"E": 4720, "F": 25, "R": 187, "patterns": 4932, "sym": 7}, 8, {"F": 8}, 169], [15, {"E": 5035, "R": 24, "patterns": 5059}, 0, {}, 20]], "open17": 0}
{"root": 973, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.91, "levels": [[13, {"E": 295, "F": 15, "R": 73, "patterns": 383, "sym": 4}, 11, {"F": 11}, 73], [14, {"E": 6816, "F": 30, "R": 305, "patterns": 7151, "sym": 5}, 12, {"F": 12}, 248], [15, {"E": 8081, "F": 3, "R": 33, "patterns": 8117}, 1, {"F": 1}, 30], [16, {"E": 485, "patterns": 485}, 0, {}, 0]], "open17": 0}
{"root": 1003, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.06, "levels": [[13, {"E": 242, "F": 15, "R": 92, "patterns": 349}, 15, {"F": 15}, 92], [14, {"E": 9206, "F": 38, "R": 575, "patterns": 9819, "sym": 4}, 15, {"F": 15}, 415], [15, {"E": 11391, "F": 3, "R": 54, "patterns": 11448}, 1, {"F": 1}, 42], [16, {"E": 726, "patterns": 726}, 0, {}, 0]], "open17": 0}
{"root": 1015, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 31.4, "levels": [[13, {"eng-E": 426, "eng-F": 2, "eng-O": 13, "eng-R": 96, "patterns": 537, "sym": 2, "to-engine": 537}, 13, {"O": 13}, 96], [14, {"eng-E": 9306, "eng-F": 3, "eng-O": 7, "eng-R": 255, "patterns": 9682, "sym": 2, "to-engine": 9682}, 8, {"O": 7, "F": 1}, 255], [15, {"E": 522, "R": 2, "eng-E": 5935, "eng-R": 6, "patterns": 6466, "to-engine": 5942}, 0, {}, 8]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.15, "levels": [[13, {"E": 364, "F": 21, "R": 98, "patterns": 483, "sym": 4}, 17, {"F": 17}, 98], [14, {"E": 11987, "F": 44, "R": 611, "patterns": 12642, "sym": 8}, 17, {"F": 17}, 468], [15, {"E": 13332, "F": 2, "R": 73, "patterns": 13407, "sym": 2}, 0, {}, 69]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.33, "levels": [[13, {"E": 265, "F": 24, "R": 110, "patterns": 399, "sym": 1}, 23, {"F": 23}, 110], [14, {"E": 12329, "F": 74, "R": 793, "patterns": 13196, "sym": 17}, 22, {"F": 22}, 586], [15, {"E": 12485, "F": 3, "R": 87, "patterns": 12575, "sym": 1}, 0, {}, 65]], "open17": 0}
{"root": 1103, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 222, "F": 13, "R": 51, "patterns": 286, "sym": 11}, 2, {"F": 2}, 51], [14, {"E": 1031, "F": 3, "R": 40, "patterns": 1074, "sym": 3}, 0, {}, 37]], "open17": 0}
{"root": 1149, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.68, "levels": [[13, {"eng-E": 241, "eng-O": 15, "eng-R": 84, "patterns": 340, "sym": 11, "to-engine": 340}, 4, {"O": 4}, 84], [14, {"eng-E": 2016, "eng-O": 3, "eng-R": 105, "patterns": 2132, "sym": 2, "to-engine": 2132}, 1, {"O": 1}, 105], [15, {"eng-E": 979, "eng-R": 10, "patterns": 989, "to-engine": 989}, 0, {}, 10]], "open17": 0}
{"root": 1211, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.83, "levels": [[13, {"E": 267, "F": 12, "R": 107, "patterns": 386}, 12, {"F": 12}, 107], [14, {"E": 7323, "F": 14, "R": 376, "patterns": 7713}, 7, {"F": 7}, 290], [15, {"E": 5062, "R": 20, "patterns": 5082}, 0, {}, 17]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.35, "levels": [[13, {"E": 309, "F": 17, "R": 136, "patterns": 462, "sym": 1}, 16, {"F": 16}, 136], [14, {"E": 10492, "F": 27, "R": 603, "patterns": 11122, "sym": 6}, 8, {"F": 8}, 462], [15, {"E": 6172, "F": 2, "R": 38, "patterns": 6212, "sym": 1}, 0, {}, 34]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 126, "F": 16, "R": 30, "patterns": 172, "sym": 10}, 6, {"F": 6}, 30], [14, {"E": 1801, "F": 20, "R": 100, "patterns": 1921, "sym": 16}, 1, {"F": 1}, 91], [15, {"E": 393, "F": 1, "R": 2, "patterns": 396, "sym": 1}, 0, {}, 2]], "open17": 0}
{"root": 1315, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.22, "levels": [[13, {"E": 247, "F": 9, "R": 115, "patterns": 371, "sym": 2}, 7, {"F": 7}, 115], [14, {"E": 5030, "F": 11, "R": 209, "patterns": 5250, "sym": 1}, 5, {"F": 5}, 178], [15, {"E": 5067, "R": 31, "patterns": 5098}, 0, {}, 24]], "open17": 0}
{"root": 1376, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.86, "levels": [[13, {"E": 294, "F": 15, "R": 74, "patterns": 383}, 10, {"F": 10}, 37], [14, {"E": 5968, "F": 35, "R": 364, "patterns": 6367, "sym": 3}, 16, {"F": 16}, 198], [15, {"E": 12033, "F": 21, "R": 142, "patterns": 12196, "sym": 1}, 7, {"F": 7}, 90], [16, {"E": 3606, "R": 10, "patterns": 3616}, 0, {}, 6]], "open17": 0}
{"root": 1423, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.72, "levels": [[13, {"E": 248, "F": 12, "R": 98, "patterns": 358, "sym": 7}, 5, {"F": 5}, 98], [14, {"E": 2736, "F": 8, "R": 142, "patterns": 2886, "sym": 2}, 3, {"F": 3}, 136], [15, {"E": 1740, "R": 4, "patterns": 1744}, 0, {}, 4]], "open17": 0}
{"root": 1443, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.41, "levels": [[13, {"E": 260, "F": 12, "R": 81, "patterns": 353, "sym": 4}, 8, {"F": 8}, 81], [14, {"E": 4615, "F": 11, "R": 200, "patterns": 4826, "sym": 3}, 4, {"F": 4}, 166], [15, {"E": 2421, "R": 5, "patterns": 2426}, 0, {}, 5]], "open17": 0}
{"root": 1490, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.59, "levels": [[13, {"E": 274, "F": 17, "R": 63, "patterns": 354, "sym": 2}, 15, {"F": 15}, 63], [14, {"E": 7773, "F": 32, "R": 439, "patterns": 8244, "sym": 7}, 12, {"F": 12}, 328], [15, {"E": 6495, "F": 3, "R": 39, "patterns": 6537, "sym": 3}, 0, {}, 33]], "open17": 0}
{"root": 1542, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.12, "levels": [[13, {"E": 325, "F": 18, "R": 128, "patterns": 471, "sym": 3}, 15, {"F": 15}, 128], [14, {"E": 9705, "F": 14, "R": 491, "patterns": 10210, "sym": 1}, 6, {"F": 6}, 378], [15, {"E": 4607, "R": 17, "patterns": 4624}, 0, {}, 13]], "open17": 0}
{"root": 1594, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.5, "levels": [[13, {"E": 254, "F": 13, "R": 97, "patterns": 364}, 13, {"F": 13}, 97], [14, {"E": 7734, "F": 20, "R": 371, "patterns": 8125}, 10, {"F": 10}, 294], [15, {"E": 6855, "R": 27, "patterns": 6882}, 0, {}, 21]], "open17": 0}
{"root": 1604, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.27, "levels": [[13, {"E": 341, "F": 22, "R": 125, "patterns": 488, "sym": 1}, 21, {"F": 21}, 125], [14, {"E": 13639, "F": 42, "R": 840, "patterns": 14521, "sym": 4}, 18, {"F": 18}, 630], [15, {"E": 12664, "R": 56, "patterns": 12720}, 0, {}, 48]], "open17": 0}
{"root": 1615, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.76, "levels": [[13, {"E": 342, "F": 20, "R": 129, "patterns": 491}, 20, {"F": 20}, 129], [14, {"E": 13100, "F": 32, "R": 713, "patterns": 13845}, 16, {"F": 16}, 530], [15, {"E": 10887, "F": 3, "R": 58, "patterns": 10948}, 1, {"F": 1}, 51], [16, {"E": 467, "patterns": 467}, 0, {}, 0]], "open17": 0}
{"root": 1626, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.94, "levels": [[13, {"E": 345, "F": 21, "R": 116, "patterns": 482}, 21, {"F": 21}, 116], [14, {"E": 14141, "F": 44, "R": 844, "patterns": 15029, "sym": 4}, 18, {"F": 18}, 597], [15, {"E": 14795, "F": 6, "R": 72, "patterns": 14873}, 2, {"F": 2}, 62], [16, {"E": 1577, "R": 1, "patterns": 1578}, 0, {}, 1]], "open17": 0}
{"root": 1653, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 78.23, "levels": [[13, {"eng-E": 354, "eng-O": 22, "eng-R": 122, "patterns": 498, "sym": 1, "to-engine": 498}, 21, {"O": 21}, 122], [14, {"eng-E": 14269, "eng-O": 28, "eng-R": 640, "patterns": 15300, "sym": 4, "to-engine": 15300}, 24, {"O": 24}, 640], [15, {"eng-E": 18781, "eng-O": 2, "eng-R": 124, "patterns": 18952, "to-engine": 18952}, 2, {"O": 2}, 124], [16, {"eng-E": 1369, "patterns": 1369, "to-engine": 1369}, 0, {}, 0]], "open17": 0}
{"root": 1665, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.42, "levels": [[13, {"E": 286, "F": 15, "R": 60, "patterns": 361, "sym": 1}, 8, {"F": 8}, 30], [14, {"E": 4645, "F": 26, "R": 211, "patterns": 4882, "sym": 2}, 13, {"F": 13}, 127], [15, {"E": 7007, "F": 13, "R": 25, "patterns": 7045, "sym": 1}, 3, {"F": 3}, 16], [16, {"E": 888, "patterns": 888}, 0, {}, 0]], "open17": 0}
{"root": 1709, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.89, "levels": [[13, {"E": 188, "F": 12, "R": 86, "patterns": 286, "sym": 3}, 9, {"F": 9}, 86], [14, {"E": 4069, "F": 28, "R": 230, "patterns": 4327, "sym": 6}, 9, {"F": 9}, 205], [15, {"E": 3388, "F": 4, "R": 8, "patterns": 3400, "sym": 2}, 0, {}, 7]], "open17": 0}
{"root": 1724, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.54, "levels": [[13, {"E": 232, "F": 14, "R": 80, "patterns": 326, "sym": 4}, 10, {"F": 10}, 80], [14, {"E": 5200, "F": 20, "R": 260, "patterns": 5480, "sym": 7}, 6, {"F": 6}, 219], [15, {"E": 3007, "R": 8, "patterns": 3015}, 0, {}, 7]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.95, "levels": [[13, {"E": 361, "F": 26, "R": 66, "patterns": 453, "sym": 4}, 22, {"F": 22}, 66], [14, {"E": 13276, "F": 61, "R": 744, "patterns": 14081, "sym": 15}, 22, {"F": 22}, 532], [15, {"E": 12684, "F": 2, "R": 107, "patterns": 12793, "sym": 2}, 0, {}, 82]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.43, "levels": [[13, {"E": 316, "F": 26, "R": 98, "patterns": 440}, 26, {"F": 26}, 98], [14, {"E": 14904, "F": 64, "R": 989, "patterns": 15957, "sym": 5}, 27, {"F": 27}, 697], [15, {"E": 15301, "F": 2, "R": 72, "patterns": 15375, "sym": 1}, 0, {}, 61]], "open17": 0}
{"root": 1772, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.01, "levels": [[13, {"E": 332, "F": 27, "R": 99, "patterns": 458}, 15, {"F": 15}, 50], [14, {"E": 9621, "F": 45, "R": 621, "patterns": 10287, "sym": 4}, 19, {"F": 19}, 377], [15, {"E": 10203, "R": 29, "patterns": 10232}, 0, {}, 19]], "open17": 0}
{"root": 1786, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.08, "levels": [[13, {"E": 350, "F": 20, "R": 132, "patterns": 502}, 20, {"F": 20}, 132], [14, {"E": 14438, "F": 54, "R": 737, "patterns": 15229}, 27, {"F": 27}, 568], [15, {"E": 16631, "R": 57, "patterns": 16688}, 0, {}, 42]], "open17": 0}
{"root": 1794, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.87, "levels": [[13, {"E": 332, "F": 22, "R": 73, "patterns": 427, "sym": 12}, 10, {"F": 10}, 73], [14, {"E": 6010, "F": 12, "R": 336, "patterns": 6358, "sym": 6}, 3, {"F": 3}, 276], [15, {"E": 1613, "R": 5, "patterns": 1618}, 0, {}, 5]], "open17": 0}
{"root": 2982, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.79, "levels": [[13, {"E": 171, "F": 13, "R": 85, "patterns": 269, "sym": 4}, 9, {"F": 9}, 85], [14, {"E": 3572, "F": 33, "R": 313, "patterns": 3918, "sym": 15}, 9, {"F": 9}, 274], [15, {"E": 3756, "F": 12, "R": 102, "patterns": 3870, "sym": 3}, 3, {"F": 3}, 92], [16, {"E": 606, "R": 7, "patterns": 613}, 0, {}, 7]], "open17": 0}
{"root": 3281, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.77, "levels": [[13, {"E": 190, "F": 19, "R": 64, "patterns": 273, "sym": 2}, 5, {"F": 5}, 16], [14, {"E": 2737, "F": 34, "R": 180, "patterns": 2951, "sym": 6}, 15, {"F": 15}, 115], [15, {"E": 8833, "F": 18, "R": 115, "patterns": 8966, "sym": 3}, 5, {"F": 5}, 75], [16, {"E": 2243, "F": 8, "R": 26, "patterns": 2277}, 2, {"F": 2}, 18], [17, {"E": 609, "F": 2, "R": 8, "patterns": 619, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 3688, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 3.67, "levels": [[13, {"E": 112, "F": 30, "R": 98, "patterns": 240}, 9, {"F": 9}, 25], [14, {"E": 3200, "F": 59, "R": 478, "patterns": 3737, "sym": 9}, 31, {"F": 31}, 281], [15, {"E": 14235, "F": 27, "R": 178, "patterns": 14440, "sym": 2}, 12, {"F": 12}, 91], [16, {"E": 3490, "patterns": 3490}, 0, {}, 0]], "open17": 0}
{"root": 3884, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 1.53, "levels": [[13, {"E": 131, "F": 17, "R": 67, "patterns": 215}, 9, {"F": 9}, 35], [14, {"E": 3135, "F": 26, "R": 286, "patterns": 3447}, 14, {"F": 14}, 195], [15, {"E": 5548, "F": 2, "R": 36, "patterns": 5586}, 1, {"F": 1}, 31], [16, {"E": 184, "patterns": 184}, 0, {}, 0]], "open17": 0}
{"root": 9283, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 25.07, "levels": [[13, {"eng-E": 124, "eng-O": 9, "eng-R": 121, "patterns": 254, "to-engine": 254}, 9, {"O": 9}, 121], [14, {"eng-E": 3940, "eng-O": 10, "eng-R": 156, "patterns": 4153, "to-engine": 4153}, 10, {"O": 10}, 156], [15, {"eng-E": 6871, "eng-O": 2, "eng-R": 14, "patterns": 6891, "to-engine": 6891}, 2, {"O": 2}, 14], [16, {"eng-E": 1192, "patterns": 1192, "to-engine": 1192}, 0, {}, 0]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p4of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p4of8.roots.jsonl <==
{"root": 6, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 10.73, "levels": [[13, {"eng-E": 80, "eng-F": 26, "eng-O": 10, "eng-R": 85, "patterns": 741, "sym": 30, "to-engine": 741}, 6, {"O": 4, "F": 2}, 85], [14, {"E": 1880, "F": 12, "R": 150, "eng-E": 2373, "eng-F": 56, "eng-O": 26, "eng-R": 340, "patterns": 6459, "sym": 88, "to-engine": 4417}, 6, {"F": 5, "O": 1}, 487], [15, {"E": 6451, "F": 2, "R": 65, "eng-E": 647, "eng-R": 9, "patterns": 7772, "sym": 2, "to-engine": 1254}, 0, {}, 62]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 206.61, "levels": [[13, {"eng-E": 31, "eng-F": 237, "eng-O": 112, "patterns": 747, "sym": 329, "to-engine": 747}, 20, {"O": 20}, 0], [14, {"eng-E": 15541, "eng-F": 1064, "eng-O": 361, "eng-R": 5445, "patterns": 23225, "sym": 1352, "to-engine": 23225}, 73, {"O": 43, "F": 30}, 5445], [15, {"E": 31271, "F": 7, "R": 170, "eng-E": 46257, "eng-F": 17, "eng-O": 16, "eng-R": 643, "patterns": 79604, "sym": 40, "to-engine": 48156}, 0, {}, 811]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 138.81, "levels": [[13, {"eng-E": 101, "eng-F": 74, "eng-O": 23, "eng-R": 209, "patterns": 802, "sym": 76, "to-engine": 802}, 21, {"O": 13, "F": 8}, 209], [14, {"E": 8941, "F": 90, "R": 314, "eng-E": 13183, "eng-F": 43, "eng-O": 104, "eng-R": 699, "patterns": 25557, "sym": 169, "to-engine": 16212}, 64, {"F": 36, "O": 28}, 972], [15, {"E": 44755, "F": 23, "R": 359, "eng-E": 32148, "eng-F": 9, "eng-O": 13, "eng-R": 316, "patterns": 79701, "sym": 24, "to-engine": 34564}, 9, {"F": 5, "O": 4}, 619], [16, {"E": 4345, "R": 1, "eng-E": 4245, "patterns": 8592, "to-engine": 4246}, 0, {}, 1]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 107.19, "levels": [[13, {"eng-E": 74, "eng-F": 65, "eng-O": 24, "eng-R": 228, "patterns": 770, "sym": 70, "to-engine": 770}, 19, {"O": 12, "F": 7}, 228], [14, {"E": 6506, "F": 11, "R": 471, "eng-E": 10963, "eng-F": 109, "eng-O": 72, "eng-R": 1528, "patterns": 20601, "sym": 163, "to-engine": 13613}, 27, {"F": 2, "O": 25}, 1881], [15, {"E": 1965, "R": 21, "eng-E": 30288, "eng-F": 3, "eng-O": 5, "eng-R": 197, "patterns": 33865, "sym": 8, "to-engine": 31879}, 0, {}, 218]], "open17": 0}
{"root": 52, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.79, "levels": [[13, {"eng-E": 65, "eng-F": 16, "eng-O": 11, "eng-R": 19, "patterns": 393, "sym": 26, "to-engine": 393}, 1, {"F": 1}, 19], [14, {"E": 696, "F": 6, "R": 30, "patterns": 732, "sym": 4}, 0, {}, 15]], "open17": 0}
{"root": 61, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.18, "levels": [[13, {"E": 244, "F": 20, "R": 24, "patterns": 288, "sym": 5}, 1, {"F": 1}, 6], [14, {"E": 550, "F": 8, "R": 39, "patterns": 597, "sym": 8}, 0, {}, 39]], "open17": 0}
{"root": 69, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.16, "levels": [[13, {"E": 260, "F": 20, "R": 22, "patterns": 302, "sym": 11}, 1, {"F": 1}, 11], [14, {"E": 616, "F": 9, "R": 40, "patterns": 665, "sym": 6}, 0, {}, 20]], "open17": 0}
{"root": 77, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.34, "levels": [[13, {"eng-E": 129, "eng-F": 31, "eng-O": 18, "eng-R": 37, "patterns": 401, "sym": 46, "to-engine": 401}, 3, {"F": 3}, 37], [14, {"E": 1910, "F": 11, "R": 124, "patterns": 2045, "sym": 11}, 0, {}, 124]], "open17": 0}
{"root": 85, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 156.55, "levels": [[13, {"eng-E": 219, "eng-F": 129, "eng-O": 41, "eng-R": 315, "patterns": 704, "sym": 125, "to-engine": 704}, 45, {"O": 22, "F": 23}, 315], [14, {"E": 18979, "F": 59, "R": 1426, "eng-E": 18682, "eng-F": 316, "eng-O": 108, "eng-R": 2373, "patterns": 42747, "sym": 407, "to-engine": 22283}, 73, {"F": 33, "O": 40}, 3744], [15, {"E": 31781, "F": 4, "R": 262, "eng-E": 44817, "eng-F": 5, "eng-O": 8, "eng-R": 274, "patterns": 77354, "sym": 17, "to-engine": 45307}, 0, {}, 514]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.5, "levels": [[13, {"E": 421, "F": 21, "R": 66, "patterns": 508, "sym": 14}, 7, {"F": 7}, 66], [14, {"E": 5509, "F": 64, "R": 262, "patterns": 5835, "sym": 43}, 11, {"F": 11}, 245], [15, {"E": 8242, "F": 3, "R": 72, "patterns": 8317, "sym": 2}, 0, {}, 68]], "open17": 0}
{"root": 112, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 324, "F": 17, "R": 60, "patterns": 401, "sym": 16}, 1, {"F": 1}, 60], [14, {"E": 830, "F": 4, "R": 40, "patterns": 874, "sym": 4}, 0, {}, 40]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.54, "levels": [[13, {"E": 428, "F": 15, "R": 131, "patterns": 574, "sym": 5}, 3, {"F": 3}, 66], [14, {"E": 3398, "F": 35, "R": 105, "patterns": 3538, "sym": 27}, 4, {"F": 4}, 100], [15, {"E": 4295, "R": 24, "patterns": 4319}, 0, {}, 24]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.04, "levels": [[13, {"E": 396, "F": 20, "R": 85, "patterns": 501, "sym": 12}, 8, {"F": 8}, 85], [14, {"E": 5955, "F": 48, "R": 260, "patterns": 6263, "sym": 32}, 10, {"F": 10}, 236], [15, {"E": 8129, "F": 2, "R": 54, "patterns": 8185, "sym": 1}, 0, {}, 48]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.99, "levels": [[13, {"E": 388, "F": 19, "R": 109, "patterns": 516, "sym": 5}, 14, {"F": 14}, 109], [14, {"E": 10406, "F": 95, "R": 479, "patterns": 10980, "sym": 50}, 22, {"F": 22}, 405], [15, {"E": 18606, "F": 3, "R": 93, "patterns": 18702, "sym": 2}, 0, {}, 69]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.17, "levels": [[13, {"E": 439, "F": 22, "R": 82, "patterns": 543, "sym": 9}, 13, {"F": 13}, 82], [14, {"E": 9649, "F": 95, "R": 467, "patterns": 10211, "sym": 49}, 28, {"F": 28}, 391], [15, {"E": 20608, "R": 167, "patterns": 20775}, 0, {}, 133]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.57, "levels": [[13, {"E": 428, "F": 21, "R": 80, "patterns": 529, "sym": 10}, 11, {"F": 11}, 80], [14, {"E": 8551, "F": 72, "R": 434, "patterns": 9057, "sym": 29}, 31, {"F": 31}, 369], [15, {"E": 24217, "F": 2, "R": 159, "patterns": 24378, "sym": 2}, 0, {}, 131]], "open17": 0}
{"root": 189, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 254, "F": 8, "R": 46, "patterns": 308, "sym": 4}, 0, {}, 23]], "open17": 0}
{"root": 199, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.14, "levels": [[13, {"E": 289, "F": 11, "R": 75, "patterns": 375, "sym": 6}, 5, {"F": 5}, 75], [14, {"E": 3654, "F": 15, "R": 165, "patterns": 3834, "sym": 6}, 4, {"F": 4}, 156], [15, {"E": 3048, "R": 20, "patterns": 3068}, 0, {}, 19]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.7, "levels": [[13, {"E": 488, "F": 19, "R": 78, "patterns": 585, "sym": 5}, 14, {"F": 14}, 78], [14, {"E": 11957, "F": 95, "R": 475, "patterns": 12527, "sym": 29}, 50, {"F": 50}, 386], [15, {"E": 45758, "F": 7, "R": 287, "patterns": 46052, "sym": 4}, 1, {"F": 1}, 200], [16, {"E": 919, "patterns": 919}, 0, {}, 0]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.0, "levels": [[13, {"E": 440, "F": 17, "R": 96, "patterns": 553, "sym": 5}, 12, {"F": 12}, 96], [14, {"E": 9999, "F": 78, "R": 421, "patterns": 10498, "sym": 56}, 10, {"F": 10}, 349], [15, {"E": 8400, "F": 2, "R": 46, "patterns": 8448, "sym": 2}, 0, {}, 45]], "open17": 0}
{"root": 226, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.26, "levels": [[13, {"E": 278, "F": 12, "R": 83, "patterns": 373, "sym": 4}, 8, {"F": 8}, 83], [14, {"E": 5144, "F": 16, "R": 267, "patterns": 5427, "sym": 5}, 4, {"F": 4}, 235], [15, {"E": 2551, "R": 34, "patterns": 2585}, 0, {}, 31]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.95, "levels": [[13, {"E": 257, "F": 14, "R": 77, "patterns": 348, "sym": 9}, 5, {"F": 5}, 77], [14, {"E": 2948, "F": 9, "R": 143, "patterns": 3100, "sym": 5}, 2, {"F": 2}, 135], [15, {"E": 1650, "R": 4, "patterns": 1654}, 0, {}, 4]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.98, "levels": [[13, {"E": 406, "F": 16, "R": 106, "patterns": 528, "sym": 8}, 8, {"F": 8}, 106], [14, {"E": 6256, "F": 45, "R": 191, "patterns": 6492, "sym": 17}, 21, {"F": 21}, 171], [15, {"E": 19897, "F": 2, "R": 94, "patterns": 19993}, 1, {"F": 1}, 68], [16, {"E": 723, "patterns": 723}, 0, {}, 0]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 8.03, "levels": [[13, {"E": 407, "F": 19, "R": 102, "patterns": 528, "sym": 4}, 15, {"F": 15}, 102], [14, {"E": 11213, "F": 89, "R": 562, "patterns": 11864, "sym": 34}, 35, {"F": 35}, 446], [15, {"E": 27593, "R": 180, "patterns": 27773}, 0, {}, 136]], "open17": 0}
{"root": 260, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 287, "F": 15, "R": 54, "patterns": 356, "sym": 9}, 6, {"F": 6}, 54], [14, {"E": 3534, "F": 16, "R": 108, "patterns": 3658, "sym": 9}, 2, {"F": 2}, 98], [15, {"E": 1248, "R": 4, "patterns": 1252}, 0, {}, 4]], "open17": 0}
{"root": 272, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.35, "levels": [[13, {"eng-E": 62, "eng-F": 69, "eng-R": 65, "patterns": 392, "sym": 69, "to-engine": 392}, 0, {}, 65]], "open17": 0}
{"root": 280, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.26, "levels": [[13, {"E": 280, "F": 15, "R": 59, "patterns": 354, "sym": 6}, 9, {"F": 9}, 59], [14, {"E": 4912, "F": 21, "R": 199, "patterns": 5132, "sym": 8}, 6, {"F": 6}, 162], [15, {"E": 3419, "R": 15, "patterns": 3434}, 0, {}, 14]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.66, "levels": [[13, {"E": 407, "F": 19, "R": 76, "patterns": 502, "sym": 7}, 12, {"F": 12}, 76], [14, {"E": 8471, "F": 54, "R": 317, "patterns": 8842, "sym": 15}, 28, {"F": 28}, 254], [15, {"E": 21052, "F": 1, "R": 81, "patterns": 21134, "sym": 1}, 0, {}, 58]], "open17": 0}
{"root": 297, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.48, "levels": [[13, {"E": 259, "F": 20, "R": 47, "patterns": 326, "sym": 14}, 6, {"F": 6}, 47], [14, {"E": 2731, "F": 5, "R": 99, "patterns": 2835, "sym": 3}, 1, {"F": 1}, 90], [15, {"E": 646, "R": 2, "patterns": 648}, 0, {}, 2]], "open17": 0}
{"root": 306, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.87, "levels": [[13, {"E": 358, "F": 24, "R": 65, "patterns": 447, "sym": 10}, 14, {"F": 14}, 65], [14, {"E": 8034, "F": 43, "R": 262, "patterns": 8339, "sym": 16}, 23, {"F": 23}, 208], [15, {"E": 13380, "R": 47, "patterns": 13427}, 0, {}, 37]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 10.83, "levels": [[13, {"E": 470, "F": 18, "R": 76, "patterns": 564}, 18, {"F": 18}, 76], [14, {"E": 14319, "F": 92, "R": 513, "patterns": 14924, "sym": 10}, 59, {"F": 59}, 371], [15, {"E": 45794, "R": 191, "patterns": 45985}, 0, {}, 126]], "open17": 0}
{"root": 328, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 42.93, "levels": [[13, {"eng-E": 78, "eng-F": 51, "eng-O": 11, "eng-R": 37, "patterns": 690, "sym": 40, "to-engine": 690}, 22, {"O": 4, "F": 18}, 37], [14, {"E": 14810, "F": 72, "R": 950, "eng-E": 2266, "eng-F": 18, "eng-O": 13, "eng-R": 269, "patterns": 20718, "sym": 42, "to-engine": 4886}, 54, {"F": 46, "O": 8}, 1091], [15, {"E": 41818, "F": 10, "R": 281, "eng-E": 6605, "eng-F": 5, "eng-O": 1, "eng-R": 107, "patterns": 51664, "sym": 3, "to-engine": 9555}, 8, {"F": 7, "O": 1}, 316], [16, {"E": 5655, "F": 1, "R": 1, "eng-E": 1004, "patterns": 6661, "sym": 1, "to-engine": 1004}, 0, {}, 1]], "open17": 0}
{"root": 336, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 182.45, "levels": [[13, {"eng-E": 82, "eng-F": 79, "eng-O": 28, "eng-R": 168, "patterns": 709, "sym": 63, "to-engine": 709}, 44, {"O": 19, "F": 25}, 168], [14, {"E": 21816, "F": 105, "R": 1210, "eng-E": 15351, "eng-F": 34, "eng-O": 72, "eng-R": 809, "patterns": 42015, "sym": 85, "to-engine": 18884}, 122, {"F": 70, "O": 52}, 1911], [15, {"E": 62410, "F": 8, "R": 417, "eng-E": 48631, "eng-F": 2, "eng-O": 5, "eng-R": 282, "patterns": 113686, "sym": 9, "to-engine": 50851}, 4, {"F": 2, "O": 2}, 618], [16, {"E": 1356, "R": 3, "eng-E": 1478, "patterns": 2837, "to-engine": 1478}, 0, {}, 3]], "open17": 0}
{"root": 346, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 35.9, "levels": [[13, {"eng-E": 115, "eng-F": 135, "eng-O": 31, "eng-R": 208, "patterns": 489, "sym": 114, "to-engine": 489}, 52, {"O": 10, "F": 42}, 208], [14, {"E": 31776, "F": 78, "R": 1896, "eng-E": 7035, "eng-F": 44, "eng-O": 16, "eng-R": 512, "patterns": 41745, "sym": 78, "to-engine": 7995}, 59, {"F": 52, "O": 7}, 2177], [15, {"E": 35592, "F": 4, "R": 124, "eng-E": 4678, "eng-R": 13, "patterns": 40417, "sym": 4, "to-engine": 4697}, 0, {}, 123]], "open17": 0}
{"root": 362, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.47, "levels": [[13, {"E": 266, "F": 14, "R": 78, "patterns": 358, "sym": 1}, 13, {"F": 13}, 78], [14, {"E": 7852, "F": 31, "R": 377, "patterns": 8260, "sym": 9}, 8, {"F": 8}, 289], [15, {"E": 5739, "R": 25, "patterns": 5764}, 0, {}, 21]], "open17": 0}
{"root": 370, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.1, "levels": [[13, {"E": 262, "F": 11, "R": 88, "patterns": 361, "sym": 3}, 8, {"F": 8}, 88], [14, {"E": 5140, "F": 16, "R": 187, "patterns": 5343, "sym": 2}, 7, {"F": 7}, 157], [15, {"E": 5710, "R": 27, "patterns": 5737}, 0, {}, 22]], "open17": 0}
{"root": 380, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"E": 221, "F": 13, "R": 62, "patterns": 296, "sym": 11}, 2, {"F": 2}, 62], [14, {"E": 1215, "F": 5, "R": 45, "patterns": 1265, "sym": 3}, 1, {"F": 1}, 45], [15, {"E": 932, "R": 7, "patterns": 939}, 0, {}, 7]], "open17": 0}
{"root": 392, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.76, "levels": [[13, {"E": 219, "F": 14, "R": 80, "patterns": 313, "sym": 1}, 13, {"F": 13}, 80], [14, {"E": 6819, "F": 29, "R": 347, "patterns": 7195, "sym": 9}, 6, {"F": 6}, 266], [15, {"E": 3028, "R": 13, "patterns": 3041}, 0, {}, 13]], "open17": 0}
{"root": 407, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.76, "levels": [[13, {"E": 248, "F": 21, "R": 64, "patterns": 333, "sym": 5}, 9, {"F": 9}, 32], [14, {"E": 4939, "F": 45, "R": 364, "patterns": 5348, "sym": 22}, 9, {"F": 9}, 223], [15, {"E": 5861, "F": 17, "R": 77, "patterns": 5955, "sym": 9}, 2, {"F": 2}, 52], [16, {"E": 384, "patterns": 384}, 0, {}, 0]], "open17": 0}
{"root": 424, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.66, "levels": [[13, {"E": 304, "F": 17, "R": 137, "patterns": 458}, 10, {"F": 10}, 71], [14, {"E": 6611, "F": 37, "R": 431, "patterns": 7079, "sym": 2}, 17, {"F": 17}, 310], [15, {"E": 12953, "F": 10, "R": 168, "patterns": 13131, "sym": 1}, 3, {"F": 3}, 123], [16, {"E": 1974, "R": 6, "patterns": 1980}, 0, {}, 4]], "open17": 0}
{"root": 447, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 128, "F": 16, "R": 34, "patterns": 178, "sym": 8}, 0, {}, 17]], "open17": 0}
{"root": 556, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 6.4, "levels": [[13, {"E": 275, "F": 28, "R": 82, "patterns": 385}, 28, {"F": 28}, 82], [14, {"E": 15734, "F": 155, "R": 1165, "patterns": 17054, "sym": 53}, 43, {"F": 43}, 779], [15, {"E": 28544, "F": 3, "R": 248, "patterns": 28795, "sym": 2}, 0, {}, 188]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 11.42, "levels": [[13, {"E": 276, "F": 31, "R": 59, "patterns": 366, "sym": 2}, 29, {"F": 29}, 59], [14, {"E": 15722, "F": 168, "R": 1095, "patterns": 16985, "sym": 30}, 84, {"F": 84}, 725], [15, {"E": 51703, "F": 14, "R": 642, "patterns": 52359, "sym": 2}, 3, {"F": 3}, 441], [16, {"E": 1375, "R": 3, "patterns": 1378}, 0, {}, 3]], "open17": 0}
{"root": 704, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.92, "levels": [[13, {"E": 381, "F": 19, "R": 107, "patterns": 507, "sym": 2}, 17, {"F": 17}, 107], [14, {"E": 11969, "F": 33, "R": 608, "patterns": 12610, "sym": 5}, 13, {"F": 13}, 466], [15, {"E": 10021, "R": 47, "patterns": 10068}, 0, {}, 44]], "open17": 0}
{"root": 720, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 11.24, "levels": [[13, {"eng-E": 309, "eng-O": 17, "eng-R": 85, "patterns": 411, "sym": 11, "to-engine": 411}, 6, {"O": 6}, 85], [14, {"eng-E": 3541, "eng-O": 5, "eng-R": 146, "patterns": 3710, "sym": 3, "to-engine": 3710}, 2, {"O": 2}, 146], [15, {"eng-E": 1382, "eng-R": 6, "patterns": 1389, "to-engine": 1389}, 0, {}, 6]], "open17": 0}
{"root": 781, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 13.63, "levels": [[13, {"eng-E": 231, "eng-O": 11, "eng-R": 105, "patterns": 347, "sym": 6, "to-engine": 347}, 5, {"O": 5}, 105], [14, {"eng-E": 3494, "eng-O": 4, "eng-R": 161, "patterns": 3677, "sym": 1, "to-engine": 3677}, 3, {"O": 3}, 161], [15, {"eng-E": 1964, "eng-R": 2, "patterns": 1966, "to-engine": 1966}, 0, {}, 2]], "open17": 0}
{"root": 802, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.09, "levels": [[13, {"E": 258, "F": 14, "R": 76, "patterns": 348, "sym": 4}, 10, {"F": 10}, 76], [14, {"E": 5275, "F": 18, "R": 364, "patterns": 5657, "sym": 6}, 5, {"F": 5}, 301], [15, {"E": 3098, "R": 19, "patterns": 3117}, 0, {}, 16]], "open17": 0}
{"root": 823, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.41, "levels": [[13, {"E": 236, "F": 13, "R": 88, "patterns": 337, "sym": 3}, 5, {"F": 5}, 44], [14, {"E": 2643, "F": 3, "R": 182, "patterns": 2828, "sym": 1}, 1, {"F": 1}, 110], [15, {"E": 465, "patterns": 465}, 0, {}, 0]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.89, "levels": [[13, {"E": 350, "F": 21, "R": 83, "patterns": 454, "sym": 15}, 6, {"F": 6}, 83], [14, {"E": 4242, "F": 9, "R": 206, "patterns": 4457, "sym": 3}, 3, {"F": 3}, 195], [15, {"E": 3205, "R": 17, "patterns": 3222}, 0, {}, 13]], "open17": 0}
{"root": 1004, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.69, "levels": [[13, {"E": 262, "F": 16, "R": 75, "patterns": 353, "sym": 3}, 13, {"F": 13}, 75], [14, {"E": 8135, "F": 36, "R": 453, "patterns": 8624, "sym": 7}, 14, {"F": 14}, 340], [15, {"E": 10519, "R": 73, "patterns": 10592}, 0, {}, 63]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.18, "levels": [[13, {"E": 380, "F": 18, "R": 135, "patterns": 533, "sym": 2}, 16, {"F": 16}, 135], [14, {"E": 11871, "F": 31, "R": 590, "patterns": 12492, "sym": 3}, 14, {"F": 14}, 471], [15, {"E": 13375, "F": 7, "R": 90, "patterns": 13472, "sym": 2}, 1, {"F": 1}, 77], [16, {"E": 749, "patterns": 749}, 0, {}, 0]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.08, "levels": [[13, {"E": 364, "F": 20, "R": 96, "patterns": 480, "sym": 3}, 17, {"F": 17}, 96], [14, {"E": 11958, "F": 47, "R": 585, "patterns": 12590, "sym": 6}, 20, {"F": 20}, 437], [15, {"E": 14790, "F": 2, "R": 50, "patterns": 14842, "sym": 1}, 0, {}, 44]], "open17": 0}
{"root": 1050, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.87, "levels": [[13, {"E": 231, "F": 11, "R": 109, "patterns": 351, "sym": 3}, 8, {"F": 8}, 109], [14, {"E": 4971, "F": 17, "R": 274, "patterns": 5262, "sym": 4}, 5, {"F": 5}, 243], [15, {"E": 3688, "R": 20, "patterns": 3708}, 0, {}, 17]], "open17": 0}
{"root": 1124, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.76, "levels": [[13, {"E": 295, "F": 11, "R": 83, "patterns": 389, "sym": 3}, 8, {"F": 8}, 83], [14, {"E": 4988, "F": 12, "R": 162, "patterns": 5162, "sym": 2}, 5, {"F": 5}, 138], [15, {"E": 3648, "R": 6, "patterns": 3654}, 0, {}, 6]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.78, "levels": [[13, {"E": 339, "F": 20, "R": 120, "patterns": 479, "sym": 4}, 16, {"F": 16}, 120], [14, {"E": 10268, "F": 34, "R": 582, "patterns": 10884, "sym": 11}, 9, {"F": 9}, 470], [15, {"E": 6695, "R": 40, "patterns": 6735}, 0, {}, 35]], "open17": 0}
{"root": 1212, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.41, "levels": [[13, {"E": 156, "F": 16, "R": 42, "patterns": 214, "sym": 3}, 6, {"F": 6}, 21], [14, {"E": 2497, "F": 30, "R": 167, "patterns": 2694, "sym": 7}, 15, {"F": 15}, 106], [15, {"E": 6760, "F": 9, "R": 42, "patterns": 6811}, 3, {"F": 3}, 24], [16, {"E": 840, "patterns": 840}, 0, {}, 0]], "open17": 0}
{"root": 1228, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 12.48, "levels": [[13, {"eng-E": 268, "eng-O": 18, "eng-R": 110, "patterns": 396, "sym": 9, "to-engine": 396}, 9, {"O": 9}, 110], [14, {"eng-E": 4904, "eng-O": 3, "eng-R": 259, "patterns": 5225, "sym": 1, "to-engine": 5225}, 2, {"O": 2}, 259], [15, {"eng-E": 1418, "eng-R": 4, "patterns": 1423, "to-engine": 1423}, 0, {}, 4]], "open17": 0}
{"root": 1290, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.58, "levels": [[13, {"E": 126, "F": 16, "R": 26, "patterns": 168}, 9, {"F": 9}, 13], [14, {"E": 2129, "F": 9, "R": 137, "patterns": 2275, "sym": 1}, 6, {"F": 6}, 81], [15, {"E": 1717, "R": 16, "patterns": 1733}, 0, {}, 12]], "open17": 0}
{"root": 1318, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.46, "levels": [[13, {"E": 298, "F": 14, "R": 68, "patterns": 380, "sym": 1}, 7, {"F": 7}, 34], [14, {"E": 4976, "F": 19, "R": 230, "patterns": 5225, "sym": 1}, 9, {"F": 9}, 144], [15, {"E": 8420, "F": 4, "R": 52, "patterns": 8476, "sym": 1}, 1, {"F": 1}, 33], [16, {"E": 968, "patterns": 968}, 0, {}, 0]], "open17": 0}
{"root": 1377, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 45.91, "levels": [[13, {"eng-E": 117, "eng-O": 5, "eng-R": 69, "patterns": 376, "sym": 2, "to-engine": 376}, 3, {"O": 3}, 69], [14, {"eng-E": 1837, "eng-O": 6, "eng-R": 71, "patterns": 2346, "to-engine": 2346}, 6, {"O": 6}, 71], [15, {"eng-E": 4458, "eng-O": 5, "eng-R": 8, "patterns": 5193, "to-engine": 5193}, 5, {"O": 5}, 8], [16, {"eng-E": 3291, "eng-O": 2, "patterns": 3747, "to-engine": 3747}, 2, {"O": 2}, 0], [17, {"eng-E": 684, "patterns": 912, "to-engine": 912}, 0, {}, 0]], "open17": 0}
{"root": 1424, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 228, "F": 14, "R": 59, "patterns": 301, "sym": 12}, 2, {"F": 2}, 59], [14, {"E": 1033, "F": 3, "R": 42, "patterns": 1078, "sym": 3}, 0, {}, 39]], "open17": 0}
{"root": 1461, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.3, "levels": [[13, {"E": 282, "F": 18, "R": 63, "patterns": 363, "sym": 7}, 11, {"F": 11}, 63], [14, {"E": 6086, "F": 26, "R": 334, "patterns": 6446, "sym": 8}, 9, {"F": 9}, 275], [15, {"E": 5345, "R": 32, "patterns": 5377}, 0, {}, 27]], "open17": 0}
{"root": 1491, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.85, "levels": [[13, {"E": 275, "F": 13, "R": 73, "patterns": 361, "sym": 2}, 11, {"F": 11}, 73], [14, {"E": 6198, "F": 14, "R": 249, "patterns": 6461, "sym": 4}, 5, {"F": 5}, 198], [15, {"E": 3083, "R": 3, "patterns": 3086}, 0, {}, 3]], "open17": 0}
{"root": 1543, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.7, "levels": [[13, {"E": 277, "F": 14, "R": 76, "patterns": 367, "sym": 1}, 13, {"F": 13}, 76], [14, {"E": 7520, "F": 25, "R": 339, "patterns": 7884, "sym": 4}, 10, {"F": 10}, 268], [15, {"E": 5735, "R": 18, "patterns": 5753}, 0, {}, 18]], "open17": 0}
{"root": 1595, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.73, "levels": [[13, {"E": 264, "F": 15, "R": 86, "patterns": 365}, 15, {"F": 15}, 86], [14, {"E": 8770, "F": 32, "R": 444, "patterns": 9246, "sym": 2}, 14, {"F": 14}, 327], [15, {"E": 8264, "R": 42, "patterns": 8306}, 0, {}, 34]], "open17": 0}
{"root": 1606, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.39, "levels": [[13, {"E": 343, "F": 20, "R": 121, "patterns": 484}, 20, {"F": 20}, 121], [14, {"E": 13494, "F": 40, "R": 720, "patterns": 14254, "sym": 1}, 19, {"F": 19}, 518], [15, {"E": 14708, "R": 53, "patterns": 14761}, 0, {}, 43]], "open17": 0}
{"root": 1616, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.9, "levels": [[13, {"E": 365, "F": 20, "R": 116, "patterns": 501}, 20, {"F": 20}, 116], [14, {"E": 13335, "F": 34, "R": 706, "patterns": 14075}, 17, {"F": 17}, 522], [15, {"E": 10222, "R": 41, "patterns": 10263}, 0, {}, 34]], "open17": 0}
{"root": 1627, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.37, "levels": [[13, {"E": 350, "F": 21, "R": 109, "patterns": 480, "sym": 2}, 19, {"F": 19}, 109], [14, {"E": 12322, "F": 45, "R": 725, "patterns": 13092, "sym": 9}, 17, {"F": 17}, 556], [15, {"E": 13241, "F": 4, "R": 71, "patterns": 13316, "sym": 1}, 1, {"F": 1}, 62], [16, {"E": 968, "patterns": 968}, 0, {}, 0]], "open17": 0}
{"root": 1654, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.1, "levels": [[13, {"E": 344, "F": 21, "R": 120, "patterns": 485, "sym": 1}, 20, {"F": 20}, 120], [14, {"E": 13121, "F": 42, "R": 729, "patterns": 13892, "sym": 2}, 19, {"F": 19}, 562], [15, {"E": 13695, "R": 85, "patterns": 13780}, 0, {}, 70]], "open17": 0}
{"root": 1676, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.3, "levels": [[13, {"E": 241, "F": 10, "R": 97, "patterns": 348, "sym": 1}, 9, {"F": 9}, 97], [14, {"E": 5582, "F": 16, "R": 255, "patterns": 5853}, 8, {"F": 8}, 203], [15, {"E": 4949, "R": 10, "patterns": 4959}, 0, {}, 10]], "open17": 0}
{"root": 1711, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.39, "levels": [[13, {"E": 255, "F": 25, "R": 111, "patterns": 391}, 14, {"F": 14}, 56], [14, {"E": 7601, "F": 56, "R": 524, "patterns": 8181, "sym": 8}, 20, {"F": 20}, 344], [15, {"E": 11361, "F": 13, "R": 93, "patterns": 11467, "sym": 2}, 4, {"F": 4}, 62], [16, {"E": 2892, "F": 3, "R": 2, "patterns": 2897}, 1, {"F": 1}, 1], [17, {"E": 633, "patterns": 633}, 0, {}, 0]], "open17": 0}
{"root": 1725, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.76, "levels": [[13, {"E": 239, "F": 15, "R": 66, "patterns": 320}, 15, {"F": 15}, 66], [14, {"E": 7734, "F": 30, "R": 381, "patterns": 8145, "sym": 3}, 12, {"F": 12}, 277], [15, {"E": 6633, "F": 3, "R": 14, "patterns": 6650}, 1, {"F": 1}, 11], [16, {"E": 675, "patterns": 675}, 0, {}, 0]], "open17": 0}
{"root": 1745, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.87, "levels": [[13, {"E": 305, "F": 21, "R": 126, "patterns": 452}, 21, {"F": 21}, 126], [14, {"E": 12966, "F": 36, "R": 845, "patterns": 13847, "sym": 1}, 17, {"F": 17}, 630], [15, {"E": 10557, "R": 55, "patterns": 10612}, 0, {}, 42]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.36, "levels": [[13, {"E": 300, "F": 22, "R": 123, "patterns": 445}, 22, {"F": 22}, 123], [14, {"E": 13730, "F": 40, "R": 770, "patterns": 14540, "sym": 1}, 19, {"F": 19}, 552], [15, {"E": 13361, "F": 6, "R": 45, "patterns": 13412}, 2, {"F": 2}, 37], [16, {"E": 1899, "patterns": 1899}, 0, {}, 0]], "open17": 0}
{"root": 1773, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.61, "levels": [[13, {"E": 409, "F": 22, "R": 131, "patterns": 562}, 13, {"F": 13}, 66], [14, {"E": 10066, "F": 42, "R": 637, "patterns": 10745, "sym": 2}, 18, {"F": 18}, 395], [15, {"E": 14734, "F": 4, "R": 138, "patterns": 14876, "sym": 2}, 0, {}, 102]], "open17": 0}
{"root": 1787, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 12.39, "levels": [[13, {"eng-E": 221, "eng-O": 13, "eng-R": 29, "patterns": 517, "sym": 8, "to-engine": 517}, 5, {"O": 5}, 29], [14, {"eng-E": 3015, "eng-O": 5, "eng-R": 122, "patterns": 3896, "sym": 3, "to-engine": 3896}, 2, {"O": 2}, 122], [15, {"eng-E": 1642, "eng-R": 10, "patterns": 2322, "to-engine": 2322}, 0, {}, 10]], "open17": 0}
{"root": 1795, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 7.47, "levels": [[13, {"E": 427, "F": 23, "R": 117, "patterns": 567}, 23, {"F": 23}, 117], [14, {"E": 17287, "F": 64, "R": 947, "patterns": 18298}, 32, {"F": 32}, 717], [15, {"E": 22742, "F": 3, "R": 177, "patterns": 22922}, 1, {"F": 1}, 149], [16, {"E": 437, "R": 4, "patterns": 441}, 0, {}, 4]], "open17": 0}
{"root": 3028, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.59, "levels": [[13, {"E": 88, "F": 4, "R": 82, "patterns": 174}, 4, {"F": 4}, 82], [14, {"E": 1195, "F": 12, "R": 56, "patterns": 1263}, 9, {"F": 9}, 56], [15, {"E": 2805, "R": 21, "patterns": 2826}, 0, {}, 21]], "open17": 0}
{"root": 3301, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.05, "levels": [[13, {"E": 170, "F": 19, "R": 104, "patterns": 293, "sym": 5}, 7, {"F": 7}, 54], [14, {"E": 3146, "F": 35, "R": 199, "patterns": 3380}, 18, {"F": 18}, 132], [15, {"E": 10667, "F": 4, "R": 90, "patterns": 10761}, 1, {"F": 1}, 41], [16, {"E": 771, "patterns": 771}, 0, {}, 0]], "open17": 0}
{"root": 3692, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 32, "F": 12, "R": 84, "patterns": 128, "sym": 4}, 0, {}, 21]], "open17": 0}
{"root": 4410, "kind": "O", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 3.71, "levels": [[13, {"eng-E": 30, "eng-O": 7, "eng-R": 37, "patterns": 144, "sym": 2, "to-engine": 144}, 5, {"O": 5}, 37], [14, {"eng-E": 1206, "eng-O": 13, "eng-R": 78, "patterns": 1465, "sym": 13, "to-engine": 1465}, 0, {}, 78]], "open17": 0}
{"root": 10416, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 1.22, "levels": [[13, {"E": 72, "F": 15, "R": 96, "patterns": 183, "sym": 1}, 4, {"F": 4}, 12], [14, {"E": 998, "F": 17, "R": 225, "patterns": 1240, "sym": 3}, 8, {"F": 8}, 48], [15, {"E": 2977, "F": 4, "R": 74, "patterns": 3055, "sym": 1}, 1, {"F": 1}, 23], [16, {"E": 592, "R": 16, "patterns": 608}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p5of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p5of8.roots.jsonl <==
{"root": 9, "kind": "O", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 107.25, "levels": [[13, {"eng-E": 173, "eng-F": 41, "eng-O": 17, "eng-R": 193, "patterns": 821, "sym": 32, "to-engine": 821}, 26, {"O": 13, "F": 13}, 193], [14, {"E": 13028, "F": 111, "R": 717, "eng-E": 11996, "eng-F": 96, "eng-O": 120, "eng-R": 1118, "patterns": 28783, "sym": 271, "to-engine": 14927}, 49, {"F": 29, "O": 20}, 1755], [15, {"E": 35646, "F": 12, "R": 267, "eng-E": 25968, "eng-F": 1, "eng-O": 14, "eng-R": 167, "patterns": 64408, "sym": 26, "to-engine": 28483}, 0, {}, 407]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 1038.08, "levels": [[13, {"eng-E": 26, "eng-F": 348, "eng-O": 150, "patterns": 1044, "sym": 382, "to-engine": 1044}, 116, {"O": 43, "F": 73}, 0], [14, {"E": 75883, "F": 309, "R": 4416, "eng-E": 37572, "eng-F": 1529, "eng-M": 1, "eng-O": 785, "eng-R": 9429, "patterns": 137954, "sym": 2316, "to-engine": 57346}, 308, {"F": 123, "O": 185}, 13732], [15, {"E": 156413, "F": 30, "R": 1147, "eng-E": 237180, "eng-F": 259, "eng-O": 298, "eng-R": 5555, "patterns": 409552, "sym": 523, "to-engine": 251962}, 63, {"F": 13, "O": 50}, 6628], [16, {"E": 15025, "R": 2, "eng-E": 49108, "eng-F": 2, "eng-R": 16, "patterns": 64246, "sym": 2, "to-engine": 49219}, 0, {}, 18]], "open17": 0}
{"root": 36, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 10.76, "levels": [[13, {"eng-E": 240, "eng-F": 78, "eng-O": 41, "eng-R": 114, "patterns": 473, "sym": 117, "to-engine": 473}, 2, {"O": 2}, 114], [14, {"eng-E": 1571, "eng-F": 72, "eng-O": 10, "eng-R": 352, "patterns": 2006, "sym": 81, "to-engine": 2006}, 1, {"O": 1}, 352], [15, {"eng-E": 1416, "eng-F": 7, "eng-R": 34, "patterns": 1457, "sym": 7, "to-engine": 1457}, 0, {}, 34]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 34.22, "levels": [[13, {"eng-E": 274, "eng-F": 114, "eng-O": 57, "eng-R": 203, "patterns": 648, "sym": 156, "to-engine": 648}, 15, {"O": 5, "F": 10}, 203], [14, {"E": 8799, "F": 25, "R": 649, "eng-E": 4075, "eng-F": 171, "eng-O": 20, "eng-R": 982, "patterns": 14824, "sym": 203, "to-engine": 5351}, 13, {"F": 6, "O": 7}, 1616], [15, {"E": 7973, "F": 2, "R": 58, "eng-E": 8413, "eng-F": 2, "eng-O": 2, "eng-R": 73, "patterns": 16538, "sym": 6, "to-engine": 8505}, 0, {}, 129]], "open17": 0}
{"root": 53, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 6.45, "levels": [[13, {"eng-E": 96, "eng-F": 30, "eng-O": 23, "eng-R": 88, "patterns": 460, "sym": 49, "to-engine": 460}, 4, {"O": 2, "F": 2}, 88], [14, {"E": 1400, "F": 7, "R": 79, "eng-E": 922, "eng-F": 36, "eng-O": 5, "eng-R": 146, "patterns": 2889, "sym": 45, "to-engine": 1403}, 3, {"F": 2, "O": 1}, 225], [15, {"E": 1903, "R": 9, "eng-E": 530, "eng-F": 3, "eng-R": 6, "patterns": 2981, "sym": 3, "to-engine": 1069}, 0, {}, 15]], "open17": 0}
{"root": 62, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.96, "levels": [[13, {"E": 386, "F": 38, "R": 54, "patterns": 478, "sym": 7}, 3, {"F": 3}, 18], [14, {"E": 2528, "F": 35, "R": 175, "patterns": 2738, "sym": 28}, 3, {"F": 3}, 157], [15, {"E": 3029, "R": 39, "patterns": 3068}, 0, {}, 22]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.38, "levels": [[13, {"E": 465, "F": 37, "R": 56, "patterns": 558, "sym": 14}, 7, {"F": 7}, 28], [14, {"E": 5768, "F": 56, "R": 341, "patterns": 6165, "sym": 36}, 5, {"F": 5}, 236], [15, {"E": 3791, "F": 6, "R": 56, "patterns": 3853, "sym": 4}, 0, {}, 47]], "open17": 0}
{"root": 78, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 18.92, "levels": [[13, {"eng-E": 216, "eng-F": 65, "eng-O": 37, "eng-R": 168, "patterns": 486, "sym": 88, "to-engine": 486}, 14, {"O": 3, "F": 11}, 168], [14, {"E": 8487, "F": 34, "R": 582, "eng-E": 2252, "eng-F": 88, "eng-O": 15, "eng-R": 360, "patterns": 11893, "sym": 127, "to-engine": 2790}, 10, {"F": 7, "O": 3}, 915], [15, {"E": 7877, "F": 4, "R": 69, "eng-E": 3372, "eng-F": 7, "eng-R": 42, "patterns": 11375, "sym": 7, "to-engine": 3425}, 2, {"F": 2}, 110], [16, {"E": 1903, "patterns": 1903}, 0, {}, 0]], "open17": 0}
{"root": 87, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 108.15, "levels": [[13, {"eng-E": 109, "eng-F": 41, "eng-O": 14, "eng-R": 104, "patterns": 531, "sym": 17, "to-engine": 531}, 38, {"O": 14, "F": 24}, 104], [14, {"E": 15939, "F": 77, "R": 1062, "eng-E": 9615, "eng-F": 143, "eng-O": 59, "eng-R": 647, "patterns": 29062, "sym": 199, "to-engine": 11984}, 76, {"F": 39, "O": 37}, 1565], [15, {"E": 36597, "F": 7, "R": 315, "eng-E": 32980, "eng-F": 3, "eng-O": 3, "eng-R": 166, "patterns": 72171, "sym": 9, "to-engine": 35252}, 2, {"O": 2}, 427], [16, {"eng-E": 1273, "patterns": 1558, "to-engine": 1558}, 0, {}, 0]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.47, "levels": [[13, {"E": 412, "F": 17, "R": 104, "patterns": 533, "sym": 7}, 10, {"F": 10}, 104], [14, {"E": 8936, "F": 74, "R": 449, "patterns": 9459, "sym": 37}, 29, {"F": 29}, 382], [15, {"E": 25796, "F": 2, "R": 145, "patterns": 25943, "sym": 2}, 0, {}, 118]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.2, "levels": [[13, {"E": 408, "F": 20, "R": 111, "patterns": 539, "sym": 14}, 6, {"F": 6}, 111], [14, {"E": 4657, "F": 44, "R": 194, "patterns": 4895, "sym": 39}, 2, {"F": 2}, 179], [15, {"E": 2095, "R": 20, "patterns": 2115}, 0, {}, 20]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.75, "levels": [[13, {"E": 369, "F": 14, "R": 123, "patterns": 506, "sym": 6}, 8, {"F": 8}, 123], [14, {"E": 7704, "F": 77, "R": 226, "patterns": 8007, "sym": 59}, 5, {"F": 5}, 197], [15, {"E": 4840, "R": 29, "patterns": 4869}, 0, {}, 28]], "open17": 0}
{"root": 142, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 276, "F": 8, "R": 58, "patterns": 342, "sym": 8}, 0, {}, 58]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.48, "levels": [[13, {"E": 388, "F": 19, "R": 81, "patterns": 488, "sym": 13}, 6, {"F": 6}, 81], [14, {"E": 5012, "F": 47, "R": 161, "patterns": 5220, "sym": 40}, 2, {"F": 2}, 149], [15, {"E": 2070, "R": 15, "patterns": 2085}, 0, {}, 15]], "open17": 0}
{"root": 167, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.37, "levels": [[13, {"E": 441, "F": 24, "R": 81, "patterns": 546, "sym": 7}, 17, {"F": 17}, 81], [14, {"E": 13107, "F": 133, "R": 630, "patterns": 13870, "sym": 57}, 43, {"F": 43}, 490], [15, {"E": 31702, "F": 5, "R": 224, "patterns": 31931, "sym": 4}, 0, {}, 164]], "open17": 0}
{"root": 178, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.62, "levels": [[13, {"E": 404, "F": 19, "R": 78, "patterns": 501, "sym": 9}, 10, {"F": 10}, 78], [14, {"E": 6972, "F": 58, "R": 311, "patterns": 7341, "sym": 26}, 23, {"F": 23}, 277], [15, {"E": 16606, "F": 4, "R": 139, "patterns": 16749, "sym": 4}, 0, {}, 112]], "open17": 0}
{"root": 190, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.46, "levels": [[13, {"eng-E": 60, "eng-F": 73, "eng-R": 77, "patterns": 420, "sym": 73, "to-engine": 420}, 0, {}, 77]], "open17": 0}
{"root": 200, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 98.43, "levels": [[13, {"eng-E": 168, "eng-F": 174, "eng-O": 26, "eng-R": 208, "patterns": 576, "sym": 120, "to-engine": 576}, 80, {"O": 10, "F": 70}, 208], [14, {"E": 54637, "F": 285, "R": 3304, "eng-E": 7733, "eng-F": 62, "eng-O": 38, "eng-R": 731, "patterns": 67496, "sym": 253, "to-engine": 9270}, 126, {"F": 105, "O": 21}, 3494], [15, {"E": 90620, "F": 12, "R": 568, "eng-E": 16521, "eng-F": 12, "eng-O": 4, "eng-R": 305, "patterns": 108243, "sym": 19, "to-engine": 17043}, 6, {"F": 2, "O": 4}, 776], [16, {"E": 1609, "eng-E": 2854, "eng-R": 1, "patterns": 4464, "to-engine": 2855}, 0, {}, 1]], "open17": 0}
{"root": 208, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 268, "F": 8, "R": 43, "patterns": 319, "sym": 8}, 0, {}, 43]], "open17": 0}
{"root": 218, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 85.23, "levels": [[13, {"eng-E": 169, "eng-F": 117, "eng-O": 41, "eng-R": 185, "patterns": 512, "sym": 98, "to-engine": 512}, 60, {"O": 15, "F": 45}, 185], [14, {"E": 33138, "F": 93, "R": 1961, "eng-E": 11529, "eng-F": 107, "eng-O": 48, "eng-R": 996, "patterns": 48713, "sym": 153, "to-engine": 13521}, 93, {"F": 72, "O": 21}, 2684], [15, {"E": 66931, "F": 20, "R": 271, "eng-E": 19870, "eng-F": 5, "eng-O": 2, "eng-R": 162, "patterns": 87342, "sym": 9, "to-engine": 20120}, 11, {"F": 11}, 387], [16, {"E": 9605, "R": 1, "patterns": 9606}, 0, {}, 1]], "open17": 0}
{"root": 227, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 14.18, "levels": [[13, {"eng-E": 213, "eng-O": 11, "eng-R": 46, "patterns": 516, "sym": 5, "to-engine": 516}, 6, {"O": 6}, 46], [14, {"eng-E": 3597, "eng-O": 17, "eng-R": 95, "patterns": 4321, "sym": 14, "to-engine": 4321}, 3, {"O": 3}, 95], [15, {"eng-E": 1559, "eng-R": 4, "patterns": 2379, "to-engine": 2379}, 0, {}, 4]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 11.28, "levels": [[13, {"E": 448, "F": 16, "R": 112, "patterns": 576}, 16, {"F": 16}, 112], [14, {"E": 14141, "F": 118, "R": 467, "patterns": 14726, "sym": 22}, 67, {"F": 67}, 363], [15, {"E": 61762, "F": 13, "R": 264, "patterns": 62039, "sym": 4}, 2, {"F": 2}, 165], [16, {"E": 2044, "F": 1, "patterns": 2045, "sym": 1}, 0, {}, 0]], "open17": 0}
{"root": 243, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"E": 237, "F": 15, "R": 68, "patterns": 320, "sym": 6}, 3, {"F": 3}, 35], [14, {"E": 1590, "F": 10, "R": 67, "patterns": 1667, "sym": 6}, 1, {"F": 1}, 50], [15, {"E": 946, "R": 4, "patterns": 950}, 0, {}, 2]], "open17": 0}
{"root": 253, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.25, "levels": [[13, {"eng-E": 266, "eng-O": 8, "eng-R": 62, "patterns": 336, "sym": 5, "to-engine": 336}, 3, {"O": 3}, 62], [14, {"eng-E": 1613, "eng-O": 4, "eng-R": 40, "patterns": 1658, "sym": 4, "to-engine": 1658}, 0, {}, 40]], "open17": 0}
{"root": 261, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.27, "levels": [[13, {"E": 419, "F": 18, "R": 97, "patterns": 534, "sym": 6}, 12, {"F": 12}, 97], [14, {"E": 9143, "F": 75, "R": 254, "patterns": 9472, "sym": 51}, 10, {"F": 10}, 219], [15, {"E": 8045, "R": 39, "patterns": 8084}, 0, {}, 37]], "open17": 0}
{"root": 273, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.53, "levels": [[13, {"eng-E": 65, "eng-F": 76, "eng-R": 120, "patterns": 522, "sym": 76, "to-engine": 522}, 0, {}, 120]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 12.87, "levels": [[13, {"E": 443, "F": 18, "R": 123, "patterns": 584, "sym": 2}, 16, {"F": 16}, 123], [14, {"E": 13875, "F": 119, "R": 556, "patterns": 14550, "sym": 24}, 68, {"F": 68}, 441], [15, {"E": 62205, "F": 7, "R": 361, "patterns": 62573, "sym": 2}, 2, {"F": 2}, 237], [16, {"E": 1952, "patterns": 1952}, 0, {}, 0]], "open17": 0}
{"root": 290, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 10.65, "levels": [[13, {"eng-E": 89, "eng-F": 46, "eng-O": 14, "eng-R": 22, "patterns": 656, "sym": 47, "to-engine": 656}, 13, {"O": 1, "F": 12}, 22], [14, {"E": 10156, "F": 47, "R": 653, "eng-E": 636, "eng-F": 13, "eng-O": 1, "eng-R": 114, "patterns": 11680, "sym": 32, "to-engine": 824}, 25, {"F": 24, "O": 1}, 649], [15, {"E": 19700, "R": 86, "eng-E": 726, "eng-F": 2, "eng-R": 13, "patterns": 20538, "sym": 2, "to-engine": 752}, 0, {}, 79]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.33, "levels": [[13, {"E": 423, "F": 17, "R": 82, "patterns": 522, "sym": 2}, 15, {"F": 15}, 82], [14, {"E": 10168, "F": 54, "R": 332, "patterns": 10554, "sym": 14}, 28, {"F": 28}, 255], [15, {"E": 20625, "R": 72, "patterns": 20697}, 0, {}, 53]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.98, "levels": [[13, {"E": 269, "F": 18, "R": 58, "patterns": 345, "sym": 8}, 10, {"F": 10}, 58], [14, {"E": 5153, "F": 12, "R": 197, "patterns": 5362, "sym": 6}, 2, {"F": 2}, 165], [15, {"E": 1141, "R": 2, "patterns": 1143}, 0, {}, 2]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 8.06, "levels": [[13, {"E": 453, "F": 22, "R": 89, "patterns": 564, "sym": 4}, 18, {"F": 18}, 89], [14, {"E": 14028, "F": 95, "R": 610, "patterns": 14733, "sym": 15}, 59, {"F": 59}, 484], [15, {"E": 45125, "R": 204, "patterns": 45329}, 0, {}, 151]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.85, "levels": [[13, {"E": 405, "F": 16, "R": 92, "patterns": 513, "sym": 2}, 14, {"F": 14}, 92], [14, {"E": 10165, "F": 68, "R": 289, "patterns": 10522, "sym": 10}, 44, {"F": 44}, 237], [15, {"E": 31275, "F": 1, "R": 146, "patterns": 31422, "sym": 1}, 0, {}, 94]], "open17": 0}
{"root": 337, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 9.75, "levels": [[13, {"eng-E": 97, "eng-F": 132, "eng-O": 23, "eng-R": 121, "patterns": 373, "sym": 129, "to-engine": 373}, 26, {"O": 4, "F": 22}, 121], [14, {"E": 14544, "F": 39, "R": 927, "eng-E": 1499, "eng-F": 36, "eng-R": 239, "patterns": 17381, "sym": 48, "to-engine": 1871}, 27, {"F": 27}, 1084], [15, {"E": 14385, "F": 1, "R": 43, "patterns": 14429, "sym": 1}, 0, {}, 36]], "open17": 0}
{"root": 348, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 193.36, "levels": [[13, {"eng-E": 165, "eng-F": 123, "eng-O": 34, "eng-R": 194, "patterns": 516, "sym": 65, "to-engine": 516}, 92, {"O": 28, "F": 64}, 194], [14, {"E": 45422, "F": 143, "R": 2692, "eng-E": 19226, "eng-F": 64, "eng-O": 58, "eng-R": 927, "patterns": 70210, "sym": 63, "to-engine": 21953}, 196, {"F": 139, "O": 57}, 3179], [15, {"E": 107490, "F": 8, "R": 506, "eng-E": 49188, "eng-O": 3, "eng-R": 122, "patterns": 157730, "sym": 1, "to-engine": 49726}, 6, {"F": 3, "O": 3}, 526], [16, {"E": 1936, "eng-E": 2239, "eng-R": 2, "patterns": 4177, "to-engine": 2241}, 0, {}, 2]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.37, "levels": [[13, {"E": 318, "F": 23, "R": 91, "patterns": 432, "sym": 5}, 18, {"F": 18}, 91], [14, {"E": 12039, "F": 54, "R": 665, "patterns": 12758, "sym": 17}, 14, {"F": 14}, 485], [15, {"E": 9739, "R": 27, "patterns": 9766}, 0, {}, 24]], "open17": 0}
{"root": 371, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.7, "levels": [[13, {"E": 259, "F": 12, "R": 86, "patterns": 357, "sym": 5}, 7, {"F": 7}, 86], [14, {"E": 4694, "F": 18, "R": 230, "patterns": 4942, "sym": 6}, 5, {"F": 5}, 202], [15, {"E": 3692, "R": 26, "patterns": 3718}, 0, {}, 22]], "open17": 0}
{"root": 381, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.01, "levels": [[13, {"E": 230, "F": 14, "R": 94, "patterns": 338, "sym": 7}, 7, {"F": 7}, 94], [14, {"E": 4199, "F": 19, "R": 233, "patterns": 4451, "sym": 9}, 4, {"F": 4}, 208], [15, {"E": 2954, "R": 15, "patterns": 2969}, 0, {}, 13]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 218, "F": 14, "R": 51, "patterns": 283, "sym": 12}, 2, {"F": 2}, 51], [14, {"E": 1029, "F": 4, "R": 41, "patterns": 1074, "sym": 2}, 1, {"F": 1}, 41], [15, {"E": 713, "R": 4, "patterns": 717}, 0, {}, 4]], "open17": 0}
{"root": 408, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.09, "levels": [[13, {"eng-E": 25, "eng-F": 26, "eng-O": 9, "eng-R": 10, "patterns": 241, "sym": 30, "to-engine": 241}, 5, {"F": 5}, 10], [14, {"E": 2060, "F": 23, "R": 220, "patterns": 2303, "sym": 20}, 1, {"F": 1}, 168], [15, {"E": 415, "F": 2, "R": 2, "patterns": 419, "sym": 2}, 0, {}, 1]], "open17": 0}
{"root": 425, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.7, "levels": [[13, {"eng-E": 168, "eng-O": 10, "eng-R": 40, "patterns": 426, "sym": 7, "to-engine": 426}, 3, {"O": 3}, 40], [14, {"eng-E": 2122, "eng-O": 1, "eng-R": 98, "patterns": 2231, "to-engine": 2231}, 1, {"O": 1}, 98], [15, {"eng-E": 1000, "eng-R": 3, "patterns": 1003, "to-engine": 1003}, 0, {}, 3]], "open17": 0}
{"root": 448, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 4.44, "levels": [[13, {"E": 230, "F": 34, "R": 74, "patterns": 338}, 17, {"F": 17}, 37], [14, {"E": 8244, "F": 121, "R": 737, "patterns": 9102, "sym": 43}, 38, {"F": 38}, 476], [15, {"E": 20430, "F": 19, "R": 307, "patterns": 20756, "sym": 15}, 1, {"F": 1}, 205], [16, {"E": 354, "patterns": 354}, 0, {}, 0]], "open17": 0}
{"root": 623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.1, "levels": [[13, {"E": 278, "F": 17, "R": 69, "patterns": 364, "sym": 11}, 6, {"F": 6}, 69], [14, {"E": 3652, "F": 17, "R": 214, "patterns": 3883, "sym": 11}, 2, {"F": 2}, 189], [15, {"E": 1447, "R": 5, "patterns": 1452}, 0, {}, 5]], "open17": 0}
{"root": 656, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 15.83, "levels": [[13, {"E": 322, "F": 29, "R": 72, "patterns": 423}, 29, {"F": 29}, 72], [14, {"E": 19548, "F": 209, "R": 1414, "patterns": 21171, "sym": 29}, 105, {"F": 105}, 923], [15, {"E": 72781, "F": 9, "R": 806, "patterns": 73596, "sym": 3}, 1, {"F": 1}, 555], [16, {"E": 463, "R": 2, "patterns": 465}, 0, {}, 2]], "open17": 0}
{"root": 705, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.49, "levels": [[13, {"E": 397, "F": 24, "R": 83, "patterns": 504, "sym": 1}, 23, {"F": 23}, 83], [14, {"E": 15268, "F": 65, "R": 870, "patterns": 16203, "sym": 7}, 27, {"F": 27}, 623], [15, {"E": 17635, "F": 6, "R": 188, "patterns": 17829}, 2, {"F": 2}, 163], [16, {"E": 938, "R": 2, "patterns": 940}, 0, {}, 2]], "open17": 0}
{"root": 721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.62, "levels": [[13, {"E": 305, "F": 19, "R": 67, "patterns": 391, "sym": 13}, 6, {"F": 6}, 67], [14, {"E": 3449, "F": 6, "R": 153, "patterns": 3608, "sym": 2}, 2, {"F": 2}, 140], [15, {"E": 1355, "R": 5, "patterns": 1360}, 0, {}, 5]], "open17": 0}
{"root": 783, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 235, "F": 9, "R": 100, "patterns": 344, "sym": 5}, 4, {"F": 4}, 100], [14, {"E": 2703, "F": 7, "R": 135, "patterns": 2845, "sym": 2}, 2, {"F": 2}, 130], [15, {"E": 1334, "R": 4, "patterns": 1338}, 0, {}, 4]], "open17": 0}
{"root": 803, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.72, "levels": [[13, {"E": 257, "F": 13, "R": 86, "patterns": 356, "sym": 6}, 7, {"F": 7}, 86], [14, {"E": 4621, "F": 21, "R": 240, "patterns": 4882, "sym": 8}, 5, {"F": 5}, 208], [15, {"E": 3704, "R": 26, "patterns": 3730}, 0, {}, 22]], "open17": 0}
{"root": 873, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 2.53, "levels": [[13, {"E": 156, "F": 16, "R": 45, "patterns": 217, "sym": 7}, 9, {"F": 9}, 45], [14, {"E": 3807, "F": 50, "R": 248, "patterns": 4105, "sym": 20}, 19, {"F": 19}, 199], [15, {"E": 9618, "F": 6, "R": 85, "patterns": 9709, "sym": 6}, 0, {}, 72]], "open17": 0}
{"root": 990, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.89, "levels": [[13, {"E": 340, "F": 18, "R": 113, "patterns": 471, "sym": 5}, 13, {"F": 13}, 113], [14, {"E": 8410, "F": 28, "R": 363, "patterns": 8801, "sym": 10}, 8, {"F": 8}, 305], [15, {"E": 4974, "F": 1, "R": 20, "patterns": 4995, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 1005, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.77, "levels": [[13, {"E": 275, "F": 14, "R": 70, "patterns": 359}, 14, {"F": 14}, 70], [14, {"E": 8390, "F": 32, "R": 394, "patterns": 8816, "sym": 1}, 15, {"F": 15}, 295], [15, {"E": 10094, "R": 64, "patterns": 10158}, 0, {}, 51]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 13.29, "levels": [[13, {"eng-E": 356, "eng-O": 22, "eng-R": 81, "patterns": 459, "sym": 16, "to-engine": 459}, 6, {"O": 6}, 81], [14, {"eng-E": 3819, "eng-O": 5, "eng-R": 184, "patterns": 4026, "sym": 3, "to-engine": 4026}, 2, {"O": 2}, 184], [15, {"eng-E": 1845, "eng-R": 10, "patterns": 1858, "to-engine": 1858}, 0, {}, 10]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.06, "levels": [[13, {"E": 286, "F": 23, "R": 90, "patterns": 399}, 13, {"F": 13}, 48], [14, {"E": 6672, "F": 32, "R": 404, "patterns": 7108, "sym": 8}, 10, {"F": 10}, 264], [15, {"E": 5303, "F": 1, "R": 41, "patterns": 5345, "sym": 1}, 0, {}, 27]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.47, "levels": [[13, {"E": 268, "F": 26, "R": 94, "patterns": 388}, 7, {"F": 7}, 24], [14, {"E": 3548, "F": 19, "R": 258, "patterns": 3825, "sym": 5}, 7, {"F": 7}, 175], [15, {"E": 3328, "R": 20, "patterns": 3348}, 0, {}, 14]], "open17": 0}
{"root": 1125, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 242, "F": 11, "R": 76, "patterns": 329, "sym": 9}, 2, {"F": 2}, 76], [14, {"E": 1140, "F": 3, "R": 42, "patterns": 1185, "sym": 3}, 0, {}, 39]], "open17": 0}
{"root": 1182, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.83, "levels": [[13, {"E": 199, "F": 13, "R": 78, "patterns": 290, "sym": 8}, 5, {"F": 5}, 78], [14, {"E": 2155, "F": 10, "R": 119, "patterns": 2284, "sym": 3}, 3, {"F": 3}, 116], [15, {"E": 1432, "R": 9, "patterns": 1441}, 0, {}, 9]], "open17": 0}
{"root": 1218, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.92, "levels": [[13, {"eng-E": 113, "eng-O": 10, "eng-R": 38, "patterns": 306, "sym": 7, "to-engine": 306}, 3, {"O": 3}, 38], [14, {"eng-E": 1014, "eng-O": 2, "eng-R": 57, "patterns": 1229, "sym": 1, "to-engine": 1229}, 1, {"O": 1}, 57], [15, {"eng-E": 362, "eng-R": 2, "patterns": 715, "to-engine": 715}, 0, {}, 2]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.78, "levels": [[13, {"E": 386, "F": 18, "R": 125, "patterns": 529, "sym": 2}, 16, {"F": 16}, 125], [14, {"E": 11656, "F": 28, "R": 606, "patterns": 12290, "sym": 4}, 12, {"F": 12}, 476], [15, {"E": 10912, "F": 5, "R": 68, "patterns": 10985, "sym": 3}, 0, {}, 63]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.48, "levels": [[13, {"E": 335, "F": 18, "R": 136, "patterns": 489, "sym": 2}, 16, {"F": 16}, 136], [14, {"E": 10982, "F": 36, "R": 670, "patterns": 11688, "sym": 2}, 16, {"F": 16}, 539], [15, {"E": 11640, "F": 4, "R": 104, "patterns": 11748, "sym": 2}, 0, {}, 81]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 6.01, "levels": [[13, {"E": 212, "F": 25, "R": 90, "patterns": 327, "sym": 4}, 21, {"F": 21}, 90], [14, {"E": 11086, "F": 110, "R": 921, "patterns": 12117, "sym": 30}, 47, {"F": 47}, 691], [15, {"E": 25586, "F": 6, "R": 273, "patterns": 25865, "sym": 1}, 1, {"F": 1}, 199], [16, {"E": 427, "patterns": 427}, 0, {}, 0]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.47, "levels": [[13, {"E": 265, "F": 12, "R": 102, "patterns": 379}, 8, {"F": 8}, 51], [14, {"E": 4891, "F": 10, "R": 237, "patterns": 5138}, 7, {"F": 7}, 129], [15, {"E": 5221, "R": 11, "patterns": 5232}, 0, {}, 6]], "open17": 0}
{"root": 1425, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.26, "levels": [[13, {"E": 264, "F": 12, "R": 82, "patterns": 358, "sym": 6}, 6, {"F": 6}, 82], [14, {"E": 3522, "F": 8, "R": 148, "patterns": 3678, "sym": 3}, 2, {"F": 2}, 138], [15, {"E": 1276, "R": 2, "patterns": 1278}, 0, {}, 2]], "open17": 0}
{"root": 1462, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.52, "levels": [[13, {"E": 258, "F": 15, "R": 77, "patterns": 350, "sym": 6}, 9, {"F": 9}, 77], [14, {"E": 5273, "F": 21, "R": 258, "patterns": 5552, "sym": 9}, 6, {"F": 6}, 213], [15, {"E": 3430, "F": 3, "R": 9, "patterns": 3442, "sym": 3}, 0, {}, 7]], "open17": 0}
{"root": 1492, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.07, "levels": [[13, {"E": 304, "F": 23, "R": 83, "patterns": 410, "sym": 14}, 9, {"F": 9}, 83], [14, {"E": 5145, "F": 10, "R": 268, "patterns": 5423, "sym": 4}, 3, {"F": 3}, 231], [15, {"E": 2235, "R": 12, "patterns": 2247}, 0, {}, 10]], "open17": 0}
{"root": 1545, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 35.78, "levels": [[13, {"eng-E": 266, "eng-O": 14, "eng-R": 82, "patterns": 362, "to-engine": 362}, 14, {"O": 14}, 82], [14, {"eng-E": 8197, "eng-O": 14, "eng-R": 279, "patterns": 8644, "sym": 4, "to-engine": 8644}, 10, {"O": 10}, 279], [15, {"eng-E": 6762, "eng-R": 14, "patterns": 6776, "to-engine": 6776}, 0, {}, 14]], "open17": 0}
{"root": 1596, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.93, "levels": [[13, {"E": 275, "F": 13, "R": 73, "patterns": 361}, 13, {"F": 13}, 73], [14, {"E": 7794, "F": 26, "R": 390, "patterns": 8210, "sym": 3}, 10, {"F": 10}, 280], [15, {"E": 6603, "R": 28, "patterns": 6631}, 0, {}, 23]], "open17": 0}
{"root": 1607, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.56, "levels": [[13, {"E": 275, "F": 20, "R": 124, "patterns": 419, "sym": 1}, 19, {"F": 19}, 124], [14, {"E": 11137, "F": 37, "R": 752, "patterns": 11926, "sym": 6}, 13, {"F": 13}, 583], [15, {"E": 7114, "R": 39, "patterns": 7153}, 0, {}, 35]], "open17": 0}
{"root": 1617, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.98, "levels": [[13, {"E": 368, "F": 23, "R": 95, "patterns": 486, "sym": 2}, 21, {"F": 21}, 95], [14, {"E": 13601, "F": 47, "R": 743, "patterns": 14391, "sym": 3}, 22, {"F": 22}, 539], [15, {"E": 13392, "F": 3, "R": 78, "patterns": 13473}, 1, {"F": 1}, 67], [16, {"E": 297, "R": 1, "patterns": 298}, 0, {}, 1]], "open17": 0}
{"root": 1628, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 16.44, "levels": [[13, {"eng-E": 301, "eng-O": 24, "eng-R": 96, "patterns": 421, "sym": 12, "to-engine": 421}, 12, {"O": 12}, 96], [14, {"eng-E": 6549, "eng-O": 5, "eng-R": 366, "patterns": 7014, "sym": 3, "to-engine": 7014}, 2, {"O": 2}, 366], [15, {"eng-E": 1357, "eng-R": 5, "patterns": 1363, "to-engine": 1363}, 0, {}, 5]], "open17": 0}
{"root": 1655, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.09, "levels": [[13, {"E": 353, "F": 17, "R": 120, "patterns": 490}, 17, {"F": 17}, 120], [14, {"E": 11448, "F": 34, "R": 594, "patterns": 12076}, 17, {"F": 17}, 457], [15, {"E": 12989, "F": 6, "R": 64, "patterns": 13059}, 2, {"F": 2}, 51], [16, {"E": 1508, "patterns": 1508}, 0, {}, 0]], "open17": 0}
{"root": 1688, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.79, "levels": [[13, {"E": 318, "F": 19, "R": 113, "patterns": 450, "sym": 1}, 18, {"F": 18}, 113], [14, {"E": 10927, "F": 42, "R": 630, "patterns": 11599, "sym": 5}, 17, {"F": 17}, 487], [15, {"E": 8797, "R": 42, "patterns": 8839}, 0, {}, 40]], "open17": 0}
{"root": 1713, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.06, "levels": [[13, {"E": 253, "F": 20, "R": 113, "patterns": 386}, 20, {"F": 20}, 113], [14, {"E": 10878, "F": 68, "R": 713, "patterns": 11659, "sym": 3}, 31, {"F": 31}, 541], [15, {"E": 16621, "F": 6, "R": 105, "patterns": 16732, "sym": 1}, 1, {"F": 1}, 80], [16, {"E": 227, "patterns": 227}, 0, {}, 0]], "open17": 0}
{"root": 1732, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.01, "levels": [[13, {"E": 232, "F": 13, "R": 77, "patterns": 322, "sym": 2}, 11, {"F": 11}, 77], [14, {"E": 5648, "F": 18, "R": 251, "patterns": 5917, "sym": 4}, 6, {"F": 6}, 204], [15, {"E": 3139, "R": 8, "patterns": 3147}, 0, {}, 7]], "open17": 0}
{"root": 1750, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.44, "levels": [[13, {"E": 346, "F": 22, "R": 91, "patterns": 459, "sym": 1}, 21, {"F": 21}, 91], [14, {"E": 13185, "F": 66, "R": 710, "patterns": 13961, "sym": 4}, 30, {"F": 30}, 529], [15, {"E": 17114, "F": 5, "R": 102, "patterns": 17221, "sym": 1}, 1, {"F": 1}, 77], [16, {"E": 293, "R": 1, "patterns": 294}, 0, {}, 1]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.62, "levels": [[13, {"E": 323, "F": 25, "R": 99, "patterns": 447, "sym": 1}, 24, {"F": 24}, 99], [14, {"E": 14345, "F": 52, "R": 904, "patterns": 15301, "sym": 3}, 24, {"F": 24}, 633], [15, {"E": 12726, "F": 3, "R": 85, "patterns": 12814}, 1, {"F": 1}, 68], [16, {"E": 340, "patterns": 340}, 0, {}, 0]], "open17": 0}
{"root": 1774, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.08, "levels": [[13, {"E": 328, "F": 23, "R": 96, "patterns": 447}, 15, {"F": 15}, 48], [14, {"E": 8411, "F": 60, "R": 520, "patterns": 8991, "sym": 5}, 28, {"F": 28}, 288], [15, {"E": 13758, "F": 22, "R": 156, "patterns": 13936, "sym": 3}, 6, {"F": 6}, 104], [16, {"E": 2482, "R": 10, "patterns": 2492}, 0, {}, 7]], "open17": 0}
{"root": 1788, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.57, "levels": [[13, {"E": 378, "F": 18, "R": 162, "patterns": 558}, 10, {"F": 10}, 83], [14, {"E": 7983, "F": 19, "R": 457, "patterns": 8459}, 10, {"F": 10}, 318], [15, {"E": 6926, "R": 28, "patterns": 6954}, 0, {}, 16]], "open17": 0}
{"root": 1796, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.25, "levels": [[13, {"E": 347, "F": 23, "R": 115, "patterns": 485}, 13, {"F": 13}, 59], [14, {"E": 8620, "F": 42, "R": 544, "patterns": 9206, "sym": 1}, 21, {"F": 21}, 363], [15, {"E": 13266, "F": 14, "R": 130, "patterns": 13410, "sym": 1}, 4, {"F": 4}, 94], [16, {"E": 1667, "R": 2, "patterns": 1669}, 0, {}, 2]], "open17": 0}
{"root": 3139, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 7.86, "levels": [[13, {"E": 258, "F": 16, "R": 122, "patterns": 396}, 9, {"F": 9}, 61], [14, {"E": 5851, "F": 77, "R": 448, "patterns": 6376, "sym": 4}, 53, {"F": 53}, 312], [15, {"E": 36533, "F": 14, "R": 424, "patterns": 36971, "sym": 1}, 4, {"F": 4}, 244], [16, {"E": 3118, "R": 2, "patterns": 3120}, 0, {}, 1]], "open17": 0}
{"root": 3305, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.45, "levels": [[13, {"E": 156, "F": 13, "R": 82, "patterns": 251, "sym": 2}, 8, {"F": 8}, 41], [14, {"E": 3672, "F": 38, "R": 298, "patterns": 4008, "sym": 13}, 12, {"F": 12}, 172], [15, {"E": 5938, "F": 19, "R": 71, "patterns": 6028, "sym": 10}, 2, {"F": 2}, 55], [16, {"E": 604, "patterns": 604}, 0, {}, 0]], "open17": 0}
{"root": 3729, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 1.41, "levels": [[13, {"E": 183, "F": 20, "R": 96, "patterns": 299}, 12, {"F": 12}, 49], [14, {"E": 4750, "F": 26, "R": 450, "patterns": 5226, "sym": 1}, 13, {"F": 13}, 273], [15, {"E": 4988, "R": 52, "patterns": 5040}, 0, {}, 37]], "open17": 0}
{"root": 7451, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 14.26, "levels": [[13, {"eng-O": 10, "patterns": 237, "sym": 4, "to-engine": 237}, 6, {"O": 6}, 0], [14, {"eng-E": 751, "eng-O": 8, "eng-R": 140, "patterns": 2192, "sym": 2, "to-engine": 2192}, 6, {"O": 6}, 140], [15, {"eng-E": 1535, "eng-O": 1, "eng-R": 17, "patterns": 2857, "to-engine": 2857}, 1, {"O": 1}, 17], [16, {"eng-E": 66, "patterns": 1089, "to-engine": 1089}, 0, {}, 0]], "open17": 0}
{"root": 11695, "kind": "O", "mult": {"2": 13, "3": 11, "5": 2}, "time": 8.12, "levels": [[13, {"eng-E": 3, "eng-O": 3, "eng-R": 17, "patterns": 210, "to-engine": 210}, 3, {"O": 3}, 17], [14, {"eng-E": 345, "eng-O": 5, "eng-R": 29, "patterns": 889, "to-engine": 889}, 5, {"O": 5}, 29], [15, {"eng-E": 1359, "eng-O": 1, "eng-R": 5, "patterns": 2578, "to-engine": 2578}, 1, {"O": 1}, 5], [16, {"eng-E": 100, "patterns": 374, "to-engine": 374}, 0, {}, 0]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p6of8.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p6of8.roots.jsonl <==
{"root": 15, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 341.83, "levels": [[13, {"eng-E": 99, "eng-F": 503, "eng-O": 371, "patterns": 973, "sym": 752, "to-engine": 973}, 122, {"O": 38, "F": 84}, 0], [14, {"E": 84963, "F": 349, "R": 4892, "eng-E": 37286, "eng-F": 1339, "eng-M": 2, "eng-O": 508, "eng-R": 6999, "patterns": 138477, "sym": 2072, "to-engine": 48273}, 125, {"F": 82, "O": 43}, 11829], [15, {"E": 86443, "F": 3, "R": 612, "eng-E": 50143, "eng-F": 47, "eng-O": 50, "eng-R": 762, "patterns": 138328, "sym": 96, "to-engine": 51270}, 4, {"O": 4}, 1341], [16, {"eng-E": 3515, "eng-O": 1, "patterns": 3520, "sym": 1, "to-engine": 3520}, 0, {}, 0]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 60.03, "levels": [[13, {"eng-E": 10, "eng-F": 139, "eng-O": 44, "patterns": 764, "sym": 182, "to-engine": 764}, 1, {"O": 1}, 0], [14, {"eng-E": 343, "eng-F": 242, "eng-O": 119, "eng-R": 948, "patterns": 1652, "sym": 355, "to-engine": 1652}, 6, {"O": 6}, 948], [15, {"eng-E": 3901, "eng-F": 6, "eng-O": 63, "eng-R": 938, "patterns": 6540, "sym": 63, "to-engine": 6540}, 6, {"O": 6}, 938], [16, {"eng-E": 1584, "eng-R": 8, "patterns": 3168, "to-engine": 3168}, 0, {}, 8]], "open17": 0}
{"root": 37, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 116.92, "levels": [[13, {"eng-E": 167, "eng-F": 74, "eng-O": 35, "eng-R": 291, "patterns": 567, "sym": 98, "to-engine": 567}, 11, {"O": 9, "F": 2}, 291], [14, {"E": 1630, "F": 3, "R": 102, "eng-E": 7805, "eng-F": 151, "eng-O": 106, "eng-R": 1283, "patterns": 11188, "sym": 234, "to-engine": 9453}, 26, {"O": 19, "F": 7}, 1384], [15, {"E": 8067, "R": 57, "eng-E": 25247, "eng-F": 9, "eng-O": 11, "eng-R": 405, "patterns": 33890, "sym": 16, "to-engine": 25766}, 4, {"O": 4}, 462], [16, {"eng-E": 3928, "eng-R": 5, "patterns": 3934, "to-engine": 3934}, 0, {}, 5]], "open17": 0}
{"root": 46, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 11.16, "levels": [[13, {"eng-E": 265, "eng-F": 59, "eng-O": 39, "eng-R": 134, "patterns": 497, "sym": 90, "to-engine": 497}, 8, {"O": 2, "F": 6}, 134], [14, {"E": 4156, "F": 22, "R": 239, "eng-E": 1406, "eng-F": 65, "eng-O": 10, "eng-R": 245, "patterns": 6160, "sym": 91, "to-engine": 1743}, 6, {"F": 5, "O": 1}, 483], [15, {"E": 5099, "F": 5, "R": 38, "eng-E": 1087, "eng-F": 3, "eng-R": 19, "patterns": 6253, "sym": 4, "to-engine": 1111}, 2, {"F": 2}, 57], [16, {"E": 1675, "patterns": 1675}, 0, {}, 0]], "open17": 0}
{"root": 54, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 157.13, "levels": [[13, {"eng-E": 105, "eng-F": 33, "eng-O": 23, "eng-R": 131, "patterns": 580, "sym": 33, "to-engine": 580}, 23, {"O": 14, "F": 9}, 131], [14, {"E": 6624, "F": 24, "R": 334, "eng-E": 10734, "eng-F": 89, "eng-O": 81, "eng-R": 932, "patterns": 19362, "sym": 135, "to-engine": 12380}, 58, {"F": 15, "O": 43}, 1250], [15, {"E": 15440, "F": 3, "R": 113, "eng-E": 44824, "eng-F": 5, "eng-O": 7, "eng-R": 297, "patterns": 63357, "sym": 10, "to-engine": 47801}, 4, {"O": 4}, 401], [16, {"eng-E": 3417, "eng-R": 3, "patterns": 3422, "to-engine": 3422}, 0, {}, 3]], "open17": 0}
{"root": 63, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.01, "levels": [[13, {"E": 466, "F": 38, "R": 46, "patterns": 550, "sym": 7}, 4, {"F": 4}, 12], [14, {"E": 3701, "F": 47, "R": 249, "patterns": 3997, "sym": 31}, 4, {"F": 4}, 167], [15, {"E": 2874, "F": 5, "R": 35, "patterns": 2914, "sym": 4}, 0, {}, 21]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 2.76, "levels": [[13, {"eng-E": 71, "eng-F": 48, "eng-O": 6, "eng-R": 61, "patterns": 686, "sym": 51, "to-engine": 686}, 3, {"O": 1, "F": 2}, 61], [14, {"E": 2118, "F": 15, "R": 115, "eng-E": 249, "eng-F": 4, "eng-R": 36, "patterns": 2824, "sym": 15, "to-engine": 576}, 4, {"F": 4}, 148], [15, {"E": 3522, "R": 25, "patterns": 3547}, 0, {}, 23]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.86, "levels": [[13, {"E": 481, "F": 32, "R": 56, "patterns": 569, "sym": 10}, 7, {"F": 7}, 28], [14, {"E": 6499, "F": 41, "R": 325, "patterns": 6865, "sym": 30}, 5, {"F": 5}, 232], [15, {"E": 4294, "R": 21, "patterns": 4315}, 0, {}, 15]], "open17": 0}
{"root": 88, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 53.36, "levels": [[13, {"eng-E": 57, "eng-F": 54, "eng-O": 11, "eng-R": 75, "patterns": 737, "sym": 52, "to-engine": 737}, 13, {"O": 5, "F": 8}, 75], [14, {"E": 7297, "F": 81, "R": 475, "eng-E": 2865, "eng-F": 27, "eng-O": 26, "eng-R": 178, "patterns": 13378, "sym": 75, "to-engine": 5525}, 36, {"F": 19, "O": 17}, 493], [15, {"E": 20489, "F": 31, "R": 290, "eng-E": 13618, "eng-F": 4, "eng-O": 3, "eng-R": 166, "patterns": 37689, "sym": 17, "to-engine": 16879}, 8, {"F": 5, "O": 3}, 360], [16, {"E": 3340, "F": 4, "R": 22, "eng-E": 1654, "eng-F": 1, "eng-R": 6, "patterns": 5706, "sym": 3, "to-engine": 2340}, 0, {}, 23]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.86, "levels": [[13, {"E": 433, "F": 23, "R": 94, "patterns": 550, "sym": 19}, 4, {"F": 4}, 94], [14, {"E": 3011, "F": 18, "R": 199, "patterns": 3228, "sym": 6}, 9, {"F": 9}, 198], [15, {"E": 8174, "F": 1, "R": 52, "patterns": 8227, "sym": 1}, 0, {}, 43]], "open17": 0}
{"root": 117, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 126.18, "levels": [[13, {"eng-E": 486, "eng-F": 3, "eng-O": 14, "eng-R": 102, "patterns": 605, "sym": 1, "to-engine": 605}, 16, {"O": 14, "F": 2}, 102], [14, {"E": 1662, "F": 15, "R": 111, "eng-E": 13519, "eng-F": 5, "eng-O": 65, "eng-R": 424, "patterns": 16049, "sym": 20, "to-engine": 14261}, 65, {"F": 13, "O": 52}, 534], [15, {"E": 11395, "R": 94, "eng-E": 45569, "eng-R": 127, "patterns": 57690, "to-engine": 46201}, 0, {}, 210]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.7, "levels": [[13, {"E": 319, "F": 19, "R": 51, "patterns": 389, "sym": 8}, 3, {"F": 3}, 26], [14, {"E": 2174, "F": 13, "R": 121, "patterns": 2308, "sym": 7}, 2, {"F": 2}, 96], [15, {"E": 1685, "F": 1, "R": 7, "patterns": 1693, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.61, "levels": [[13, {"E": 422, "F": 22, "R": 97, "patterns": 541, "sym": 15}, 7, {"F": 7}, 97], [14, {"E": 5838, "F": 51, "R": 311, "patterns": 6200, "sym": 33}, 14, {"F": 14}, 279], [15, {"E": 13229, "F": 4, "R": 119, "patterns": 13352, "sym": 2}, 1, {"F": 1}, 107], [16, {"E": 730, "R": 1, "patterns": 731}, 0, {}, 1]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.37, "levels": [[13, {"E": 324, "F": 22, "R": 68, "patterns": 414, "sym": 19}, 3, {"F": 3}, 68], [14, {"E": 1392, "F": 10, "R": 68, "patterns": 1470, "sym": 10}, 0, {}, 66]], "open17": 0}
{"root": 169, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.89, "levels": [[13, {"eng-E": 304, "eng-O": 8, "eng-R": 54, "patterns": 366, "sym": 8, "to-engine": 366}, 0, {}, 54]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.14, "levels": [[13, {"E": 411, "F": 21, "R": 78, "patterns": 510, "sym": 13}, 8, {"F": 8}, 78], [14, {"E": 6648, "F": 51, "R": 299, "patterns": 6998, "sym": 25}, 20, {"F": 20}, 266], [15, {"E": 15646, "F": 1, "R": 101, "patterns": 15748, "sym": 1}, 0, {}, 79]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 42.95, "levels": [[13, {"eng-E": 41, "eng-F": 95, "eng-O": 16, "eng-R": 143, "patterns": 568, "sym": 68, "to-engine": 568}, 43, {"O": 4, "F": 39}, 143], [14, {"E": 29492, "F": 151, "M": 1, "R": 1880, "eng-E": 2412, "eng-F": 34, "eng-O": 20, "eng-R": 401, "patterns": 35775, "sym": 133, "to-engine": 4251}, 66, {"F": 55, "M": 1, "O": 10}, 1937], [15, {"E": 48868, "F": 8, "R": 351, "eng-E": 8183, "eng-F": 11, "eng-O": 1, "eng-R": 214, "patterns": 58216, "sym": 14, "to-engine": 8989}, 5, {"F": 4, "O": 1}, 498], [16, {"E": 2878, "R": 1, "eng-E": 720, "patterns": 3600, "to-engine": 721}, 0, {}, 1]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.34, "levels": [[13, {"E": 420, "F": 24, "R": 95, "patterns": 539, "sym": 4}, 10, {"F": 10}, 50], [14, {"E": 7190, "F": 53, "R": 350, "patterns": 7593, "sym": 10}, 26, {"F": 26}, 245], [15, {"E": 17393, "F": 6, "R": 110, "patterns": 17509, "sym": 2}, 1, {"F": 1}, 77], [16, {"E": 532, "R": 1, "patterns": 533}, 0, {}, 1]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.36, "levels": [[13, {"E": 387, "F": 19, "R": 81, "patterns": 487, "sym": 8}, 11, {"F": 11}, 81], [14, {"E": 7423, "F": 53, "R": 306, "patterns": 7782, "sym": 34}, 11, {"F": 11}, 261], [15, {"E": 9852, "F": 1, "R": 67, "patterns": 9920, "sym": 1}, 0, {}, 57]], "open17": 0}
{"root": 219, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 213.24, "levels": [[13, {"eng-E": 173, "eng-F": 114, "eng-O": 48, "eng-R": 183, "patterns": 518, "sym": 93, "to-engine": 518}, 69, {"O": 31, "F": 38}, 183], [14, {"E": 26654, "F": 85, "R": 1819, "eng-E": 22673, "eng-F": 95, "eng-O": 89, "eng-R": 1471, "patterns": 54482, "sym": 148, "to-engine": 25924}, 118, {"F": 57, "O": 61}, 3090], [15, {"E": 45784, "F": 3, "R": 312, "eng-E": 55152, "eng-F": 7, "eng-O": 8, "eng-R": 310, "patterns": 102056, "sym": 9, "to-engine": 55957}, 8, {"F": 2, "O": 6}, 588], [16, {"E": 1588, "eng-E": 4320, "eng-R": 5, "patterns": 5915, "to-engine": 4327}, 0, {}, 5]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 11.68, "levels": [[13, {"E": 424, "F": 17, "R": 131, "patterns": 572}, 17, {"F": 17}, 131], [14, {"E": 14863, "F": 127, "R": 650, "patterns": 15640, "sym": 25}, 67, {"F": 67}, 517], [15, {"E": 53590, "F": 3, "R": 252, "patterns": 53845, "sym": 2}, 0, {}, 178]], "open17": 0}
{"root": 236, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.27, "levels": [[13, {"E": 402, "F": 20, "R": 67, "patterns": 489, "sym": 6}, 5, {"F": 5}, 35], [14, {"E": 3222, "F": 26, "R": 116, "patterns": 3364, "sym": 13}, 8, {"F": 8}, 94], [15, {"E": 5620, "R": 29, "patterns": 5649}, 0, {}, 23]], "open17": 0}
{"root": 244, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.36, "levels": [[13, {"E": 282, "F": 8, "R": 57, "patterns": 347, "sym": 5}, 3, {"F": 3}, 57], [14, {"E": 1602, "F": 6, "R": 39, "patterns": 1647, "sym": 4}, 1, {"F": 1}, 36], [15, {"E": 780, "R": 3, "patterns": 783}, 0, {}, 3]], "open17": 0}
{"root": 254, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 33.91, "levels": [[13, {"eng-E": 301, "eng-O": 8, "eng-R": 65, "patterns": 374, "to-engine": 374}, 8, {"O": 8}, 65], [14, {"eng-E": 5307, "eng-O": 20, "eng-R": 113, "patterns": 5492, "sym": 3, "to-engine": 5492}, 17, {"O": 17}, 113], [15, {"eng-E": 11982, "eng-R": 21, "patterns": 12032, "to-engine": 12032}, 0, {}, 21]], "open17": 0}
{"root": 263, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.66, "levels": [[13, {"E": 284, "F": 8, "R": 57, "patterns": 349, "sym": 5}, 3, {"F": 3}, 57], [14, {"E": 1993, "F": 12, "R": 39, "patterns": 2044, "sym": 6}, 4, {"F": 4}, 36], [15, {"E": 3618, "R": 15, "patterns": 3633}, 0, {}, 11]], "open17": 0}
{"root": 274, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.87, "levels": [[13, {"E": 411, "F": 18, "R": 94, "patterns": 523, "sym": 2}, 16, {"F": 16}, 94], [14, {"E": 12395, "F": 95, "R": 506, "patterns": 12996, "sym": 35}, 37, {"F": 37}, 385], [15, {"E": 25705, "R": 125, "patterns": 25830}, 0, {}, 90]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.28, "levels": [[13, {"E": 428, "F": 13, "R": 119, "patterns": 560}, 13, {"F": 13}, 119], [14, {"E": 10705, "F": 65, "R": 371, "patterns": 11141, "sym": 6}, 44, {"F": 44}, 291], [15, {"E": 35254, "R": 127, "patterns": 35381}, 0, {}, 68]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.25, "levels": [[13, {"E": 389, "F": 24, "R": 72, "patterns": 485, "sym": 17}, 7, {"F": 7}, 72], [14, {"E": 4955, "F": 33, "R": 225, "patterns": 5213, "sym": 11}, 18, {"F": 18}, 203], [15, {"E": 13481, "F": 3, "R": 47, "patterns": 13531}, 1, {"F": 1}, 40], [16, {"E": 636, "patterns": 636}, 0, {}, 0]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.37, "levels": [[13, {"E": 395, "F": 18, "R": 98, "patterns": 511, "sym": 5}, 13, {"F": 13}, 98], [14, {"E": 8592, "F": 53, "R": 344, "patterns": 8989, "sym": 14}, 26, {"F": 26}, 282], [15, {"E": 18479, "F": 2, "R": 69, "patterns": 18550, "sym": 1}, 0, {}, 50]], "open17": 0}
{"root": 309, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.11, "levels": [[13, {"E": 292, "F": 15, "R": 63, "patterns": 370, "sym": 7}, 8, {"F": 8}, 63], [14, {"E": 4472, "F": 15, "R": 183, "patterns": 4670, "sym": 7}, 4, {"F": 4}, 161], [15, {"E": 2814, "R": 23, "patterns": 2837}, 0, {}, 23]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.02, "levels": [[13, {"E": 239, "F": 13, "R": 66, "patterns": 318, "sym": 4}, 9, {"F": 9}, 66], [14, {"E": 4412, "F": 13, "R": 152, "patterns": 4577, "sym": 6}, 2, {"F": 2}, 130], [15, {"E": 1014, "R": 3, "patterns": 1017}, 0, {}, 3]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 11.66, "levels": [[13, {"E": 440, "F": 20, "R": 111, "patterns": 571, "sym": 1}, 19, {"F": 19}, 111], [14, {"E": 15391, "F": 100, "R": 688, "patterns": 16179, "sym": 4}, 73, {"F": 73}, 515], [15, {"E": 55791, "R": 215, "patterns": 56006}, 0, {}, 146]], "open17": 0}
{"root": 338, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 18.76, "levels": [[13, {"eng-E": 123, "eng-F": 80, "eng-O": 31, "eng-R": 43, "patterns": 539, "sym": 84, "to-engine": 539}, 27, {"O": 4, "F": 23}, 43], [14, {"E": 17211, "F": 88, "R": 1134, "eng-E": 1400, "eng-F": 19, "eng-O": 4, "eng-R": 244, "patterns": 21237, "sym": 64, "to-engine": 2804}, 46, {"F": 42, "O": 4}, 1244], [15, {"E": 29918, "R": 152, "eng-E": 1432, "eng-F": 2, "eng-R": 44, "patterns": 32373, "sym": 2, "to-engine": 2303}, 0, {}, 164]], "open17": 0}
{"root": 349, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 61.8, "levels": [[13, {"eng-E": 142, "eng-F": 64, "eng-O": 18, "eng-R": 34, "patterns": 510, "sym": 32, "to-engine": 510}, 50, {"O": 10, "F": 40}, 34], [14, {"E": 25843, "F": 90, "R": 1755, "eng-E": 6350, "eng-F": 27, "eng-O": 20, "eng-R": 366, "patterns": 36204, "sym": 40, "to-engine": 8516}, 89, {"F": 75, "O": 14}, 1717], [15, {"E": 61184, "F": 16, "R": 269, "eng-E": 12367, "eng-O": 1, "eng-R": 62, "patterns": 74515, "sym": 1, "to-engine": 13046}, 10, {"F": 9, "O": 1}, 284], [16, {"E": 6630, "eng-E": 755, "patterns": 7385, "to-engine": 755}, 0, {}, 0]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.63, "levels": [[13, {"E": 306, "F": 22, "R": 109, "patterns": 437, "sym": 4}, 18, {"F": 18}, 109], [14, {"E": 12150, "F": 51, "R": 686, "patterns": 12887, "sym": 13}, 16, {"F": 16}, 522], [15, {"E": 11297, "F": 5, "R": 61, "patterns": 11363, "sym": 2}, 1, {"F": 1}, 57], [16, {"E": 645, "R": 3, "patterns": 648}, 0, {}, 3]], "open17": 0}
{"root": 372, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.74, "levels": [[13, {"E": 271, "F": 18, "R": 65, "patterns": 354, "sym": 10}, 8, {"F": 8}, 65], [14, {"E": 5117, "F": 31, "R": 268, "patterns": 5416, "sym": 17}, 6, {"F": 6}, 228], [15, {"E": 4674, "F": 1, "R": 42, "patterns": 4717, "sym": 1}, 0, {}, 36]], "open17": 0}
{"root": 383, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.74, "levels": [[13, {"E": 228, "F": 14, "R": 91, "patterns": 333, "sym": 1}, 13, {"F": 13}, 91], [14, {"E": 6937, "F": 24, "R": 396, "patterns": 7357, "sym": 5}, 8, {"F": 8}, 302], [15, {"E": 5064, "R": 23, "patterns": 5087}, 0, {}, 20]], "open17": 0}
{"root": 394, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.74, "levels": [[13, {"E": 246, "F": 11, "R": 80, "patterns": 337, "sym": 1}, 10, {"F": 10}, 80], [14, {"E": 6145, "F": 15, "R": 301, "patterns": 6461, "sym": 3}, 5, {"F": 5}, 228], [15, {"E": 3870, "R": 27, "patterns": 3897}, 0, {}, 22]], "open17": 0}
{"root": 410, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.55, "levels": [[13, {"eng-E": 116, "eng-O": 11, "eng-R": 31, "patterns": 309, "sym": 9, "to-engine": 309}, 2, {"O": 2}, 31], [14, {"eng-E": 596, "eng-O": 2, "eng-R": 32, "patterns": 1249, "sym": 1, "to-engine": 1249}, 1, {"O": 1}, 32], [15, {"eng-E": 510, "eng-R": 5, "patterns": 1026, "to-engine": 1026}, 0, {}, 5]], "open17": 0}
{"root": 426, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.05, "levels": [[13, {"E": 290, "F": 13, "R": 152, "patterns": 455}, 8, {"F": 8}, 78], [14, {"E": 5333, "F": 16, "R": 294, "patterns": 5643, "sym": 1}, 7, {"F": 7}, 181], [15, {"E": 6704, "F": 3, "R": 35, "patterns": 6742}, 1, {"F": 1}, 25], [16, {"E": 589, "patterns": 589}, 0, {}, 0]], "open17": 0}
{"root": 460, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 4.79, "levels": [[13, {"E": 200, "F": 23, "R": 48, "patterns": 271}, 14, {"F": 14}, 24], [14, {"E": 6747, "F": 80, "R": 644, "patterns": 7471, "sym": 14}, 29, {"F": 29}, 324], [15, {"E": 18579, "F": 29, "R": 327, "patterns": 18935, "sym": 7}, 5, {"F": 5}, 231], [16, {"E": 2516, "R": 14, "patterns": 2530}, 0, {}, 12]], "open17": 0}
{"root": 624, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.04, "levels": [[13, {"E": 264, "F": 16, "R": 71, "patterns": 351, "sym": 9}, 7, {"F": 7}, 71], [14, {"E": 4339, "F": 16, "R": 186, "patterns": 4541, "sym": 10}, 2, {"F": 2}, 166], [15, {"E": 1427, "R": 5, "patterns": 1432}, 0, {}, 5]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.46, "levels": [[13, {"E": 362, "F": 21, "R": 123, "patterns": 506, "sym": 2}, 19, {"F": 19}, 123], [14, {"E": 13494, "F": 41, "R": 708, "patterns": 14243, "sym": 5}, 17, {"F": 17}, 533], [15, {"E": 13794, "F": 6, "R": 65, "patterns": 13865}, 2, {"F": 2}, 52], [16, {"E": 1693, "R": 2, "patterns": 1695}, 0, {}, 1]], "open17": 0}
{"root": 706, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.45, "levels": [[13, {"E": 366, "F": 21, "R": 113, "patterns": 500}, 21, {"F": 21}, 113], [14, {"E": 14489, "F": 40, "R": 862, "patterns": 15391, "sym": 4}, 16, {"F": 16}, 614], [15, {"E": 13400, "R": 50, "patterns": 13450}, 0, {}, 42]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.54, "levels": [[13, {"E": 380, "F": 21, "R": 85, "patterns": 486, "sym": 1}, 20, {"F": 20}, 85], [14, {"E": 13418, "F": 38, "R": 639, "patterns": 14095, "sym": 8}, 13, {"F": 13}, 459], [15, {"E": 9055, "R": 39, "patterns": 9094}, 0, {}, 36]], "open17": 0}
{"root": 784, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.99, "levels": [[13, {"eng-E": 207, "eng-O": 16, "eng-R": 81, "patterns": 304, "sym": 14, "to-engine": 304}, 2, {"O": 2}, 81], [14, {"eng-E": 1057, "eng-O": 3, "eng-R": 61, "patterns": 1124, "sym": 3, "to-engine": 1124}, 0, {}, 61]], "open17": 0}
{"root": 805, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.41, "levels": [[13, {"E": 246, "F": 9, "R": 118, "patterns": 373, "sym": 3}, 6, {"F": 6}, 118], [14, {"E": 4032, "F": 11, "R": 181, "patterns": 4224, "sym": 1}, 5, {"F": 5}, 164], [15, {"E": 3722, "R": 25, "patterns": 3747}, 0, {}, 21]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 3.83, "levels": [[13, {"E": 252, "F": 26, "R": 130, "patterns": 408}, 7, {"F": 7}, 39], [14, {"E": 4029, "F": 33, "R": 300, "patterns": 4362, "sym": 3}, 21, {"F": 21}, 221], [15, {"E": 14450, "R": 223, "patterns": 14673}, 0, {}, 134]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.96, "levels": [[13, {"E": 321, "F": 16, "R": 137, "patterns": 474, "sym": 3}, 13, {"F": 13}, 137], [14, {"E": 8385, "F": 25, "R": 445, "patterns": 8855, "sym": 8}, 8, {"F": 8}, 382], [15, {"E": 5090, "F": 1, "R": 35, "patterns": 5126, "sym": 1}, 0, {}, 32]], "open17": 0}
{"root": 1006, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.92, "levels": [[13, {"E": 265, "F": 17, "R": 76, "patterns": 358}, 17, {"F": 17}, 76], [14, {"E": 9893, "F": 54, "R": 648, "patterns": 10595, "sym": 7}, 20, {"F": 20}, 465], [15, {"E": 12829, "F": 2, "R": 102, "patterns": 12933, "sym": 1}, 0, {}, 83]], "open17": 0}
{"root": 1018, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 44.77, "levels": [[13, {"eng-E": 386, "eng-F": 2, "eng-O": 16, "eng-R": 134, "patterns": 538, "to-engine": 538}, 18, {"O": 16, "F": 2}, 134], [14, {"E": 1502, "F": 6, "R": 119, "eng-E": 11684, "eng-F": 2, "eng-O": 7, "eng-R": 402, "patterns": 13964, "to-engine": 12337}, 15, {"F": 8, "O": 7}, 520], [15, {"E": 5297, "R": 31, "eng-E": 6064, "eng-R": 10, "patterns": 11407, "to-engine": 6079}, 0, {}, 39]], "open17": 0}
{"root": 1031, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.63, "levels": [[13, {"E": 249, "F": 15, "R": 80, "patterns": 344, "sym": 1}, 14, {"F": 14}, 80], [14, {"E": 8506, "F": 37, "R": 485, "patterns": 9028, "sym": 3}, 16, {"F": 16}, 356], [15, {"E": 11859, "F": 3, "R": 64, "patterns": 11926}, 1, {"F": 1}, 51], [16, {"E": 512, "patterns": 512}, 0, {}, 0]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 14.82, "levels": [[13, {"eng-E": 106, "eng-F": 1, "eng-O": 5, "eng-R": 30, "patterns": 532, "sym": 1, "to-engine": 532}, 5, {"O": 5}, 30], [14, {"eng-E": 2613, "eng-F": 2, "eng-O": 4, "eng-R": 97, "patterns": 3683, "to-engine": 3683}, 6, {"O": 4, "F": 2}, 97], [15, {"E": 1101, "R": 4, "eng-E": 1894, "eng-O": 1, "eng-R": 7, "patterns": 4518, "to-engine": 3413}, 1, {"O": 1}, 9], [16, {"eng-E": 330, "eng-R": 1, "patterns": 652, "to-engine": 652}, 0, {}, 1]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.84, "levels": [[13, {"E": 347, "F": 19, "R": 79, "patterns": 445, "sym": 13}, 6, {"F": 6}, 79], [14, {"E": 4226, "F": 9, "R": 167, "patterns": 4402, "sym": 3}, 3, {"F": 3}, 153], [15, {"E": 3171, "R": 15, "patterns": 3186}, 0, {}, 11]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.56, "levels": [[13, {"E": 339, "F": 16, "R": 135, "patterns": 490, "sym": 1}, 15, {"F": 15}, 135], [14, {"E": 9858, "F": 22, "R": 510, "patterns": 10390, "sym": 1}, 10, {"F": 10}, 411], [15, {"E": 7736, "R": 52, "patterns": 7788}, 0, {}, 41]], "open17": 0}
{"root": 1220, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.62, "levels": [[13, {"E": 252, "F": 6, "R": 126, "patterns": 384, "sym": 3}, 3, {"F": 3}, 126], [14, {"E": 2327, "F": 2, "R": 92, "patterns": 2421}, 1, {"F": 1}, 88], [15, {"E": 1002, "R": 1, "patterns": 1003}, 0, {}, 1]], "open17": 0}
{"root": 1236, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 17.61, "levels": [[13, {"eng-E": 359, "eng-O": 21, "eng-R": 72, "patterns": 452, "sym": 12, "to-engine": 452}, 9, {"O": 9}, 72], [14, {"eng-E": 5499, "eng-O": 4, "eng-R": 229, "patterns": 5788, "sym": 2, "to-engine": 5788}, 2, {"O": 2}, 229], [15, {"eng-E": 1959, "eng-R": 9, "patterns": 1971, "to-engine": 1971}, 0, {}, 9]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.67, "levels": [[13, {"E": 384, "F": 20, "R": 90, "patterns": 494, "sym": 6}, 14, {"F": 14}, 90], [14, {"E": 9511, "F": 35, "R": 418, "patterns": 9964, "sym": 12}, 11, {"F": 11}, 337], [15, {"E": 8313, "F": 1, "R": 51, "patterns": 8365, "sym": 1}, 0, {}, 41]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 1.35, "levels": [[13, {"E": 116, "F": 16, "R": 49, "patterns": 181, "sym": 6}, 10, {"F": 10}, 49], [14, {"E": 3335, "F": 44, "R": 266, "patterns": 3645, "sym": 21}, 15, {"F": 15}, 214], [15, {"E": 5560, "R": 44, "patterns": 5604}, 0, {}, 36]], "open17": 0}
{"root": 1387, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.34, "levels": [[13, {"E": 342, "F": 20, "R": 156, "patterns": 518, "sym": 1}, 10, {"F": 10}, 80], [14, {"E": 7724, "F": 29, "R": 481, "patterns": 8234, "sym": 4}, 12, {"F": 12}, 341], [15, {"E": 12130, "F": 10, "R": 67, "patterns": 12207, "sym": 2}, 2, {"F": 2}, 52], [16, {"E": 1233, "patterns": 1233}, 0, {}, 0]], "open17": 0}
{"root": 1426, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.13, "levels": [[13, {"E": 217, "F": 13, "R": 76, "patterns": 306, "sym": 5}, 8, {"F": 8}, 76], [14, {"E": 4035, "F": 15, "R": 207, "patterns": 4257, "sym": 7}, 3, {"F": 3}, 180], [15, {"E": 1243, "F": 1, "R": 4, "patterns": 1248, "sym": 1}, 0, {}, 4]], "open17": 0}
{"root": 1463, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.77, "levels": [[13, {"E": 253, "F": 14, "R": 84, "patterns": 351, "sym": 5}, 9, {"F": 9}, 84], [14, {"E": 5215, "F": 18, "R": 235, "patterns": 5468, "sym": 6}, 6, {"F": 6}, 202], [15, {"E": 3069, "R": 11, "patterns": 3080}, 0, {}, 10]], "open17": 0}
{"root": 1493, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.38, "levels": [[13, {"E": 341, "F": 16, "R": 127, "patterns": 484}, 16, {"F": 16}, 127], [14, {"E": 10468, "F": 16, "R": 462, "patterns": 10946}, 8, {"F": 8}, 348], [15, {"E": 6057, "R": 20, "patterns": 6077}, 0, {}, 16]], "open17": 0}
{"root": 1546, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.93, "levels": [[13, {"E": 241, "F": 12, "R": 93, "patterns": 346, "sym": 3}, 9, {"F": 9}, 93], [14, {"E": 5224, "F": 14, "R": 232, "patterns": 5470, "sym": 6}, 3, {"F": 3}, 196], [15, {"E": 1643, "R": 8, "patterns": 1651}, 0, {}, 8]], "open17": 0}
{"root": 1597, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.94, "levels": [[13, {"E": 267, "F": 15, "R": 80, "patterns": 362, "sym": 1}, 14, {"F": 14}, 80], [14, {"E": 8305, "F": 28, "R": 468, "patterns": 8801, "sym": 5}, 10, {"F": 10}, 339], [15, {"E": 6181, "R": 30, "patterns": 6211}, 0, {}, 24]], "open17": 0}
{"root": 1608, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.83, "levels": [[13, {"E": 327, "F": 23, "R": 55, "patterns": 405, "sym": 13}, 10, {"F": 10}, 55], [14, {"E": 5689, "F": 7, "R": 284, "patterns": 5980, "sym": 3}, 2, {"F": 2}, 234], [15, {"E": 1325, "R": 6, "patterns": 1331}, 0, {}, 5]], "open17": 0}
{"root": 1618, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.03, "levels": [[13, {"E": 361, "F": 23, "R": 97, "patterns": 481, "sym": 3}, 20, {"F": 20}, 97], [14, {"E": 13186, "F": 62, "R": 790, "patterns": 14038, "sym": 6}, 28, {"F": 28}, 607], [15, {"E": 18573, "F": 3, "R": 185, "patterns": 18761}, 1, {"F": 1}, 147], [16, {"E": 339, "R": 2, "patterns": 341}, 0, {}, 2]], "open17": 0}
{"root": 1629, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 52.46, "levels": [[13, {"eng-E": 343, "eng-O": 20, "eng-R": 128, "patterns": 491, "sym": 1, "to-engine": 491}, 19, {"O": 19}, 128], [14, {"eng-E": 13003, "eng-O": 14, "eng-R": 493, "patterns": 13792, "sym": 1, "to-engine": 13792}, 13, {"O": 13}, 493], [15, {"eng-E": 10187, "eng-R": 25, "patterns": 10221, "to-engine": 10221}, 0, {}, 25]], "open17": 0}
{"root": 1656, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.88, "levels": [[13, {"E": 312, "F": 21, "R": 69, "patterns": 402, "sym": 12}, 9, {"F": 9}, 69], [14, {"E": 5263, "F": 10, "R": 242, "patterns": 5515, "sym": 4}, 3, {"F": 3}, 205], [15, {"E": 2247, "R": 8, "patterns": 2255}, 0, {}, 7]], "open17": 0}
{"root": 1689, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.12, "levels": [[13, {"E": 304, "F": 16, "R": 115, "patterns": 435}, 8, {"F": 8}, 59], [14, {"E": 5083, "F": 13, "R": 241, "patterns": 5337}, 8, {"F": 8}, 188], [15, {"E": 4807, "R": 27, "patterns": 4834}, 0, {}, 15]], "open17": 0}
{"root": 1715, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.03, "levels": [[13, {"E": 243, "F": 14, "R": 78, "patterns": 335, "sym": 6}, 8, {"F": 8}, 78], [14, {"E": 4197, "F": 13, "R": 204, "patterns": 4414, "sym": 7}, 2, {"F": 2}, 181], [15, {"E": 842, "R": 2, "patterns": 844}, 0, {}, 2]], "open17": 0}
{"root": 1738, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.45, "levels": [[13, {"E": 234, "F": 16, "R": 83, "patterns": 333, "sym": 1}, 15, {"F": 15}, 83], [14, {"E": 7396, "F": 27, "R": 438, "patterns": 7861, "sym": 5}, 10, {"F": 10}, 342], [15, {"E": 4546, "R": 20, "patterns": 4566}, 0, {}, 18]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.59, "levels": [[13, {"E": 328, "F": 24, "R": 99, "patterns": 451, "sym": 1}, 23, {"F": 23}, 99], [14, {"E": 14119, "F": 66, "R": 827, "patterns": 15012, "sym": 9}, 25, {"F": 25}, 594], [15, {"E": 14280, "F": 1, "R": 73, "patterns": 14354, "sym": 1}, 0, {}, 60]], "open17": 0}
{"root": 1762, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.39, "levels": [[13, {"E": 336, "F": 22, "R": 104, "patterns": 462}, 22, {"F": 22}, 104], [14, {"E": 13570, "F": 36, "R": 793, "patterns": 14399, "sym": 1}, 17, {"F": 17}, 564], [15, {"E": 9082, "R": 29, "patterns": 9111}, 0, {}, 25]], "open17": 0}
{"root": 1775, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.0, "levels": [[13, {"E": 338, "F": 18, "R": 91, "patterns": 447}, 9, {"F": 9}, 46], [14, {"E": 5713, "F": 22, "R": 271, "patterns": 6006}, 13, {"F": 13}, 211], [15, {"E": 6970, "F": 4, "R": 36, "patterns": 7010}, 1, {"F": 1}, 28], [16, {"E": 356, "patterns": 356}, 0, {}, 0]], "open17": 0}
{"root": 1789, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.52, "levels": [[13, {"E": 396, "F": 20, "R": 141, "patterns": 557}, 20, {"F": 20}, 141], [14, {"E": 15495, "F": 52, "R": 892, "patterns": 16439}, 26, {"F": 26}, 698], [15, {"E": 19637, "F": 3, "R": 126, "patterns": 19766}, 1, {"F": 1}, 108], [16, {"E": 567, "patterns": 567}, 0, {}, 0]], "open17": 0}
{"root": 2027, "kind": "F", "mult": {"2": 15, "3": 5, "4": 6}, "time": 1.3, "levels": [[13, {"E": 126, "F": 43, "R": 36, "patterns": 205}, 6, {"F": 6}, 4], [14, {"E": 1793, "F": 35, "R": 356, "patterns": 2184, "sym": 8}, 10, {"F": 10}, 106], [15, {"E": 4378, "F": 11, "R": 77, "patterns": 4466, "sym": 2}, 2, {"F": 2}, 43], [16, {"E": 899, "R": 1, "patterns": 900}, 0, {}, 1]], "open17": 0}
{"root": 3160, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 4.96, "levels": [[13, {"E": 187, "F": 11, "R": 159, "patterns": 357}, 11, {"F": 11}, 159], [14, {"E": 5711, "F": 46, "R": 422, "patterns": 6179}, 40, {"F": 40}, 365], [15, {"E": 25683, "F": 4, "R": 168, "patterns": 25855}, 2, {"F": 2}, 124], [16, {"E": 984, "patterns": 984}, 0, {}, 0]], "open17": 0}
{"root": 3306, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.92, "levels": [[13, {"E": 136, "F": 19, "R": 58, "patterns": 213, "sym": 3}, 10, {"F": 10}, 29], [14, {"E": 3212, "F": 42, "R": 268, "patterns": 3522, "sym": 6}, 18, {"F": 18}, 144], [15, {"E": 7688, "F": 35, "R": 60, "patterns": 7783, "sym": 7}, 7, {"F": 7}, 40], [16, {"E": 2098, "patterns": 2098}, 0, {}, 0]], "open17": 0}
{"root": 3734, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 2.74, "levels": [[13, {"eng-E": 115, "eng-O": 10, "eng-R": 39, "patterns": 315, "sym": 8, "to-engine": 315}, 2, {"O": 2}, 39], [14, {"eng-E": 595, "eng-R": 45, "patterns": 848, "to-engine": 848}, 0, {}, 45]], "open17": 0}
{"root": 7658, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.57, "levels": [[13, {"E": 36, "F": 12, "R": 66, "patterns": 114, "sym": 2}, 6, {"F": 6}, 33], [14, {"E": 1119, "F": 18, "R": 119, "patterns": 1256, "sym": 1}, 9, {"F": 9}, 72], [15, {"E": 2322, "F": 7, "R": 21, "patterns": 2350}, 2, {"F": 2}, 14], [16, {"E": 450, "patterns": 450}, 0, {}, 0]], "open17": 0}
{"root": 12347, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 4.35, "levels": [[13, {"E": 105, "F": 19, "R": 135, "patterns": 259}, 7, {"F": 7}, 38], [14, {"E": 2879, "F": 61, "R": 361, "patterns": 3301}, 31, {"F": 31}, 192], [15, {"E": 15978, "F": 12, "R": 339, "patterns": 16329}, 4, {"F": 4}, 175], [16, {"E": 2365, "R": 14, "patterns": 2379}, 0, {}, 7]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b43_p7of8.final.json <==
[{"root": 13396, "g6": "a??????????????????????B`_Cs_A_O?gG??i??Ao?CO_?CP??AH??GA_??ME???BW?A?IO??H`_?CGGO??oAg??Q?U???", "vs": [8, 8, 8, 8, 8], "st": "F", "lines": [[[1], [1], [0, 1]], [[-1, 2], [-1, 2], [0, 0, 1]], [[1], [1], []], [[-1], [], [0, -1]], [[-1], [0, -1], [0, -1]], [[], [1], [0, 1]], [[], [1], []], [[], [], [1]], [[1], [1], [1]], [[0, -1], [1, -2], [0, 0, -1]], [[0, -1], [1, -2], [0, -1]], [[1], [], []], [[], [1], [0, -1]], [[], [1, -2], [0, -1]], [[0, 2], [-1, 2], [0, 1]], [[0, -2], [1, -3], [0, -1, -1]], [[-2], [-1], [0, -1]]], "factors": null}]

==> anc/gst1718_computation/gtree/sym_nu4_b43_p7of8.roots.jsonl <==
{"root": 18, "kind": "O", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 15.86, "levels": [[13, {"eng-E": 40, "eng-F": 214, "eng-O": 106, "patterns": 710, "sym": 319, "to-engine": 710}, 1, {"O": 1}, 0], [14, {"eng-E": 168, "eng-F": 111, "eng-O": 58, "eng-R": 492, "patterns": 1646, "sym": 169, "to-engine": 1646}, 0, {}, 492]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 21, "3": 5, "5": 3}, "time": 198.61, "levels": [[13, {"eng-E": 128, "eng-F": 64, "eng-O": 23, "eng-R": 201, "patterns": 808, "sym": 66, "to-engine": 808}, 21, {"O": 17, "F": 4}, 201], [14, {"E": 4160, "F": 37, "R": 208, "eng-E": 18284, "eng-F": 38, "eng-O": 148, "eng-R": 813, "patterns": 24787, "sym": 148, "to-engine": 20382}, 70, {"F": 16, "O": 54}, 986], [15, {"E": 18894, "F": 5, "R": 146, "eng-E": 61062, "eng-F": 3, "eng-O": 5, "eng-R": 468, "patterns": 81891, "sym": 8, "to-engine": 62846}, 4, {"F": 3, "O": 1}, 599], [16, {"E": 2662, "eng-E": 1072, "eng-F": 1, "eng-R": 1, "patterns": 3736, "sym": 1, "to-engine": 1074}, 0, {}, 1]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 267.25, "levels": [[13, {"eng-E": 215, "eng-F": 105, "eng-O": 52, "eng-R": 413, "patterns": 785, "sym": 113, "to-engine": 785}, 44, {"O": 27, "F": 17}, 413], [14, {"E": 16713, "F": 51, "R": 1146, "eng-E": 24279, "eng-F": 291, "eng-M": 1, "eng-O": 180, "eng-R": 2998, "patterns": 46747, "sym": 435, "to-engine": 28837}, 88, {"F": 24, "O": 64}, 4108], [15, {"E": 27506, "F": 1, "R": 174, "eng-E": 74429, "eng-F": 5, "eng-O": 8, "eng-R": 534, "patterns": 103198, "sym": 11, "to-engine": 75517}, 3, {"O": 3}, 692], [16, {"eng-E": 2960, "patterns": 2961, "to-engine": 2961}, 0, {}, 0]], "open17": 0}
{"root": 47, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 234.7, "levels": [[13, {"eng-E": 218, "eng-F": 60, "eng-O": 39, "eng-R": 258, "patterns": 575, "sym": 70, "to-engine": 575}, 29, {"O": 19, "F": 10}, 258], [14, {"E": 7775, "F": 30, "R": 490, "eng-E": 15341, "eng-F": 200, "eng-O": 138, "eng-R": 1554, "patterns": 26130, "sym": 291, "to-engine": 17835}, 77, {"F": 20, "O": 57}, 2027], [15, {"E": 21476, "F": 2, "R": 192, "eng-E": 63982, "eng-F": 5, "eng-O": 10, "eng-R": 430, "patterns": 86732, "sym": 11, "to-engine": 65062}, 6, {"O": 6}, 613], [16, {"eng-E": 4980, "eng-R": 2, "patterns": 4983, "to-engine": 4983}, 0, {}, 2]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.48, "levels": [[13, {"E": 402, "F": 41, "R": 25, "patterns": 468, "sym": 39}, 2, {"F": 2}, 25], [14, {"E": 1422, "F": 19, "R": 98, "patterns": 1539, "sym": 18}, 0, {}, 98]], "open17": 0}
{"root": 64, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 2.95, "levels": [[13, {"E": 347, "F": 24, "R": 33, "patterns": 404, "sym": 12}, 12, {"F": 12}, 33], [14, {"E": 9053, "F": 63, "R": 485, "patterns": 9601, "sym": 45}, 4, {"F": 4}, 377], [15, {"E": 4195, "F": 4, "R": 33, "patterns": 4232, "sym": 1}, 1, {"F": 1}, 33], [16, {"E": 876, "patterns": 876}, 0, {}, 0]], "open17": 0}
{"root": 72, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 100.18, "levels": [[13, {"eng-E": 157, "eng-F": 88, "eng-O": 21, "eng-R": 246, "patterns": 512, "sym": 76, "to-engine": 512}, 33, {"O": 12, "F": 21}, 246], [14, {"E": 14529, "F": 53, "R": 1033, "eng-E": 9208, "eng-F": 207, "eng-O": 60, "eng-R": 1245, "patterns": 26795, "sym": 282, "to-engine": 11180}, 36, {"F": 14, "O": 22}, 2224], [15, {"E": 13443, "F": 2, "R": 100, "eng-E": 23175, "eng-F": 3, "eng-O": 3, "eng-R": 221, "patterns": 37033, "sym": 5, "to-engine": 23488}, 3, {"O": 3}, 319], [16, {"eng-E": 2990, "patterns": 2991, "to-engine": 2991}, 0, {}, 0]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 1.54, "levels": [[13, {"E": 489, "F": 38, "R": 42, "patterns": 569, "sym": 13}, 7, {"F": 7}, 21], [14, {"E": 6452, "F": 51, "R": 354, "patterns": 6857, "sym": 41}, 2, {"F": 2}, 264], [15, {"E": 2569, "R": 23, "patterns": 2592}, 0, {}, 14]], "open17": 0}
{"root": 89, "kind": "O", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 325.34, "levels": [[13, {"eng-E": 265, "eng-F": 103, "eng-O": 41, "eng-R": 321, "patterns": 730, "sym": 58, "to-engine": 730}, 86, {"O": 32, "F": 54}, 321], [14, {"E": 42414, "F": 178, "R": 2812, "eng-E": 26160, "eng-F": 432, "eng-M": 1, "eng-O": 189, "eng-R": 2212, "patterns": 76561, "sym": 599, "to-engine": 31157}, 198, {"F": 104, "O": 93, "M": 1}, 4746], [15, {"E": 98652, "F": 15, "R": 834, "eng-E": 92401, "eng-F": 5, "eng-O": 7, "eng-R": 660, "patterns": 193583, "sym": 22, "to-engine": 94082}, 4, {"F": 1, "O": 3}, 1363], [16, {"E": 888, "eng-E": 2208, "eng-R": 2, "patterns": 3098, "to-engine": 2210}, 0, {}, 2]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.46, "levels": [[13, {"E": 429, "F": 17, "R": 115, "patterns": 561, "sym": 9}, 8, {"F": 8}, 115], [14, {"E": 7711, "F": 67, "R": 321, "patterns": 8099, "sym": 51}, 8, {"F": 8}, 281], [15, {"E": 8159, "F": 1, "R": 55, "patterns": 8215, "sym": 1}, 0, {}, 51]], "open17": 0}
{"root": 121, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.65, "levels": [[13, {"E": 301, "F": 11, "R": 90, "patterns": 402, "sym": 7}, 4, {"F": 4}, 90], [14, {"E": 3125, "F": 12, "R": 132, "patterns": 3269, "sym": 5}, 1, {"F": 1}, 132], [15, {"E": 676, "R": 3, "patterns": 679}, 0, {}, 3]], "open17": 0}
{"root": 135, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.04, "levels": [[13, {"E": 332, "F": 11, "R": 76, "patterns": 419, "sym": 5}, 6, {"F": 6}, 76], [14, {"E": 5200, "F": 16, "R": 186, "patterns": 5402, "sym": 6}, 5, {"F": 5}, 173], [15, {"E": 4615, "F": 1, "R": 25, "patterns": 4641, "sym": 1}, 0, {}, 24]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.01, "levels": [[13, {"E": 379, "F": 24, "R": 77, "patterns": 480, "sym": 11}, 3, {"F": 3}, 39], [14, {"E": 2488, "F": 22, "R": 135, "patterns": 2645, "sym": 9}, 6, {"F": 6}, 95], [15, {"E": 5300, "R": 34, "patterns": 5334}, 0, {}, 27]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.11, "levels": [[13, {"E": 344, "F": 16, "R": 117, "patterns": 477, "sym": 6}, 4, {"F": 4}, 61], [14, {"E": 2858, "F": 19, "R": 106, "patterns": 2983, "sym": 8}, 5, {"F": 5}, 70], [15, {"E": 4556, "R": 27, "patterns": 4583}, 0, {}, 13]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 6.24, "levels": [[13, {"E": 414, "F": 16, "R": 105, "patterns": 535, "sym": 3}, 13, {"F": 13}, 105], [14, {"E": 11944, "F": 101, "R": 497, "patterns": 12542, "sym": 46}, 35, {"F": 35}, 411], [15, {"E": 31938, "F": 4, "R": 214, "patterns": 32156, "sym": 2}, 0, {}, 179]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.05, "levels": [[13, {"E": 367, "F": 15, "R": 100, "patterns": 482, "sym": 8}, 7, {"F": 7}, 100], [14, {"E": 5384, "F": 37, "R": 166, "patterns": 5587, "sym": 18}, 14, {"F": 14}, 146], [15, {"E": 11688, "R": 48, "patterns": 11736}, 0, {}, 37]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 38.22, "levels": [[13, {"eng-E": 60, "eng-F": 43, "eng-O": 7, "eng-R": 44, "patterns": 580, "sym": 30, "to-engine": 580}, 20, {"O": 5, "F": 15}, 44], [14, {"E": 11904, "F": 65, "R": 670, "eng-E": 3314, "eng-F": 39, "eng-O": 17, "eng-R": 272, "patterns": 17270, "sym": 78, "to-engine": 4631}, 41, {"F": 30, "O": 11}, 840], [15, {"E": 25660, "F": 4, "R": 234, "eng-E": 7190, "eng-F": 10, "eng-R": 135, "patterns": 34038, "sym": 11, "to-engine": 8140}, 2, {"F": 2}, 323], [16, {"E": 872, "R": 2, "patterns": 874}, 0, {}, 2]], "open17": 0}
{"root": 202, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.45, "levels": [[13, {"E": 289, "F": 13, "R": 70, "patterns": 372, "sym": 6}, 7, {"F": 7}, 70], [14, {"E": 4717, "F": 17, "R": 211, "patterns": 4945, "sym": 7}, 5, {"F": 5}, 185], [15, {"E": 3905, "R": 22, "patterns": 3927}, 0, {}, 22]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.04, "levels": [[13, {"E": 373, "F": 16, "R": 98, "patterns": 487, "sym": 8}, 8, {"F": 8}, 98], [14, {"E": 6043, "F": 50, "R": 228, "patterns": 6321, "sym": 27}, 14, {"F": 14}, 206], [15, {"E": 11434, "F": 1, "R": 67, "patterns": 11502, "sym": 1}, 0, {}, 57]], "open17": 0}
{"root": 220, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.58, "levels": [[13, {"E": 429, "F": 23, "R": 86, "patterns": 538, "sym": 7}, 6, {"F": 6}, 44], [14, {"E": 3956, "F": 27, "R": 218, "patterns": 4201, "sym": 11}, 9, {"F": 9}, 155], [15, {"E": 6240, "F": 1, "R": 18, "patterns": 6259, "sym": 1}, 0, {}, 16]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 3.79, "levels": [[13, {"E": 443, "F": 18, "R": 91, "patterns": 552}, 6, {"F": 6}, 28], [14, {"E": 5086, "F": 49, "R": 260, "patterns": 5395, "sym": 13}, 19, {"F": 19}, 138], [15, {"E": 14176, "F": 7, "R": 141, "patterns": 14324, "sym": 1}, 1, {"F": 1}, 65], [16, {"E": 398, "R": 2, "patterns": 400}, 0, {}, 1]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.54, "levels": [[13, {"E": 354, "F": 26, "R": 60, "patterns": 440, "sym": 12}, 3, {"F": 3}, 30], [14, {"E": 1660, "F": 10, "R": 83, "patterns": 1753, "sym": 6}, 2, {"F": 2}, 53], [15, {"E": 1046, "F": 2, "R": 6, "patterns": 1054, "sym": 1}, 0, {}, 3]], "open17": 0}
{"root": 245, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.54, "levels": [[13, {"E": 311, "F": 13, "R": 144, "patterns": 468, "sym": 4}, 4, {"F": 4}, 72], [14, {"E": 3097, "F": 23, "R": 107, "patterns": 3227, "sym": 17}, 1, {"F": 1}, 78], [15, {"E": 511, "patterns": 511}, 0, {}, 0]], "open17": 0}
{"root": 255, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 7.88, "levels": [[13, {"E": 415, "F": 17, "R": 111, "patterns": 543, "sym": 5}, 12, {"F": 12}, 111], [14, {"E": 10179, "F": 66, "R": 439, "patterns": 10684, "sym": 17}, 35, {"F": 35}, 364], [15, {"E": 29646, "R": 144, "patterns": 29790}, 0, {}, 104]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.35, "levels": [[13, {"E": 248, "F": 8, "R": 66, "patterns": 322, "sym": 6}, 2, {"F": 2}, 66], [14, {"E": 1329, "F": 10, "R": 34, "patterns": 1373, "sym": 8}, 1, {"F": 1}, 34], [15, {"E": 989, "R": 9, "patterns": 998}, 0, {}, 9]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 9.77, "levels": [[13, {"E": 446, "F": 26, "R": 78, "patterns": 550, "sym": 6}, 20, {"F": 20}, 78], [14, {"E": 14204, "F": 134, "R": 592, "patterns": 14930, "sym": 48}, 53, {"F": 53}, 452], [15, {"E": 42918, "F": 10, "R": 286, "patterns": 43214, "sym": 2}, 3, {"F": 3}, 206], [16, {"E": 1731, "patterns": 1731}, 0, {}, 0]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.69, "levels": [[13, {"E": 289, "F": 15, "R": 63, "patterns": 367, "sym": 5}, 10, {"F": 10}, 63], [14, {"E": 6631, "F": 32, "R": 269, "patterns": 6932, "sym": 14}, 7, {"F": 7}, 214], [15, {"E": 3985, "R": 22, "patterns": 4007}, 0, {}, 20]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.08, "levels": [[13, {"E": 404, "F": 17, "R": 96, "patterns": 517, "sym": 5}, 12, {"F": 12}, 96], [14, {"E": 8659, "F": 51, "R": 310, "patterns": 9020, "sym": 12}, 29, {"F": 29}, 255], [15, {"E": 20130, "R": 115, "patterns": 20245}, 0, {}, 85]], "open17": 0}
{"root": 301, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.32, "levels": [[13, {"eng-E": 27, "eng-O": 29, "eng-R": 31, "patterns": 490, "sym": 29, "to-engine": 490}, 0, {}, 31]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.53, "levels": [[13, {"E": 287, "F": 16, "R": 68, "patterns": 371, "sym": 3}, 13, {"F": 13}, 68], [14, {"E": 7121, "F": 28, "R": 283, "patterns": 7432, "sym": 10}, 8, {"F": 8}, 226], [15, {"E": 3987, "R": 6, "patterns": 3993}, 0, {}, 6]], "open17": 0}
{"root": 318, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.41, "levels": [[13, {"E": 237, "F": 17, "R": 56, "patterns": 310, "sym": 5}, 5, {"F": 5}, 28], [14, {"E": 2123, "F": 3, "R": 73, "patterns": 2199, "sym": 2}, 1, {"F": 1}, 54], [15, {"E": 470, "patterns": 470}, 0, {}, 0]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.41, "levels": [[13, {"E": 378, "F": 27, "R": 58, "patterns": 463, "sym": 6}, 21, {"F": 21}, 58], [14, {"E": 11871, "F": 62, "R": 456, "patterns": 12389, "sym": 16}, 37, {"F": 37}, 335], [15, {"E": 21750, "F": 1, "R": 100, "patterns": 21851, "sym": 1}, 0, {}, 76]], "open17": 0}
{"root": 339, "kind": "O", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 217.83, "levels": [[13, {"eng-E": 90, "eng-F": 77, "eng-O": 32, "eng-R": 165, "patterns": 713, "sym": 63, "to-engine": 713}, 46, {"O": 23, "F": 23}, 165], [14, {"E": 20479, "F": 100, "R": 1184, "eng-E": 17949, "eng-F": 36, "eng-O": 76, "eng-R": 926, "patterns": 43945, "sym": 83, "to-engine": 22182}, 124, {"F": 65, "O": 59}, 1985], [15, {"E": 58899, "F": 8, "R": 414, "eng-E": 54449, "eng-F": 7, "eng-O": 3, "eng-R": 318, "patterns": 116320, "sym": 12, "to-engine": 56999}, 5, {"F": 3, "O": 2}, 643], [16, {"E": 2220, "eng-E": 1472, "patterns": 3692, "to-engine": 1472}, 0, {}, 0]], "open17": 0}
{"root": 352, "kind": "O", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 31.58, "levels": [[13, {"eng-E": 122, "eng-O": 7, "eng-R": 23, "patterns": 525, "sym": 1, "to-engine": 525}, 6, {"O": 6}, 23], [14, {"eng-E": 3310, "eng-O": 13, "eng-R": 91, "patterns": 3994, "to-engine": 3994}, 13, {"O": 13}, 91], [15, {"eng-E": 8128, "eng-R": 15, "patterns": 9661, "to-engine": 9661}, 0, {}, 15]], "open17": 0}
{"root": 365, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"E": 222, "F": 12, "R": 83, "patterns": 317, "sym": 9}, 3, {"F": 3}, 83], [14, {"E": 2055, "F": 7, "R": 120, "patterns": 2182, "sym": 3}, 1, {"F": 1}, 120], [15, {"E": 674, "R": 1, "patterns": 675}, 0, {}, 1]], "open17": 0}
{"root": 374, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.86, "levels": [[13, {"E": 257, "F": 10, "R": 106, "patterns": 373, "sym": 4}, 6, {"F": 6}, 106], [14, {"E": 4203, "F": 9, "R": 203, "patterns": 4415, "sym": 1}, 4, {"F": 4}, 178], [15, {"E": 3050, "R": 15, "patterns": 3065}, 0, {}, 13]], "open17": 0}
{"root": 384, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.7, "levels": [[13, {"eng-E": 224, "eng-O": 14, "eng-R": 54, "patterns": 292, "sym": 12, "to-engine": 292}, 2, {"O": 2}, 54], [14, {"eng-E": 1085, "eng-O": 3, "eng-R": 33, "patterns": 1122, "sym": 2, "to-engine": 1122}, 1, {"O": 1}, 33], [15, {"eng-E": 716, "eng-R": 4, "patterns": 720, "to-engine": 720}, 0, {}, 4]], "open17": 0}
{"root": 397, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.15, "levels": [[13, {"E": 250, "F": 17, "R": 66, "patterns": 333, "sym": 1}, 8, {"F": 8}, 33], [14, {"E": 4425, "F": 26, "R": 296, "patterns": 4747, "sym": 6}, 10, {"F": 10}, 203], [15, {"E": 5929, "F": 7, "R": 71, "patterns": 6007, "sym": 2}, 1, {"F": 1}, 46], [16, {"E": 402, "R": 1, "patterns": 403}, 0, {}, 1]], "open17": 0}
{"root": 413, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.03, "levels": [[13, {"E": 227, "F": 9, "R": 100, "patterns": 336, "sym": 3}, 2, {"F": 2}, 50], [14, {"E": 1163, "F": 5, "R": 56, "patterns": 1224, "sym": 1}, 2, {"F": 2}, 50], [15, {"E": 1741, "F": 2, "R": 6, "patterns": 1749}, 1, {"F": 1}, 5], [16, {"E": 680, "patterns": 680}, 0, {}, 0]], "open17": 0}
{"root": 429, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 216, "F": 20, "R": 72, "patterns": 308, "sym": 7}, 3, {"F": 3}, 36], [14, {"E": 1318, "F": 4, "R": 78, "patterns": 1400, "sym": 3}, 0, {}, 71]], "open17": 0}
{"root": 471, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.89, "levels": [[13, {"E": 148, "F": 16, "R": 52, "patterns": 216, "sym": 6}, 2, {"F": 2}, 26], [14, {"E": 1015, "F": 15, "R": 73, "patterns": 1103, "sym": 6}, 7, {"F": 7}, 73], [15, {"E": 4160, "F": 6, "R": 36, "patterns": 4202, "sym": 4}, 0, {}, 36]], "open17": 0}
{"root": 625, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.2, "levels": [[13, {"E": 272, "F": 15, "R": 75, "patterns": 362, "sym": 10}, 5, {"F": 5}, 75], [14, {"E": 3301, "F": 13, "R": 164, "patterns": 3478, "sym": 8}, 2, {"F": 2}, 156], [15, {"E": 1451, "R": 2, "patterns": 1453}, 0, {}, 2]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.78, "levels": [[13, {"E": 347, "F": 20, "R": 128, "patterns": 495}, 20, {"F": 20}, 128], [14, {"E": 13691, "F": 38, "R": 711, "patterns": 14440, "sym": 3}, 16, {"F": 16}, 540], [15, {"E": 13480, "F": 6, "R": 91, "patterns": 13577}, 2, {"F": 2}, 80], [16, {"E": 1481, "patterns": 1481}, 0, {}, 0]], "open17": 0}
{"root": 707, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.96, "levels": [[13, {"E": 369, "F": 16, "R": 103, "patterns": 488}, 16, {"F": 16}, 103], [14, {"E": 10939, "F": 24, "R": 459, "patterns": 11422, "sym": 3}, 9, {"F": 9}, 351], [15, {"E": 7035, "R": 16, "patterns": 7051}, 0, {}, 14]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.6, "levels": [[13, {"E": 376, "F": 19, "R": 111, "patterns": 506, "sym": 1}, 18, {"F": 18}, 111], [14, {"E": 12209, "F": 32, "R": 614, "patterns": 12855, "sym": 5}, 13, {"F": 13}, 459], [15, {"E": 8386, "R": 21, "patterns": 8407}, 0, {}, 20]], "open17": 0}
{"root": 785, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.73, "levels": [[13, {"E": 262, "F": 12, "R": 83, "patterns": 357, "sym": 6}, 6, {"F": 6}, 83], [14, {"E": 3795, "F": 17, "R": 221, "patterns": 4033, "sym": 5}, 5, {"F": 5}, 206], [15, {"E": 3601, "R": 6, "patterns": 3607}, 0, {}, 6]], "open17": 0}
{"root": 806, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.82, "levels": [[13, {"E": 239, "F": 9, "R": 130, "patterns": 378, "sym": 2}, 7, {"F": 7}, 130], [14, {"E": 4814, "F": 16, "R": 243, "patterns": 5073, "sym": 2}, 7, {"F": 7}, 213], [15, {"E": 6724, "F": 3, "R": 75, "patterns": 6802, "sym": 1}, 0, {}, 66]], "open17": 0}
{"root": 964, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.73, "levels": [[13, {"E": 296, "F": 13, "R": 79, "patterns": 388, "sym": 4}, 9, {"F": 9}, 79], [14, {"E": 5896, "F": 31, "R": 233, "patterns": 6160, "sym": 3}, 14, {"F": 14}, 207], [15, {"E": 10320, "F": 15, "R": 94, "patterns": 10429}, 5, {"F": 5}, 72], [16, {"E": 2286, "R": 9, "patterns": 2295}, 0, {}, 9]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.11, "levels": [[13, {"E": 278, "F": 18, "R": 104, "patterns": 400, "sym": 1}, 9, {"F": 9}, 54], [14, {"E": 5070, "F": 17, "R": 289, "patterns": 5376, "sym": 4}, 6, {"F": 6}, 205], [15, {"E": 3325, "F": 1, "R": 10, "patterns": 3336, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 1007, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.75, "levels": [[13, {"E": 248, "F": 14, "R": 94, "patterns": 356}, 14, {"F": 14}, 94], [14, {"E": 8419, "F": 30, "R": 485, "patterns": 8934, "sym": 2}, 13, {"F": 13}, 368], [15, {"E": 9011, "R": 35, "patterns": 9046}, 0, {}, 30]], "open17": 0}
{"root": 1019, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 15.67, "levels": [[13, {"eng-E": 341, "eng-O": 20, "eng-R": 110, "patterns": 471, "sym": 12, "to-engine": 471}, 8, {"O": 8}, 110], [14, {"eng-E": 5218, "eng-O": 6, "eng-R": 243, "patterns": 5511, "sym": 4, "to-engine": 5511}, 2, {"O": 2}, 243], [15, {"eng-E": 1870, "eng-R": 14, "patterns": 1887, "to-engine": 1887}, 0, {}, 14]], "open17": 0}
{"root": 1032, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.43, "levels": [[13, {"E": 245, "F": 13, "R": 96, "patterns": 354}, 13, {"F": 13}, 96], [14, {"E": 8136, "F": 32, "R": 411, "patterns": 8579, "sym": 1}, 15, {"F": 15}, 314], [15, {"E": 10504, "F": 3, "R": 51, "patterns": 10558, "sym": 1}, 0, {}, 41]], "open17": 0}
{"root": 1069, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 10.84, "levels": [[13, {"eng-E": 35, "eng-F": 29, "eng-O": 17, "eng-R": 17, "patterns": 369, "sym": 32, "to-engine": 369}, 14, {"O": 4, "F": 10}, 17], [14, {"E": 4682, "F": 38, "R": 490, "eng-E": 1018, "eng-F": 82, "eng-O": 3, "eng-R": 236, "patterns": 7098, "sym": 79, "to-engine": 1888}, 44, {"F": 43, "O": 1}, 691], [15, {"E": 21611, "F": 9, "R": 228, "eng-E": 231, "eng-R": 12, "patterns": 22339, "sym": 9, "to-engine": 491}, 0, {}, 165]], "open17": 0}
{"root": 1127, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.78, "levels": [[13, {"E": 306, "F": 15, "R": 72, "patterns": 393, "sym": 7}, 8, {"F": 8}, 72], [14, {"E": 4929, "F": 20, "R": 224, "patterns": 5173, "sym": 11}, 4, {"F": 4}, 203], [15, {"E": 2952, "F": 3, "R": 8, "patterns": 2963, "sym": 3}, 0, {}, 8]], "open17": 0}
{"root": 1189, "kind": "O", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.08, "levels": [[13, {"eng-E": 261, "eng-O": 14, "eng-R": 56, "patterns": 331, "sym": 10, "to-engine": 331}, 4, {"O": 4}, 56], [14, {"eng-E": 2261, "eng-O": 3, "eng-R": 90, "patterns": 2367, "sym": 2, "to-engine": 2367}, 1, {"O": 1}, 90], [15, {"eng-E": 972, "eng-R": 9, "patterns": 981, "to-engine": 981}, 0, {}, 9]], "open17": 0}
{"root": 1221, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 192, "F": 13, "R": 64, "patterns": 269, "sym": 12}, 1, {"F": 1}, 64], [14, {"E": 549, "F": 2, "R": 29, "patterns": 580, "sym": 2}, 0, {}, 29]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.02, "levels": [[13, {"E": 387, "F": 18, "R": 126, "patterns": 531, "sym": 1}, 17, {"F": 17}, 126], [14, {"E": 12508, "F": 35, "R": 689, "patterns": 13232, "sym": 4}, 15, {"F": 15}, 522], [15, {"E": 12922, "F": 3, "R": 69, "patterns": 12994, "sym": 1}, 0, {}, 60]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.59, "levels": [[13, {"E": 344, "F": 14, "R": 152, "patterns": 510, "sym": 5}, 9, {"F": 9}, 152], [14, {"E": 6646, "F": 11, "R": 277, "patterns": 6934, "sym": 3}, 4, {"F": 4}, 248], [15, {"E": 3146, "R": 7, "patterns": 3153}, 0, {}, 7]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.41, "levels": [[13, {"E": 351, "F": 16, "R": 161, "patterns": 528}, 16, {"F": 16}, 161], [14, {"E": 12209, "F": 32, "R": 615, "patterns": 12856, "sym": 1}, 15, {"F": 15}, 469], [15, {"E": 14154, "F": 3, "R": 58, "patterns": 14215}, 1, {"F": 1}, 51], [16, {"E": 880, "R": 1, "patterns": 881}, 0, {}, 1]], "open17": 0}
{"root": 1389, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 3.9, "levels": [[13, {"E": 276, "F": 21, "R": 96, "patterns": 393, "sym": 2}, 19, {"F": 19}, 96], [14, {"E": 10430, "F": 54, "R": 628, "patterns": 11112, "sym": 11}, 19, {"F": 19}, 466], [15, {"E": 11792, "R": 61, "patterns": 11853}, 0, {}, 50]], "open17": 0}
{"root": 1428, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.28, "levels": [[13, {"E": 253, "F": 11, "R": 92, "patterns": 356, "sym": 4}, 7, {"F": 7}, 92], [14, {"E": 4083, "F": 14, "R": 165, "patterns": 4262, "sym": 7}, 3, {"F": 3}, 146], [15, {"E": 1772, "R": 9, "patterns": 1781}, 0, {}, 9]], "open17": 0}
{"root": 1465, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.04, "levels": [[13, {"E": 236, "F": 18, "R": 62, "patterns": 316, "sym": 5}, 13, {"F": 13}, 62], [14, {"E": 6434, "F": 33, "R": 379, "patterns": 6846, "sym": 18}, 6, {"F": 6}, 297], [15, {"E": 2595, "F": 1, "R": 9, "patterns": 2605, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1494, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.54, "levels": [[13, {"E": 341, "F": 18, "R": 120, "patterns": 479, "sym": 1}, 17, {"F": 17}, 120], [14, {"E": 10977, "F": 20, "R": 534, "patterns": 11531, "sym": 1}, 9, {"F": 9}, 415], [15, {"E": 6889, "R": 25, "patterns": 6914}, 0, {}, 20]], "open17": 0}
{"root": 1563, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.7, "levels": [[13, {"E": 363, "F": 20, "R": 82, "patterns": 465}, 10, {"F": 10}, 42], [14, {"E": 6218, "F": 25, "R": 286, "patterns": 6529, "sym": 1}, 13, {"F": 13}, 210], [15, {"E": 7369, "R": 35, "patterns": 7404}, 0, {}, 26]], "open17": 0}
{"root": 1600, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.74, "levels": [[13, {"E": 277, "F": 19, "R": 62, "patterns": 358, "sym": 1}, 9, {"F": 9}, 31], [14, {"E": 4718, "F": 20, "R": 269, "patterns": 5007, "sym": 1}, 13, {"F": 13}, 197], [15, {"E": 7226, "F": 3, "R": 38, "patterns": 7267}, 1, {"F": 1}, 26], [16, {"E": 337, "R": 1, "patterns": 338}, 0, {}, 1]], "open17": 0}
{"root": 1609, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.71, "levels": [[13, {"E": 360, "F": 21, "R": 101, "patterns": 482, "sym": 2}, 19, {"F": 19}, 101], [14, {"E": 12580, "F": 36, "R": 684, "patterns": 13300, "sym": 3}, 16, {"F": 16}, 512], [15, {"E": 12745, "R": 68, "patterns": 12813}, 0, {}, 56]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.04, "levels": [[13, {"E": 305, "F": 18, "R": 111, "patterns": 434}, 18, {"F": 18}, 111], [14, {"E": 10645, "F": 36, "R": 648, "patterns": 11329, "sym": 3}, 15, {"F": 15}, 488], [15, {"E": 7686, "R": 52, "patterns": 7738}, 0, {}, 42]], "open17": 0}
{"root": 1630, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.84, "levels": [[13, {"E": 336, "F": 19, "R": 138, "patterns": 493}, 19, {"F": 19}, 138], [14, {"E": 12706, "F": 26, "R": 651, "patterns": 13383, "sym": 2}, 11, {"F": 11}, 485], [15, {"E": 8862, "R": 30, "patterns": 8892}, 0, {}, 24]], "open17": 0}
{"root": 1661, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 211, "F": 11, "R": 72, "patterns": 294, "sym": 8}, 3, {"F": 3}, 72], [14, {"E": 1416, "F": 2, "R": 70, "patterns": 1488, "sym": 2}, 0, {}, 66]], "open17": 0}
{"root": 1690, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 2.52, "levels": [[13, {"E": 254, "F": 12, "R": 87, "patterns": 353, "sym": 2}, 10, {"F": 10}, 87], [14, {"E": 6143, "F": 22, "R": 303, "patterns": 6468, "sym": 4}, 9, {"F": 9}, 246], [15, {"E": 6936, "F": 1, "R": 52, "patterns": 6989, "sym": 1}, 0, {}, 42]], "open17": 0}
{"root": 1717, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.89, "levels": [[13, {"E": 240, "F": 14, "R": 75, "patterns": 329, "sym": 5}, 9, {"F": 9}, 75], [14, {"E": 4769, "F": 20, "R": 275, "patterns": 5064, "sym": 11}, 3, {"F": 3}, 228], [15, {"E": 1454, "R": 2, "patterns": 1456}, 0, {}, 2]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 7.75, "levels": [[13, {"E": 343, "F": 23, "R": 99, "patterns": 465}, 23, {"F": 23}, 99], [14, {"E": 14338, "F": 68, "R": 882, "patterns": 15288, "sym": 3}, 31, {"F": 31}, 644], [15, {"E": 17815, "F": 4, "R": 170, "patterns": 17989, "sym": 2}, 0, {}, 141]], "open17": 0}
{"root": 1752, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 8.78, "levels": [[13, {"E": 316, "F": 24, "R": 114, "patterns": 454}, 24, {"F": 24}, 114], [14, {"E": 14825, "F": 66, "R": 924, "patterns": 15815, "sym": 3}, 30, {"F": 30}, 662], [15, {"E": 19196, "F": 11, "R": 110, "patterns": 19317, "sym": 1}, 3, {"F": 3}, 90], [16, {"E": 1624, "patterns": 1624}, 0, {}, 0]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 4.75, "levels": [[13, {"E": 300, "F": 21, "R": 122, "patterns": 443}, 21, {"F": 21}, 122], [14, {"E": 12103, "F": 26, "R": 766, "patterns": 12895, "sym": 2}, 11, {"F": 11}, 584], [15, {"E": 6905, "R": 36, "patterns": 6941}, 0, {}, 31]], "open17": 0}
{"root": 1779, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 5.12, "levels": [[13, {"E": 366, "F": 23, "R": 118, "patterns": 507}, 23, {"F": 23}, 118], [14, {"E": 16180, "F": 68, "R": 956, "patterns": 17204, "sym": 7}, 27, {"F": 27}, 694], [15, {"E": 16364, "F": 1, "R": 105, "patterns": 16470, "sym": 1}, 0, {}, 89]], "open17": 0}
{"root": 1790, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 6.47, "levels": [[13, {"E": 383, "F": 20, "R": 106, "patterns": 509}, 20, {"F": 20}, 106], [14, {"E": 14494, "F": 50, "R": 701, "patterns": 15245}, 25, {"F": 25}, 525], [15, {"E": 15266, "R": 72, "patterns": 15338}, 0, {}, 50]], "open17": 0}
{"root": 2779, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 2.28, "levels": [[13, {"E": 118, "F": 22, "R": 112, "patterns": 252, "sym": 5}, 8, {"F": 8}, 57], [14, {"E": 2948, "F": 46, "R": 293, "patterns": 3287, "sym": 7}, 29, {"F": 29}, 225], [15, {"E": 12702, "F": 4, "R": 143, "patterns": 12849, "sym": 1}, 2, {"F": 2}, 91], [16, {"E": 599, "patterns": 599}, 0, {}, 0]], "open17": 0}
{"root": 3170, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 11.72, "levels": [[13, {"E": 180, "F": 20, "R": 84, "patterns": 284, "sym": 3}, 17, {"F": 17}, 84], [14, {"E": 7772, "F": 116, "R": 583, "patterns": 8471, "sym": 8}, 82, {"F": 82}, 470], [15, {"E": 39611, "F": 14, "R": 414, "patterns": 40039, "sym": 1}, 5, {"F": 5}, 258], [16, {"E": 1722, "R": 1, "patterns": 1723}, 0, {}, 1]], "open17": 0}
{"root": 3307, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"E": 107, "F": 15, "R": 72, "patterns": 194, "sym": 3}, 6, {"F": 6}, 36], [14, {"E": 1479, "F": 4, "R": 89, "patterns": 1572, "sym": 1}, 2, {"F": 2}, 66], [15, {"E": 749, "R": 2, "patterns": 751}, 0, {}, 2]], "open17": 0}
{"root": 3795, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 5.75, "levels": [[13, {"E": 173, "F": 22, "R": 97, "patterns": 292}, 22, {"F": 22}, 97], [14, {"E": 9374, "F": 70, "R": 862, "patterns": 10306}, 35, {"F": 35}, 602], [15, {"E": 16440, "F": 3, "R": 141, "patterns": 16584}, 1, {"F": 1}, 106], [16, {"E": 355, "patterns": 355}, 0, {}, 0]], "open17": 0}
{"root": 8447, "kind": "O", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 3.63, "levels": [[13, {"eng-E": 119, "eng-O": 12, "eng-R": 76, "patterns": 207, "sym": 9, "to-engine": 207}, 3, {"O": 3}, 76], [14, {"eng-E": 859, "eng-R": 76, "patterns": 935, "to-engine": 935}, 0, {}, 76]], "open17": 0}
{"root": 13396, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 4.55, "levels": [[13, {"E": 78, "F": 19, "R": 60, "patterns": 157}, 8, {"F": 8}, 15], [14, {"E": 1873, "F": 54, "R": 270, "patterns": 2197}, 26, {"F": 26}, 110], [15, {"E": 8905, "F": 59, "R": 284, "patterns": 9248}, 19, {"F": 19}, 124], [16, {"E": 5164, "F": 12, "R": 64, "patterns": 5240}, 3, {"F": 3}, 26], [17, {"E": 602, "F": 3, "R": 12, "patterns": 617}, 1, {"F": 1}, 5]], "open17": 1}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p0of4.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b44_p0of4.nodes.jsonl <==
{"root": 109, "n": 13, "g6": "U?????????????}??w?aOAe?HCCDG?gg?`Q?PI_?", "st": "F", "vs": [7]}
{"root": 236, "n": 13, "g6": "U?????????????}?Cw?Q_AIAAW?cGABG?Sq?GB_?", "st": "O", "vs": [7]}
{"root": 248, "n": 13, "g6": "U?????????????}?Gk?Q_CkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 256, "n": 13, "g6": "U?????????????}?Aw?Q_AI@AW?SG@BGACq?CB_?", "st": "F", "vs": [7]}
{"root": 266, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?LG?OW@CY?CP_?", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 409, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PWA?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?HA?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 413, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 665, "n": 13, "g6": "V?????????????RODSCb?LC@QG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 913, "n": 13, "g6": "V?????????????QOBCCO_OcA@GA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 913, "n": 14, "g6": "W???????????????HG?p?aC@AOA@O@FG?S[?{?_CAQ?@oW?", "st": "F", "vs": [7, 8]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?KGAAO@MG?O{?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 917, "n": 13, "g6": "V?????????????EOPCAD?`C?IOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 917, "n": 14, "g6": "X???????????????BGAD?`C?KG@MG?`wBoA?Ac_CPA?GHG??@o?", "st": "O", "vs": [7, 8]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?IGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 948, "n": 13, "g6": "V?????????????F?PCAD?`C?HOAAO@MG?O{?{?_?SS??", "st": "O", "vs": [7]}
{"root": 1030, "n": 13, "g6": "X?????????????HOGW?r__I?_W@OGA@GA?S?Db?F_C?@OO?@G_?", "st": "F", "vs": [7]}
{"root": 1212, "n": 13, "g6": "V?????????????`_BAAC_IA@CGCOG@Ig?Qk?{?_?RC??", "st": "O", "vs": [7]}
{"root": 1248, "n": 13, "g6": "V?????????????J?GoC@_Aa@?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1325, "n": 13, "g6": "X?????????????`_HG?X?EC@AO@OOCOG?dS?Cj?F_C??EO??Q_?", "st": "F", "vs": [7]}
{"root": 1339, "n": 13, "g6": "V?????????????P_HG?T?_WACGCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1358, "n": 13, "g6": "V?????????????Q_OoAI?AW@?gCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 3220, "n": 13, "g6": "W?????????????}??w?g_GSA?o?cO@HO?KC?Od??TC?OHo?", "st": "F", "vs": [7]}
{"root": 3220, "n": 14, "g6": "X???????????????^??M?GSA?o?cO@HO?KC?Od?CA[?AaG?Ago?", "st": "F", "vs": [7, 8]}
{"root": 4032, "n": 13, "g6": "W?????????????}?Gw?W_Aa?cgA?o@AG?Gc?CB??bC?OQo?", "st": "F", "vs": [7]}
{"root": 4032, "n": 14, "g6": "X???????????????^?AM?Aa?cgA?o@AG?Gc?CB?CCk?@aG?CWo?", "st": "F", "vs": [7, 8]}
{"root": 4032, "n": 14, "g6": "X???????????????^?AM?BC?IG@HO@AG?Gc?CB?CCk?GBG?CWo?", "st": "F", "vs": [7, 8]}
{"root": 4227, "n": 13, "g6": "W?????????????}?Aa?SOGQACg?QGA@G?aS?CB?AMC?@EO?", "st": "F", "vs": [7]}
{"root": 4227, "n": 14, "g6": "X???????????????^??g_Aa?`GCHO?QG@?c?Gd?AMC?A@g?AKo?", "st": "F", "vs": [7, 8]}
{"root": 4711, "n": 13, "g6": "X?????????????~?@I?`_OQ?_gCCo?SGA@C?@H??FC??aO?CB_?", "st": "F", "vs": [7]}
{"root": 4711, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SG?Cc?CB?ACC?AEO?_P_?", "st": "F", "vs": [7]}
{"root": 5093, "n": 13, "g6": "X?????????????~??[?a_OQ?GgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 5116, "n": 13, "g6": "X?????????????~??[?a_AQ@?gCCo?cG?Gc?GB??SC?CEO?@P_?", "st": "F", "vs": [7]}
{"root": 5438, "n": 13, "g6": "W?????????????~?@P?aOGI?CW?cG?IG?Gc?OD??Fc?O@o?", "st": "F", "vs": [7]}
{"root": 5438, "n": 14, "g6": "Y???????????????^_?SOCQ?_g?Go?cG?DC?AH?A?g?O@o?OAO??{o??", "st": "F", "vs": [7, 8]}
{"root": 5896, "n": 13, "g6": "W?????????????}?@Q@AO_I@CW?gGAAG?ac?AB?CMC?AEO?", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "Y?????????????}?Ow?S_CK?`GC@OAGo?SC?OP??OW?@_O??S_?Gh_??", "st": "F", "vs": [7]}
{"root": 5896, "n": 13, "g6": "X?????????????}?Ow?`__I@CW?gGAAG?ac?AB?A@C?@QO?GQ_?", "st": "F", "vs": [7]}
{"root": 5896, "n": 14, "g6": "Z???????????????^??S_GQA?gAGo?gG@@C?AB?CMC?AEO?B?O??SO?CSg??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "X???????????????^??S_GQA?gAGo?gG@@C?Gh?CMC?@@g?CKo?", "st": "F", "vs": [7, 8]}
{"root": 5896, "n": 14, "g6": "Y???????????????^?C@OPE?SCAAG@DG?GK?`o_?`c?GCG?AcO?GQO??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB??WC??IO?Gh_?OGO?@QG?@AQ??", "st": "F", "vs": [7, 7]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB?A@C?@QO?GQ_?_CO?CSg??GE??", "st": "F", "vs": [7, 8]}
{"root": 5896, "n": 14, "g6": "Y???????????????^?CM?CKA?gAGoAAG?ac?AB?A@C?CHO?D@O?Aco??", "st": "F", "vs": [7, 8]}
{"root": 5896, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?Gh??OW?GCO?Ac_?@GO??Ag?@AU??", "st": "F", "vs": [7, 8]}
{"root": 6530, "n": 13, "g6": "X?????????????~?G[?Q_Aa?Cg?_o?IG@?S?GB?CCc??HO?CH_?", "st": "F", "vs": [7]}
{"root": 10862, "n": 13, "g6": "Y?????????????jOMS?P_CQ?_W?gG?SG?@c?OD?C?W?W?O??s_?@I_??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p0of4.roots.jsonl <==
{"root": 0, "kind": "O", "mult": {"2": 27, "4": 4, "6": 1}, "time": 0.25, "levels": [[13, {"eng-F": 4, "patterns": 120, "sym": 4, "to-engine": 120}, 0, {}, 0]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 0.35, "levels": [[13, {"eng-E": 11, "eng-F": 5, "eng-O": 1, "eng-R": 19, "patterns": 181, "sym": 6, "to-engine": 181}, 0, {}, 19]], "open17": 0}
{"root": 8, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 0.39, "levels": [[13, {"eng-E": 3, "eng-F": 2, "eng-O": 4, "eng-R": 23, "patterns": 181, "sym": 6, "to-engine": 181}, 0, {}, 23]], "open17": 0}
{"root": 12, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 161, "eng-F": 9, "eng-O": 2, "eng-R": 55, "patterns": 227, "sym": 11, "to-engine": 227}, 0, {}, 55]], "open17": 0}
{"root": 16, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.64, "levels": [[13, {"eng-E": 171, "eng-F": 5, "eng-O": 3, "eng-R": 57, "patterns": 236, "sym": 8, "to-engine": 236}, 0, {}, 57]], "open17": 0}
{"root": 20, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"eng-E": 103, "eng-F": 5, "eng-O": 1, "eng-R": 42, "patterns": 151, "sym": 6, "to-engine": 151}, 0, {}, 42]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.38, "levels": [[13, {"eng-E": 90, "eng-F": 3, "eng-O": 2, "eng-R": 26, "patterns": 211, "sym": 5, "to-engine": 211}, 0, {}, 26]], "open17": 0}
{"root": 28, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"eng-E": 126, "eng-F": 4, "eng-O": 2, "eng-R": 31, "patterns": 163, "sym": 6, "to-engine": 163}, 0, {}, 31]], "open17": 0}
{"root": 32, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 107, "eng-F": 3, "eng-O": 1, "eng-R": 37, "patterns": 148, "sym": 4, "to-engine": 148}, 0, {}, 37]], "open17": 0}
{"root": 36, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.3, "levels": [[13, {"eng-E": 87, "eng-F": 4, "eng-R": 19, "patterns": 110, "sym": 4, "to-engine": 110}, 0, {}, 19]], "open17": 0}
{"root": 40, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.48, "levels": [[13, {"eng-E": 130, "eng-F": 2, "eng-O": 3, "eng-R": 37, "patterns": 172, "sym": 5, "to-engine": 172}, 0, {}, 37]], "open17": 0}
{"root": 44, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 115, "eng-F": 5, "eng-R": 40, "patterns": 160, "sym": 5, "to-engine": 160}, 0, {}, 40]], "open17": 0}
{"root": 48, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 78, "eng-F": 2, "eng-R": 26, "patterns": 106, "sym": 2, "to-engine": 106}, 0, {}, 26]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 185, "R": 24, "patterns": 209}, 0, {}, 24]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 16, "patterns": 141}, 0, {}, 16]], "open17": 0}
{"root": 64, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 28, "eng-R": 4, "patterns": 64, "to-engine": 64}, 0, {}, 4]], "open17": 0}
{"root": 68, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 56, "eng-F": 1, "eng-R": 39, "patterns": 192, "sym": 1, "to-engine": 192}, 0, {}, 39]], "open17": 0}
{"root": 75, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 16, "eng-F": 2, "eng-R": 2, "patterns": 93, "sym": 2, "to-engine": 93}, 0, {}, 2]], "open17": 0}
{"root": 80, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "F": 1, "R": 9, "patterns": 138, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 204, "F": 2, "R": 13, "patterns": 219, "sym": 2}, 0, {}, 13]], "open17": 0}
{"root": 89, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 145, "F": 1, "R": 9, "patterns": 155, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 93, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 70, "eng-O": 1, "eng-R": 4, "patterns": 219, "sym": 1, "to-engine": 219}, 0, {}, 4]], "open17": 0}
{"root": 97, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 250, "F": 3, "R": 35, "patterns": 288, "sym": 3}, 0, {}, 35]], "open17": 0}
{"root": 101, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "F": 1, "R": 11, "patterns": 131, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 105, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 130, "F": 1, "R": 12, "patterns": 143, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 109, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 199, "F": 3, "R": 12, "patterns": 214, "sym": 1}, 1, {"F": 1}, 6], [14, {"E": 1328, "F": 8, "R": 75, "patterns": 1411, "subset-fail": 63}, 0, {}, 20]], "open17": 0}
{"root": 114, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 127, "F": 1, "R": 14, "patterns": 142, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 118, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 122, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "F": 1, "R": 8, "patterns": 97, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 136, "R": 16, "patterns": 152}, 0, {}, 16]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 101, "F": 1, "R": 6, "patterns": 108, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 110, "F": 1, "R": 14, "patterns": 125, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 141, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 195, "F": 1, "R": 19, "patterns": 215, "sym": 1}, 0, {}, 19]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}, 5]], "open17": 0}
{"root": 149, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 154, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}, 2]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 143, "F": 1, "R": 11, "patterns": 155, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 162, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 131, "R": 16, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 138, "F": 1, "R": 5, "patterns": 144, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 170, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 175, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 179, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 105, "R": 5, "patterns": 110}, 0, {}, 5]], "open17": 0}
{"root": 184, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 9, "patterns": 101}, 0, {}, 9]], "open17": 0}
{"root": 189, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "F": 1, "R": 12, "patterns": 122, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "F": 1, "R": 15, "patterns": 149, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 198, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 112, "R": 14, "patterns": 126}, 0, {}, 14]], "open17": 0}
{"root": 202, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.39, "levels": [[13, {"eng-E": 196, "eng-F": 2, "eng-R": 19, "patterns": 217, "sym": 2, "to-engine": 217}, 0, {}, 19]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 120, "R": 15, "patterns": 135}, 0, {}, 15]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 145, "R": 12, "patterns": 157}, 0, {}, 12]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 218, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 143, "F": 1, "R": 8, "patterns": 152, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 222, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}, 4]], "open17": 0}
{"root": 226, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}, 4]], "open17": 0}
{"root": 230, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 236, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.46, "levels": [[13, {"eng-E": 194, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 213, "sym": 1, "to-engine": 213}, 1, {"O": 1}, 17], [14, {"eng-E": 675, "eng-R": 20, "patterns": 1308, "subset-fail": 613, "to-engine": 695}, 0, {}, 20]], "open17": 0}
{"root": 240, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}, 8]], "open17": 0}
{"root": 244, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 195, "R": 17, "patterns": 212}, 0, {}, 17]], "open17": 0}
{"root": 248, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 127, "F": 1, "R": 9, "patterns": 137}, 1, {"F": 1}, 9], [14, {"E": 1087, "F": 16, "R": 49, "patterns": 1152, "subset-fail": 55, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}, 12]], "open17": 0}
{"root": 256, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}, 18], [14, {"E": 1322, "F": 8, "R": 59, "patterns": 1389, "subset-fail": 43}, 0, {}, 24]], "open17": 0}
{"root": 262, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 9, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 266, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 241, "F": 2, "R": 29, "patterns": 272, "sym": 1}, 1, {"F": 1}, 29], [14, {"E": 1219, "F": 9, "R": 85, "patterns": 1313, "subset-fail": 64}, 0, {}, 30]], "open17": 0}
{"root": 271, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 1, "eng-F": 1, "eng-R": 1, "patterns": 36, "sym": 1, "to-engine": 36}, 0, {}, 1]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 187, "F": 2, "R": 13, "patterns": 202, "sym": 2}, 0, {}, 13]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 114, "R": 12, "patterns": 126}, 0, {}, 12]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 11, "patterns": 100}, 0, {}, 11]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 123, "F": 2, "R": 10, "patterns": 135, "sym": 1}, 1, {"F": 1}, 10], [14, {"E": 1162, "F": 10, "R": 65, "patterns": 1237, "subset-fail": 56}, 0, {}, 19]], "open17": 0}
{"root": 296, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 300, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}, 6]], "open17": 0}
{"root": 311, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 82, "eng-F": 2, "eng-R": 16, "patterns": 100, "sym": 2, "to-engine": 100}, 0, {}, 16]], "open17": 0}
{"root": 315, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 190, "F": 1, "R": 23, "patterns": 214, "sym": 1}, 0, {}, 23]], "open17": 0}
{"root": 319, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}, 3]], "open17": 0}
{"root": 323, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 133, "R": 7, "patterns": 140}, 0, {}, 7]], "open17": 0}
{"root": 328, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 13, "patterns": 108}, 0, {}, 13]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}, 8]], "open17": 0}
{"root": 336, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}, 10]], "open17": 0}
{"root": 340, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 13, "patterns": 137}, 0, {}, 13]], "open17": 0}
{"root": 344, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 138, "R": 16, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 350, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}, 2]], "open17": 0}
{"root": 354, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "F": 1, "R": 14, "patterns": 161, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 358, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 362, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 5, "patterns": 111}, 0, {}, 5]], "open17": 0}
{"root": 366, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 370, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 6, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 374, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}, 5]], "open17": 0}
{"root": 378, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 24, "eng-R": 7, "patterns": 62, "to-engine": 62}, 0, {}, 7]], "open17": 0}
{"root": 383, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 387, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 392, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 48, "eng-R": 14, "patterns": 62, "to-engine": 62}, 0, {}, 14]], "open17": 0}
{"root": 396, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93, "sym": 1}, 0, {}, 3]], "open17": 0}
{"root": 400, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 40, "eng-F": 2, "eng-R": 7, "patterns": 91, "sym": 2, "to-engine": 91}, 0, {}, 7]], "open17": 0}
{"root": 405, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 74, "eng-F": 4, "eng-R": 29, "patterns": 107, "sym": 4, "to-engine": 107}, 0, {}, 29]], "open17": 0}
{"root": 409, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.38, "levels": [[13, {"eng-E": 98, "eng-F": 5, "eng-R": 49, "patterns": 152, "sym": 4, "to-engine": 152}, 1, {"F": 1}, 49], [14, {"E": 1036, "F": 6, "R": 71, "patterns": 1113, "subset-fail": 68, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 413, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.78, "levels": [[13, {"eng-E": 120, "eng-F": 6, "eng-R": 40, "patterns": 166, "sym": 3, "to-engine": 166}, 3, {"F": 3}, 40], [14, {"E": 3481, "F": 11, "R": 245, "patterns": 3737, "subset-fail": 237}, 0, {}, 19]], "open17": 0}
{"root": 417, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 32, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 432, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 78, "R": 11, "patterns": 89}, 0, {}, 11]], "open17": 0}
{"root": 651, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 29, "R": 7, "patterns": 36}, 0, {}, 4]], "open17": 0}
{"root": 665, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.16, "levels": [[13, {"E": 116, "F": 3, "R": 17, "patterns": 136, "sym": 2}, 1, {"F": 1}, 9], [14, {"E": 819, "F": 10, "R": 68, "patterns": 897, "subset-fail": 48, "sym": 2}, 0, {}, 14]], "open17": 0}
{"root": 794, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 140, "eng-R": 20, "patterns": 160, "to-engine": 160}, 0, {}, 20]], "open17": 0}
{"root": 802, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 9, "patterns": 158}, 0, {}, 6]], "open17": 0}
{"root": 806, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 14, "patterns": 159}, 0, {}, 14]], "open17": 0}
{"root": 810, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 139, "F": 1, "R": 18, "patterns": 158, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 821, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 836, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 144, "R": 14, "patterns": 158}, 0, {}, 14]], "open17": 0}
{"root": 840, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 142, "F": 3, "R": 13, "patterns": 158, "sym": 3}, 0, {}, 13]], "open17": 0}
{"root": 909, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 913, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.49, "levels": [[13, {"E": 195, "F": 1, "R": 23, "patterns": 219}, 1, {"F": 1}, 23], [14, {"E": 1318, "F": 15, "R": 38, "patterns": 1371, "subset-fail": 35, "sym": 1}, 1, {"F": 1}, 16], [15, {"E": 1373, "R": 12, "patterns": 1385, "subset-fail": 12}, 0, {}, 0]], "open17": 0}
{"root": 917, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 4.11, "levels": [[13, {"eng-E": 202, "eng-O": 2, "eng-R": 18, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 18], [14, {"eng-E": 1462, "eng-O": 1, "eng-R": 39, "patterns": 2808, "subset-fail": 1306, "to-engine": 1502}, 1, {"O": 1}, 39], [15, {"eng-E": 585, "eng-R": 1, "patterns": 1286, "subset-fail": 700, "to-engine": 586}, 0, {}, 1]], "open17": 0}
{"root": 921, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 207, "R": 16, "patterns": 223}, 0, {}, 16]], "open17": 0}
{"root": 925, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 203, "R": 18, "patterns": 221}, 0, {}, 18]], "open17": 0}
{"root": 929, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 210, "R": 13, "patterns": 223}, 0, {}, 13]], "open17": 0}
{"root": 948, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 2.61, "levels": [[13, {"eng-E": 204, "eng-O": 2, "eng-R": 18, "patterns": 224, "to-engine": 224}, 2, {"O": 2}, 18], [14, {"eng-E": 1478, "eng-R": 36, "patterns": 2822, "subset-fail": 1308, "to-engine": 1514}, 0, {}, 36]], "open17": 0}
{"root": 952, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "F": 1, "R": 9, "patterns": 105, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}, 14]], "open17": 0}
{"root": 966, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 971, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 63, "F": 1, "R": 2, "patterns": 66, "sym": 1}, 0, {}, 1]], "open17": 0}
{"root": 981, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 989, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 994, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 190, "F": 1, "R": 20, "patterns": 211, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 1002, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}, 3]], "open17": 0}
{"root": 1010, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}, 8]], "open17": 0}
{"root": 1017, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 150, "to-engine": 150}, 0, {}, 8]], "open17": 0}
{"root": 1026, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 69, "F": 1, "R": 2, "patterns": 72}, 1, {"F": 1}, 2], [14, {"E": 524, "F": 11, "R": 41, "patterns": 576, "subset-fail": 42}, 0, {}, 10]], "open17": 0}
{"root": 1034, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1038, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1042, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 203, "F": 1, "R": 12, "patterns": 216, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 1046, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 6, "patterns": 156}, 0, {}, 6]], "open17": 0}
{"root": 1050, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1054, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 143, "R": 8, "patterns": 151}, 0, {}, 8]], "open17": 0}
{"root": 1058, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}, 8]], "open17": 0}
{"root": 1064, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 2]], "open17": 0}
{"root": 1069, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 3, "patterns": 109}, 0, {}, 3]], "open17": 0}
{"root": 1074, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 11]], "open17": 0}
{"root": 1078, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 61, "R": 2, "patterns": 63}, 0, {}, 2]], "open17": 0}
{"root": 1082, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 1086, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 12, "patterns": 160}, 0, {}, 12]], "open17": 0}
{"root": 1090, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1094, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1101, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 1106, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1110, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 9, "patterns": 157}, 0, {}, 9]], "open17": 0}
{"root": 1115, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}, 5]], "open17": 0}
{"root": 1119, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 1123, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 143, "F": 1, "R": 10, "patterns": 154, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 1127, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 150, "R": 14, "patterns": 164}, 0, {}, 14]], "open17": 0}
{"root": 1131, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 11, "patterns": 161}, 0, {}, 11]], "open17": 0}
{"root": 1135, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 5, "patterns": 105}, 0, {}, 5]], "open17": 0}
{"root": 1139, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 105, "R": 4, "patterns": 109}, 0, {}, 4]], "open17": 0}
{"root": 1143, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1149, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 133, "eng-O": 1, "eng-R": 7, "patterns": 141, "sym": 1, "to-engine": 141}, 0, {}, 7]], "open17": 0}
{"root": 1153, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1157, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 1161, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}, 4]], "open17": 0}
{"root": 1165, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 137, "R": 9, "patterns": 146}, 0, {}, 9]], "open17": 0}
{"root": 1170, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 50, "eng-R": 4, "patterns": 106, "to-engine": 106}, 0, {}, 4]], "open17": 0}
{"root": 1174, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1178, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 16, "patterns": 146}, 0, {}, 16]], "open17": 0}
{"root": 1182, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1186, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 11, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 1190, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}, 1]], "open17": 0}
{"root": 1194, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 56, "R": 7, "patterns": 63}, 0, {}, 7]], "open17": 0}
{"root": 1199, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1203, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}, 1]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 10, "patterns": 104}, 0, {}, 10]], "open17": 0}
{"root": 1212, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.6, "levels": [[13, {"eng-E": 50, "eng-O": 1, "eng-R": 1, "patterns": 100, "to-engine": 100}, 1, {"O": 1}, 1], [14, {"eng-E": 233, "patterns": 1153, "subset-fail": 691, "to-engine": 462}, 0, {}, 0]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 12, "patterns": 148}, 0, {}, 12]], "open17": 0}
{"root": 1220, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 139, "F": 1, "R": 10, "patterns": 150, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 1224, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 135, "R": 14, "patterns": 149}, 0, {}, 14]], "open17": 0}
{"root": 1228, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 142, "R": 5, "patterns": 147}, 0, {}, 5]], "open17": 0}
{"root": 1232, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 4, "patterns": 100}, 0, {}, 4]], "open17": 0}
{"root": 1236, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 1240, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1244, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 15, "patterns": 148}, 0, {}, 15]], "open17": 0}
{"root": 1248, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 1242, "F": 11, "R": 36, "patterns": 1289, "subset-fail": 39}, 0, {}, 8]], "open17": 0}
{"root": 1252, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1256, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 63, "R": 6, "patterns": 69}, 0, {}, 6]], "open17": 0}
{"root": 1260, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 12, "patterns": 147}, 0, {}, 12]], "open17": 0}
{"root": 1264, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1268, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 8, "patterns": 107}, 0, {}, 8]], "open17": 0}
{"root": 1272, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "F": 1, "R": 10, "patterns": 151, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 1276, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1280, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1284, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1288, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1292, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 130, "R": 13, "patterns": 143}, 0, {}, 13]], "open17": 0}
{"root": 1296, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106, "sym": 1}, 0, {}, 3]], "open17": 0}
{"root": 1300, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1304, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 8, "patterns": 146}, 0, {}, 8]], "open17": 0}
{"root": 1308, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1312, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}, 3]], "open17": 0}
{"root": 1316, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1325, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 105, "F": 1, "R": 1, "patterns": 107}, 1, {"F": 1}, 1], [14, {"E": 800, "F": 10, "R": 32, "patterns": 842, "subset-fail": 38}, 0, {}, 4]], "open17": 0}
{"root": 1330, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 3, "patterns": 140}, 0, {}, 3]], "open17": 0}
{"root": 1335, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}, 11]], "open17": 0}
{"root": 1339, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 185, "F": 2, "R": 16, "patterns": 203, "sym": 1}, 1, {"F": 1}, 16], [14, {"E": 1310, "F": 12, "R": 44, "patterns": 1366, "subset-fail": 33, "sym": 1}, 0, {}, 22]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 7, "patterns": 106}, 0, {}, 7]], "open17": 0}
{"root": 1348, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1354, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 88, "R": 9, "patterns": 97}, 0, {}, 9]], "open17": 0}
{"root": 1358, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.28, "levels": [[13, {"E": 195, "F": 1, "R": 9, "patterns": 205}, 1, {"F": 1}, 9], [14, {"E": 1375, "F": 11, "R": 28, "patterns": 1414, "subset-fail": 32}, 0, {}, 7]], "open17": 0}
{"root": 1362, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 3, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 1366, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}, 7]], "open17": 0}
{"root": 1371, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1379, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1383, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"eng-E": 103, "eng-R": 6, "patterns": 109, "to-engine": 109}, 0, {}, 6]], "open17": 0}
{"root": 1514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 120, "F": 1, "R": 20, "patterns": 141, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 1575, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 54, "F": 1, "R": 3, "patterns": 58, "sym": 1}, 0, {}, 3]], "open17": 0}
{"root": 1579, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}, 1]], "open17": 0}
{"root": 1583, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1978, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 73, "R": 10, "patterns": 83}, 0, {}, 10]], "open17": 0}
{"root": 2086, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 75, "F": 1, "R": 11, "patterns": 87, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 2185, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 70, "R": 13, "patterns": 83}, 0, {}, 13]], "open17": 0}
{"root": 2712, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 83, "R": 10, "patterns": 93}, 0, {}, 10]], "open17": 0}
{"root": 2790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 59, "R": 4, "patterns": 63}, 0, {}, 4]], "open17": 0}
{"root": 2881, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 9, "patterns": 83}, 0, {}, 9]], "open17": 0}
{"root": 2933, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145, "sym": 2}, 0, {}, 15]], "open17": 0}
{"root": 2981, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 115, "F": 3, "R": 14, "patterns": 132, "sym": 3}, 0, {}, 14]], "open17": 0}
{"root": 3220, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 177, "F": 2, "R": 26, "patterns": 205, "sym": 1}, 1, {"F": 1}, 26], [14, {"E": 991, "F": 13, "R": 60, "patterns": 1064, "subset-fail": 33, "sym": 1}, 1, {"F": 1}, 38], [15, {"E": 1000, "R": 11, "patterns": 1011, "subset-fail": 9}, 0, {}, 2]], "open17": 0}
{"root": 4032, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.78, "levels": [[13, {"E": 118, "F": 1, "R": 25, "patterns": 144}, 1, {"F": 1}, 25], [14, {"E": 994, "F": 7, "R": 75, "patterns": 1076, "subset-fail": 30}, 2, {"F": 2}, 50], [15, {"E": 2622, "F": 3, "R": 29, "patterns": 2654, "subset-fail": 29}, 0, {}, 3]], "open17": 0}
{"root": 4177, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}, 7]], "open17": 0}
{"root": 4227, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.32, "levels": [[13, {"E": 124, "F": 2, "R": 16, "patterns": 142, "sym": 1}, 1, {"F": 1}, 16], [14, {"E": 854, "F": 10, "R": 47, "patterns": 911, "subset-fail": 35}, 1, {"F": 1}, 21], [15, {"E": 901, "R": 5, "patterns": 906, "subset-fail": 4}, 0, {}, 1]], "open17": 0}
{"root": 4536, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 106, "F": 1, "R": 16, "patterns": 123, "sym": 1}, 0, {}, 16]], "open17": 0}
{"root": 4677, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 98, "F": 1, "R": 11, "patterns": 110, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 4711, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.39, "levels": [[13, {"E": 96, "F": 2, "R": 6, "patterns": 104}, 2, {"F": 2}, 6], [14, {"E": 1568, "F": 7, "R": 137, "patterns": 1712, "subset-fail": 114}, 0, {}, 30]], "open17": 0}
{"root": 4716, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 4735, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 4742, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}, 9]], "open17": 0}
{"root": 4747, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 94, "R": 11, "patterns": 105}, 0, {}, 11]], "open17": 0}
{"root": 4751, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 95, "eng-R": 10, "patterns": 105, "to-engine": 105}, 0, {}, 10]], "open17": 0}
{"root": 4755, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 4759, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 98, "eng-R": 7, "patterns": 105, "to-engine": 105}, 0, {}, 7]], "open17": 0}
{"root": 4827, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 67, "eng-R": 8, "patterns": 75, "to-engine": 75}, 0, {}, 8]], "open17": 0}
{"root": 4831, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 90, "F": 1, "R": 13, "patterns": 104, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 4835, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 93, "F": 1, "R": 10, "patterns": 104, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 5093, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.41, "levels": [[13, {"eng-E": 104, "eng-F": 1, "eng-R": 8, "patterns": 113, "to-engine": 113}, 1, {"F": 1}, 8], [14, {"E": 830, "F": 3, "R": 83, "patterns": 916, "subset-fail": 74}, 0, {}, 12]], "open17": 0}
{"root": 5116, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 8, "patterns": 114, "to-engine": 114}, 1, {"F": 1}, 8], [14, {"E": 832, "F": 2, "R": 65, "patterns": 899, "subset-fail": 55}, 0, {}, 12]], "open17": 0}
{"root": 5170, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5184, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 13, "patterns": 141}, 0, {}, 7]], "open17": 0}
{"root": 5193, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}, 7]], "open17": 0}
{"root": 5199, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}, 13]], "open17": 0}
{"root": 5203, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 99, "R": 14, "patterns": 113}, 0, {}, 14]], "open17": 0}
{"root": 5438, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.59, "levels": [[13, {"E": 180, "F": 1, "R": 3, "patterns": 184}, 1, {"F": 1}, 2], [14, {"E": 1254, "F": 4, "R": 41, "patterns": 1299, "subset-fail": 29}, 1, {"F": 1}, 7], [15, {"E": 1616, "F": 1, "R": 2, "patterns": 1619, "subset-fail": 3}, 0, {}, 0]], "open17": 0}
{"root": 5675, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 5, "patterns": 50}, 0, {}, 3]], "open17": 0}
{"root": 5762, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}, 0]], "open17": 0}
{"root": 5766, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 37, "eng-R": 1, "patterns": 72, "to-engine": 72}, 0, {}, 1]], "open17": 0}
{"root": 5772, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 34, "eng-R": 5, "patterns": 73, "to-engine": 73}, 0, {}, 5]], "open17": 0}
{"root": 5826, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 5888, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5896, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 1.55, "levels": [[13, {"E": 127, "F": 3, "R": 21, "patterns": 151}, 3, {"F": 3}, 21], [14, {"E": 2181, "F": 32, "R": 203, "patterns": 2416, "subset-fail": 107}, 7, {"F": 7}, 118], [15, {"E": 5339, "F": 5, "R": 158, "patterns": 5502, "subset-fail": 120}, 0, {}, 38]], "open17": 0}
{"root": 6117, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6209, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 76, "R": 13, "patterns": 89}, 0, {}, 13]], "open17": 0}
{"root": 6391, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 6530, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.3, "levels": [[13, {"E": 67, "F": 1, "R": 3, "patterns": 71}, 1, {"F": 1}, 3], [14, {"E": 869, "F": 6, "R": 54, "patterns": 929, "subset-fail": 46}, 0, {}, 14]], "open17": 0}
{"root": 6534, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6546, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 12, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 10862, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.19, "levels": [[13, {"E": 86, "F": 1, "R": 8, "patterns": 95}, 1, {"F": 1}, 4], [14, {"E": 534, "F": 12, "R": 44, "patterns": 590, "subset-fail": 47}, 0, {}, 5]], "open17": 0}
{"root": 13072, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 14854, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.04, "levels": [[13, {"E": 38, "R": 5, "patterns": 43}, 0, {}, 3]], "open17": 0}
{"root": 21010, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 2, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 22876, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 8, "eng-R": 2, "patterns": 50, "to-engine": 50}, 0, {}, 2]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p1of4.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b44_p1of4.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "R?????????????c[Cd@CgQRB_A?{C?", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "U?????????????}?Ck?P_AQ?QgAEG?_gAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 241, "n": 13, "g6": "U?????????????}?Ck?Q_CkABG@CG?_W?Gi?PD_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?aGCGg@Ea?AB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "U?????????????}?Gs?S_G[ABG?aG?OW?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "U?????????????}?CY?QOOM@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 293, "n": 13, "g6": "U?????????????}?GY?QO_MADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 414, "n": 13, "g6": "V?????????????~??[AA_OaAAC?Pg?IW?PA?Gc_C@S??", "st": "F", "vs": [7]}
{"root": 414, "n": 14, "g6": "X???????????????^_?F?OS@AG?Pg?IW?aQ?_I_A@A?OOg?COo?", "st": "F", "vs": [7, 8]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?KGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 930, "n": 13, "g6": "V?????????????E_PCAD?`C?HOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 930, "n": 14, "g6": "X???????????????BOCP?`C@@G@MG?`wBoA?AS_ADA?@`G??@o?", "st": "O", "vs": [7, 8]}
{"root": 991, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1116, "n": 13, "g6": "V?????????????QGPAAC_Aa@@GC@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 2713, "n": 13, "g6": "W?????????????}?AK?W_Gk?QG@AOAHO@AC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 3010, "n": 13, "g6": "W?????????????}??w@B?CSA?o@CO?cG?cS?_R??Sc?GdO?", "st": "F", "vs": [7]}
{"root": 4054, "n": 13, "g6": "X?????????????}?GQ?J_BAABG?_o@KG?PC?AH?AAC?CDO?_D_?", "st": "F", "vs": [7]}
{"root": 4756, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 5094, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 5307, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 5307, "n": 14, "g6": "Y???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@o?GAO??{o??", "st": "O", "vs": [7, 8]}
{"root": 5790, "n": 13, "g6": "W?????????????}?Cc?c_PS?`GCKGA@G?GS?CB??UC?OFO?", "st": "F", "vs": [7]}
{"root": 19045, "n": 13, "g6": "Y?????????????}??w?R?Oc?POCCO@AO@?g?H@?AAG?@B_?`K_?C`_??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p1of4.roots.jsonl <==
{"root": 1, "kind": "O", "mult": {"2": 25, "3": 1, "4": 3, "5": 2}, "time": 2.27, "levels": [[13, {"eng-E": 19, "eng-F": 7, "eng-O": 5, "eng-R": 63, "patterns": 349, "sym": 11, "to-engine": 349}, 1, {"O": 1}, 63], [14, {"eng-E": 112, "eng-O": 5, "eng-R": 286, "patterns": 2687, "subset-fail": 1103, "sym": 5, "to-engine": 1584}, 0, {}, 286]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 1, "patterns": 36, "to-engine": 36}, 0, {}, 0]], "open17": 0}
{"root": 9, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 61, "eng-F": 7, "eng-R": 9, "patterns": 149, "sym": 7, "to-engine": 149}, 0, {}, 9]], "open17": 0}
{"root": 13, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.5, "levels": [[13, {"eng-E": 171, "eng-F": 8, "eng-O": 2, "eng-R": 53, "patterns": 234, "sym": 10, "to-engine": 234}, 0, {}, 53]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 169, "eng-F": 5, "eng-O": 2, "eng-R": 60, "patterns": 236, "sym": 7, "to-engine": 236}, 0, {}, 60]], "open17": 0}
{"root": 21, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.59, "levels": [[13, {"eng-E": 223, "eng-F": 10, "eng-O": 4, "eng-R": 84, "patterns": 321, "sym": 14, "to-engine": 321}, 0, {}, 84]], "open17": 0}
{"root": 25, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 109, "eng-F": 7, "eng-O": 2, "eng-R": 33, "patterns": 151, "sym": 9, "to-engine": 151}, 0, {}, 33]], "open17": 0}
{"root": 29, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 116, "eng-F": 5, "eng-O": 1, "eng-R": 27, "patterns": 149, "sym": 6, "to-engine": 149}, 0, {}, 27]], "open17": 0}
{"root": 33, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 93, "eng-F": 3, "eng-R": 21, "patterns": 117, "sym": 3, "to-engine": 117}, 0, {}, 21]], "open17": 0}
{"root": 37, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.42, "levels": [[13, {"eng-E": 158, "eng-F": 9, "eng-O": 2, "eng-R": 58, "patterns": 227, "sym": 11, "to-engine": 227}, 0, {}, 58]], "open17": 0}
{"root": 41, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.33, "levels": [[13, {"eng-E": 123, "eng-F": 4, "eng-O": 2, "eng-R": 32, "patterns": 161, "sym": 6, "to-engine": 161}, 0, {}, 32]], "open17": 0}
{"root": 45, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"eng-E": 60, "eng-F": 3, "eng-O": 1, "eng-R": 20, "patterns": 162, "sym": 4, "to-engine": 162}, 0, {}, 20]], "open17": 0}
{"root": 49, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 132, "eng-F": 3, "eng-R": 28, "patterns": 163, "sym": 3, "to-engine": 163}, 0, {}, 28]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 182, "F": 1, "R": 19, "patterns": 202, "sym": 1}, 0, {}, 19]], "open17": 0}
{"root": 61, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 20, "eng-F": 1, "eng-R": 5, "patterns": 75, "sym": 1, "to-engine": 75}, 0, {}, 5]], "open17": 0}
{"root": 65, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 8, "eng-R": 1, "patterns": 32, "to-engine": 32}, 0, {}, 1]], "open17": 0}
{"root": 69, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"eng-E": 12, "eng-R": 2, "patterns": 56, "to-engine": 56}, 0, {}, 2]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.4, "levels": [[13, {"eng-E": 177, "eng-O": 1, "eng-R": 25, "patterns": 203, "sym": 1, "to-engine": 203}, 0, {}, 25]], "open17": 0}
{"root": 81, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 7, "patterns": 80}, 0, {}, 7]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 133, "F": 2, "R": 9, "patterns": 144, "sym": 2}, 0, {}, 9]], "open17": 0}
{"root": 90, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 12, "patterns": 153}, 0, {}, 12]], "open17": 0}
{"root": 94, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 11, "patterns": 111, "sym": 2, "to-engine": 111}, 0, {}, 11]], "open17": 0}
{"root": 98, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 163, "F": 2, "R": 22, "patterns": 187, "sym": 2}, 0, {}, 22]], "open17": 0}
{"root": 102, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 123, "F": 1, "R": 11, "patterns": 135, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 106, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 132, "F": 1, "R": 18, "patterns": 151, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 115, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 159, "F": 1, "R": 26, "patterns": 186, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 119, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "R": 15, "patterns": 159}, 0, {}, 15]], "open17": 0}
{"root": 123, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 129, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 136, "R": 17, "patterns": 153}, 0, {}, 17]], "open17": 0}
{"root": 133, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 137, "F": 1, "R": 14, "patterns": 152, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 138, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 161, "R": 27, "patterns": 188}, 0, {}, 27]], "open17": 0}
{"root": 142, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}, 13]], "open17": 0}
{"root": 146, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 151, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 139, "F": 1, "R": 9, "patterns": 149, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 155, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}, 6]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}, 2]], "open17": 0}
{"root": 163, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 167, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"eng-E": 142, "eng-R": 16, "patterns": 158, "to-engine": 158}, 0, {}, 16]], "open17": 0}
{"root": 171, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 144, "R": 9, "patterns": 153}, 0, {}, 9]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 180, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}, 6]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}, 10]], "open17": 0}
{"root": 190, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 45, "eng-F": 1, "eng-R": 13, "patterns": 110, "sym": 1, "to-engine": 110}, 0, {}, 13]], "open17": 0}
{"root": 195, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 145, "F": 1, "R": 12, "patterns": 158}, 1, {"F": 1}, 12], [14, {"E": 1212, "F": 8, "R": 77, "patterns": 1297, "subset-fail": 68}, 0, {}, 17]], "open17": 0}
{"root": 199, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 107, "F": 1, "R": 15, "patterns": 123, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 203, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 122, "F": 2, "R": 14, "patterns": 138, "sym": 2}, 0, {}, 14]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 126, "F": 1, "R": 10, "patterns": 137, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 211, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.18, "levels": [[13, {"eng-E": 77, "eng-R": 4, "patterns": 160, "to-engine": 160}, 0, {}, 4]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 219, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"eng-E": 72, "eng-F": 4, "eng-R": 24, "patterns": 100, "sym": 4, "to-engine": 100}, 0, {}, 24]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "R": 7, "patterns": 143}, 0, {}, 7]], "open17": 0}
{"root": 227, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}, 4]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 188, "F": 2, "R": 15, "patterns": 205, "sym": 2}, 0, {}, 15]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 123, "F": 2, "R": 9, "patterns": 134, "sym": 2}, 0, {}, 9]], "open17": 0}
{"root": 241, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 183, "F": 3, "R": 16, "patterns": 202, "sym": 2}, 1, {"F": 1}, 16], [14, {"E": 1343, "F": 8, "R": 72, "patterns": 1423, "subset-fail": 48, "sym": 1}, 0, {}, 31]], "open17": 0}
{"root": 245, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"eng-E": 193, "eng-R": 25, "patterns": 218, "to-engine": 218}, 0, {}, 25]], "open17": 0}
{"root": 249, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 15, "patterns": 143}, 0, {}, 15]], "open17": 0}
{"root": 253, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 123, "R": 16, "patterns": 139}, 0, {}, 16]], "open17": 0}
{"root": 257, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 179, "R": 17, "patterns": 196}, 0, {}, 17]], "open17": 0}
{"root": 263, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 16, "eng-R": 3, "patterns": 76, "to-engine": 76}, 0, {}, 3]], "open17": 0}
{"root": 267, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.53, "levels": [[13, {"E": 167, "F": 3, "R": 16, "patterns": 186, "sym": 1}, 2, {"F": 2}, 16], [14, {"E": 2446, "F": 20, "R": 123, "patterns": 2589, "subset-fail": 104, "sym": 2}, 0, {}, 37]], "open17": 0}
{"root": 272, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-F": 2, "eng-R": 4, "patterns": 72, "sym": 2, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 112, "F": 1, "R": 16, "patterns": 129}, 1, {"F": 1}, 16], [14, {"E": 1187, "F": 5, "R": 83, "patterns": 1275, "subset-fail": 67}, 0, {}, 21]], "open17": 0}
{"root": 284, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 67, "R": 6, "patterns": 73}, 0, {}, 6]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 293, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 125, "F": 1, "R": 12, "patterns": 138}, 1, {"F": 1}, 12], [14, {"E": 1107, "F": 5, "R": 87, "patterns": 1199, "subset-fail": 71}, 0, {}, 21]], "open17": 0}
{"root": 297, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 301, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}, 7], [14, {"E": 1139, "F": 8, "R": 58, "patterns": 1205, "subset-fail": 48}, 0, {}, 18]], "open17": 0}
{"root": 306, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 52, "eng-F": 1, "eng-R": 16, "patterns": 69, "sym": 1, "to-engine": 69}, 0, {}, 16]], "open17": 0}
{"root": 312, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 7, "eng-O": 1, "eng-R": 5, "patterns": 138, "sym": 1, "to-engine": 138}, 0, {}, 5]], "open17": 0}
{"root": 316, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213, "sym": 1}, 0, {}, 16]], "open17": 0}
{"root": 320, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 143, "F": 1, "R": 9, "patterns": 153, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 325, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 143, "F": 1, "R": 12, "patterns": 156, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 329, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 333, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 193, "R": 19, "patterns": 212}, 0, {}, 19]], "open17": 0}
{"root": 337, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 180, "R": 26, "patterns": 206}, 0, {}, 26]], "open17": 0}
{"root": 341, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 121, "R": 15, "patterns": 136}, 0, {}, 15]], "open17": 0}
{"root": 345, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 142, "R": 12, "patterns": 154}, 0, {}, 12]], "open17": 0}
{"root": 351, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 355, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 17, "patterns": 135}, 0, {}, 17]], "open17": 0}
{"root": 359, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 363, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 367, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 104, "R": 4, "patterns": 108}, 0, {}, 4]], "open17": 0}
{"root": 371, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 375, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}, 10]], "open17": 0}
{"root": 379, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 65, "F": 1, "R": 2, "patterns": 68, "sym": 1}, 0, {}, 2]], "open17": 0}
{"root": 384, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}, 2]], "open17": 0}
{"root": 388, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}, 4]], "open17": 0}
{"root": 397, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 401, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 406, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 13, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 410, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 44, "eng-F": 2, "eng-R": 15, "patterns": 119, "sym": 2, "to-engine": 119}, 0, {}, 15]], "open17": 0}
{"root": 414, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"eng-E": 75, "eng-F": 5, "eng-R": 39, "patterns": 119, "sym": 4, "to-engine": 119}, 1, {"F": 1}, 39], [14, {"E": 1228, "F": 4, "R": 77, "patterns": 1309, "subset-fail": 70}, 1, {"F": 1}, 10], [15, {"E": 897, "R": 9, "patterns": 906, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 418, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 22, "eng-R": 10, "patterns": 64, "to-engine": 64}, 0, {}, 10]], "open17": 0}
{"root": 498, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 1]], "open17": 0}
{"root": 652, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 88, "R": 22, "patterns": 110}, 0, {}, 6]], "open17": 0}
{"root": 731, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 114, "R": 21, "patterns": 135}, 0, {}, 21]], "open17": 0}
{"root": 795, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.41, "levels": [[13, {"eng-E": 145, "eng-R": 16, "patterns": 161, "to-engine": 161}, 0, {}, 16]], "open17": 0}
{"root": 803, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 142, "R": 16, "patterns": 158}, 0, {}, 16]], "open17": 0}
{"root": 807, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 146, "R": 15, "patterns": 161}, 0, {}, 15]], "open17": 0}
{"root": 816, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 71, "R": 9, "patterns": 80}, 0, {}, 9]], "open17": 0}
{"root": 823, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 837, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 841, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.41, "levels": [[13, {"eng-E": 82, "eng-O": 1, "eng-R": 4, "patterns": 161, "sym": 1, "to-engine": 161}, 0, {}, 4]], "open17": 0}
{"root": 910, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 92, "R": 11, "patterns": 103}, 0, {}, 11]], "open17": 0}
{"root": 914, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 200, "eng-R": 21, "patterns": 221, "to-engine": 221}, 0, {}, 21]], "open17": 0}
{"root": 918, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 922, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 198, "R": 22, "patterns": 220}, 0, {}, 22]], "open17": 0}
{"root": 926, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}, 18]], "open17": 0}
{"root": 930, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 4.77, "levels": [[13, {"eng-E": 200, "eng-O": 2, "eng-R": 20, "patterns": 222, "to-engine": 222}, 2, {"O": 2}, 20], [14, {"eng-E": 1469, "eng-O": 1, "eng-R": 45, "patterns": 2818, "subset-fail": 1303, "to-engine": 1515}, 1, {"O": 1}, 45], [15, {"eng-E": 688, "eng-R": 3, "patterns": 1291, "subset-fail": 600, "to-engine": 691}, 0, {}, 3]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 201, "R": 18, "patterns": 219}, 0, {}, 18]], "open17": 0}
{"root": 953, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}, 4]], "open17": 0}
{"root": 963, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"eng-E": 15, "eng-F": 4, "eng-R": 11, "patterns": 101, "sym": 4, "to-engine": 101}, 0, {}, 11]], "open17": 0}
{"root": 967, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 61, "F": 1, "R": 5, "patterns": 67, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 972, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 39, "R": 4, "patterns": 43}, 0, {}, 2]], "open17": 0}
{"root": 978, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 139, "R": 12, "patterns": 151}, 0, {}, 12]], "open17": 0}
{"root": 986, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 3]], "open17": 0}
{"root": 991, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 98, "F": 2, "R": 6, "patterns": 106, "sym": 1}, 1, {"F": 1}, 3], [14, {"E": 530, "F": 7, "R": 46, "patterns": 583, "subset-fail": 41}, 0, {}, 6]], "open17": 0}
{"root": 998, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 138, "F": 1, "R": 10, "patterns": 149, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 1004, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 147, "R": 9, "patterns": 156}, 0, {}, 9]], "open17": 0}
{"root": 1011, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"eng-E": 105, "eng-R": 6, "patterns": 218, "to-engine": 218}, 0, {}, 6]], "open17": 0}
{"root": 1022, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}, 6]], "open17": 0}
{"root": 1027, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 1031, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 9, "patterns": 110}, 0, {}, 9]], "open17": 0}
{"root": 1035, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 96, "eng-O": 1, "eng-R": 10, "patterns": 107, "sym": 1, "to-engine": 107}, 0, {}, 10]], "open17": 0}
{"root": 1039, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "F": 1, "R": 5, "patterns": 108, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 1043, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 13, "patterns": 160}, 0, {}, 13]], "open17": 0}
{"root": 1047, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "F": 1, "R": 7, "patterns": 158, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 1051, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 133, "R": 17, "patterns": 150}, 0, {}, 17]], "open17": 0}
{"root": 1055, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}, 9]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}, 5]], "open17": 0}
{"root": 1065, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1070, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}, 7]], "open17": 0}
{"root": 1075, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1079, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}, 3]], "open17": 0}
{"root": 1083, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 144, "R": 11, "patterns": 155}, 0, {}, 11]], "open17": 0}
{"root": 1087, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 11, "patterns": 160}, 0, {}, 11]], "open17": 0}
{"root": 1091, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 1096, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}, 2]], "open17": 0}
{"root": 1102, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 64, "R": 7, "patterns": 71}, 0, {}, 7]], "open17": 0}
{"root": 1107, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}, 5]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "F": 1, "R": 9, "patterns": 148, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1116, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}, 16], [14, {"E": 1368, "F": 11, "R": 59, "patterns": 1438, "subset-fail": 28}, 0, {}, 42]], "open17": 0}
{"root": 1120, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 1124, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 1128, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"eng-E": 107, "eng-R": 6, "patterns": 113, "to-engine": 113}, 0, {}, 6]], "open17": 0}
{"root": 1132, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 145, "F": 1, "R": 11, "patterns": 157, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 1136, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 8, "patterns": 102}, 0, {}, 8]], "open17": 0}
{"root": 1140, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 107, "R": 4, "patterns": 111}, 0, {}, 4]], "open17": 0}
{"root": 1144, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1150, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}, 11]], "open17": 0}
{"root": 1154, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1158, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 13, "patterns": 105}, 0, {}, 13]], "open17": 0}
{"root": 1162, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 1166, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 1171, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 9, "patterns": 99}, 0, {}, 9]], "open17": 0}
{"root": 1175, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}, 8]], "open17": 0}
{"root": 1179, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}, 2]], "open17": 0}
{"root": 1183, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "F": 1, "R": 5, "patterns": 103, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 1187, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 134, "R": 14, "patterns": 148}, 0, {}, 7]], "open17": 0}
{"root": 1191, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 14, "patterns": 147}, 0, {}, 14]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}, 10]], "open17": 0}
{"root": 1200, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}, 3]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 1213, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 6]], "open17": 0}
{"root": 1217, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 142, "eng-R": 10, "patterns": 152, "to-engine": 152}, 0, {}, 10]], "open17": 0}
{"root": 1221, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"eng-E": 141, "eng-R": 12, "patterns": 153, "to-engine": 153}, 0, {}, 12]], "open17": 0}
{"root": 1225, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1229, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"eng-E": 101, "eng-R": 4, "patterns": 105, "to-engine": 105}, 0, {}, 4]], "open17": 0}
{"root": 1233, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1237, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}, 2]], "open17": 0}
{"root": 1241, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1245, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1249, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1253, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 137, "R": 15, "patterns": 152}, 0, {}, 15]], "open17": 0}
{"root": 1257, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 0, {}, 8]], "open17": 0}
{"root": 1261, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}, 4]], "open17": 0}
{"root": 1265, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1269, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 138, "R": 14, "patterns": 152}, 0, {}, 14]], "open17": 0}
{"root": 1273, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1277, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1281, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}, 4]], "open17": 0}
{"root": 1285, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1289, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 134, "R": 15, "patterns": 149}, 0, {}, 15]], "open17": 0}
{"root": 1293, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1297, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 131, "R": 13, "patterns": 144}, 0, {}, 13]], "open17": 0}
{"root": 1301, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1305, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}, 10]], "open17": 0}
{"root": 1309, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 139, "R": 9, "patterns": 148}, 0, {}, 9]], "open17": 0}
{"root": 1313, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 142, "R": 2, "patterns": 144}, 0, {}, 2]], "open17": 0}
{"root": 1317, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 105, "eng-R": 5, "patterns": 110, "to-engine": 110}, 0, {}, 5]], "open17": 0}
{"root": 1322, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}, 7]], "open17": 0}
{"root": 1326, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1331, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 134, "R": 8, "patterns": 142}, 0, {}, 8]], "open17": 0}
{"root": 1336, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1340, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 194, "R": 12, "patterns": 206}, 0, {}, 12]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}, 6]], "open17": 0}
{"root": 1350, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 1, "patterns": 107}, 0, {}, 1]], "open17": 0}
{"root": 1355, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}, 10]], "open17": 0}
{"root": 1359, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}, 11]], "open17": 0}
{"root": 1363, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1367, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}, 9]], "open17": 0}
{"root": 1372, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 63, "R": 3, "patterns": 66}, 0, {}, 3]], "open17": 0}
{"root": 1376, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1380, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}, 7]], "open17": 0}
{"root": 1384, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1524, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 16, "patterns": 101}, 0, {}, 16]], "open17": 0}
{"root": 1576, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 2, "patterns": 57}, 0, {}, 2]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 52, "R": 6, "patterns": 58}, 0, {}, 6]], "open17": 0}
{"root": 1584, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}, 1]], "open17": 0}
{"root": 1979, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 21, "patterns": 145}, 0, {}, 21]], "open17": 0}
{"root": 2119, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}, 8]], "open17": 0}
{"root": 2187, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 100, "R": 16, "patterns": 116}, 0, {}, 16]], "open17": 0}
{"root": 2713, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 126, "F": 3, "R": 11, "patterns": 140, "sym": 2}, 1, {"F": 1}, 11], [14, {"E": 882, "F": 9, "R": 48, "patterns": 939, "subset-fail": 35, "sym": 1}, 0, {}, 21]], "open17": 0}
{"root": 2804, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 2902, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "F": 1, "R": 12, "patterns": 146, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 2942, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 9, "patterns": 85}, 0, {}, 9]], "open17": 0}
{"root": 3010, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 101, "F": 2, "R": 22, "patterns": 125, "sym": 1}, 1, {"F": 1}, 22], [14, {"E": 885, "F": 7, "R": 70, "patterns": 962, "subset-fail": 42}, 0, {}, 35]], "open17": 0}
{"root": 3312, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 133, "F": 1, "R": 20, "patterns": 154, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 4054, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 182, "F": 3, "R": 27, "patterns": 212, "sym": 2}, 1, {"F": 1}, 27], [14, {"E": 620, "F": 8, "R": 88, "patterns": 716, "subset-fail": 42, "sym": 2}, 0, {}, 52]], "open17": 0}
{"root": 4190, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 87, "R": 10, "patterns": 97}, 0, {}, 10]], "open17": 0}
{"root": 4228, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 79, "F": 1, "R": 14, "patterns": 94, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 4578, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 81, "R": 14, "patterns": 95}, 0, {}, 14]], "open17": 0}
{"root": 4688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}, 14]], "open17": 0}
{"root": 4712, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4732, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 68, "eng-R": 8, "patterns": 76, "to-engine": 76}, 0, {}, 8]], "open17": 0}
{"root": 4736, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4744, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}, 6]], "open17": 0}
{"root": 4748, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}, 14]], "open17": 0}
{"root": 4752, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 4756, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.27, "levels": [[13, {"E": 89, "F": 1, "R": 13, "patterns": 103}, 1, {"F": 1}, 13], [14, {"E": 767, "F": 4, "R": 72, "patterns": 843, "subset-fail": 62}, 0, {}, 14]], "open17": 0}
{"root": 4760, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 69, "eng-R": 7, "patterns": 76, "to-engine": 76}, 0, {}, 7]], "open17": 0}
{"root": 4828, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 69, "eng-R": 5, "patterns": 74, "to-engine": 74}, 0, {}, 5]], "open17": 0}
{"root": 4832, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 70, "eng-R": 6, "patterns": 76, "to-engine": 76}, 0, {}, 6]], "open17": 0}
{"root": 4859, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 51, "patterns": 51}, 0, {}, 0]], "open17": 0}
{"root": 5094, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 92, "F": 2, "R": 5, "patterns": 99, "sym": 1}, 1, {"F": 1}, 5], [14, {"E": 643, "F": 3, "R": 72, "patterns": 718, "subset-fail": 67}, 0, {}, 8]], "open17": 0}
{"root": 5167, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 73, "eng-R": 7, "patterns": 80, "to-engine": 80}, 0, {}, 7]], "open17": 0}
{"root": 5171, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}, 7]], "open17": 0}
{"root": 5186, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 3]], "open17": 0}
{"root": 5196, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 17, "patterns": 112}, 0, {}, 17]], "open17": 0}
{"root": 5200, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 106, "R": 9, "patterns": 115}, 0, {}, 9]], "open17": 0}
{"root": 5307, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 2.37, "levels": [[13, {"eng-E": 32, "eng-O": 1, "eng-R": 1, "patterns": 186, "to-engine": 186}, 1, {"O": 1}, 1], [14, {"eng-E": 158, "eng-O": 1, "eng-R": 2, "patterns": 1297, "subset-fail": 351, "to-engine": 946}, 1, {"O": 1}, 2], [15, {"eng-E": 326, "patterns": 1612, "subset-fail": 642, "to-engine": 970}, 0, {}, 0]], "open17": 0}
{"root": 5588, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 74, "R": 13, "patterns": 87}, 0, {}, 13]], "open17": 0}
{"root": 5688, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 37, "R": 8, "patterns": 45}, 0, {}, 8]], "open17": 0}
{"root": 5763, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 46, "eng-R": 1, "patterns": 47, "to-engine": 47}, 0, {}, 1]], "open17": 0}
{"root": 5767, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 22, "eng-R": 1, "patterns": 46, "to-engine": 46}, 0, {}, 1]], "open17": 0}
{"root": 5790, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 71, "F": 1, "R": 18, "patterns": 90}, 1, {"F": 1}, 18], [14, {"E": 673, "F": 13, "R": 55, "patterns": 741, "subset-fail": 58}, 0, {}, 10]], "open17": 0}
{"root": 5831, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 56, "R": 5, "patterns": 61}, 0, {}, 5]], "open17": 0}
{"root": 5889, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}, 3]], "open17": 0}
{"root": 5922, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 6118, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}, 3]], "open17": 0}
{"root": 6258, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 84, "R": 10, "patterns": 94}, 0, {}, 5]], "open17": 0}
{"root": 6514, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 54, "R": 8, "patterns": 62}, 0, {}, 8]], "open17": 0}
{"root": 6531, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}, 5]], "open17": 0}
{"root": 6535, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 7264, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.05, "levels": [[13, {"E": 80, "R": 16, "patterns": 96}, 0, {}, 16]], "open17": 0}
{"root": 11139, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.03, "levels": [[13, {"E": 52, "R": 8, "patterns": 60}, 0, {}, 5]], "open17": 0}
{"root": 13259, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.06, "levels": [[13, {"E": 87, "R": 14, "patterns": 101}, 0, {}, 14]], "open17": 0}
{"root": 19045, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.13, "levels": [[13, {"E": 84, "F": 2, "R": 13, "patterns": 99, "sym": 1}, 1, {"F": 1}, 13], [14, {"E": 614, "F": 10, "R": 52, "patterns": 676, "subset-fail": 40, "sym": 1}, 0, {}, 21]], "open17": 0}
{"root": 21597, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 105, "R": 28, "patterns": 133}, 0, {}, 15]], "open17": 0}
{"root": 22880, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 10, "eng-R": 1, "patterns": 51, "to-engine": 51}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p2of4.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b44_p2of4.nodes.jsonl <==
{"root": 18, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?SA??S_DCK??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "T?????????????koXE?BO?e@SC?Ag@WS?Ae?", "st": "O", "vs": [7]}
{"root": 30, "n": 14, "g6": "U???????????????UWEP_?e?@S@WS?DK?@h?T@O?", "st": "O", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "W???????????????UWEP_?Y?AW?Ag@WS?Ae?AOOAgI??AW?", "st": "F", "vs": [7, 8]}
{"root": 30, "n": 14, "g6": "W???????????????UWEP_?Y?AW?Ag@WS?Ae?_AOAgI??GW?", "st": "F", "vs": [7, 8]}
{"root": 264, "n": 13, "g6": "U?????????????}?A[?S_PS?Gg@@g?_WAEI?AP_?", "st": "F", "vs": [7]}
{"root": 274, "n": 13, "g6": "U?????????????}?@W?k__i?_W?`GAAg?da?AB_?", "st": "O", "vs": [7]}
{"root": 326, "n": 13, "g6": "U?????????????}?Ce?iO``?Gc?_g@?W@Ba?AE_?", "st": "F", "vs": [7]}
{"root": 376, "n": 13, "g6": "U?????????????}?Ok?TOGU?_c?Og?_W?UQ?OP_?", "st": "F", "vs": [7]}
{"root": 411, "n": 13, "g6": "X?????????????~??[?c_OS?aGA@O?Hg?HK?GO_?`C??BO?_`_?", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?_K_?cS??", "st": "F", "vs": [7]}
{"root": 415, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW@AA?_K_@AS??", "st": "F", "vs": [7]}
{"root": 1012, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?E?_AHC?OPO?", "st": "F", "vs": [7]}
{"root": 1012, "n": 14, "g6": "X???????????????]?@D?`C?gGAAO?]G?O{?E?_CCS?CIG?PGo?", "st": "F", "vs": [7, 8]}
{"root": 1028, "n": 13, "g6": "X?????????????HOGW?r_GIA?WCOGA@G?_S?Db?F_C?@OO?@C_?", "st": "F", "vs": [7]}
{"root": 1146, "n": 13, "g6": "V?????????????`_Gg?T?BA@?gCOG@Hg?RK?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1176, "n": 13, "g6": "V?????????????J?Oc?Q_OK@@GCOG@FG?S[?{?_?SS??", "st": "F", "vs": [7]}
{"root": 1214, "n": 13, "g6": "X?????????????J?HGAH?AcA?oACOCOG?bc?DF?F_C??IO?AA_?", "st": "F", "vs": [7]}
{"root": 1254, "n": 13, "g6": "V?????????????J?GoA@_AaA?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 1274, "n": 13, "g6": "V?????????????J?GoAP?AaA?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 2730, "n": 13, "g6": "W?????????????}?AK@A_Ok?IG@HOAGG?QC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?T?DCA?o?cO?WG?aS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 2960, "n": 13, "g6": "W?????????????}??w?g_ASA?o?cOAHO?KC?Gd??TC?OHo?", "st": "F", "vs": [7]}
{"root": 3673, "n": 13, "g6": "W?????????????}?Aa?S__KACG?aOADO@CC?AX??MC?CBo?", "st": "F", "vs": [7]}
{"root": 3673, "n": 14, "g6": "X???????????????^??g_AcACG?aOADO@CC?AX?@?{?OEG?@oo?", "st": "F", "vs": [7, 8]}
{"root": 4197, "n": 13, "g6": "W?????????????}?Gw?S_DA?`G?POA@G?OS?_b?@Hc?@Go?", "st": "F", "vs": [7]}
{"root": 4197, "n": 14, "g6": "Z???????????????^?AM?Ac?SG@AO?PO@?c?CD?CCW?CeO?`?O??EO?@Gw??", "st": "F", "vs": [7, 8]}
{"root": 7571, "n": 13, "g6": "X?????????????KOTCAo_dA?@g?CoBGG?Ac??T??OW?WWO?@K_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 13, "g6": "X?????????????KOWWAo_@KASG?BOBGG?Ac??T??OW?TCO??e_?", "st": "F", "vs": [7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGAo_dA?@gBGG?DG?@S?AB?EEC??eO?iGO??eO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?@KASG?BOBGG?@S?AB?DPC??RO?UCO??hO??", "st": "F", "vs": [7, 7]}
{"root": 7571, "n": 14, "g6": "Y???????????????EGEE?UC?Co?BOBGG?@S?AB?DPC??RO?dAO??hO??", "st": "F", "vs": [7, 7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?BC?GD?A?W?[CO?E@_?", "st": "F", "vs": [7]}
{"root": 12510, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?WC?GD?A?W?[CO??p_?", "st": "F", "vs": [7]}
{"root": 12510, "n": 14, "g6": "Y???????????????DoAi?cc?@oCQO?DO?BC?GD?A?W?[CO?@EO?E@o??", "st": "F", "vs": [7, 8]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?KKO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 13, "g6": "X?????????????l?XOBB?BS?BG?HO@?o?PC?AH?A?g?AUO?_B_?", "st": "F", "vs": [7]}
{"root": 13497, "n": 14, "g6": "[???????????????U_ES?WW?LO?EO?HO?_W?CP??PG?GA_?Ck_?I?O?G_G?C?]??", "st": "F", "vs": [7, 8]}
{"root": 20764, "n": 13, "g6": "Z?????????????}?GwCH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_??@o??", "st": "F", "vs": [7]}
{"root": 20764, "n": 14, "g6": "[???????????????^?CH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_?GwG???]??", "st": "F", "vs": [7, 8]}
{"root": 20764, "n": 14, "g6": "[???????????????^?AM?`K?KGCCO@@O@?W?D@?CAG?GC_?AS_??B_?CAg??dE??", "st": "F", "vs": [7, 8]}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p2of4.roots.jsonl <==
{"root": 2, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.26, "levels": [[13, {"eng-E": 21, "eng-F": 7, "eng-R": 25, "patterns": 106, "sym": 7, "to-engine": 106}, 0, {}, 25]], "open17": 0}
{"root": 6, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 6, "eng-F": 3, "eng-R": 8, "patterns": 64, "sym": 3, "to-engine": 64}, 0, {}, 8]], "open17": 0}
{"root": 10, "kind": "O", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 90, "eng-F": 10, "eng-O": 1, "eng-R": 7, "patterns": 208, "sym": 11, "to-engine": 208}, 0, {}, 7]], "open17": 0}
{"root": 14, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.57, "levels": [[13, {"eng-E": 155, "eng-F": 8, "eng-O": 3, "eng-R": 48, "patterns": 214, "sym": 11, "to-engine": 214}, 0, {}, 48]], "open17": 0}
{"root": 18, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.35, "levels": [[13, {"eng-E": 171, "eng-F": 7, "eng-O": 4, "eng-R": 50, "patterns": 232, "sym": 10, "to-engine": 232}, 1, {"O": 1}, 50], [14, {"eng-E": 852, "eng-F": 2, "eng-R": 30, "patterns": 1430, "subset-fail": 546, "sym": 2, "to-engine": 884}, 0, {}, 30]], "open17": 0}
{"root": 22, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 74, "eng-F": 3, "eng-R": 28, "patterns": 207, "sym": 3, "to-engine": 207}, 0, {}, 28]], "open17": 0}
{"root": 26, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"eng-E": 110, "eng-F": 4, "eng-R": 34, "patterns": 148, "sym": 4, "to-engine": 148}, 0, {}, 34]], "open17": 0}
{"root": 30, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.63, "levels": [[13, {"eng-E": 25, "eng-F": 1, "eng-O": 1, "eng-R": 14, "patterns": 312, "sym": 1, "to-engine": 312}, 1, {"O": 1}, 14], [14, {"eng-E": 498, "eng-F": 5, "eng-O": 2, "eng-R": 78, "patterns": 1997, "subset-fail": 831, "sym": 4, "to-engine": 1166}, 3, {"O": 1, "F": 2}, 78], [15, {"E": 3469, "F": 2, "R": 22, "eng-E": 434, "eng-R": 1, "patterns": 5620, "subset-fail": 1286, "to-engine": 865}, 0, {}, 1]], "open17": 0}
{"root": 34, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"eng-E": 170, "eng-F": 6, "eng-O": 2, "eng-R": 52, "patterns": 230, "sym": 8, "to-engine": 230}, 0, {}, 52]], "open17": 0}
{"root": 38, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 64, "eng-F": 1, "eng-O": 1, "eng-R": 17, "patterns": 162, "sym": 2, "to-engine": 162}, 0, {}, 17]], "open17": 0}
{"root": 42, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 113, "eng-F": 4, "eng-O": 1, "eng-R": 37, "patterns": 155, "sym": 5, "to-engine": 155}, 0, {}, 37]], "open17": 0}
{"root": 46, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"eng-E": 69, "eng-F": 1, "eng-O": 2, "eng-R": 21, "patterns": 170, "sym": 3, "to-engine": 170}, 0, {}, 21]], "open17": 0}
{"root": 50, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"eng-E": 61, "eng-F": 2, "eng-R": 17, "patterns": 158, "sym": 2, "to-engine": 158}, 0, {}, 17]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.05, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106, "sym": 1}, 0, {}, 2]], "open17": 0}
{"root": 58, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 194, "R": 16, "patterns": 210}, 0, {}, 16]], "open17": 0}
{"root": 62, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 29, "eng-F": 2, "eng-R": 9, "patterns": 76, "sym": 2, "to-engine": 76}, 0, {}, 9]], "open17": 0}
{"root": 66, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 39, "eng-F": 1, "eng-R": 18, "patterns": 109, "sym": 1, "to-engine": 109}, 0, {}, 18]], "open17": 0}
{"root": 70, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 30, "eng-F": 1, "eng-R": 4, "patterns": 113, "sym": 1, "to-engine": 113}, 0, {}, 4]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 83, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 204, "F": 3, "R": 15, "patterns": 222, "sym": 3}, 0, {}, 15]], "open17": 0}
{"root": 87, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 141, "R": 10, "patterns": 151}, 0, {}, 10]], "open17": 0}
{"root": 91, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "R": 14, "patterns": 160}, 0, {}, 14]], "open17": 0}
{"root": 95, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 23, "eng-R": 5, "patterns": 56, "to-engine": 56}, 0, {}, 5]], "open17": 0}
{"root": 99, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 154, "F": 2, "R": 17, "patterns": 173, "sym": 2}, 0, {}, 17]], "open17": 0}
{"root": 103, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 194, "F": 2, "R": 18, "patterns": 214, "sym": 2}, 0, {}, 18]], "open17": 0}
{"root": 107, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 211, "F": 2, "R": 15, "patterns": 228, "sym": 2}, 0, {}, 15]], "open17": 0}
{"root": 112, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 134, "F": 1, "R": 16, "patterns": 151, "sym": 1}, 0, {}, 16]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}, 1]], "open17": 0}
{"root": 120, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 125, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 119, "R": 11, "patterns": 130}, 0, {}, 11]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 9, "patterns": 91}, 0, {}, 9]], "open17": 0}
{"root": 134, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 134, "F": 1, "R": 18, "patterns": 153, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 139, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 247, "F": 1, "R": 33, "patterns": 281, "sym": 1}, 0, {}, 33]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 188, "R": 17, "patterns": 205}, 0, {}, 17]], "open17": 0}
{"root": 147, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 87, "R": 8, "patterns": 95}, 0, {}, 8]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 160, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "F": 1, "R": 4, "patterns": 85, "sym": 1}, 0, {}, 4]], "open17": 0}
{"root": 164, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 102, "eng-R": 5, "patterns": 107, "to-engine": 107}, 0, {}, 5]], "open17": 0}
{"root": 168, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}, 8]], "open17": 0}
{"root": 173, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}, 8]], "open17": 0}
{"root": 182, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 4, "patterns": 57}, 0, {}, 4]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 137, "F": 1, "R": 11, "patterns": 149, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 191, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 20, "eng-R": 7, "patterns": 54, "to-engine": 54}, 0, {}, 7]], "open17": 0}
{"root": 196, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"eng-E": 144, "eng-R": 17, "patterns": 161, "to-engine": 161}, 0, {}, 17]], "open17": 0}
{"root": 200, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 68, "R": 7, "patterns": 75}, 0, {}, 7]], "open17": 0}
{"root": 204, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}, 11]], "open17": 0}
{"root": 208, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 193, "F": 1, "R": 22, "patterns": 216, "sym": 1}, 0, {}, 22]], "open17": 0}
{"root": 212, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 187, "F": 1, "R": 11, "patterns": 199, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 130, "F": 1, "R": 9, "patterns": 140, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 220, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 27, "eng-R": 21, "patterns": 190, "to-engine": 190}, 0, {}, 21]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}, 7]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 142, "R": 14, "patterns": 156}, 0, {}, 7]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}, 1]], "open17": 0}
{"root": 238, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 180, "R": 20, "patterns": 200}, 0, {}, 20]], "open17": 0}
{"root": 242, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "F": 1, "R": 11, "patterns": 129, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 246, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 128, "F": 1, "R": 12, "patterns": 141, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 250, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 254, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 155, "R": 26, "patterns": 181}, 0, {}, 14]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 182, "F": 1, "R": 21, "patterns": 204, "sym": 1}, 0, {}, 21]], "open17": 0}
{"root": 264, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 185, "F": 2, "R": 14, "patterns": 201, "sym": 1}, 1, {"F": 1}, 14], [14, {"E": 1174, "F": 7, "R": 77, "patterns": 1258, "subset-fail": 57}, 0, {}, 27]], "open17": 0}
{"root": 268, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "F": 1, "R": 11, "patterns": 153, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 274, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 2.26, "levels": [[13, {"eng-E": 69, "eng-F": 11, "eng-O": 2, "eng-R": 22, "patterns": 203, "sym": 12, "to-engine": 203}, 1, {"O": 1}, 22], [14, {"eng-E": 715, "eng-F": 22, "eng-O": 12, "eng-R": 107, "patterns": 1345, "subset-fail": 489, "sym": 34, "to-engine": 856}, 0, {}, 107]], "open17": 0}
{"root": 280, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 110, "R": 7, "patterns": 117}, 0, {}, 7]], "open17": 0}
{"root": 285, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 61, "F": 1, "R": 10, "patterns": 72, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 290, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 192, "F": 2, "R": 14, "patterns": 208, "sym": 2}, 0, {}, 14]], "open17": 0}
{"root": 294, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 18, "patterns": 101, "sym": 2, "to-engine": 101}, 0, {}, 18]], "open17": 0}
{"root": 298, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 5, "patterns": 113}, 0, {}, 5]], "open17": 0}
{"root": 307, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 53, "eng-R": 16, "patterns": 69, "to-engine": 69}, 0, {}, 16]], "open17": 0}
{"root": 313, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}, 9]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}, 7]], "open17": 0}
{"root": 321, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 326, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 135, "F": 1, "R": 8, "patterns": 144}, 1, {"F": 1}, 8], [14, {"E": 1324, "F": 5, "R": 73, "patterns": 1402, "subset-fail": 49}, 0, {}, 29]], "open17": 0}
{"root": 330, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 181, "R": 19, "patterns": 200}, 0, {}, 19]], "open17": 0}
{"root": 334, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 15, "patterns": 130}, 0, {}, 15]], "open17": 0}
{"root": 338, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}, 12]], "open17": 0}
{"root": 342, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}, 14]], "open17": 0}
{"root": 346, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 134, "R": 12, "patterns": 146}, 0, {}, 12]], "open17": 0}
{"root": 352, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 188, "R": 19, "patterns": 207}, 0, {}, 19]], "open17": 0}
{"root": 356, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 360, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 59, "R": 5, "patterns": 64}, 0, {}, 5]], "open17": 0}
{"root": 364, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 368, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}, 10]], "open17": 0}
{"root": 372, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "F": 1, "R": 4, "patterns": 107, "sym": 1}, 0, {}, 4]], "open17": 0}
{"root": 376, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 148, "F": 2, "R": 9, "patterns": 159, "sym": 1}, 1, {"F": 1}, 9], [14, {"E": 1271, "F": 8, "R": 55, "patterns": 1334, "subset-fail": 47, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 381, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 151, "R": 11, "patterns": 162}, 0, {}, 11]], "open17": 0}
{"root": 385, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 13, "patterns": 109}, 0, {}, 13]], "open17": 0}
{"root": 389, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 11, "patterns": 151}, 0, {}, 11]], "open17": 0}
{"root": 394, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 398, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 13, "patterns": 154}, 0, {}, 13]], "open17": 0}
{"root": 403, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 53, "eng-R": 9, "patterns": 62, "to-engine": 62}, 0, {}, 9]], "open17": 0}
{"root": 407, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 32, "eng-F": 2, "eng-R": 18, "patterns": 101, "sym": 2, "to-engine": 101}, 0, {}, 18]], "open17": 0}
{"root": 411, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.39, "levels": [[13, {"eng-E": 54, "eng-F": 4, "eng-R": 28, "patterns": 164, "sym": 3, "to-engine": 164}, 1, {"F": 1}, 28], [14, {"E": 975, "F": 4, "R": 56, "patterns": 1035, "subset-fail": 36}, 0, {}, 12]], "open17": 0}
{"root": 415, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"eng-E": 81, "eng-F": 2, "eng-R": 26, "patterns": 109, "to-engine": 109}, 2, {"F": 2}, 26], [14, {"E": 2334, "F": 6, "R": 135, "patterns": 2475, "subset-fail": 129}, 0, {}, 12]], "open17": 0}
{"root": 419, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 25, "eng-R": 10, "patterns": 70, "to-engine": 70}, 0, {}, 10]], "open17": 0}
{"root": 557, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 86, "R": 12, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 655, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 59, "R": 19, "patterns": 78}, 0, {}, 11]], "open17": 0}
{"root": 781, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "F": 1, "R": 15, "patterns": 158, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 796, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.43, "levels": [[13, {"eng-E": 142, "eng-R": 20, "patterns": 162, "to-engine": 162}, 0, {}, 20]], "open17": 0}
{"root": 804, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 18, "patterns": 158}, 0, {}, 18]], "open17": 0}
{"root": 808, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "R": 17, "patterns": 157}, 0, {}, 17]], "open17": 0}
{"root": 819, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 137, "F": 2, "R": 11, "patterns": 150, "sym": 2}, 0, {}, 11]], "open17": 0}
{"root": 824, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 838, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "F": 1, "R": 15, "patterns": 157, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 842, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 62, "R": 14, "patterns": 76}, 0, {}, 14]], "open17": 0}
{"root": 911, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.39, "levels": [[13, {"eng-E": 207, "eng-F": 1, "eng-R": 14, "patterns": 222, "sym": 1, "to-engine": 222}, 0, {}, 14]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 203, "F": 2, "R": 16, "patterns": 221, "sym": 2}, 0, {}, 16]], "open17": 0}
{"root": 919, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 203, "R": 17, "patterns": 220}, 0, {}, 17]], "open17": 0}
{"root": 923, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 206, "R": 15, "patterns": 221}, 0, {}, 15]], "open17": 0}
{"root": 927, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 204, "R": 16, "patterns": 220}, 0, {}, 16]], "open17": 0}
{"root": 931, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 199, "F": 1, "R": 17, "patterns": 217, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 950, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}, 0]], "open17": 0}
{"root": 954, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}, 2]], "open17": 0}
{"root": 964, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 969, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 202, "R": 16, "patterns": 218}, 0, {}, 16]], "open17": 0}
{"root": 973, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}, 2]], "open17": 0}
{"root": 979, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}, 4]], "open17": 0}
{"root": 987, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 11, "patterns": 108}, 0, {}, 6]], "open17": 0}
{"root": 992, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 12, "patterns": 107}, 0, {}, 12]], "open17": 0}
{"root": 1000, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 152, "R": 50, "patterns": 202}, 0, {}, 9]], "open17": 0}
{"root": 1007, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 1012, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.53, "levels": [[13, {"eng-E": 61, "eng-F": 8, "eng-R": 41, "patterns": 216, "sym": 7, "to-engine": 216}, 1, {"F": 1}, 41], [14, {"E": 903, "F": 7, "R": 61, "patterns": 971, "subset-fail": 35, "sym": 2}, 1, {"F": 1}, 30], [15, {"E": 977, "R": 6, "patterns": 983, "subset-fail": 5}, 0, {}, 1]], "open17": 0}
{"root": 1024, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}, 4]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 66, "F": 1, "R": 4, "patterns": 71}, 1, {"F": 1}, 4], [14, {"E": 506, "F": 9, "R": 56, "patterns": 571, "subset-fail": 49}, 0, {}, 16]], "open17": 0}
{"root": 1032, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 106, "R": 6, "patterns": 112}, 0, {}, 6]], "open17": 0}
{"root": 1036, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 102, "F": 1, "R": 6, "patterns": 109, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 1040, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}, 4]], "open17": 0}
{"root": 1044, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 9, "patterns": 147}, 0, {}, 9]], "open17": 0}
{"root": 1048, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 149, "R": 4, "patterns": 153}, 0, {}, 4]], "open17": 0}
{"root": 1052, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 151, "R": 10, "patterns": 161}, 0, {}, 10]], "open17": 0}
{"root": 1056, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}, 5]], "open17": 0}
{"root": 1061, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "F": 1, "R": 10, "patterns": 160, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 1066, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1072, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "R": 19, "patterns": 160}, 0, {}, 19]], "open17": 0}
{"root": 1076, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 151, "R": 7, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 152, "R": 7, "patterns": 159}, 0, {}, 7]], "open17": 0}
{"root": 1084, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}, 10]], "open17": 0}
{"root": 1088, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}, 16]], "open17": 0}
{"root": 1092, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 16, "patterns": 156}, 0, {}, 16]], "open17": 0}
{"root": 1098, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}, 5]], "open17": 0}
{"root": 1104, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 3, "patterns": 151}, 0, {}, 3]], "open17": 0}
{"root": 1108, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}, 7]], "open17": 0}
{"root": 1113, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 151, "R": 12, "patterns": 163}, 0, {}, 12]], "open17": 0}
{"root": 1117, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 106, "F": 1, "R": 2, "patterns": 109, "sym": 1}, 0, {}, 2]], "open17": 0}
{"root": 1121, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 145, "F": 1, "R": 13, "patterns": 159, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 1125, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1129, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}, 11]], "open17": 0}
{"root": 1133, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"eng-E": 103, "eng-R": 9, "patterns": 112, "to-engine": 112}, 0, {}, 9]], "open17": 0}
{"root": 1137, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1141, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}, 8]], "open17": 0}
{"root": 1146, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}, 8], [14, {"E": 1279, "F": 10, "R": 43, "patterns": 1332, "subset-fail": 31, "sym": 1}, 0, {}, 21]], "open17": 0}
{"root": 1151, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 14, "patterns": 144}, 0, {}, 14]], "open17": 0}
{"root": 1155, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 11, "patterns": 142}, 0, {}, 11]], "open17": 0}
{"root": 1159, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 1163, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1167, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 1172, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 9, "patterns": 103}, 0, {}, 9]], "open17": 0}
{"root": 1176, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 136, "F": 1, "R": 12, "patterns": 149}, 1, {"F": 1}, 12], [14, {"E": 1254, "F": 11, "R": 34, "patterns": 1299, "subset-fail": 35}, 0, {}, 10]], "open17": 0}
{"root": 1180, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 63, "R": 4, "patterns": 67}, 0, {}, 4]], "open17": 0}
{"root": 1184, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}, 8]], "open17": 0}
{"root": 1188, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1192, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "F": 1, "R": 8, "patterns": 109, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 1197, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1201, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 139, "R": 5, "patterns": 144}, 0, {}, 5]], "open17": 0}
{"root": 1205, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 6, "patterns": 68}, 0, {}, 6]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 8, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1214, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 134, "F": 2, "R": 11, "patterns": 147, "sym": 1}, 1, {"F": 1}, 11], [14, {"E": 898, "F": 11, "R": 40, "patterns": 949, "subset-fail": 27, "sym": 2}, 0, {}, 22]], "open17": 0}
{"root": 1218, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}, 4]], "open17": 0}
{"root": 1222, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 142, "R": 11, "patterns": 153}, 0, {}, 11]], "open17": 0}
{"root": 1226, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1230, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1234, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1238, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 8, "patterns": 148}, 0, {}, 8]], "open17": 0}
{"root": 1242, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}, 4]], "open17": 0}
{"root": 1246, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 141, "eng-R": 8, "patterns": 149, "to-engine": 149}, 0, {}, 8]], "open17": 0}
{"root": 1250, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}, 6]], "open17": 0}
{"root": 1254, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 128, "F": 1, "R": 19, "patterns": 148}, 1, {"F": 1}, 19], [14, {"E": 1222, "F": 11, "R": 56, "patterns": 1289, "subset-fail": 42}, 0, {}, 25]], "open17": 0}
{"root": 1258, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1262, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 17, "patterns": 148}, 0, {}, 17]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 60, "R": 8, "patterns": 68}, 0, {}, 8]], "open17": 0}
{"root": 1270, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1274, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.08, "levels": [[13, {"eng-E": 140, "eng-O": 1, "eng-R": 5, "patterns": 146, "to-engine": 146}, 1, {"O": 1}, 5], [14, {"eng-E": 598, "eng-R": 2, "patterns": 1236, "subset-fail": 636, "to-engine": 600}, 0, {}, 2]], "open17": 0}
{"root": 1278, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1282, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 143, "eng-R": 7, "patterns": 150, "to-engine": 150}, 0, {}, 7]], "open17": 0}
{"root": 1286, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1290, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}, 9]], "open17": 0}
{"root": 1294, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1298, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 91, "R": 6, "patterns": 97}, 0, {}, 6]], "open17": 0}
{"root": 1302, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 102, "R": 3, "patterns": 105}, 0, {}, 3]], "open17": 0}
{"root": 1306, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1310, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 137, "R": 7, "patterns": 144}, 0, {}, 7]], "open17": 0}
{"root": 1314, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1318, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 3, "patterns": 100}, 0, {}, 3]], "open17": 0}
{"root": 1323, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}, 1]], "open17": 0}
{"root": 1328, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}, 3]], "open17": 0}
{"root": 1332, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 188, "R": 12, "patterns": 200}, 0, {}, 12]], "open17": 0}
{"root": 1337, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}, 7]], "open17": 0}
{"root": 1341, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 192, "F": 1, "R": 12, "patterns": 205, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 1345, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 2, "patterns": 101}, 0, {}, 2]], "open17": 0}
{"root": 1352, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 64, "R": 3, "patterns": 67}, 0, {}, 3]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 143, "R": 7, "patterns": 150}, 0, {}, 7]], "open17": 0}
{"root": 1360, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 191, "R": 16, "patterns": 207}, 0, {}, 16]], "open17": 0}
{"root": 1364, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1368, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}, 3]], "open17": 0}
{"root": 1373, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 64, "R": 2, "patterns": 66}, 0, {}, 2]], "open17": 0}
{"root": 1377, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1381, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 184, "R": 20, "patterns": 204}, 0, {}, 10]], "open17": 0}
{"root": 1385, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1544, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}, 20]], "open17": 0}
{"root": 1577, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 37, "eng-R": 2, "patterns": 39, "to-engine": 39}, 0, {}, 2]], "open17": 0}
{"root": 1581, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 55, "R": 3, "patterns": 58}, 0, {}, 3]], "open17": 0}
{"root": 1585, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 14, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 2001, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 19, "patterns": 98}, 0, {}, 19]], "open17": 0}
{"root": 2130, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 76, "R": 19, "patterns": 95}, 0, {}, 19]], "open17": 0}
{"root": 2213, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 152, "F": 4, "R": 26, "patterns": 182, "sym": 3}, 0, {}, 13]], "open17": 0}
{"root": 2730, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 178, "F": 2, "R": 23, "patterns": 203, "sym": 1}, 1, {"F": 1}, 23], [14, {"E": 1015, "F": 7, "R": 72, "patterns": 1094, "subset-fail": 34, "sym": 1}, 0, {}, 44]], "open17": 0}
{"root": 2866, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 4]], "open17": 0}
{"root": 2912, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 15, "patterns": 105}, 0, {}, 15]], "open17": 0}
{"root": 2960, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 176, "F": 4, "R": 22, "patterns": 202, "sym": 2}, 2, {"F": 2}, 22], [14, {"E": 1821, "F": 22, "R": 133, "patterns": 1976, "subset-fail": 87, "sym": 1}, 0, {}, 67]], "open17": 0}
{"root": 3041, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 101, "F": 3, "R": 21, "patterns": 125, "sym": 3}, 0, {}, 21]], "open17": 0}
{"root": 3673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.39, "levels": [[13, {"E": 124, "F": 1, "R": 17, "patterns": 142}, 1, {"F": 1}, 17], [14, {"E": 882, "F": 9, "R": 62, "patterns": 953, "subset-fail": 42}, 1, {"F": 1}, 28], [15, {"E": 1210, "R": 16, "patterns": 1226, "subset-fail": 14}, 0, {}, 2]], "open17": 0}
{"root": 4174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 4197, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.33, "levels": [[13, {"E": 128, "F": 1, "R": 17, "patterns": 146}, 1, {"F": 1}, 17], [14, {"E": 879, "F": 9, "R": 44, "patterns": 932, "subset-fail": 31}, 1, {"F": 1}, 21], [15, {"E": 508, "R": 11, "patterns": 519, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 4245, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 62, "R": 7, "patterns": 69}, 0, {}, 7]], "open17": 0}
{"root": 4639, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 84, "R": 9, "patterns": 93}, 0, {}, 9]], "open17": 0}
{"root": 4709, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 62, "eng-R": 3, "patterns": 65, "to-engine": 65}, 0, {}, 3]], "open17": 0}
{"root": 4714, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4733, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 71, "eng-R": 5, "patterns": 76, "to-engine": 76}, 0, {}, 5]], "open17": 0}
{"root": 4738, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 71, "eng-R": 4, "patterns": 75, "to-engine": 75}, 0, {}, 4]], "open17": 0}
{"root": 4745, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 6, "patterns": 63}, 0, {}, 6]], "open17": 0}
{"root": 4749, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 94, "F": 1, "R": 10, "patterns": 105, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 4753, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 10, "patterns": 105}, 0, {}, 10]], "open17": 0}
{"root": 4757, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 62, "eng-R": 4, "patterns": 66, "to-engine": 66}, 0, {}, 4]], "open17": 0}
{"root": 4761, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 8]], "open17": 0}
{"root": 4829, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}, 4]], "open17": 0}
{"root": 4833, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 4943, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 54, "F": 1, "R": 5, "patterns": 60, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 5095, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 105, "F": 1, "R": 8, "patterns": 114, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 5168, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"eng-E": 102, "eng-R": 13, "patterns": 115, "to-engine": 115}, 0, {}, 13]], "open17": 0}
{"root": 5172, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}, 8]], "open17": 0}
{"root": 5191, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 11, "patterns": 99}, 0, {}, 11]], "open17": 0}
{"root": 5197, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 101, "R": 13, "patterns": 114}, 0, {}, 13]], "open17": 0}
{"root": 5201, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 61, "eng-R": 8, "patterns": 69, "to-engine": 69}, 0, {}, 8]], "open17": 0}
{"root": 5428, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 1]], "open17": 0}
{"root": 5637, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 49, "R": 4, "patterns": 53}, 0, {}, 4]], "open17": 0}
{"root": 5691, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 17, "eng-R": 1, "patterns": 132, "to-engine": 132}, 0, {}, 1]], "open17": 0}
{"root": 5764, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"eng-E": 70, "eng-R": 2, "patterns": 72, "to-engine": 72}, 0, {}, 2]], "open17": 0}
{"root": 5768, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"eng-E": 34, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 5818, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}, 1]], "open17": 0}
{"root": 5840, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}, 2]], "open17": 0}
{"root": 5890, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}, 11]], "open17": 0}
{"root": 5923, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6119, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 6356, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 63, "R": 5, "patterns": 68}, 0, {}, 5]], "open17": 0}
{"root": 6528, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6532, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6536, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 7571, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.71, "levels": [[13, {"E": 144, "F": 6, "R": 32, "patterns": 182}, 2, {"F": 2}, 10], [14, {"E": 1419, "F": 26, "R": 133, "patterns": 1578, "subset-fail": 71}, 3, {"F": 3}, 68], [15, {"E": 2228, "R": 36, "patterns": 2264, "subset-fail": 34}, 0, {}, 1]], "open17": 0}
{"root": 12510, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.38, "levels": [[13, {"E": 95, "F": 2, "R": 33, "patterns": 130}, 2, {"F": 2}, 17], [14, {"E": 1212, "F": 13, "R": 130, "patterns": 1355, "subset-fail": 77}, 1, {"F": 1}, 33], [15, {"E": 904, "F": 2, "R": 8, "patterns": 914, "subset-fail": 10}, 0, {}, 0]], "open17": 0}
{"root": 13497, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.35, "levels": [[13, {"E": 109, "F": 5, "R": 14, "patterns": 128, "sym": 1}, 2, {"F": 2}, 5], [14, {"E": 1201, "F": 17, "R": 100, "patterns": 1318, "subset-fail": 50, "sym": 1}, 1, {"F": 1}, 24], [15, {"E": 894, "F": 2, "R": 18, "patterns": 914, "subset-fail": 8}, 0, {}, 3]], "open17": 0}
{"root": 20764, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.27, "levels": [[13, {"E": 44, "F": 1, "R": 6, "patterns": 51}, 1, {"F": 1}, 3], [14, {"E": 391, "F": 11, "R": 52, "patterns": 454, "subset-fail": 32}, 2, {"F": 2}, 14], [15, {"E": 1130, "F": 2, "R": 30, "patterns": 1162, "subset-fail": 18}, 0, {}, 7]], "open17": 0}
{"root": 22228, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.03, "levels": [[13, {"E": 54, "R": 6, "patterns": 60}, 0, {}, 3]], "open17": 0}
{"root": 22882, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 3, "eng-R": 1, "patterns": 60, "to-engine": 60}, 0, {}, 1]], "open17": 0}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p3of4.final.json <==
[]

==> anc/gst1718_computation/gtree/sym_nu4_b44_p3of4.nodes.jsonl <==
{"root": 23, "n": 13, "g6": "T?????????????poDQ?BO?h?@SAoWD`C?CY?", "st": "O", "vs": [7]}
{"root": 23, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?@GO@Sa???w?", "st": "F", "vs": [7, 8]}
{"root": 23, "n": 14, "g6": "W???????????????Ww@S_?Y?Ac?AgAoWAoa?GOO?PA??bW?", "st": "F", "vs": [7, 8]}
{"root": 104, "n": 13, "g6": "U?????????????}??w@B_AQ?Qg?aGCHG@CY?A`_?", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "U?????????????}?Ak@E__M?_c?Og?_W?HI?P`_?", "st": "O", "vs": [7]}
{"root": 265, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 275, "n": 13, "g6": "U?????????????}?@WCK_Gi?GW?PG@Ag@Da?CB_?", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "U?????????????}?AWAI_AIAAWCBG?Og?ea?CB_?", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?W?fA?OD_?", "st": "F", "vs": [7]}
{"root": 377, "n": 13, "g6": "U?????????????}?Ok?TOGU?PC@@G?Og?UQ?OB_?", "st": "F", "vs": [7]}
{"root": 386, "n": 13, "g6": "U?????????????}?O[@A_HI?OW?iGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 391, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?g?fA?OB_?", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[@@_OaAAC?Ig?PW?Oa?Ac_CAS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S__QAAC?Ig?PW?PA?GK_ACS??", "st": "F", "vs": [7]}
{"root": 416, "n": 13, "g6": "V?????????????~??[?S_OaAAC?Ig?PW?QA?GK_CAS??", "st": "F", "vs": [7]}
{"root": 421, "n": 13, "g6": "V?????????????~??[CA_GaAAC?Hg?QW@@A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "V?????????????RODSCb?Sc?sG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?cG?@g?@K?gW_?WK??", "st": "F", "vs": [7]}
{"root": 858, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?WG?@g?@K?gW_?cK??", "st": "F", "vs": [7]}
{"root": 858, "n": 14, "g6": "W???????????????JGAL?LC?iG?@g?AWA`a?B@_E?q?AOg?", "st": "F", "vs": [7, 7]}
{"root": 916, "n": 13, "g6": "V?????????????QOBCAC__SAGGA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "V?????????????F?QWAT?HWBCG?@oB_G?AS?iC_?A[??", "st": "F", "vs": [7]}
{"root": 936, "n": 13, "g6": "Y?????????????coHS@J?iCBCG?@oB_G?AS??R??wC??IO??a_??H_??", "st": "F", "vs": [7]}
{"root": 936, "n": 14, "g6": "W???????????????B_Ce?Qg?d_?@oB_GAgQ??R_EGQ??Qg?", "st": "F", "vs": [7, 7]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS?iC_?A[?B_G??SO??aO??Cg??", "st": "F", "vs": [7, 7]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS??R??wC??IO??H_?iCO??PW??", "st": "F", "vs": [7, 8]}
{"root": 936, "n": 14, "g6": "Z???????????????QWAT?HWAgOEGOB_G?AS??R??Ac??PO??H_??MO?B_W??", "st": "F", "vs": [7, 8]}
{"root": 1063, "n": 13, "g6": "X?????????????_oGKAC_PA?igC?oAOGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?OS@?g?Oo@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1093, "n": 13, "g6": "V?????????????R?OoCQ?Ag@@OA@O@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 1093, "n": 14, "g6": "W???????????????H_CQ?Ag@@OA@O@Hg?RK?{?_CKA?@BW?", "st": "F", "vs": [7, 8]}
{"root": 1142, "n": 13, "g6": "V?????????????`_Gg?Q_BA@?WCOG@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 1142, "n": 14, "g6": "W???????????????OoAI?AS?KGCOG@Hg?RK?{?_A?q?@SW?", "st": "F", "vs": [7, 8]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@QA@_BA@@GCOG@Ig?Qk?{?_?RC??", "st": "F", "vs": [7]}
{"root": 1168, "n": 13, "g6": "V?????????????`_@KA@_BA@@GCOG@Ig?Qk?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1251, "n": 13, "g6": "V?????????????J?GoCH?Aa@?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 1251, "n": 14, "g6": "W???????????????D_AK?`G?IGCOG@FG?S[?{?_A@Q?@IW?", "st": "O", "vs": [7, 8]}
{"root": 1263, "n": 13, "g6": "V?????????????J?GoAA__a?HGCOG@FG?S[?{?_?Pc??", "st": "F", "vs": [7]}
{"root": 1263, "n": 14, "g6": "X???????????????D_AA__aAGC@FG?gwBoA?AK_AKA?@HG??@o?", "st": "F", "vs": [7, 8]}
{"root": 1333, "n": 13, "g6": "V?????????????P_HGCI?AcA?WCOG@Hg?RK?{?_?PS??", "st": "F", "vs": [7]}
{"root": 1333, "n": 14, "g6": "W???????????????HGCI?AcA?WCOG@Hg?RK?{?_AKA?@DW?", "st": "F", "vs": [7, 8]}
{"root": 1338, "n": 13, "g6": "V?????????????P_HGCB?`A?GgCOG@Hg?RK?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 1338, "n": 14, "g6": "Y???????????????GoAQ?_WACG?POCOG?cs?Cr?F_C??gG?CGO?Aco??", "st": "F", "vs": [7, 8]}
{"root": 1573, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 2970, "n": 13, "g6": "W?????????????}??w?b?Gc?HOC@_?cO@CS?_R?@HS?@Oo?", "st": "F", "vs": [7]}
{"root": 3851, "n": 13, "g6": "W?????????????}?@S?Q_`a?`G?gG@@G@AS?AB?AJC?ABO?", "st": "F", "vs": [7]}
{"root": 4198, "n": 13, "g6": "W?????????????}?Gw?S_DA?Gg?QGA@G?OS?_b?CHc?CHO?", "st": "F", "vs": [7]}
{"root": 4198, "n": 14, "g6": "X???????????????^?AM?Ac?SG?PO?QG@?c?_b?CHc?AAg?GQo?", "st": "F", "vs": [7, 8]}
{"root": 4734, "n": 13, "g6": "X?????????????~??[?`_AQ?_gCCo?KGA@C?CB??cC?GIO?AH_?", "st": "F", "vs": [7]}
{"root": 6191, "n": 13, "g6": "W?????????????}?Oq?Q_Oq?Gg?_o?cG@?c?_B??jC?CAo?", "st": "F", "vs": [7]}
{"root": 14850, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 22350, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/gtree/sym_nu4_b44_p3of4.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.28, "levels": [[13, {"eng-E": 10, "eng-F": 3, "eng-R": 18, "patterns": 168, "sym": 3, "to-engine": 168}, 0, {}, 18]], "open17": 0}
{"root": 7, "kind": "O", "mult": {"2": 24, "3": 4, "5": 3}, "time": 0.87, "levels": [[13, {"eng-E": 13, "eng-F": 12, "eng-O": 6, "eng-R": 69, "patterns": 183, "sym": 18, "to-engine": 183}, 0, {}, 69]], "open17": 0}
{"root": 11, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"eng-E": 38, "eng-F": 1, "eng-O": 1, "eng-R": 11, "patterns": 100, "sym": 2, "to-engine": 100}, 0, {}, 11]], "open17": 0}
{"root": 15, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.46, "levels": [[13, {"eng-E": 122, "eng-F": 7, "eng-O": 3, "eng-R": 40, "patterns": 172, "sym": 10, "to-engine": 172}, 0, {}, 40]], "open17": 0}
{"root": 19, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.3, "levels": [[13, {"eng-E": 59, "eng-F": 3, "eng-O": 2, "eng-R": 16, "patterns": 159, "sym": 5, "to-engine": 159}, 0, {}, 16]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.31, "levels": [[13, {"eng-E": 156, "eng-F": 8, "eng-O": 2, "eng-R": 64, "patterns": 230, "sym": 9, "to-engine": 230}, 1, {"O": 1}, 64], [14, {"eng-E": 1041, "eng-F": 18, "eng-O": 2, "eng-R": 153, "patterns": 1977, "subset-fail": 763, "sym": 18, "to-engine": 1214}, 2, {"F": 2}, 153], [15, {"E": 3503, "F": 2, "R": 31, "patterns": 3536, "subset-fail": 30}, 0, {}, 3]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 130, "eng-F": 6, "eng-O": 2, "eng-R": 32, "patterns": 170, "sym": 8, "to-engine": 170}, 0, {}, 32]], "open17": 0}
{"root": 31, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.45, "levels": [[13, {"eng-E": 127, "eng-F": 3, "eng-O": 3, "eng-R": 37, "patterns": 170, "sym": 6, "to-engine": 170}, 0, {}, 37]], "open17": 0}
{"root": 35, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 82, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 117, "sym": 4, "to-engine": 117}, 0, {}, 31]], "open17": 0}
{"root": 39, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.29, "levels": [[13, {"eng-E": 60, "eng-F": 2, "eng-O": 1, "eng-R": 18, "patterns": 159, "sym": 3, "to-engine": 159}, 0, {}, 18]], "open17": 0}
{"root": 43, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"eng-E": 112, "eng-F": 3, "eng-O": 1, "eng-R": 31, "patterns": 147, "sym": 4, "to-engine": 147}, 0, {}, 31]], "open17": 0}
{"root": 47, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.11, "levels": [[13, {"eng-E": 18, "eng-R": 6, "patterns": 80, "to-engine": 80}, 0, {}, 6]], "open17": 0}
{"root": 51, "kind": "O", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.14, "levels": [[13, {"eng-E": 55, "eng-F": 1, "eng-R": 11, "patterns": 109, "sym": 1, "to-engine": 109}, 0, {}, 11]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.04, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 275, "F": 2, "R": 22, "patterns": 299, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"eng-E": 68, "eng-F": 2, "eng-O": 1, "eng-R": 58, "patterns": 256, "sym": 3, "to-engine": 256}, 0, {}, 58]], "open17": 0}
{"root": 67, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"eng-E": 40, "eng-F": 1, "eng-R": 15, "patterns": 109, "sym": 1, "to-engine": 109}, 0, {}, 15]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"eng-E": 7, "patterns": 42, "to-engine": 42}, 0, {}, 0]], "open17": 0}
{"root": 79, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "F": 2, "R": 11, "patterns": 139, "sym": 2}, 0, {}, 11]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 207, "F": 2, "R": 16, "patterns": 225, "sym": 2}, 0, {}, 16]], "open17": 0}
{"root": 88, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148, "sym": 2}, 0, {}, 13]], "open17": 0}
{"root": 92, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 146, "F": 1, "R": 13, "patterns": 160, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 96, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 259, "F": 3, "R": 25, "patterns": 287, "sym": 3}, 0, {}, 25]], "open17": 0}
{"root": 100, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 184, "F": 2, "R": 17, "patterns": 203, "sym": 2}, 0, {}, 17]], "open17": 0}
{"root": 104, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 194, "F": 2, "R": 14, "patterns": 210, "sym": 1}, 1, {"F": 1}, 14], [14, {"E": 1381, "F": 7, "R": 75, "patterns": 1463, "subset-fail": 47}, 0, {}, 35]], "open17": 0}
{"root": 108, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 203, "F": 3, "R": 16, "patterns": 222, "sym": 2}, 0, {}, 8]], "open17": 0}
{"root": 113, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 133, "F": 1, "R": 11, "patterns": 145, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 117, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 83, "F": 1, "R": 2, "patterns": 86, "sym": 1}, 0, {}, 1]], "open17": 0}
{"root": 121, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}, 0]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}, 6]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 5, "patterns": 95}, 0, {}, 5]], "open17": 0}
{"root": 135, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 187, "F": 1, "R": 18, "patterns": 206, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 140, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"eng-E": 143, "eng-R": 10, "patterns": 289, "to-engine": 289}, 0, {}, 10]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 188, "R": 24, "patterns": 212}, 0, {}, 24]], "open17": 0}
{"root": 148, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 82, "F": 1, "R": 5, "patterns": 88, "sym": 1}, 0, {}, 5]], "open17": 0}
{"root": 153, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}, 5]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 94, "F": 1, "R": 6, "patterns": 101, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 161, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 2.56, "levels": [[13, {"eng-E": 200, "eng-O": 1, "eng-R": 15, "patterns": 216, "to-engine": 216}, 1, {"O": 1}, 15], [14, {"eng-E": 971, "eng-R": 33, "patterns": 1418, "subset-fail": 414, "to-engine": 1004}, 0, {}, 33]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 169, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}, 9]], "open17": 0}
{"root": 174, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 178, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"eng-E": 69, "eng-R": 6, "patterns": 148, "to-engine": 148}, 0, {}, 6]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 58, "R": 5, "patterns": 63}, 0, {}, 5]], "open17": 0}
{"root": 187, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "F": 1, "R": 6, "patterns": 93, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 192, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"eng-E": 142, "eng-O": 1, "eng-R": 10, "patterns": 153, "sym": 1, "to-engine": 153}, 0, {}, 10]], "open17": 0}
{"root": 197, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"eng-E": 9, "eng-R": 3, "patterns": 40, "to-engine": 40}, 0, {}, 3]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}, 15]], "open17": 0}
{"root": 205, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 191, "F": 1, "R": 17, "patterns": 209, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 118, "F": 3, "R": 14, "patterns": 135, "sym": 3}, 0, {}, 14]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 15, "patterns": 140}, 0, {}, 15]], "open17": 0}
{"root": 217, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 165, "F": 2, "R": 22, "patterns": 189, "sym": 2}, 0, {}, 22]], "open17": 0}
{"root": 221, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 140, "R": 12, "patterns": 152}, 0, {}, 6]], "open17": 0}
{"root": 225, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}, 11]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}, 3]], "open17": 0}
{"root": 235, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}, 16]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 180, "F": 1, "R": 19, "patterns": 200, "sym": 1}, 0, {}, 19]], "open17": 0}
{"root": 243, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}, 10]], "open17": 0}
{"root": 247, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 194, "F": 1, "R": 20, "patterns": 215, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 251, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}, 10]], "open17": 0}
{"root": 255, "kind": "O", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"eng-E": 105, "eng-F": 1, "eng-R": 6, "patterns": 215, "sym": 1, "to-engine": 215}, 0, {}, 6]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}, 17]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}, 10], [14, {"E": 1225, "F": 8, "R": 71, "patterns": 1304, "subset-fail": 55}, 0, {}, 24]], "open17": 0}
{"root": 270, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 2, "eng-R": 1, "patterns": 36, "to-engine": 36}, 0, {}, 1]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 119, "F": 2, "R": 5, "patterns": 126}, 1, {"F": 1}, 3], [14, {"E": 1185, "F": 8, "R": 63, "patterns": 1256, "subset-fail": 61}, 0, {}, 10]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 7, "patterns": 122}, 0, {}, 7]], "open17": 0}
{"root": 286, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}, 8]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 192, "F": 2, "R": 20, "patterns": 214, "sym": 2}, 0, {}, 20]], "open17": 0}
{"root": 295, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}, 10]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 9, "patterns": 112}, 0, {}, 9]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 310, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"eng-E": 72, "eng-F": 2, "eng-R": 25, "patterns": 99, "sym": 2, "to-engine": 99}, 0, {}, 25]], "open17": 0}
{"root": 314, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 164, "F": 2, "R": 19, "patterns": 185}, 1, {"F": 1}, 10], [14, {"E": 1259, "F": 7, "R": 75, "patterns": 1341, "subset-fail": 63}, 0, {}, 19]], "open17": 0}
{"root": 318, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}, 11]], "open17": 0}
{"root": 322, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}, 12]], "open17": 0}
{"root": 327, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 147, "F": 1, "R": 8, "patterns": 156, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 331, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 121, "R": 11, "patterns": 132}, 0, {}, 11]], "open17": 0}
{"root": 335, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 120, "R": 16, "patterns": 136}, 0, {}, 16]], "open17": 0}
{"root": 339, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 193, "F": 1, "R": 17, "patterns": 211, "sym": 1}, 0, {}, 17]], "open17": 0}
{"root": 343, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}, 3]], "open17": 0}
{"root": 348, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 8, "patterns": 94}, 0, {}, 8]], "open17": 0}
{"root": 353, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 142, "F": 2, "R": 19, "patterns": 163, "sym": 1}, 1, {"F": 1}, 19], [14, {"E": 1293, "F": 10, "R": 63, "patterns": 1366, "subset-fail": 33, "sym": 1}, 0, {}, 39]], "open17": 0}
{"root": 357, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 361, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}, 3]], "open17": 0}
{"root": 365, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 369, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 110, "R": 5, "patterns": 115}, 0, {}, 5]], "open17": 0}
{"root": 373, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}, 6]], "open17": 0}
{"root": 377, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 151, "F": 1, "R": 11, "patterns": 163}, 1, {"F": 1}, 11], [14, {"E": 1232, "F": 6, "R": 79, "patterns": 1317, "subset-fail": 58}, 0, {}, 27]], "open17": 0}
{"root": 382, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 27, "eng-R": 8, "patterns": 62, "to-engine": 62}, 0, {}, 8]], "open17": 0}
{"root": 386, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 96, "F": 1, "R": 7, "patterns": 104}, 1, {"F": 1}, 7], [14, {"E": 1095, "F": 11, "R": 53, "patterns": 1159, "subset-fail": 56}, 0, {}, 8]], "open17": 0}
{"root": 391, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 153, "F": 1, "R": 8, "patterns": 162}, 1, {"F": 1}, 8], [14, {"E": 1292, "F": 10, "R": 51, "patterns": 1353, "subset-fail": 27}, 0, {}, 34]], "open17": 0}
{"root": 395, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 91, "R": 5, "patterns": 96}, 0, {}, 5]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 142, "R": 15, "patterns": 157}, 0, {}, 15]], "open17": 0}
{"root": 404, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"eng-E": 33, "eng-F": 2, "eng-R": 14, "patterns": 91, "sym": 2, "to-engine": 91}, 0, {}, 14]], "open17": 0}
{"root": 408, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"eng-E": 72, "eng-F": 3, "eng-R": 35, "patterns": 110, "sym": 3, "to-engine": 110}, 0, {}, 35]], "open17": 0}
{"root": 412, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"eng-E": 111, "eng-F": 5, "eng-R": 50, "patterns": 166, "sym": 5, "to-engine": 166}, 0, {}, 50]], "open17": 0}
{"root": 416, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.65, "levels": [[13, {"eng-E": 79, "eng-F": 5, "eng-R": 27, "patterns": 111, "sym": 2, "to-engine": 111}, 3, {"F": 3}, 27], [14, {"E": 3398, "F": 14, "R": 200, "patterns": 3612, "subset-fail": 196}, 0, {}, 18]], "open17": 0}
{"root": 421, "kind": "O", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"eng-E": 30, "eng-F": 2, "eng-R": 21, "patterns": 101, "sym": 1, "to-engine": 101}, 1, {"F": 1}, 21], [14, {"E": 934, "F": 3, "R": 73, "patterns": 1010, "subset-fail": 68}, 0, {}, 8]], "open17": 0}
{"root": 649, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 95, "F": 2, "R": 14, "patterns": 111, "sym": 1}, 0, {}, 4]], "open17": 0}
{"root": 664, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.19, "levels": [[13, {"E": 131, "F": 4, "R": 9, "patterns": 144, "sym": 3}, 1, {"F": 1}, 5], [14, {"E": 883, "F": 12, "R": 30, "patterns": 925, "subset-fail": 26}, 0, {}, 8]], "open17": 0}
{"root": 783, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.06, "levels": [[13, {"E": 94, "F": 4, "R": 10, "patterns": 108, "sym": 2}, 0, {}, 3]], "open17": 0}
{"root": 801, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}, 7]], "open17": 0}
{"root": 805, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}, 8]], "open17": 0}
{"root": 809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 147, "F": 1, "R": 13, "patterns": 161, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 820, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 137, "F": 1, "R": 15, "patterns": 153, "sym": 1}, 0, {}, 15]], "open17": 0}
{"root": 831, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}, 6]], "open17": 0}
{"root": 839, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "F": 1, "R": 12, "patterns": 161, "sym": 1}, 0, {}, 12]], "open17": 0}
{"root": 858, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.56, "levels": [[13, {"E": 128, "F": 4, "R": 44, "patterns": 176}, 2, {"F": 2}, 12], [14, {"E": 1830, "F": 13, "R": 197, "patterns": 2040, "subset-fail": 112}, 1, {"F": 1}, 49], [15, {"E": 1463, "R": 17, "patterns": 1480, "subset-fail": 15}, 0, {}, 1]], "open17": 0}
{"root": 912, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 199, "R": 23, "patterns": 222}, 0, {}, 23]], "open17": 0}
{"root": 916, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 192, "F": 2, "R": 26, "patterns": 220, "sym": 1}, 1, {"F": 1}, 26], [14, {"E": 1298, "F": 14, "R": 57, "patterns": 1369, "subset-fail": 39, "sym": 1}, 0, {}, 31]], "open17": 0}
{"root": 920, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.42, "levels": [[13, {"eng-E": 211, "eng-F": 1, "eng-R": 8, "patterns": 220, "sym": 1, "to-engine": 220}, 0, {}, 8]], "open17": 0}
{"root": 924, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 196, "F": 1, "R": 20, "patterns": 217, "sym": 1}, 0, {}, 20]], "open17": 0}
{"root": 928, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 194, "R": 23, "patterns": 217}, 0, {}, 23]], "open17": 0}
{"root": 936, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.69, "levels": [[13, {"E": 105, "F": 4, "R": 13, "patterns": 122}, 2, {"F": 2}, 4], [14, {"E": 1362, "F": 34, "R": 47, "patterns": 1443, "subset-fail": 50}, 4, {"F": 4}, 8], [15, {"E": 2907, "F": 13, "R": 61, "patterns": 2981, "subset-fail": 58}, 0, {}, 7]], "open17": 0}
{"root": 951, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 45, "F": 1, "patterns": 46, "sym": 1}, 0, {}, 0]], "open17": 0}
{"root": 955, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 75, "R": 3, "patterns": 78}, 0, {}, 3]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 970, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 206, "R": 14, "patterns": 220}, 0, {}, 14]], "open17": 0}
{"root": 974, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.07, "levels": [[13, {"E": 169, "F": 2, "R": 32, "patterns": 203, "sym": 1}, 0, {}, 8]], "open17": 0}
{"root": 980, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 202, "F": 1, "R": 14, "patterns": 217, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 988, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98, "sym": 2}, 0, {}, 5]], "open17": 0}
{"root": 993, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1001, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 52, "R": 2, "patterns": 54}, 0, {}, 2]], "open17": 0}
{"root": 1008, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "F": 1, "R": 6, "patterns": 102, "sym": 1}, 0, {}, 6]], "open17": 0}
{"root": 1013, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1025, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 109, "R": 2, "patterns": 111}, 0, {}, 2]], "open17": 0}
{"root": 1029, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}, 4]], "open17": 0}
{"root": 1033, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}, 13]], "open17": 0}
{"root": 1037, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 10, "patterns": 109}, 0, {}, 10]], "open17": 0}
{"root": 1041, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}, 5]], "open17": 0}
{"root": 1045, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "F": 1, "R": 9, "patterns": 152, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1049, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 5, "patterns": 106}, 0, {}, 5]], "open17": 0}
{"root": 1053, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}, 4]], "open17": 0}
{"root": 1057, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}, 3]], "open17": 0}
{"root": 1063, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 259, "F": 3, "R": 20, "patterns": 282, "sym": 1}, 1, {"F": 1}, 11], [14, {"E": 830, "F": 8, "R": 71, "patterns": 909, "subset-fail": 44}, 0, {}, 18]], "open17": 0}
{"root": 1068, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"eng-E": 47, "eng-O": 1, "eng-R": 8, "patterns": 282, "sym": 1, "to-engine": 282}, 0, {}, 8]], "open17": 0}
{"root": 1073, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 7, "patterns": 155}, 0, {}, 7]], "open17": 0}
{"root": 1077, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1081, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"eng-E": 156, "eng-R": 6, "patterns": 162, "to-engine": 162}, 0, {}, 6]], "open17": 0}
{"root": 1085, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "F": 1, "R": 11, "patterns": 162, "sym": 1}, 0, {}, 11]], "open17": 0}
{"root": 1089, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}, 12]], "open17": 0}
{"root": 1093, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.66, "levels": [[13, {"E": 283, "F": 2, "R": 19, "patterns": 304}, 2, {"F": 2}, 19], [14, {"E": 2924, "F": 20, "R": 107, "patterns": 3051, "subset-fail": 75}, 1, {"F": 1}, 51], [15, {"E": 1337, "R": 18, "patterns": 1355, "subset-fail": 18}, 0, {}, 0]], "open17": 0}
{"root": 1100, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}, 3]], "open17": 0}
{"root": 1105, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1109, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 145, "R": 9, "patterns": 154}, 0, {}, 9]], "open17": 0}
{"root": 1114, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 6, "patterns": 154}, 0, {}, 6]], "open17": 0}
{"root": 1118, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 6, "patterns": 155}, 0, {}, 6]], "open17": 0}
{"root": 1122, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 145, "F": 2, "R": 11, "patterns": 158, "sym": 2}, 0, {}, 11]], "open17": 0}
{"root": 1126, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 195, "R": 15, "patterns": 210}, 0, {}, 15]], "open17": 0}
{"root": 1130, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}, 11]], "open17": 0}
{"root": 1134, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}, 7]], "open17": 0}
{"root": 1138, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1142, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.39, "levels": [[13, {"E": 122, "F": 1, "R": 12, "patterns": 135}, 1, {"F": 1}, 12], [14, {"E": 1280, "F": 10, "R": 44, "patterns": 1334, "subset-fail": 33}, 1, {"F": 1}, 20], [15, {"E": 1384, "R": 9, "patterns": 1393, "subset-fail": 9}, 0, {}, 0]], "open17": 0}
{"root": 1148, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 11, "patterns": 148}, 0, {}, 11]], "open17": 0}
{"root": 1152, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 13, "patterns": 148}, 0, {}, 13]], "open17": 0}
{"root": 1156, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 127, "R": 15, "patterns": 142}, 0, {}, 15]], "open17": 0}
{"root": 1160, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 8, "patterns": 104}, 0, {}, 8]], "open17": 0}
{"root": 1164, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}, 6]], "open17": 0}
{"root": 1168, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.54, "levels": [[13, {"E": 182, "F": 3, "R": 13, "patterns": 198}, 2, {"F": 2}, 7], [14, {"E": 2707, "F": 16, "R": 88, "patterns": 2811, "subset-fail": 81}, 0, {}, 18]], "open17": 0}
{"root": 1173, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}, 6]], "open17": 0}
{"root": 1177, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}, 3]], "open17": 0}
{"root": 1181, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}, 5]], "open17": 0}
{"root": 1185, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 15, "patterns": 145}, 0, {}, 15]], "open17": 0}
{"root": 1189, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}, 9]], "open17": 0}
{"root": 1193, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 60, "R": 4, "patterns": 64}, 0, {}, 4]], "open17": 0}
{"root": 1198, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 14, "patterns": 146}, 0, {}, 14]], "open17": 0}
{"root": 1202, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 143, "R": 6, "patterns": 149}, 0, {}, 6]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 43, "R": 2, "patterns": 45}, 0, {}, 2]], "open17": 0}
{"root": 1210, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "patterns": 94}, 0, {}, 0]], "open17": 0}
{"root": 1215, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 140, "F": 1, "R": 7, "patterns": 148, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 1219, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 144, "R": 1, "patterns": 145}, 0, {}, 1]], "open17": 0}
{"root": 1223, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 7, "patterns": 147}, 0, {}, 7]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}, 6]], "open17": 0}
{"root": 1231, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}, 5]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}, 3]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 144, "R": 5, "patterns": 149}, 0, {}, 5]], "open17": 0}
{"root": 1243, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 4, "patterns": 99}, 0, {}, 4]], "open17": 0}
{"root": 1247, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 6, "patterns": 99}, 0, {}, 6]], "open17": 0}
{"root": 1251, "kind": "O", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 2.29, "levels": [[13, {"eng-E": 95, "eng-O": 1, "eng-R": 3, "patterns": 99, "to-engine": 99}, 1, {"O": 1}, 3], [14, {"eng-E": 574, "eng-O": 1, "eng-R": 2, "patterns": 1214, "subset-fail": 637, "to-engine": 577}, 1, {"O": 1}, 2], [15, {"eng-E": 551, "patterns": 1395, "subset-fail": 844, "to-engine": 551}, 0, {}, 0]], "open17": 0}
{"root": 1255, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 10, "patterns": 150}, 0, {}, 10]], "open17": 0}
{"root": 1259, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}, 6]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.46, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}, 12], [14, {"E": 1252, "F": 12, "R": 32, "patterns": 1296, "subset-fail": 34}, 1, {"F": 1}, 9], [15, {"E": 918, "R": 11, "patterns": 929, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 1267, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1271, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}, 7]], "open17": 0}
{"root": 1275, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}, 12]], "open17": 0}
{"root": 1279, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}, 6]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}, 7]], "open17": 0}
{"root": 1287, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1291, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}, 7]], "open17": 0}
{"root": 1295, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}, 5]], "open17": 0}
{"root": 1299, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}, 9]], "open17": 0}
{"root": 1303, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "F": 1, "R": 9, "patterns": 142, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 1307, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}, 10]], "open17": 0}
{"root": 1311, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 8, "patterns": 141}, 0, {}, 8]], "open17": 0}
{"root": 1315, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}, 3]], "open17": 0}
{"root": 1320, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1324, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 66, "R": 4, "patterns": 70}, 0, {}, 4]], "open17": 0}
{"root": 1329, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}, 6]], "open17": 0}
{"root": 1333, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.43, "levels": [[13, {"E": 189, "F": 1, "R": 12, "patterns": 202}, 1, {"F": 1}, 12], [14, {"E": 1331, "F": 11, "R": 31, "patterns": 1373, "subset-fail": 31}, 1, {"F": 1}, 10], [15, {"E": 1378, "R": 11, "patterns": 1389, "subset-fail": 11}, 0, {}, 0]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.46, "levels": [[13, {"E": 188, "F": 1, "R": 11, "patterns": 200}, 1, {"F": 1}, 11], [14, {"E": 1354, "F": 13, "R": 27, "patterns": 1394, "subset-fail": 28, "sym": 1}, 1, {"F": 1}, 10], [15, {"E": 998, "R": 14, "patterns": 1012, "subset-fail": 12}, 0, {}, 2]], "open17": 0}
{"root": 1342, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}, 5]], "open17": 0}
{"root": 1346, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}, 6]], "open17": 0}
{"root": 1353, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}, 2]], "open17": 0}
{"root": 1357, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}, 3]], "open17": 0}
{"root": 1361, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 144, "R": 3, "patterns": 147}, 0, {}, 3]], "open17": 0}
{"root": 1365, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}, 1]], "open17": 0}
{"root": 1369, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 12, "patterns": 102}, 0, {}, 12]], "open17": 0}
{"root": 1374, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}, 4]], "open17": 0}
{"root": 1382, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}, 9]], "open17": 0}
{"root": 1386, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}, 4]], "open17": 0}
{"root": 1573, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 98, "F": 1, "R": 12, "patterns": 111}, 1, {"F": 1}, 7], [14, {"E": 827, "F": 1, "R": 76, "patterns": 904, "subset-fail": 65}, 0, {}, 6]], "open17": 0}
{"root": 1578, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 57, "R": 4, "patterns": 61}, 0, {}, 4]], "open17": 0}
{"root": 1582, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 40, "eng-R": 1, "patterns": 41, "to-engine": 41}, 0, {}, 1]], "open17": 0}
{"root": 1834, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.09, "levels": [[13, {"E": 94, "F": 1, "R": 14, "patterns": 109, "sym": 1}, 0, {}, 14]], "open17": 0}
{"root": 2003, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 8, "patterns": 54}, 0, {}, 8]], "open17": 0}
{"root": 2162, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 134, "F": 1, "R": 13, "patterns": 148, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 2687, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "F": 2, "R": 9, "patterns": 98, "sym": 2}, 0, {}, 9]], "open17": 0}
{"root": 2747, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 21, "patterns": 149}, 0, {}, 4]], "open17": 0}
{"root": 2875, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100, "sym": 1}, 0, {}, 9]], "open17": 0}
{"root": 2927, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "F": 1, "R": 13, "patterns": 150, "sym": 1}, 0, {}, 13]], "open17": 0}
{"root": 2970, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 180, "F": 3, "R": 25, "patterns": 208, "sym": 2}, 1, {"F": 1}, 25], [14, {"E": 1011, "F": 11, "R": 69, "patterns": 1091, "subset-fail": 53, "sym": 1}, 0, {}, 26]], "open17": 0}
{"root": 3174, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 15, "patterns": 107}, 0, {}, 15]], "open17": 0}
{"root": 3851, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 114, "F": 1, "R": 17, "patterns": 132}, 1, {"F": 1}, 17], [14, {"E": 826, "F": 9, "R": 55, "patterns": 890, "subset-fail": 41}, 0, {}, 23]], "open17": 0}
{"root": 4176, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 121, "F": 1, "R": 18, "patterns": 140, "sym": 1}, 0, {}, 18]], "open17": 0}
{"root": 4198, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 81, "F": 1, "R": 11, "patterns": 93}, 1, {"F": 1}, 11], [14, {"E": 756, "F": 11, "R": 53, "patterns": 820, "subset-fail": 42}, 1, {"F": 1}, 21], [15, {"E": 910, "R": 12, "patterns": 922, "subset-fail": 11}, 0, {}, 1]], "open17": 0}
{"root": 4510, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 63, "R": 11, "patterns": 74}, 0, {}, 11]], "open17": 0}
{"root": 4640, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}, 6]], "open17": 0}
{"root": 4710, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}, 7]], "open17": 0}
{"root": 4715, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"eng-E": 68, "eng-R": 4, "patterns": 72, "to-engine": 72}, 0, {}, 4]], "open17": 0}
{"root": 4734, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 94, "F": 1, "R": 11, "patterns": 106}, 1, {"F": 1}, 11], [14, {"E": 789, "F": 3, "R": 75, "patterns": 867, "subset-fail": 64}, 0, {}, 14]], "open17": 0}
{"root": 4741, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}, 13]], "open17": 0}
{"root": 4746, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 93, "R": 9, "patterns": 102}, 0, {}, 9]], "open17": 0}
{"root": 4750, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"eng-E": 55, "eng-R": 9, "patterns": 64, "to-engine": 64}, 0, {}, 9]], "open17": 0}
{"root": 4754, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 70, "eng-R": 5, "patterns": 75, "to-engine": 75}, 0, {}, 5]], "open17": 0}
{"root": 4758, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}, 7]], "open17": 0}
{"root": 4826, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 46, "R": 7, "patterns": 53}, 0, {}, 7]], "open17": 0}
{"root": 4830, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}, 14]], "open17": 0}
{"root": 4834, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}, 8]], "open17": 0}
{"root": 5092, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 102, "R": 11, "patterns": 113}, 0, {}, 11]], "open17": 0}
{"root": 5114, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"eng-E": 76, "eng-R": 5, "patterns": 81, "to-engine": 81}, 0, {}, 5]], "open17": 0}
{"root": 5169, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 102, "R": 10, "patterns": 112}, 0, {}, 10]], "open17": 0}
{"root": 5173, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 101, "R": 12, "patterns": 113}, 0, {}, 12]], "open17": 0}
{"root": 5192, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 87, "F": 1, "R": 10, "patterns": 98, "sym": 1}, 0, {}, 10]], "open17": 0}
{"root": 5198, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 12, "patterns": 114}, 0, {}, 12]], "open17": 0}
{"root": 5202, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 13, "patterns": 100}, 0, {}, 13]], "open17": 0}
{"root": 5429, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 5673, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 50, "R": 6, "patterns": 56}, 0, {}, 6]], "open17": 0}
{"root": 5692, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"eng-E": 4, "eng-R": 6, "patterns": 136, "to-engine": 136}, 0, {}, 6]], "open17": 0}
{"root": 5765, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5771, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"eng-E": 24, "patterns": 48, "to-engine": 48}, 0, {}, 0]], "open17": 0}
{"root": 5821, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 5865, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 57, "R": 7, "patterns": 64}, 0, {}, 7]], "open17": 0}
{"root": 5894, "kind": "O", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.3, "levels": [[13, {"eng-E": 64, "eng-R": 4, "patterns": 68, "to-engine": 68}, 0, {}, 4]], "open17": 0}
{"root": 6009, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 125, "R": 21, "patterns": 146}, 0, {}, 11]], "open17": 0}
{"root": 6191, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.12, "levels": [[13, {"E": 80, "F": 1, "R": 8, "patterns": 89}, 1, {"F": 1}, 8], [14, {"E": 708, "F": 9, "R": 56, "patterns": 773, "subset-fail": 43}, 0, {}, 22]], "open17": 0}
{"root": 6385, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 5, "patterns": 58}, 0, {}, 5]], "open17": 0}
{"root": 6529, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}, 2]], "open17": 0}
{"root": 6533, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}, 3]], "open17": 0}
{"root": 6537, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}, 4]], "open17": 0}
{"root": 7687, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 54, "R": 11, "patterns": 65}, 0, {}, 11]], "open17": 0}
{"root": 13071, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105, "sym": 1}, 0, {}, 7]], "open17": 0}
{"root": 14850, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.14, "levels": [[13, {"E": 36, "F": 1, "R": 6, "patterns": 43}, 1, {"F": 1}, 3], [14, {"E": 522, "F": 10, "R": 38, "patterns": 570, "subset-fail": 34}, 0, {}, 7]], "open17": 0}
{"root": 21009, "kind": "O", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.07, "levels": [[13, {"eng-E": 6, "patterns": 24, "to-engine": 24}, 0, {}, 0]], "open17": 0}
{"root": 22350, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.19, "levels": [[13, {"E": 64, "F": 2, "R": 24, "patterns": 90}, 2, {"F": 2}, 6], [14, {"E": 688, "F": 4, "R": 176, "patterns": 868, "subset-fail": 60}, 0, {}, 30]], "open17": 0}


==> anc/gst1718_computation/gtree/t/sym_nu3_b42.final.json <==
[]

==> anc/gst1718_computation/gtree/t/sym_nu3_b42.roots.jsonl <==
{"root": 3, "kind": "O", "mult": {"2": 24, "3": 4, "6": 2}, "time": 182.13, "levels": [[13, {"eng-E": 8, "eng-O": 35, "patterns": 1119, "sym": 14, "to-engine": 1119}, 21, {"O": 21}, 0], [14, {"eng-E": 6163, "eng-F": 810, "eng-M": 1, "eng-O": 210, "eng-R": 3154, "patterns": 24620, "sym": 879, "to-engine": 24620}, 142, {"O": 27, "F": 114, "M": 1}, 3154], [15, {"E": 141098, "F": 10, "R": 1390, "eng-E": 35447, "eng-F": 15, "eng-O": 25, "eng-R": 587, "patterns": 186501, "sym": 45, "to-engine": 44003}, 3, {"F": 2, "O": 1}, 1710], [16, {"E": 1946, "R": 2, "eng-E": 657, "eng-O": 1, "patterns": 3234, "sym": 1, "to-engine": 1286}, 0, {}, 2]], "open17": 0}
{"root": 4, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 14.46, "levels": [[13, {"eng-E": 51, "eng-F": 9, "eng-O": 9, "eng-R": 28, "patterns": 694, "sym": 14, "to-engine": 694}, 4, {"O": 1, "F": 3}, 28], [14, {"E": 2536, "F": 12, "R": 276, "eng-E": 620, "eng-F": 24, "eng-O": 12, "eng-R": 75, "patterns": 4312, "sym": 40, "to-engine": 1488}, 7, {"F": 4, "O": 3}, 286], [15, {"E": 6078, "F": 6, "R": 74, "eng-E": 2884, "eng-F": 6, "eng-O": 3, "eng-R": 55, "patterns": 11760, "sym": 11, "to-engine": 5602}, 1, {"F": 1}, 108], [16, {"E": 1489, "F": 1, "patterns": 1490, "sym": 1}, 0, {}, 0]], "open17": 0}
{"root": 5, "kind": "O", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 85.71, "levels": [[13, {"eng-E": 32, "eng-F": 8, "eng-O": 6, "eng-R": 56, "patterns": 759, "sym": 8, "to-engine": 759}, 6, {"O": 4, "F": 2}, 56], [14, {"E": 1976, "F": 9, "R": 149, "eng-E": 2994, "eng-F": 51, "eng-O": 35, "eng-R": 286, "patterns": 7092, "sym": 66, "to-engine": 4958}, 27, {"F": 11, "O": 16}, 397], [15, {"E": 14704, "F": 3, "R": 154, "eng-E": 20101, "eng-F": 3, "eng-O": 6, "eng-R": 196, "patterns": 39755, "sym": 10, "to-engine": 24894}, 2, {"O": 2}, 325], [16, {"eng-E": 2538, "eng-O": 1, "eng-R": 1, "patterns": 2541, "to-engine": 2541}, 1, {"O": 1}, 1], [17, {"eng-E": 175, "patterns": 685, "to-engine": 685}, 0, {}, 0]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 2.65, "levels": [[13, {"E": 402, "F": 21, "R": 81, "patterns": 504, "sym": 2}, 10, {"F": 10}, 41], [14, {"E": 8758, "F": 118, "R": 408, "patterns": 9284, "sym": 72}, 9, {"F": 9}, 274], [15, {"E": 8934, "F": 2, "R": 135, "patterns": 9071, "sym": 2}, 0, {}, 101]], "open17": 0}
{"root": 7, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 2.52, "levels": [[13, {"E": 401, "F": 22, "R": 63, "patterns": 486, "sym": 8}, 14, {"F": 14}, 63], [14, {"E": 10886, "F": 137, "R": 458, "patterns": 11481, "sym": 105}, 8, {"F": 8}, 371], [15, {"E": 7199, "F": 3, "R": 96, "patterns": 7298, "sym": 3}, 0, {}, 92]], "open17": 0}
{"root": 13, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 11.1, "levels": [[13, {"E": 453, "F": 19, "R": 91, "patterns": 563}, 11, {"F": 11}, 47], [14, {"E": 10906, "F": 129, "R": 437, "patterns": 11472, "sym": 50}, 35, {"F": 35}, 274], [15, {"E": 46482, "F": 14, "R": 515, "patterns": 47011, "sym": 8}, 2, {"F": 2}, 359], [16, {"E": 2000, "R": 2, "patterns": 2002}, 0, {}, 2]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 6.69, "levels": [[13, {"E": 412, "F": 21, "R": 68, "patterns": 501, "sym": 2}, 9, {"F": 9}, 35], [14, {"E": 7366, "F": 86, "R": 270, "patterns": 7722, "sym": 38}, 30, {"F": 30}, 196], [15, {"E": 35568, "F": 10, "R": 429, "patterns": 36007, "sym": 3}, 3, {"F": 3}, 277], [16, {"E": 3537, "R": 2, "patterns": 3539}, 0, {}, 2]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 8.77, "levels": [[13, {"E": 437, "F": 17, "R": 83, "patterns": 537}, 9, {"F": 9}, 42], [14, {"E": 7651, "F": 73, "R": 295, "patterns": 8019, "sym": 29}, 27, {"F": 27}, 223], [15, {"E": 31797, "F": 2, "R": 362, "patterns": 32161, "sym": 2}, 0, {}, 249]], "open17": 0}
{"root": 17, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 366.19, "levels": [[13, {"eng-E": 196, "eng-F": 148, "eng-O": 32, "eng-R": 305, "patterns": 681, "sym": 92, "to-engine": 681}, 88, {"O": 14, "F": 74}, 305], [14, {"E": 66112, "F": 364, "R": 4081, "eng-E": 13539, "eng-F": 102, "eng-O": 93, "eng-R": 1394, "patterns": 86956, "sym": 236, "to-engine": 16399}, 314, {"F": 247, "O": 67}, 4841], [15, {"E": 285023, "F": 54, "R": 2480, "eng-E": 88515, "eng-F": 17, "eng-O": 35, "eng-R": 833, "patterns": 378664, "sym": 56, "to-engine": 91107}, 29, {"F": 19, "O": 10}, 2807], [16, {"E": 18390, "R": 28, "eng-E": 11949, "eng-R": 5, "patterns": 30381, "to-engine": 11963}, 0, {}, 26]], "open17": 0}
{"root": 23, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 84.41, "levels": [[13, {"eng-E": 227, "eng-F": 131, "eng-O": 44, "eng-R": 234, "patterns": 636, "sym": 112, "to-engine": 636}, 63, {"O": 5, "F": 58}, 234], [14, {"E": 50707, "F": 243, "R": 2944, "eng-E": 3947, "eng-F": 46, "eng-O": 17, "eng-R": 764, "patterns": 59177, "sym": 126, "to-engine": 5283}, 176, {"F": 164, "O": 12}, 3283], [15, {"E": 168936, "F": 18, "R": 1392, "eng-E": 13084, "eng-F": 3, "eng-O": 13, "eng-R": 192, "patterns": 184023, "sym": 23, "to-engine": 13677}, 2, {"F": 2}, 1211], [16, {"E": 1908, "R": 2, "patterns": 1910}, 0, {}, 2]], "open17": 0}
{"root": 24, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 37.51, "levels": [[13, {"eng-E": 170, "eng-F": 86, "eng-O": 14, "eng-R": 46, "patterns": 627, "sym": 64, "to-engine": 627}, 36, {"O": 3, "F": 33}, 46], [14, {"E": 26170, "F": 146, "R": 1992, "eng-E": 2137, "eng-F": 30, "eng-O": 11, "eng-R": 328, "patterns": 31784, "sym": 88, "to-engine": 3476}, 93, {"F": 88, "O": 5}, 1956], [15, {"E": 88163, "F": 18, "R": 835, "eng-E": 5677, "eng-F": 4, "eng-O": 6, "eng-R": 77, "patterns": 95727, "sym": 22, "to-engine": 6711}, 0, {}, 711]], "open17": 0}
{"root": 27, "kind": "O", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 510.17, "levels": [[13, {"eng-E": 190, "eng-F": 142, "eng-O": 30, "eng-R": 325, "patterns": 687, "sym": 53, "to-engine": 687}, 119, {"O": 30, "F": 89}, 325], [14, {"E": 75809, "F": 379, "R": 4302, "eng-E": 26182, "eng-F": 47, "eng-O": 117, "eng-R": 1356, "patterns": 110456, "sym": 112, "to-engine": 29966}, 416, {"F": 308, "O": 108}, 4861], [15, {"E": 327077, "F": 36, "R": 2607, "eng-E": 125983, "eng-F": 3, "eng-O": 20, "eng-R": 709, "patterns": 459749, "sym": 19, "to-engine": 130029}, 24, {"F": 7, "O": 17}, 2655], [16, {"E": 6668, "R": 2, "eng-E": 16276, "eng-R": 7, "patterns": 22970, "to-engine": 16300}, 0, {}, 9]], "open17": 0}
{"root": 32, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.27, "levels": [[13, {"E": 327, "F": 3, "R": 111, "patterns": 441}, 1, {"F": 1}, 20], [14, {"E": 449, "F": 2, "R": 22, "patterns": 473}, 1, {"F": 1}, 12], [15, {"E": 586, "patterns": 586}, 0, {}, 0]], "open17": 0}
{"root": 33, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 6.09, "levels": [[13, {"E": 383, "F": 5, "R": 133, "patterns": 521}, 3, {"F": 3}, 68], [14, {"E": 2763, "F": 29, "R": 127, "patterns": 2919}, 22, {"F": 22}, 97], [15, {"E": 27200, "F": 10, "R": 258, "patterns": 27468, "sym": 1}, 4, {"F": 4}, 149], [16, {"E": 4858, "R": 1, "patterns": 4859}, 0, {}, 1]], "open17": 0}
{"root": 34, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 10.78, "levels": [[13, {"E": 360, "F": 23, "R": 93, "patterns": 476}, 23, {"F": 23}, 93], [14, {"E": 17259, "F": 90, "R": 1105, "patterns": 18454, "sym": 5}, 40, {"F": 40}, 795], [15, {"E": 36049, "F": 9, "R": 308, "patterns": 36366, "sym": 2}, 1, {"F": 1}, 250], [16, {"E": 1223, "patterns": 1223}, 0, {}, 0]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 6.22, "levels": [[13, {"E": 336, "F": 21, "R": 102, "patterns": 459, "sym": 6}, 15, {"F": 15}, 102], [14, {"E": 11974, "F": 64, "R": 687, "patterns": 12725, "sym": 20}, 21, {"F": 21}, 551], [15, {"E": 18657, "F": 1, "R": 92, "patterns": 18750, "sym": 1}, 0, {}, 80]], "open17": 0}
{"root": 37, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 5.13, "levels": [[13, {"E": 360, "F": 19, "R": 90, "patterns": 469, "sym": 2}, 17, {"F": 17}, 90], [14, {"E": 13544, "F": 65, "R": 677, "patterns": 14286, "sym": 12}, 24, {"F": 24}, 512], [15, {"E": 22275, "F": 2, "R": 115, "patterns": 22392, "sym": 2}, 0, {}, 99]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.91, "levels": [[13, {"E": 317, "F": 21, "R": 86, "patterns": 424, "sym": 7}, 4, {"F": 4}, 43], [14, {"E": 3216, "F": 16, "R": 192, "patterns": 3424, "sym": 8}, 3, {"F": 3}, 148], [15, {"E": 4124, "R": 35, "patterns": 4159}, 0, {}, 20]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.65, "levels": [[13, {"E": 379, "F": 18, "R": 113, "patterns": 510, "sym": 3}, 7, {"F": 7}, 57], [14, {"E": 6326, "F": 27, "R": 280, "patterns": 6633, "sym": 6}, 10, {"F": 10}, 207], [15, {"E": 11434, "R": 62, "patterns": 11496}, 0, {}, 42]], "open17": 0}
{"root": 40, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 3.38, "levels": [[13, {"E": 331, "F": 23, "R": 90, "patterns": 444, "sym": 1}, 11, {"F": 11}, 46], [14, {"E": 8055, "F": 44, "R": 472, "patterns": 8571, "sym": 6}, 17, {"F": 17}, 338], [15, {"E": 14390, "F": 2, "R": 158, "patterns": 14550, "sym": 1}, 0, {}, 119]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.6, "levels": [[13, {"E": 310, "F": 27, "R": 44, "patterns": 381, "sym": 18}, 9, {"F": 9}, 44], [14, {"E": 5971, "F": 33, "R": 340, "patterns": 6344, "sym": 17}, 8, {"F": 8}, 292], [15, {"E": 6792, "R": 41, "patterns": 6833}, 0, {}, 33]], "open17": 0}
{"root": 44, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 4.07, "levels": [[13, {"E": 347, "F": 7, "R": 124, "patterns": 478}, 4, {"F": 4}, 64], [14, {"E": 2722, "F": 34, "R": 166, "patterns": 2922, "sym": 1}, 25, {"F": 25}, 125], [15, {"E": 21124, "F": 10, "R": 224, "patterns": 21358, "sym": 1}, 4, {"F": 4}, 145], [16, {"E": 3859, "R": 3, "patterns": 3862}, 0, {}, 2]], "open17": 0}
{"root": 53, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 6.88, "levels": [[13, {"E": 317, "F": 25, "R": 82, "patterns": 424, "sym": 6}, 19, {"F": 19}, 82], [14, {"E": 13300, "F": 91, "R": 760, "patterns": 14151, "sym": 31}, 25, {"F": 25}, 589], [15, {"E": 18386, "F": 1, "R": 108, "patterns": 18495, "sym": 1}, 0, {}, 86]], "open17": 0}
{"root": 56, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.56, "levels": [[13, {"E": 293, "F": 29, "R": 40, "patterns": 362, "sym": 11}, 4, {"F": 4}, 20], [14, {"E": 2712, "F": 20, "R": 158, "patterns": 2890, "sym": 14}, 1, {"F": 1}, 121], [15, {"E": 1004, "R": 10, "patterns": 1014}, 0, {}, 5]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 2.82, "levels": [[13, {"E": 341, "F": 28, "R": 65, "patterns": 434, "sym": 4}, 11, {"F": 11}, 33], [14, {"E": 7896, "F": 54, "R": 483, "patterns": 8433, "sym": 18}, 15, {"F": 15}, 327], [15, {"E": 11466, "R": 55, "patterns": 11521}, 0, {}, 42]], "open17": 0}
{"root": 59, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.31, "levels": [[13, {"E": 306, "F": 23, "R": 59, "patterns": 388, "sym": 16}, 7, {"F": 7}, 59], [14, {"E": 5046, "F": 26, "R": 282, "patterns": 5354, "sym": 16}, 5, {"F": 5}, 255], [15, {"E": 4562, "R": 24, "patterns": 4586}, 0, {}, 21]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 3.38, "levels": [[13, {"E": 339, "F": 19, "R": 94, "patterns": 452, "sym": 2}, 8, {"F": 8}, 47], [14, {"E": 6261, "F": 32, "R": 330, "patterns": 6623, "sym": 9}, 10, {"F": 10}, 239], [15, {"E": 8651, "R": 37, "patterns": 8688}, 0, {}, 26]], "open17": 0}
{"root": 63, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.18, "levels": [[13, {"eng-E": 20, "eng-R": 12, "patterns": 343, "to-engine": 343}, 0, {}, 12]], "open17": 0}
{"root": 65, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 7.3, "levels": [[13, {"E": 370, "F": 23, "R": 78, "patterns": 471}, 23, {"F": 23}, 78], [14, {"E": 17384, "F": 92, "R": 907, "patterns": 18383, "sym": 4}, 42, {"F": 42}, 622], [15, {"E": 35459, "F": 3, "R": 274, "patterns": 35736, "sym": 1}, 0, {}, 204]], "open17": 0}
{"root": 70, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 9.28, "levels": [[13, {"E": 394, "F": 23, "R": 103, "patterns": 520}, 23, {"F": 23}, 103], [14, {"E": 18335, "F": 84, "R": 1137, "patterns": 19556}, 42, {"F": 42}, 810], [15, {"E": 39647, "F": 6, "R": 297, "patterns": 39950}, 2, {"F": 2}, 245], [16, {"E": 1014, "patterns": 1014}, 0, {}, 0]], "open17": 0}
{"root": 71, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 33.88, "levels": [[13, {"eng-E": 369, "eng-O": 23, "eng-R": 54, "patterns": 446, "sym": 13, "to-engine": 446}, 10, {"O": 10}, 54], [14, {"eng-E": 7280, "eng-O": 19, "eng-R": 353, "patterns": 7745, "sym": 11, "to-engine": 7745}, 8, {"O": 8}, 353], [15, {"eng-E": 9076, "eng-R": 73, "patterns": 9173, "to-engine": 9173}, 0, {}, 73]], "open17": 0}
{"root": 72, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 5.24, "levels": [[13, {"E": 366, "F": 21, "R": 80, "patterns": 467, "sym": 5}, 16, {"F": 16}, 80], [14, {"E": 12758, "F": 72, "R": 557, "patterns": 13387, "sym": 16}, 26, {"F": 26}, 431], [15, {"E": 21966, "R": 64, "patterns": 22030}, 0, {}, 53]], "open17": 0}
{"root": 74, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 12.59, "levels": [[13, {"eng-E": 165, "eng-O": 13, "eng-R": 32, "patterns": 403, "sym": 9, "to-engine": 403}, 4, {"O": 4}, 32], [14, {"eng-E": 2567, "eng-O": 15, "eng-R": 122, "patterns": 3211, "sym": 12, "to-engine": 3211}, 3, {"O": 3}, 122], [15, {"eng-E": 2212, "eng-R": 15, "patterns": 2909, "to-engine": 2909}, 0, {}, 15]], "open17": 0}
{"root": 76, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 32.28, "levels": [[13, {"eng-E": 51, "eng-F": 1, "eng-O": 1, "eng-R": 6, "patterns": 570, "to-engine": 570}, 2, {"O": 1, "F": 1}, 6], [14, {"E": 748, "F": 11, "R": 29, "eng-E": 564, "eng-F": 1, "eng-O": 6, "eng-R": 9, "patterns": 1935, "to-engine": 1147}, 13, {"F": 7, "O": 6}, 24], [15, {"E": 7278, "F": 8, "R": 88, "eng-E": 7082, "eng-O": 2, "eng-R": 29, "patterns": 15925, "sym": 2, "to-engine": 8551}, 5, {"F": 3, "O": 2}, 72], [16, {"E": 3034, "F": 1, "R": 5, "eng-E": 1954, "patterns": 5639, "sym": 1, "to-engine": 2599}, 0, {}, 3]], "open17": 0}
{"root": 77, "kind": "O", "mult": {"2": 18, "3": 6, "5": 3}, "time": 54.19, "levels": [[13, {"eng-E": 8, "eng-F": 6, "eng-O": 1, "eng-R": 9, "patterns": 564, "to-engine": 564}, 7, {"O": 1, "F": 6}, 9], [14, {"E": 4289, "F": 66, "R": 244, "eng-E": 155, "eng-F": 2, "eng-O": 3, "eng-R": 3, "patterns": 5720, "sym": 3, "to-engine": 1121}, 53, {"F": 50, "O": 3}, 122], [15, {"E": 47829, "F": 50, "R": 718, "eng-E": 2272, "eng-F": 6, "eng-O": 6, "eng-R": 9, "patterns": 53125, "sym": 6, "to-engine": 4528}, 33, {"F": 27, "O": 6}, 395], [16, {"E": 23797, "F": 1, "R": 77, "eng-E": 5225, "patterns": 31147, "to-engine": 7272}, 1, {"F": 1}, 41], [17, {"E": 622, "patterns": 622}, 0, {}, 0]], "open17": 0}
{"root": 78, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 5.53, "levels": [[13, {"E": 401, "F": 23, "R": 98, "patterns": 522}, 13, {"F": 13}, 49], [14, {"E": 10253, "F": 50, "R": 563, "patterns": 10866, "sym": 2}, 22, {"F": 22}, 362], [15, {"E": 22155, "F": 8, "R": 216, "patterns": 22379}, 3, {"F": 3}, 152], [16, {"E": 2371, "R": 3, "patterns": 2374}, 0, {}, 3]], "open17": 0}
{"root": 84, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 11.45, "levels": [[13, {"E": 391, "F": 25, "R": 66, "patterns": 482}, 25, {"F": 25}, 66], [14, {"E": 18110, "F": 102, "R": 924, "patterns": 19136, "sym": 7}, 44, {"F": 44}, 619], [15, {"E": 36053, "F": 3, "R": 250, "patterns": 36306}, 1, {"F": 1}, 189], [16, {"E": 558, "patterns": 558}, 0, {}, 0]], "open17": 0}
{"root": 85, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 1.71, "levels": [[13, {"E": 325, "F": 27, "R": 52, "patterns": 404, "sym": 16}, 11, {"F": 11}, 52], [14, {"E": 7221, "F": 33, "R": 467, "patterns": 7721, "sym": 18}, 7, {"F": 7}, 388], [15, {"E": 5839, "R": 44, "patterns": 5883}, 0, {}, 39]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 11.21, "levels": [[13, {"E": 381, "F": 26, "R": 69, "patterns": 476}, 26, {"F": 26}, 69], [14, {"E": 19361, "F": 104, "R": 1263, "patterns": 20728, "sym": 3}, 49, {"F": 49}, 827], [15, {"E": 40057, "F": 6, "R": 302, "patterns": 40365}, 2, {"F": 2}, 249], [16, {"E": 1499, "patterns": 1499}, 0, {}, 0]], "open17": 0}
{"root": 91, "kind": "O", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 14.92, "levels": [[13, {"eng-E": 171, "eng-O": 14, "eng-R": 29, "patterns": 415, "sym": 8, "to-engine": 415}, 6, {"O": 6}, 29], [14, {"eng-E": 3581, "eng-O": 12, "eng-R": 167, "patterns": 4066, "sym": 8, "to-engine": 4066}, 4, {"O": 4}, 167], [15, {"eng-E": 3043, "eng-R": 21, "patterns": 3464, "to-engine": 3464}, 0, {}, 21]], "open17": 0}
{"root": 92, "kind": "O", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 35.62, "levels": [[13, {"eng-E": 28, "eng-O": 4, "eng-R": 11, "patterns": 236, "to-engine": 236}, 4, {"O": 4}, 11], [14, {"eng-E": 1527, "eng-O": 20, "eng-R": 101, "patterns": 2059, "sym": 2, "to-engine": 2059}, 18, {"O": 18}, 101], [15, {"eng-E": 10195, "eng-O": 2, "eng-R": 100, "patterns": 11704, "to-engine": 11704}, 2, {"O": 2}, 100], [16, {"eng-E": 1214, "patterns": 1214, "to-engine": 1214}, 0, {}, 0]], "open17": 0}
{"root": 93, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 4.16, "levels": [[13, {"E": 285, "F": 32, "R": 57, "patterns": 374}, 7, {"F": 7}, 11], [14, {"E": 4488, "F": 67, "R": 372, "patterns": 4927, "sym": 8}, 29, {"F": 29}, 176], [15, {"E": 22212, "F": 12, "R": 358, "patterns": 22582, "sym": 2}, 4, {"F": 4}, 220], [16, {"E": 2158, "R": 3, "patterns": 2161}, 0, {}, 2]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 5.98, "levels": [[13, {"E": 330, "F": 28, "R": 78, "patterns": 436}, 15, {"F": 15}, 39], [14, {"E": 10733, "F": 69, "R": 684, "patterns": 11486, "sym": 5}, 30, {"F": 30}, 410], [15, {"E": 21513, "F": 5, "R": 87, "patterns": 21605}, 2, {"F": 2}, 59], [16, {"E": 2210, "patterns": 2210}, 0, {}, 0]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 3.31, "levels": [[13, {"E": 238, "F": 11, "R": 120, "patterns": 369, "sym": 4}, 7, {"F": 7}, 120], [14, {"E": 4982, "F": 36, "R": 241, "patterns": 5259, "sym": 5}, 24, {"F": 24}, 230], [15, {"E": 20993, "R": 129, "patterns": 21122}, 0, {}, 83]], "open17": 0}
{"root": 197, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 6.67, "levels": [[13, {"E": 256, "F": 12, "R": 104, "patterns": 372, "sym": 2}, 10, {"F": 10}, 104], [14, {"E": 5984, "F": 48, "R": 364, "patterns": 6396, "sym": 6}, 34, {"F": 34}, 325], [15, {"E": 23304, "F": 7, "R": 159, "patterns": 23470, "sym": 3}, 1, {"F": 1}, 118], [16, {"E": 306, "patterns": 306}, 0, {}, 0]], "open17": 0}
{"root": 203, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 19.33, "levels": [[13, {"eng-E": 99, "eng-O": 2, "eng-R": 56, "patterns": 461, "to-engine": 461}, 2, {"O": 2}, 56], [14, {"eng-E": 1636, "eng-O": 8, "eng-R": 78, "patterns": 1731, "sym": 2, "to-engine": 1731}, 6, {"O": 6}, 78], [15, {"eng-E": 6622, "eng-R": 20, "patterns": 6664, "to-engine": 6664}, 0, {}, 20]], "open17": 0}
{"root": 216, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 4.84, "levels": [[13, {"E": 315, "F": 8, "R": 141, "patterns": 464, "sym": 1}, 7, {"F": 7}, 141], [14, {"E": 5282, "F": 29, "R": 297, "patterns": 5608, "sym": 1}, 24, {"F": 24}, 271], [15, {"E": 22027, "R": 108, "patterns": 22135}, 0, {}, 81]], "open17": 0}
{"root": 219, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 8.26, "levels": [[13, {"E": 333, "F": 11, "R": 136, "patterns": 480}, 7, {"F": 7}, 68], [14, {"E": 6267, "F": 42, "R": 359, "patterns": 6668}, 27, {"F": 27}, 252], [15, {"E": 26119, "F": 13, "R": 271, "patterns": 26403}, 6, {"F": 6}, 153], [16, {"E": 5137, "R": 6, "patterns": 5143}, 0, {}, 3]], "open17": 0}
{"root": 225, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 23.14, "levels": [[13, {"eng-E": 55, "eng-O": 3, "eng-R": 27, "patterns": 476, "to-engine": 476}, 3, {"O": 3}, 27], [14, {"eng-E": 1503, "eng-O": 8, "eng-R": 85, "patterns": 2466, "to-engine": 2466}, 8, {"O": 8}, 85], [15, {"eng-E": 6616, "eng-R": 34, "patterns": 7333, "to-engine": 7333}, 0, {}, 34]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 1.92, "levels": [[13, {"E": 267, "F": 14, "R": 90, "patterns": 371}, 5, {"F": 5}, 24], [14, {"E": 3029, "F": 33, "R": 203, "patterns": 3265, "sym": 16}, 7, {"F": 7}, 107], [15, {"E": 5192, "R": 62, "patterns": 5254}, 0, {}, 45]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.89, "levels": [[13, {"E": 249, "F": 12, "R": 83, "patterns": 344, "sym": 6}, 6, {"F": 6}, 83], [14, {"E": 2904, "F": 6, "R": 168, "patterns": 3078}, 6, {"F": 6}, 164], [15, {"E": 4178, "R": 20, "patterns": 4198}, 0, {}, 17]], "open17": 0}
{"root": 265, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 4.95, "levels": [[13, {"eng-E": 49, "eng-O": 3, "eng-R": 8, "patterns": 450, "sym": 1, "to-engine": 450}, 2, {"O": 2}, 8], [14, {"eng-E": 723, "eng-O": 2, "eng-R": 24, "patterns": 1488, "to-engine": 1488}, 2, {"O": 2}, 24], [15, {"eng-E": 878, "eng-R": 5, "patterns": 1766, "to-engine": 1766}, 0, {}, 5]], "open17": 0}
{"root": 266, "kind": "O", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 9.32, "levels": [[13, {"eng-E": 22, "eng-F": 11, "eng-O": 2, "patterns": 452, "sym": 1, "to-engine": 452}, 12, {"O": 1, "F": 11}, 0], [14, {"E": 5473, "F": 38, "R": 599, "eng-E": 269, "eng-F": 2, "eng-O": 1, "eng-R": 4, "patterns": 6856, "to-engine": 746}, 36, {"F": 35, "O": 1}, 318], [15, {"E": 22289, "F": 7, "R": 277, "eng-E": 429, "patterns": 23456, "to-engine": 883}, 3, {"F": 3}, 159], [16, {"E": 1678, "patterns": 1678}, 0, {}, 0]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 3.96, "levels": [[13, {"E": 242, "F": 11, "R": 115, "patterns": 368, "sym": 1}, 10, {"F": 10}, 115], [14, {"E": 5878, "F": 41, "R": 397, "patterns": 6316, "sym": 4}, 31, {"F": 31}, 349], [15, {"E": 21609, "F": 1, "R": 122, "patterns": 21732, "sym": 1}, 0, {}, 91]], "open17": 0}
{"root": 299, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 2.79, "levels": [[13, {"E": 147, "F": 26, "R": 88, "patterns": 261}, 8, {"F": 8}, 22], [14, {"E": 3250, "F": 45, "R": 389, "patterns": 3684}, 20, {"F": 20}, 220], [15, {"E": 8760, "F": 12, "R": 147, "patterns": 8919}, 4, {"F": 4}, 109], [16, {"E": 1107, "R": 3, "patterns": 1110}, 0, {}, 3]], "open17": 0}
{"root": 307, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 1.55, "levels": [[13, {"E": 165, "F": 13, "R": 127, "patterns": 305}, 7, {"F": 7}, 65], [14, {"E": 3404, "F": 15, "R": 278, "patterns": 3697}, 8, {"F": 8}, 214], [15, {"E": 5430, "R": 56, "patterns": 5486}, 0, {}, 44]], "open17": 0}
{"root": 310, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"E": 117, "F": 18, "R": 72, "patterns": 207, "sym": 6}, 3, {"F": 3}, 36], [14, {"E": 1046, "F": 8, "R": 90, "patterns": 1144, "sym": 4}, 2, {"F": 2}, 84], [15, {"E": 799, "R": 4, "patterns": 803}, 0, {}, 4]], "open17": 0}
{"root": 661, "kind": "O", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 9.82, "levels": [[13, {"eng-E": 99, "eng-O": 9, "eng-R": 39, "patterns": 286, "sym": 6, "to-engine": 286}, 3, {"O": 3}, 39], [14, {"eng-E": 1553, "eng-O": 7, "eng-R": 96, "patterns": 1665, "sym": 4, "to-engine": 1665}, 3, {"O": 3}, 96], [15, {"eng-E": 2171, "eng-R": 21, "patterns": 2867, "to-engine": 2867}, 0, {}, 21]], "open17": 0}
{"root": 811, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 2.36, "levels": [[13, {"E": 222, "F": 18, "R": 110, "patterns": 350}, 6, {"F": 6}, 29], [14, {"E": 3556, "F": 23, "R": 319, "patterns": 3898}, 12, {"F": 12}, 176], [15, {"E": 9279, "F": 7, "R": 144, "patterns": 9430}, 3, {"F": 3}, 85], [16, {"E": 2083, "R": 4, "patterns": 2087}, 0, {}, 2]], "open17": 0}
{"root": 949, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 1.02, "levels": [[13, {"E": 154, "F": 21, "R": 67, "patterns": 242, "sym": 10}, 11, {"F": 11}, 67], [14, {"E": 4234, "F": 15, "R": 422, "patterns": 4671, "sym": 7}, 4, {"F": 4}, 351], [15, {"E": 2289, "R": 18, "patterns": 2307}, 0, {}, 16]], "open17": 0}
{"root": 1735, "kind": "O", "mult": {"2": 13, "3": 9, "4": 1, "5": 2}, "time": 7.92, "levels": [[13, {"eng-O": 1, "eng-R": 8, "patterns": 147, "to-engine": 147}, 1, {"O": 1}, 8], [14, {"eng-E": 60, "eng-O": 2, "eng-R": 4, "patterns": 388, "to-engine": 388}, 2, {"O": 2}, 4], [15, {"eng-E": 409, "eng-O": 1, "patterns": 1638, "to-engine": 1638}, 1, {"O": 1}, 0], [16, {"eng-E": 388, "patterns": 1164, "to-engine": 1164}, 0, {}, 0]], "open17": 0}


==> anc/gst1718_computation/indep/engine_api.py <==
"""Black-box exact realization-space status of a lattice of lines.

status(n, blocks) -> 'E'  no complex realization
                     'R'  the realizations form exactly one Galois orbit (finite, irreducible over Q)
                     'O'  anything else (positive-dimensional, several orbits, or undecided)
blocks: list of lists of line labels (0..n-1); each block is a point of multiplicity >= 3;
        pairs of lines in no block meet in a double point.
"""
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from realize import Matroid
from exact import realization_space, Degenerate
import geneng


def status(n, blocks, timeout=120):
    M = Matroid(n, [list(b) for b in blocks])
    try:
        R = realization_space(M)
    except Degenerate:
        return 'E'
    st, cost = R['status'], R['cost']
    if st.startswith('empty'):
        return 'E'
    if st == 'family':
        return 'R' if cost == 0 else 'O'
    if st == 'points':
        return 'R' if len(R['comps']) == 1 else 'O'
    masks = [sum(1 << x for x in b) for b in blocks]
    s2, info = geneng.realization_components(n, masks, timeout=timeout)
    if s2 in ('E', 'R'):
        return s2
    return 'O'


==> anc/gst1718_computation/indep/gen.c <==
/* gen.c -- children of a node (N, M) satisfying (C1)-(C5) of [A], Section 8.  Build: gcc -O2 -shared -fPIC -o libgen.so gen.c
 *
 * A node is a lattice N on n lines (12 <= n <= 16); lines 0..11 are the core M, lines 12..n-1 the
 * added lines.  N is given by the list of ALL its vertices (multiplicity >= 2) as bit masks of lines.
 * A child adds the line number n through a set A of >= 2 vertices of N (anchors), pairwise disjoint
 * as sets of lines; the lines of N through no anchor meet the new line in new double points.
 *
 * Output record (REC ints): k, a[0..7] (indices of the anchors in the vertex list, -1 padded),
 *                           v(L), r_N(L), strong
 * where strong = 1 iff the alternative reading of (C4) (v_0 replaced by max(v_0, v(L))) also holds.
 *
 * Independent implementation written for the cross-check; no code shared with the other search.
 */
#include <stdint.h>
#include <string.h>

#define CORE 0xFFFu
#define MAXV 256
#define MAXT 40000
#define REC 12

static const int NU[18] = {0,0,0,0,0,0,0,0,0,0,27,34,41,48,56,64,72,80};

static int n_, nv_, delta_, sumv_, lastv_, j_;
static uint32_t vm_[MAXV];
static int rN_[32], rM_[12], bN_, maxrM_, v0_;
static uint32_t full_, must_;            /* must_: lines of N with already 8 points */
static int tmin_, tmax_;
static int nT_; static uint32_t Tm_[MAXT]; static int Td_[MAXT];
static int nbm_[32]; static uint32_t bm_[32][MAXV];   /* vertices whose largest line is h */
static int nc_; static uint32_t cand_[MAXV]; static int cidx_[MAXV];
static int anc_[32]; static uint32_t ancm_[32];
static int32_t *out_; static int maxout_, nout_, overflow_;
static int64_t *st_;
static int vmin_, rmin_;

static inline int pc(uint32_t x) { return __builtin_popcount(x); }

/* all sets T of lines of N with n+1-|T| in [10,14]; deficit d(T) = need(n+1-|T|) - b(N \ T) */
static void tdfs(int start, uint32_t T, int t, int sumr, int f)
{
    if (t >= tmin_) {
        int s = n_ + 1 - t;
        int need = (s == 12) ? 41 + delta_ : NU[s];
        int g = bN_ - sumr + f;               /* b(N \ T) */
        int d = need - g;
        st_[8]++;
        if (d >= 1) {
            if (nT_ < MAXT) { Tm_[nT_] = T; Td_[nT_] = d; nT_++; }
            else overflow_ = 2;
        }
    }
    if (t == tmax_) return;
    for (int h = start; h < n_; h++) {
        uint32_t T2 = T | (1u << h);
        int f2 = f;
        for (int i = 0; i < nbm_[h]; i++)
            if ((bm_[h][i] & ~T2) == 0) f2++;
        tdfs(h + 1, T2, t + 1, sumr + rN_[h], f2);
    }
}

static void evaluate(uint32_t cov, uint32_t cov2, int k, int ncoreanch)
{
    uint32_t unc = full_ & ~cov;
    int r = k + pc(unc);
    st_[0]++;
    /* (C1) */
    if (r > 8) return;
    if (unc & must_) return;
    st_[1]++;
    /* (C2) */
    int v = ncoreanch + pc(unc & CORE);
    if (v < lastv_) return;
    if (sumv_ + (5 - j_) * v > 39 - delta_) return;
    st_[2]++;
    /* (C3) */
    for (int h = 0; h < 12; h++) {
        int eps = ((cov2 >> h) & 1) ? 0 : 1;
        if (rM_[h] + eps > v) return;
    }
    st_[3]++;
    /* (C4) */
    int bnew = bN_ + r;
    if (bnew < NU[n_ + 1]) return;
    if (r < v0_) { st_[7]++; return; }
    if (bnew + (16 - n_) * v0_ > 80) return;
    if (n_ + 1 == 17 && bnew != 80) return;
    st_[4]++;
    /* (C5): sublattices containing the new line: N' \ T, T a set of old lines.
       b(N' \ T) = b(N \ T) + r_{N \ T}(L),
       r_{N \ T}(L) = #{anchors not contained in T} + #{lines outside T through no anchor}. */
    for (int i = 0; i < nT_; i++) {
        uint32_t T = Tm_[i];
        int rl = pc(unc & ~T);
        for (int a = 0; a < k; a++)
            if (ancm_[a] & ~T) rl++;
        if (rl < Td_[i]) return;
    }
    st_[5]++;
    int strong = (bnew + (16 - n_) * (v > v0_ ? v : v0_) <= 80) ? 1 : 0;
    if (strong) st_[6]++;
    if (nout_ >= maxout_) { overflow_ = 1; nout_++; return; }
    int32_t *o = out_ + (long)nout_ * REC;
    o[0] = k;
    for (int a = 0; a < 8; a++) o[1 + a] = (a < k) ? anc_[a] : -1;
    o[9] = v; o[10] = r; o[11] = strong;
    nout_++;
}

static void adfs(int start, uint32_t cov, uint32_t cov2, int k, int ncoreanch)
{
    /* r and v can only decrease when anchors are added */
    uint32_t unc = full_ & ~cov;
    int r = k + pc(unc);
    int v = ncoreanch + pc(unc & CORE);
    if (r < rmin_ || v < vmin_) return;
    if (k >= 2) evaluate(cov, cov2, k, ncoreanch);
    if (k == 8) return;                      /* r >= k, and r <= 8 */
    for (int i = start; i < nc_; i++) {
        uint32_t m = cand_[i];
        if (m & cov) continue;
        anc_[k] = cidx_[i]; ancm_[k] = m;
        uint32_t c = m & CORE;
        adfs(i + 1, cov | m, (pc(c) >= 2) ? (cov2 | c) : cov2, k + 1, ncoreanch + (c != 0));
    }
}

/* returns the number of children (which may exceed maxout: then call again with a larger buffer),
   or a negative number on error.  st: array of 16 counters. */
int gen_children(int n, int nv, const uint32_t *vm, int delta, int sumv, int lastv,
                 int32_t *out, int maxout, int64_t *st)
{
    if (n < 12 || n > 16 || nv > MAXV) return -1;
    n_ = n; nv_ = nv; delta_ = delta; sumv_ = sumv; lastv_ = lastv; j_ = n - 12;
    out_ = out; maxout_ = maxout; nout_ = 0; overflow_ = 0; st_ = st;
    full_ = (1u << n) - 1;
    memset(rN_, 0, sizeof rN_); memset(rM_, 0, sizeof rM_); memset(nbm_, 0, sizeof nbm_);
    bN_ = 0; nc_ = 0;
    for (int i = 0; i < nv; i++) {
        uint32_t m = vm[i];
        int mult = pc(m);
        if (mult < 2 || (m & ~full_)) return -2;
        vm_[i] = m; bN_ += mult - 1;
        int top = 31 - __builtin_clz(m);
        bm_[top][nbm_[top]++] = m;
        for (int h = 0; h < n; h++) if ((m >> h) & 1) rN_[h]++;
        if (pc(m & CORE) >= 2)
            for (int h = 0; h < 12; h++) if ((m >> h) & 1) rM_[h]++;
        if (mult <= 5) { cand_[nc_] = m; cidx_[nc_] = i; nc_++; }
    }
    maxrM_ = 0;
    for (int h = 0; h < 12; h++) if (rM_[h] > maxrM_) maxrM_ = rM_[h];
    v0_ = (lastv > maxrM_) ? lastv : maxrM_;
    must_ = 0;
    for (int h = 0; h < n; h++) if (rN_[h] >= 8) must_ |= 1u << h;
    /* deficits */
    tmin_ = n + 1 - 14; if (tmin_ < 0) tmin_ = 0;
    tmax_ = n + 1 - 10;
    nT_ = 0;
    tdfs(0, 0, 0, 0, 0);
    if (overflow_ == 2) return -3;
    /* bounds for the pruning of the anchor search (both r and v are non-increasing) */
    vmin_ = v0_;                                   /* (C2): v >= lastv; (C3): v >= r_M(H) */
    rmin_ = NU[n + 1] - bN_;                       /* (C4) */
    if (v0_ > rmin_) rmin_ = v0_;
    adfs(0, 0, 0, 0, 0);
    return nout_;
}


==> anc/gst1718_computation/indep/make_roots.py <==
"""The roots of the search for defect 1 ([A], Section 8), as input of the second implementation: for every
class b(M) = 41..45 the census index and the census line (graph6) of every root of the main program
(tree/b{cls}*.roots.jsonl).  usage (from the top directory): python3 indep/make_roots.py"""
import os, json, glob
HERE = os.path.dirname(os.path.abspath(__file__))
os.makedirs(os.path.join(HERE, 'roots'), exist_ok=True)
for cls, (X, lo) in {41: (25, 4), 42: (24, 3), 43: (23, 3), 44: (22, 3), 45: (21, 3)}.items():
    census = open(f'census/X{X}_lo{lo}.g6').read().split('\n')
    ids = sorted(json.loads(l)['root'] for f in glob.glob(f'tree/b{cls}*.roots.jsonl') for l in open(f))
    with open(os.path.join(HERE, 'roots', f'b{cls}.txt'), 'w') as fo:
        for k in ids:
            fo.write(f'{k} {census[k].strip()}\n')
    print(cls, len(ids))


==> anc/gst1718_computation/indep/results_b41.jsonl <==
{"cls": 41, "root": 0, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1984, "c1": 1324, "c2": 529, "c3": 529, "c4": 529, "c5": 529, "r_lt_v0": 0, "gen": 529, "dedup": 10, "E": 6, "R": 2, "O": 2, "sdedup": 10, "sE": 6, "sR": 2, "sO": 2}, "14": {"parents": 2, "sets": 5957, "c1": 2161, "c2": 2161, "c3": 2161, "c4": 2161, "c5": 2101, "r_lt_v0": 0, "gen": 2101, "dedup": 740, "E": 701, "R": 37, "O": 2, "sdedup": 740, "sE": 701, "sR": 37, "sO": 2}, "15": {"parents": 2, "sets": 13692, "c1": 1738, "c2": 1738, "c3": 1738, "c4": 1738, "c5": 1738, "r_lt_v0": 0, "gen": 1738, "dedup": 879, "E": 870, "R": 8, "O": 1, "sdedup": 879, "sE": 870, "sR": 8, "sO": 1}, "16": {"parents": 1, "sets": 18362, "c1": 886, "c2": 886, "c3": 886, "c4": 886, "c5": 886, "r_lt_v0": 0, "gen": 886, "dedup": 443, "E": 443, "R": 0, "O": 0, "sdedup": 443, "sE": 443, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[1, 2, 11, 12], [3, 7, 11], [4, 8, 11], [5, 9, 11], [6, 10, 11], [0, 1, 7, 8, 9, 10], [0, 2, 3, 4, 5, 6], [3, 8, 12], [4, 9, 12], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[1, 2, 11, 12], [3, 7, 11], [4, 8, 11], [5, 9, 11], [6, 10, 11], [0, 1, 7, 8, 9, 10], [0, 2, 3, 4, 5, 6], [3, 8, 12], [4, 9, 12], [5, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[1, 2, 11, 12, 13], [3, 7, 11], [4, 8, 11], [5, 9, 11], [6, 10, 11], [0, 1, 7, 8, 9, 10], [0, 2, 3, 4, 5, 6], [3, 8, 12], [3, 9, 13], [4, 9, 12], [4, 10, 13], [5, 10, 12]], "vs": [7, 8], "strong": true}, {"blocks": [[1, 2, 11, 12, 13], [3, 7, 11], [4, 8, 11], [5, 9, 11], [6, 10, 11], [0, 1, 7, 8, 9, 10], [0, 2, 3, 4, 5, 6], [3, 8, 12], [4, 9, 12], [5, 7, 13], [5, 10, 12], [6, 8, 13]], "vs": [7, 8], "strong": true}], "15": [{"blocks": [[1, 2, 11, 12, 13, 14], [3, 7, 11], [4, 8, 11], [5, 9, 11], [6, 10, 11], [0, 1, 7, 8, 9, 10], [0, 2, 3, 4, 5, 6], [3, 8, 12], [3, 9, 13], [4, 9, 12], [4, 10, 13], [5, 7, 14], [5, 10, 12], [6, 8, 14]], "vs": [7, 8, 8], "strong": true}], "16": []}, "root_status": "O", "time": 3.59}
{"cls": 41, "root": 1, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1292, "c1": 820, "c2": 312, "c3": 312, "c4": 312, "c5": 312, "r_lt_v0": 0, "gen": 312, "dedup": 42, "E": 35, "R": 7, "O": 0, "sdedup": 42, "sE": 35, "sR": 7, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.06}
{"cls": 41, "root": 3, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1176, "c1": 760, "c2": 303, "c3": 303, "c4": 303, "c5": 303, "r_lt_v0": 0, "gen": 303, "dedup": 154, "E": 139, "R": 13, "O": 2, "sdedup": 154, "sE": 139, "sR": 13, "sO": 2}, "14": {"parents": 2, "sets": 5187, "c1": 1864, "c2": 1864, "c3": 1864, "c4": 1864, "c5": 1864, "r_lt_v0": 0, "gen": 1864, "dedup": 1862, "E": 1767, "R": 90, "O": 5, "sdedup": 1862, "sE": 1767, "sR": 90, "sO": 5}, "15": {"parents": 5, "sets": 35145, "c1": 4820, "c2": 4820, "c3": 4820, "c4": 4820, "c5": 4820, "r_lt_v0": 0, "gen": 4820, "dedup": 4815, "E": 4789, "R": 24, "O": 2, "sdedup": 4815, "sE": 4789, "sR": 24, "sO": 2}, "16": {"parents": 2, "sets": 36299, "c1": 1845, "c2": 1845, "c3": 1845, "c4": 1845, "c5": 1845, "r_lt_v0": 0, "gen": 1845, "dedup": 1845, "E": 1845, "R": 0, "O": 0, "sdedup": 1845, "sE": 1845, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [4, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 9, 13], [4, 9, 12]], "vs": [7, 8], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 13], [4, 9, 12]], "vs": [7, 8], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [4, 9, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [4, 9, 12], [3, 12, 13]], "vs": [7, 8], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12], [3, 8, 13], [5, 12, 13]], "vs": [7, 8], "strong": true}], "15": [{"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12, 13], [1, 6, 7, 8, 9, 14], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 9, 13], [4, 9, 12], [3, 12, 14], [5, 13, 14]], "vs": [7, 8, 8], "strong": true}, {"blocks": [[5, 7, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [3, 9, 10], [2, 8, 11], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 14], [4, 9, 12], [5, 13, 14]], "vs": [7, 7, 8], "strong": true}], "16": []}, "root_status": "O", "time": 11.39}
{"cls": 41, "root": 6, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1174, "c1": 758, "c2": 304, "c3": 304, "c4": 304, "c5": 304, "r_lt_v0": 0, "gen": 304, "dedup": 77, "E": 68, "R": 8, "O": 1, "sdedup": 77, "sE": 68, "sR": 8, "sO": 1}, "14": {"parents": 1, "sets": 2379, "c1": 842, "c2": 842, "c3": 842, "c4": 842, "c5": 842, "r_lt_v0": 0, "gen": 842, "dedup": 429, "E": 386, "R": 39, "O": 4, "sdedup": 429, "sE": 386, "sR": 39, "sO": 4}, "15": {"parents": 4, "sets": 28702, "c1": 4376, "c2": 4376, "c3": 4376, "c4": 4376, "c5": 4364, "r_lt_v0": 0, "gen": 4364, "dedup": 2194, "E": 2162, "R": 32, "O": 0, "sdedup": 2194, "sE": 2162, "sR": 32, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 7, 10], [5, 7, 11], [4, 8, 11], [5, 8, 10], [3, 9, 11], [2, 9, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[4, 7, 10], [5, 7, 11], [4, 8, 11], [5, 8, 10], [3, 9, 11], [2, 9, 10], [0, 6, 10, 11, 12, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [4, 9, 13]], "vs": [7, 8], "strong": true}, {"blocks": [[4, 7, 10], [5, 7, 11], [4, 8, 11], [5, 8, 10], [3, 9, 11], [2, 9, 10], [0, 6, 10, 11, 12, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [5, 9, 13]], "vs": [7, 8], "strong": true}, {"blocks": [[4, 7, 10], [5, 7, 11], [4, 8, 11], [5, 8, 10], [3, 9, 11], [2, 9, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [4, 12, 13]], "vs": [7, 8], "strong": true}, {"blocks": [[4, 7, 10], [5, 7, 11], [4, 8, 11], [5, 8, 10], [3, 9, 11], [2, 9, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [5, 12, 13]], "vs": [7, 8], "strong": true}], "15": []}, "root_status": "O", "time": 3.68}
{"cls": 41, "root": 8, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1105, "c1": 713, "c2": 288, "c3": 228, "c4": 228, "c5": 228, "r_lt_v0": 0, "gen": 228, "dedup": 41, "E": 38, "R": 2, "O": 1, "sdedup": 41, "sE": 38, "sR": 2, "sO": 1}, "14": {"parents": 1, "sets": 2971, "c1": 1078, "c2": 1078, "c3": 1018, "c4": 1018, "c5": 1018, "r_lt_v0": 0, "gen": 1018, "dedup": 346, "E": 332, "R": 14, "O": 0, "sdedup": 346, "sE": 332, "sR": 14, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 7, 10], [3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.72}
{"cls": 41, "root": 21, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 857, "c1": 551, "c2": 233, "c3": 233, "c4": 233, "c5": 233, "r_lt_v0": 0, "gen": 233, "dedup": 25, "E": 23, "R": 1, "O": 1, "sdedup": 25, "sE": 23, "sR": 1, "sO": 1}, "14": {"parents": 1, "sets": 2201, "c1": 781, "c2": 781, "c3": 781, "c4": 781, "c5": 781, "r_lt_v0": 0, "gen": 781, "dedup": 399, "E": 376, "R": 21, "O": 2, "sdedup": 399, "sE": 376, "sR": 21, "sO": 2}, "15": {"parents": 2, "sets": 14294, "c1": 1968, "c2": 1968, "c3": 1968, "c4": 1968, "c5": 1968, "r_lt_v0": 0, "gen": 1968, "dedup": 1546, "E": 1538, "R": 7, "O": 1, "sdedup": 1546, "sE": 1538, "sR": 7, "sO": 1}, "16": {"parents": 1, "sets": 17991, "c1": 968, "c2": 968, "c3": 968, "c4": 968, "c5": 968, "r_lt_v0": 0, "gen": 968, "dedup": 484, "E": 484, "R": 0, "O": 0, "sdedup": 484, "sE": 484, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 6, 9], [7, 8, 9], [4, 5, 10], [4, 7, 11], [3, 6, 11], [3, 8, 10], [9, 10, 11], [0, 1, 3, 4, 9, 12], [1, 2, 5, 8, 11], [0, 2, 6, 7, 10], [5, 7, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 6, 9], [7, 8, 9], [4, 5, 10], [4, 7, 11], [3, 6, 11], [3, 8, 10], [9, 10, 11], [0, 1, 3, 4, 9, 12], [1, 2, 5, 8, 11, 13], [0, 2, 6, 7, 10], [3, 7, 13], [5, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 6, 9], [7, 8, 9], [4, 5, 10], [4, 7, 11], [3, 6, 11], [3, 8, 10], [9, 10, 11], [0, 1, 3, 4, 9, 12], [1, 2, 5, 8, 11, 13], [0, 2, 6, 7, 10], [5, 7, 12], [6, 12, 13]], "vs": [7, 8], "strong": true}], "15": [{"blocks": [[5, 6, 9], [7, 8, 9], [4, 5, 10], [4, 7, 11], [3, 6, 11], [3, 8, 10], [9, 10, 11], [0, 1, 3, 4, 9, 12], [1, 2, 5, 8, 11, 13], [0, 2, 6, 7, 10, 14], [3, 7, 13], [5, 7, 12], [8, 12, 14], [4, 13, 14]], "vs": [7, 7, 8], "strong": true}], "16": []}, "root_status": "O", "time": 3.43}
{"cls": 41, "root": 137, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 812, "c1": 528, "c2": 216, "c3": 216, "c4": 216, "c5": 216, "r_lt_v0": 0, "gen": 216, "dedup": 16, "E": 13, "R": 3, "O": 0, "sdedup": 16, "sE": 13, "sR": 3, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.04}
{"cls": 41, "root": 260, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 414, "c1": 267, "c2": 108, "c3": 90, "c4": 90, "c5": 90, "r_lt_v0": 0, "gen": 90, "dedup": 3, "E": 2, "R": 1, "O": 0, "sdedup": 3, "sE": 2, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.09}


==> anc/gst1718_computation/indep/results_b42.jsonl <==
{"cls": 42, "root": 0, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 2706, "c1": 1799, "c2": 680, "c3": 432, "c4": 432, "c5": 432, "r_lt_v0": 0, "gen": 432, "dedup": 18, "E": 5, "R": 0, "O": 13, "sdedup": 18, "sE": 5, "sR": 0, "sO": 13}, "14": {"parents": 13, "sets": 48929, "c1": 20969, "c2": 9053, "c3": 5846, "c4": 5846, "c5": 4699, "r_lt_v0": 0, "gen": 4699, "dedup": 1652, "E": 1547, "R": 103, "O": 2, "sdedup": 1652, "sE": 1547, "sR": 103, "sO": 2}, "15": {"parents": 2, "sets": 17567, "c1": 2071, "c2": 2071, "c3": 1769, "c4": 1769, "c5": 1118, "r_lt_v0": 0, "gen": 1118, "dedup": 586, "E": 575, "R": 11, "O": 0, "sdedup": 154, "sE": 153, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 1, 12], [5, 9, 12], [6, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 1, 12], [5, 9, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 8, 12], [1, 5, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 8, 12], [1, 6, 12], [5, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 8, 12], [1, 6, 12], [5, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 1, 12], [2, 11, 12], [3, 5, 12], [4, 9, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 4, 12], [2, 11, 12], [5, 9, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 5, 12], [2, 11, 12], [4, 8, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 5, 12], [2, 11, 12], [4, 9, 12], [6, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 5, 12], [2, 11, 12], [4, 9, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 5, 12], [2, 11, 12], [4, 9, 12], [7, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 11, 12], [4, 8, 12], [5, 9, 12], [6, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 4, 11], [5, 8, 11], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 3, 12], [1, 11, 12], [5, 9, 12], [6, 10, 12], [7, 8, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 4, 11, 12], [5, 8, 11], [6, 9, 11, 13], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 1, 12], [0, 3, 13], [1, 4, 13], [5, 9, 12], [5, 10, 13], [6, 10, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 4, 11, 12], [5, 8, 11, 13], [6, 9, 11], [7, 10, 11], [1, 2, 3, 8, 9, 10], [0, 2, 4, 5, 6, 7], [0, 8, 12], [0, 10, 13], [1, 4, 13], [1, 6, 12], [3, 6, 13], [5, 10, 12]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 4.83}
{"cls": 42, "root": 1, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1744, "c1": 1116, "c2": 422, "c3": 240, "c4": 240, "c5": 240, "r_lt_v0": 0, "gen": 240, "dedup": 32, "E": 24, "R": 5, "O": 3, "sdedup": 32, "sE": 24, "sR": 5, "sO": 3}, "14": {"parents": 3, "sets": 11727, "c1": 4833, "c2": 2047, "c3": 1182, "c4": 1182, "c5": 1048, "r_lt_v0": 0, "gen": 1048, "dedup": 991, "E": 965, "R": 26, "O": 0, "sdedup": 991, "sE": 965, "sR": 26, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 8, 11], [5, 9, 10], [1, 6, 8, 9, 12], [3, 7, 8, 10], [4, 7, 9, 11], [2, 6, 10, 11], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 11, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 8, 11], [5, 9, 10], [1, 6, 8, 9, 12], [3, 7, 8, 10], [4, 7, 9, 11], [2, 6, 10, 11], [0, 1, 2, 3, 4, 5], [0, 10, 12], [2, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 8, 11], [5, 9, 10], [1, 6, 8, 9, 12], [3, 7, 8, 10], [4, 7, 9, 11], [2, 6, 10, 11], [0, 1, 2, 3, 4, 5], [0, 10, 12], [5, 7, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 1.49}
{"cls": 42, "root": 2, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1874, "c1": 1210, "c2": 451, "c3": 319, "c4": 319, "c5": 319, "r_lt_v0": 0, "gen": 319, "dedup": 44, "E": 35, "R": 4, "O": 5, "sdedup": 44, "sE": 35, "sR": 4, "sO": 5}, "14": {"parents": 5, "sets": 19815, "c1": 8134, "c2": 3412, "c3": 2453, "c4": 2453, "c5": 2006, "r_lt_v0": 0, "gen": 2006, "dedup": 1877, "E": 1817, "R": 58, "O": 2, "sdedup": 1877, "sE": 1817, "sR": 58, "sO": 2}, "15": {"parents": 2, "sets": 17282, "c1": 2595, "c2": 2595, "c3": 2347, "c4": 2347, "c5": 1926, "r_lt_v0": 0, "gen": 1926, "dedup": 970, "E": 956, "R": 14, "O": 0, "sdedup": 970, "sE": 956, "sR": 14, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [1, 7, 12], [2, 11, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [1, 7, 12], [4, 11, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [2, 11, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [2, 11, 12], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [4, 7, 12], [5, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10, 13], [1, 6, 10, 11], [0, 1, 2, 3, 4, 5], [1, 7, 12], [3, 6, 13], [4, 11, 12, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[4, 8, 10], [5, 9, 11], [0, 6, 8, 9, 12], [3, 7, 8, 11], [2, 7, 9, 10], [1, 6, 10, 11, 13], [0, 1, 2, 3, 4, 5], [2, 11, 12], [3, 9, 13], [4, 7, 12, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 3.6}
{"cls": 42, "root": 3, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1328, "c1": 840, "c2": 336, "c3": 269, "c4": 269, "c5": 269, "r_lt_v0": 0, "gen": 269, "dedup": 140, "E": 125, "R": 12, "O": 3, "sdedup": 140, "sE": 125, "sR": 12, "sO": 3}, "14": {"parents": 3, "sets": 11712, "c1": 4761, "c2": 2038, "c3": 1690, "c4": 1690, "c5": 1250, "r_lt_v0": 0, "gen": 1250, "dedup": 1026, "E": 973, "R": 48, "O": 5, "sdedup": 1026, "sE": 973, "sR": 48, "sO": 5}, "15": {"parents": 5, "sets": 59729, "c1": 8312, "c2": 8312, "c3": 7921, "c4": 7921, "c5": 5452, "r_lt_v0": 0, "gen": 5452, "dedup": 4497, "E": 4457, "R": 39, "O": 1, "sdedup": 935, "sE": 933, "sR": 2, "sO": 0}, "16": {"parents": 1, "sets": 28656, "c1": 1010, "c2": 1010, "c3": 1010, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11, 12], [0, 1, 2, 9, 12], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10], [2, 4, 5, 8, 11]], "vs": [7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11], [0, 1, 2, 9], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 12], [2, 4, 5, 8, 11], [0, 4, 12]], "vs": [7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11], [0, 1, 2, 9], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 12], [2, 4, 5, 8, 11], [0, 11, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11, 12], [0, 1, 2, 9, 12], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 13], [2, 4, 5, 8, 11], [0, 4, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11, 12], [0, 1, 2, 9, 12], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 13], [2, 4, 5, 8, 11], [0, 11, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11], [0, 1, 2, 9], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 12], [2, 4, 5, 8, 11, 13], [0, 3, 13], [0, 4, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11], [0, 1, 2, 9], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 12], [2, 4, 5, 8, 11, 13], [0, 4, 12], [0, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11], [0, 1, 2, 9], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 12], [2, 4, 5, 8, 11, 13], [0, 10, 13], [0, 11, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[7, 9, 11], [8, 9, 10], [6, 10, 11, 12], [0, 1, 2, 9, 12, 14], [3, 4, 6, 9], [0, 6, 7, 8], [1, 3, 5, 7, 10, 13], [2, 4, 5, 8, 11], [0, 4, 13], [3, 8, 14], [11, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 7.29}
{"cls": 42, "root": 4, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1276, "c1": 801, "c2": 315, "c3": 200, "c4": 200, "c5": 200, "r_lt_v0": 0, "gen": 200, "dedup": 200, "E": 180, "R": 17, "O": 3, "sdedup": 200, "sE": 180, "sR": 17, "sO": 3}, "14": {"parents": 3, "sets": 11325, "c1": 4599, "c2": 1914, "c3": 1295, "c4": 1295, "c5": 951, "r_lt_v0": 0, "gen": 951, "dedup": 947, "E": 899, "R": 46, "O": 2, "sdedup": 947, "sE": 899, "sR": 46, "sO": 2}, "15": {"parents": 2, "sets": 23458, "c1": 3197, "c2": 3197, "c3": 2915, "c4": 2915, "c5": 1912, "r_lt_v0": 0, "gen": 1912, "dedup": 1912, "E": 1901, "R": 11, "O": 0, "sdedup": 341, "sE": 341, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[6, 10, 11], [7, 8, 11], [5, 9, 10], [3, 4, 7, 10], [0, 2, 8, 10], [3, 6, 8, 9], [1, 2, 4, 9, 11, 12], [0, 1, 5, 6, 7], [3, 5, 12]], "vs": [7], "strong": true}, {"blocks": [[6, 10, 11], [7, 8, 11], [5, 9, 10], [3, 4, 7, 10], [0, 2, 8, 10], [3, 6, 8, 9], [1, 2, 4, 9, 11], [0, 1, 5, 6, 7, 12], [2, 3, 12]], "vs": [7], "strong": true}, {"blocks": [[6, 10, 11], [7, 8, 11], [5, 9, 10], [3, 4, 7, 10], [0, 2, 8, 10], [3, 6, 8, 9], [1, 2, 4, 9, 11], [0, 1, 5, 6, 7, 12], [3, 11, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[6, 10, 11], [7, 8, 11], [5, 9, 10], [3, 4, 7, 10], [0, 2, 8, 10], [3, 6, 8, 9], [1, 2, 4, 9, 11, 12], [0, 1, 5, 6, 7, 13], [2, 3, 13], [3, 5, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[6, 10, 11], [7, 8, 11], [5, 9, 10], [3, 4, 7, 10], [0, 2, 8, 10], [3, 6, 8, 9], [1, 2, 4, 9, 11, 12], [0, 1, 5, 6, 7, 13], [3, 5, 12], [3, 11, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 4.62}
{"cls": 42, "root": 5, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1516, "c1": 992, "c2": 429, "c3": 368, "c4": 368, "c5": 368, "r_lt_v0": 0, "gen": 368, "dedup": 197, "E": 174, "R": 19, "O": 4, "sdedup": 197, "sE": 174, "sR": 19, "sO": 4}, "14": {"parents": 4, "sets": 14459, "c1": 5664, "c2": 2845, "c3": 2845, "c4": 2845, "c5": 2202, "r_lt_v0": 0, "gen": 2202, "dedup": 1781, "E": 1687, "R": 83, "O": 11, "sdedup": 1781, "sE": 1687, "sR": 83, "sO": 11}, "15": {"parents": 11, "sets": 104486, "c1": 14481, "c2": 14481, "c3": 14481, "c4": 14481, "c5": 9825, "r_lt_v0": 0, "gen": 9825, "dedup": 8111, "E": 8065, "R": 46, "O": 0, "sdedup": 5693, "sE": 5653, "sR": 40, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10], [1, 2, 4, 9, 11], [3, 4, 12]], "vs": [6], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11], [1, 5, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11], [6, 11, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12, 13], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10], [1, 2, 4, 9, 11], [2, 5, 13], [3, 4, 12]], "vs": [6, 8], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12, 13], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10], [1, 2, 4, 9, 11], [3, 4, 12], [3, 11, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12, 13], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10], [1, 2, 4, 9, 11], [3, 4, 12], [8, 9, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 13], [1, 2, 4, 9, 11], [1, 5, 13], [3, 4, 12]], "vs": [6, 7], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 13], [1, 2, 4, 9, 11], [3, 4, 12], [4, 7, 13]], "vs": [6, 7], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 13], [1, 2, 4, 9, 11], [3, 4, 12], [6, 11, 13]], "vs": [6, 7], "strong": true}, {"blocks": [[5, 10, 11, 12], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7, 12], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 13], [1, 2, 4, 9, 11], [3, 4, 12], [9, 12, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11, 13], [1, 5, 12], [3, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11, 13], [1, 5, 12], [7, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11, 13], [3, 6, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11], [7, 8, 11], [6, 9, 10], [0, 1, 6, 7], [3, 5, 7, 9], [4, 5, 6, 8], [0, 2, 3, 8, 10, 12], [1, 2, 4, 9, 11, 13], [6, 11, 12], [7, 10, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 13.92}
{"cls": 42, "root": 6, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1317, "c1": 829, "c2": 328, "c3": 262, "c4": 262, "c5": 262, "r_lt_v0": 0, "gen": 262, "dedup": 133, "E": 115, "R": 14, "O": 4, "sdedup": 133, "sE": 115, "sR": 14, "sO": 4}, "14": {"parents": 4, "sets": 15107, "c1": 6125, "c2": 2615, "c3": 2136, "c4": 2136, "c5": 1515, "r_lt_v0": 0, "gen": 1515, "dedup": 1118, "E": 1051, "R": 63, "O": 4, "sdedup": 1118, "sE": 1051, "sR": 63, "sO": 4}, "15": {"parents": 4, "sets": 47131, "c1": 6609, "c2": 6609, "c3": 6272, "c4": 6272, "c5": 4376, "r_lt_v0": 0, "gen": 4376, "dedup": 4374, "E": 4341, "R": 32, "O": 1, "sdedup": 930, "sE": 927, "sR": 3, "sO": 0}, "16": {"parents": 1, "sets": 28622, "c1": 1001, "c2": 1001, "c3": 1001, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 10, 11, 12], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9, 12], [1, 2, 3, 4, 11], [0, 1, 5, 6, 7]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9], [1, 2, 3, 4, 11, 12], [0, 1, 5, 6, 7], [5, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9], [1, 2, 3, 4, 11], [0, 1, 5, 6, 7, 12], [2, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9], [1, 2, 3, 4, 11], [0, 1, 5, 6, 7, 12], [3, 9, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 10, 11, 12], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9, 12], [1, 2, 3, 4, 11, 13], [0, 1, 5, 6, 7], [5, 8, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11, 12], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9, 12], [1, 2, 3, 4, 11], [0, 1, 5, 6, 7, 13], [3, 9, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9], [1, 2, 3, 4, 11, 12], [0, 1, 5, 6, 7, 13], [2, 10, 13], [5, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 10, 11], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9], [1, 2, 3, 4, 11, 12], [0, 1, 5, 6, 7, 13], [3, 9, 13], [5, 8, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[5, 10, 11, 12], [6, 9, 11], [7, 8, 11], [3, 6, 8, 10], [4, 7, 9, 10], [0, 2, 8, 9, 12], [1, 2, 3, 4, 11, 13], [0, 1, 5, 6, 7, 14], [5, 8, 13], [3, 12, 14], [9, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 7.0}
{"cls": 42, "root": 8, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1371, "c1": 863, "c2": 326, "c3": 264, "c4": 264, "c5": 264, "r_lt_v0": 0, "gen": 264, "dedup": 134, "E": 118, "R": 11, "O": 5, "sdedup": 134, "sE": 118, "sR": 11, "sO": 5}, "14": {"parents": 5, "sets": 17407, "c1": 6999, "c2": 2911, "c3": 2395, "c4": 2395, "c5": 1812, "r_lt_v0": 0, "gen": 1812, "dedup": 1461, "E": 1381, "R": 69, "O": 11, "sdedup": 1461, "sE": 1381, "sR": 69, "sO": 11}, "15": {"parents": 11, "sets": 100952, "c1": 14657, "c2": 14657, "c3": 13901, "c4": 13901, "c5": 10561, "r_lt_v0": 0, "gen": 10561, "dedup": 10087, "E": 9936, "R": 149, "O": 2, "sdedup": 3304, "sE": 3235, "sR": 69, "sO": 0}, "16": {"parents": 2, "sets": 50223, "c1": 1848, "c2": 1848, "c3": 1848, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6], [0, 3, 12], [4, 11, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9, 12], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6], [1, 10, 12], [4, 11, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 12], [0, 1, 4, 5, 6], [4, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 12], [2, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 12], [10, 11, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10, 13], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6], [0, 2, 13], [0, 3, 12], [4, 11, 12, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9, 13], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6], [0, 3, 12], [1, 10, 13], [4, 11, 12, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 13], [0, 1, 4, 5, 6], [0, 3, 12], [4, 8, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 13], [0, 1, 4, 5, 6], [0, 3, 12], [4, 9, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 13], [0, 3, 12], [2, 9, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 13], [0, 3, 12], [3, 8, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 13], [0, 3, 12], [4, 11, 12], [10, 11, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9, 12], [1, 2, 3, 7, 11, 13], [0, 1, 4, 5, 6], [1, 10, 12], [4, 8, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9, 12], [1, 2, 3, 7, 11], [0, 1, 4, 5, 6, 13], [1, 10, 12], [2, 9, 13], [4, 11, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 12], [0, 1, 4, 5, 6, 13], [2, 9, 13], [4, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 12], [0, 1, 4, 5, 6, 13], [4, 8, 12], [10, 11, 13]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10, 12, 14], [3, 6, 9, 10], [0, 7, 8, 9], [1, 2, 3, 7, 11, 13], [0, 1, 4, 5, 6], [0, 3, 12], [4, 9, 13, 14], [4, 11, 12]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [6, 8, 11], [4, 7, 10], [2, 5, 8, 10], [3, 6, 9, 10], [0, 7, 8, 9, 12], [1, 2, 3, 7, 11, 13], [0, 1, 4, 5, 6, 14], [1, 10, 12], [4, 8, 13], [4, 11, 12], [2, 12, 14], [9, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 18.25}
{"cls": 42, "root": 9, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1710, "c1": 1115, "c2": 434, "c3": 308, "c4": 308, "c5": 308, "r_lt_v0": 0, "gen": 308, "dedup": 308, "E": 191, "R": 97, "O": 20, "sdedup": 308, "sE": 191, "sR": 97, "sO": 20}, "14": {"parents": 20, "sets": 78384, "c1": 33040, "c2": 14275, "c3": 10362, "c4": 10362, "c5": 8085, "r_lt_v0": 0, "gen": 8085, "dedup": 7819, "E": 7473, "R": 316, "O": 30, "sdedup": 7819, "sE": 7473, "sR": 316, "sO": 30}, "15": {"parents": 30, "sets": 345896, "c1": 51492, "c2": 51492, "c3": 47420, "c4": 47420, "c5": 32448, "r_lt_v0": 0, "gen": 32448, "dedup": 32361, "E": 32194, "R": 158, "O": 9, "sdedup": 7923, "sE": 7913, "sR": 10, "sO": 0}, "16": {"parents": 9, "sets": 238455, "c1": 8310, "c2": 8310, "c3": 8310, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [5, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [4, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 9, 12], [3, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [4, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 9, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 8, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 8, 12], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 9, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 9, 12], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [3, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 9, 11], [3, 7, 11, 12, 13], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10, 13], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 8, 12], [4, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 8, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 8, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [5, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 10, 13], [5, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [4, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11, 12], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 10, 13], [4, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [5, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 10, 13], [5, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 9, 12], [2, 10, 13], [3, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 9, 12], [3, 6, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 9, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13], [4, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 8, 12], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 8, 12], [5, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 9, 12], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 9, 12], [5, 7, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 10, 13], [5, 7, 14], [1, 12, 14], [2, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 10, 13], [5, 7, 12, 14], [2, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [3, 10, 13], [4, 7, 14], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 9, 12], [4, 7, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12], [3, 10, 13], [4, 7, 14], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13], [4, 7, 14], [4, 8, 12], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13], [4, 8, 12], [5, 7, 14], [2, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13], [3, 8, 14], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[5, 9, 11], [3, 7, 11], [2, 8, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 8, 12], [4, 7, 14], [5, 7, 12], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 58.99}
{"cls": 42, "root": 10, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1613, "c1": 1047, "c2": 411, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 229, "E": 149, "R": 73, "O": 7, "sdedup": 229, "sE": 149, "sR": 73, "sO": 7}, "14": {"parents": 7, "sets": 27677, "c1": 11656, "c2": 5036, "c3": 2929, "c4": 2929, "c5": 2430, "r_lt_v0": 0, "gen": 2430, "dedup": 2392, "E": 2296, "R": 90, "O": 6, "sdedup": 2392, "sE": 2296, "sR": 90, "sO": 6}, "15": {"parents": 6, "sets": 71593, "c1": 11020, "c2": 11020, "c3": 9737, "c4": 9737, "c5": 7144, "r_lt_v0": 0, "gen": 7144, "dedup": 7137, "E": 7100, "R": 35, "O": 2, "sdedup": 1438, "sE": 1438, "sR": 0, "sO": 0}, "16": {"parents": 2, "sets": 53893, "c1": 1858, "c2": 1858, "c3": 1858, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 8, 11, 12], [4, 9, 11], [5, 7, 11], [5, 9, 10, 12], [4, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11, 12], [5, 9, 10], [4, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11, 12], [5, 9, 10], [4, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [5, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 9, 12], [3, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 8, 11, 12], [4, 9, 11], [5, 7, 11], [5, 9, 10, 12], [4, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11, 12], [5, 9, 10], [4, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11, 12], [5, 9, 10], [4, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [5, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 7, 14], [5, 8, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[3, 8, 11], [4, 9, 11], [5, 7, 11], [5, 9, 10], [4, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 9, 12], [2, 10, 13], [3, 7, 12], [5, 8, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 13.54}
{"cls": 42, "root": 11, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1601, "c1": 1038, "c2": 411, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 115, "E": 76, "R": 33, "O": 6, "sdedup": 115, "sE": 76, "sR": 33, "sO": 6}, "14": {"parents": 6, "sets": 23772, "c1": 10097, "c2": 4393, "c3": 2547, "c4": 2547, "c5": 2119, "r_lt_v0": 0, "gen": 2119, "dedup": 1869, "E": 1801, "R": 63, "O": 5, "sdedup": 1869, "sE": 1801, "sR": 63, "sO": 5}, "15": {"parents": 5, "sets": 59275, "c1": 9350, "c2": 9350, "c3": 8259, "c4": 8259, "c5": 5920, "r_lt_v0": 0, "gen": 5920, "dedup": 5910, "E": 5871, "R": 38, "O": 1, "sdedup": 1254, "sE": 1254, "sR": 0, "sO": 0}, "16": {"parents": 1, "sets": 26934, "c1": 919, "c2": 919, "c3": 919, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 7, 11, 12], [4, 8, 11], [5, 9, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11, 12], [4, 8, 11], [5, 9, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12], [5, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 7, 11, 12], [4, 8, 11], [5, 9, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 7, 11, 12], [4, 8, 11], [5, 9, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [5, 7, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[3, 7, 11], [4, 8, 11], [5, 9, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 12], [5, 7, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 10.33}
{"cls": 42, "root": 12, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1720, "c1": 1122, "c2": 435, "c3": 308, "c4": 308, "c5": 308, "r_lt_v0": 0, "gen": 308, "dedup": 308, "E": 200, "R": 92, "O": 16, "sdedup": 308, "sE": 200, "sR": 92, "sO": 16}, "14": {"parents": 16, "sets": 63322, "c1": 26472, "c2": 11375, "c3": 8258, "c4": 8258, "c5": 6519, "r_lt_v0": 0, "gen": 6519, "dedup": 6341, "E": 5987, "R": 318, "O": 36, "sdedup": 6341, "sE": 5987, "sR": 318, "sO": 36}, "15": {"parents": 36, "sets": 390713, "c1": 58073, "c2": 58073, "c3": 53375, "c4": 53375, "c5": 39035, "r_lt_v0": 0, "gen": 39035, "dedup": 38921, "E": 38508, "R": 391, "O": 22, "sdedup": 10868, "sE": 10810, "sR": 58, "sO": 0}, "16": {"parents": 22, "sets": 591209, "c1": 20609, "c2": 20609, "c3": 20609, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 6, 12], [3, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [5, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12], [4, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [3, 7, 12], [4, 8, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [3, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 8, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 13], [3, 7, 12], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 13], [4, 7, 12, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11, 13], [4, 9, 10, 12, 13], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 8, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 8, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 8, 12], [2, 8, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 8, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 8, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 8, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 12, 13], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 13], [3, 6, 12], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 6, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 12], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [3, 6, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 6, 12], [2, 8, 13], [3, 7, 12], [4, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 6, 12], [2, 10, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 6, 12], [3, 7, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 9, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12], [3, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13], [5, 9, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 10, 13], [4, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 7, 12], [4, 8, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[2, 9, 11, 12], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13, 14], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 8, 13], [3, 7, 12, 14], [4, 7, 13]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11], [4, 9, 10, 12], [5, 8, 10], [0, 6, 10, 11, 13, 14], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12, 14], [2, 8, 13], [4, 7, 13]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11, 12], [5, 7, 11, 14], [4, 9, 10, 12, 14], [5, 8, 10], [0, 6, 10, 11], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10, 12], [0, 6, 10, 11, 13, 14], [1, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [0, 9, 12], [2, 6, 12], [2, 8, 13], [3, 7, 12, 14], [4, 7, 13]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 9, 12], [4, 8, 14], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 9, 12], [3, 10, 13], [4, 8, 14], [2, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 10, 13], [4, 8, 14], [5, 9, 12], [2, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11, 14], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13, 14], [4, 7, 12, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [3, 7, 14], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [3, 7, 14], [4, 7, 12], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [3, 9, 14], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [2, 10, 13], [4, 7, 12], [5, 9, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11, 14], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 10, 13, 14], [4, 7, 12, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 14], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 6, 14], [2, 8, 12], [3, 10, 13, 14], [4, 7, 12], [1, 12, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11, 14], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12, 14], [3, 10, 13, 14], [4, 7, 12]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 14], [2, 8, 12], [3, 10, 13], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 14], [2, 8, 12], [3, 10, 13], [4, 7, 12], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 7, 14], [3, 10, 13], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 9, 14], [3, 10, 13], [4, 7, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 8, 12], [3, 10, 13], [4, 7, 12], [5, 9, 14], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 7, 12], [3, 9, 14], [4, 8, 12], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[2, 9, 11], [3, 8, 11], [5, 7, 11], [4, 9, 10], [5, 8, 10], [0, 6, 10, 11, 12, 14], [1, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 10, 13], [3, 7, 12], [4, 8, 12], [5, 9, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 65.37}
{"cls": 42, "root": 14, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1178, "c1": 759, "c2": 318, "c3": 159, "c4": 159, "c5": 159, "r_lt_v0": 0, "gen": 159, "dedup": 31, "E": 29, "R": 1, "O": 1, "sdedup": 31, "sE": 29, "sR": 1, "sO": 1}, "14": {"parents": 1, "sets": 3596, "c1": 1530, "c2": 671, "c3": 374, "c4": 374, "c5": 282, "r_lt_v0": 0, "gen": 282, "dedup": 144, "E": 140, "R": 3, "O": 1, "sdedup": 144, "sE": 140, "sR": 3, "sO": 1}, "15": {"parents": 1, "sets": 11405, "c1": 1648, "c2": 1648, "c3": 1443, "c4": 1443, "c5": 936, "r_lt_v0": 0, "gen": 936, "dedup": 471, "E": 469, "R": 1, "O": 1, "sdedup": 80, "sE": 80, "sR": 0, "sO": 0}, "16": {"parents": 1, "sets": 26846, "c1": 930, "c2": 930, "c3": 930, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[7, 8, 9], [6, 7, 11], [6, 8, 10], [4, 9, 11], [5, 9, 10], [3, 10, 11], [0, 1, 3, 6, 9, 12], [0, 2, 4, 7, 10], [1, 2, 5, 8, 11], [4, 5, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[7, 8, 9], [6, 7, 11], [6, 8, 10], [4, 9, 11], [5, 9, 10], [3, 10, 11], [0, 1, 3, 6, 9, 12], [0, 2, 4, 7, 10, 13], [1, 2, 5, 8, 11], [3, 5, 13], [4, 5, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[7, 8, 9], [6, 7, 11], [6, 8, 10], [4, 9, 11], [5, 9, 10], [3, 10, 11], [0, 1, 3, 6, 9, 12], [0, 2, 4, 7, 10, 13], [1, 2, 5, 8, 11, 14], [3, 5, 13], [4, 5, 12], [7, 12, 14], [6, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 1.48}
{"cls": 42, "root": 15, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1343, "c1": 869, "c2": 348, "c3": 279, "c4": 279, "c5": 279, "r_lt_v0": 0, "gen": 279, "dedup": 145, "E": 135, "R": 7, "O": 3, "sdedup": 145, "sE": 135, "sR": 7, "sO": 3}, "14": {"parents": 3, "sets": 11350, "c1": 4825, "c2": 2080, "c3": 1719, "c4": 1719, "c5": 1206, "r_lt_v0": 0, "gen": 1206, "dedup": 1024, "E": 987, "R": 33, "O": 4, "sdedup": 1024, "sE": 987, "sR": 33, "sO": 4}, "15": {"parents": 4, "sets": 46076, "c1": 6639, "c2": 6639, "c3": 6312, "c4": 6312, "c5": 4002, "r_lt_v0": 0, "gen": 4002, "dedup": 3001, "E": 2993, "R": 4, "O": 4, "sdedup": 637, "sE": 635, "sR": 2, "sO": 0}, "16": {"parents": 4, "sets": 107641, "c1": 3721, "c2": 3721, "c3": 3721, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 12], [0, 2, 4, 6, 8], [1, 2, 5, 7, 9], [8, 9, 12]], "vs": [7], "strong": true}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9], [3, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9], [3, 9, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 12], [0, 2, 4, 6, 8, 13], [1, 2, 5, 7, 9], [3, 7, 13], [8, 9, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 6, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 7, 12], [3, 8, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 8, 13], [3, 9, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 12], [0, 2, 4, 6, 8, 13], [1, 2, 5, 7, 9, 14], [3, 7, 13], [8, 9, 12], [4, 12, 14], [10, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 14], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 6, 13], [3, 7, 12], [5, 12, 14], [4, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 14], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 7, 12], [3, 8, 13], [5, 12, 14], [6, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[6, 7, 11], [4, 9, 11], [5, 8, 11], [6, 9, 10], [7, 8, 10], [3, 4, 5], [0, 1, 3, 10, 11, 14], [0, 2, 4, 6, 8, 12], [1, 2, 5, 7, 9, 13], [3, 8, 13], [3, 9, 12], [7, 12, 14], [6, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 5.49}
{"cls": 42, "root": 16, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1223, "c1": 770, "c2": 294, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 179, "R": 27, "O": 2, "sdedup": 208, "sE": 179, "sR": 27, "sO": 2}, "14": {"parents": 2, "sets": 6641, "c1": 2717, "c2": 1138, "c3": 824, "c4": 824, "c5": 598, "r_lt_v0": 0, "gen": 598, "dedup": 596, "E": 569, "R": 26, "O": 1, "sdedup": 596, "sE": 569, "sR": 26, "sO": 1}, "15": {"parents": 1, "sets": 9062, "c1": 1202, "c2": 1202, "c3": 1107, "c4": 1107, "c5": 798, "r_lt_v0": 0, "gen": 798, "dedup": 798, "E": 787, "R": 11, "O": 0, "sdedup": 168, "sE": 167, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 10, 11, 12], [3, 6, 11], [2, 9, 11], [4, 8, 10], [5, 7, 9], [1, 7, 8, 11], [2, 6, 7, 10], [0, 6, 8, 9, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}, {"blocks": [[5, 10, 11], [3, 6, 11], [2, 9, 11], [4, 8, 10], [5, 7, 9], [1, 7, 8, 11, 12], [2, 6, 7, 10], [0, 6, 8, 9], [0, 1, 2, 3, 4, 5], [0, 10, 12], [4, 9, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 10, 11, 12], [3, 6, 11], [2, 9, 11], [4, 8, 10], [5, 7, 9], [1, 7, 8, 11, 13], [2, 6, 7, 10], [0, 6, 8, 9, 12], [0, 1, 2, 3, 4, 5], [0, 10, 13], [4, 9, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.7}
{"cls": 42, "root": 17, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1192, "c1": 753, "c2": 294, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 181, "R": 25, "O": 2, "sdedup": 208, "sE": 181, "sR": 25, "sO": 2}, "14": {"parents": 2, "sets": 7538, "c1": 3122, "c2": 1323, "c3": 948, "c4": 948, "c5": 689, "r_lt_v0": 0, "gen": 689, "dedup": 687, "E": 655, "R": 31, "O": 1, "sdedup": 687, "sE": 655, "sR": 31, "sO": 1}, "15": {"parents": 1, "sets": 12104, "c1": 1598, "c2": 1598, "c3": 1466, "c4": 1466, "c5": 1052, "r_lt_v0": 0, "gen": 1052, "dedup": 1052, "E": 1042, "R": 10, "O": 0, "sdedup": 219, "sE": 219, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 9, 10, 12], [4, 9, 11], [5, 8, 11], [3, 7, 10], [2, 10, 11], [2, 7, 8, 9], [1, 6, 7, 11, 12], [0, 6, 8, 10], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}, {"blocks": [[5, 9, 10], [4, 9, 11, 12], [5, 8, 11], [3, 7, 10], [2, 10, 11], [2, 7, 8, 9], [1, 6, 7, 11], [0, 6, 8, 10, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 9, 10, 12], [4, 9, 11, 13], [5, 8, 11], [3, 7, 10], [2, 10, 11], [2, 7, 8, 9], [1, 6, 7, 11, 12], [0, 6, 8, 10, 13], [0, 1, 2, 3, 4, 5]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.92}
{"cls": 42, "root": 19, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1203, "c1": 759, "c2": 290, "c3": 204, "c4": 204, "c5": 204, "r_lt_v0": 0, "gen": 204, "dedup": 204, "E": 184, "R": 19, "O": 1, "sdedup": 204, "sE": 184, "sR": 19, "sO": 1}, "14": {"parents": 1, "sets": 3702, "c1": 1509, "c2": 631, "c3": 451, "c4": 451, "c5": 317, "r_lt_v0": 0, "gen": 317, "dedup": 317, "E": 307, "R": 10, "O": 0, "sdedup": 317, "sE": 307, "sR": 10, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 9, 10, 12], [4, 9, 11], [5, 8, 11], [3, 7, 10], [2, 10, 11], [0, 7, 8, 9], [1, 6, 7, 11, 12], [4, 6, 8, 10], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.57}
{"cls": 42, "root": 20, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1114, "c1": 701, "c2": 277, "c3": 150, "c4": 150, "c5": 150, "r_lt_v0": 0, "gen": 150, "dedup": 75, "E": 68, "R": 7, "O": 0, "sdedup": 75, "sE": 68, "sR": 7, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.04}
{"cls": 42, "root": 21, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1298, "c1": 836, "c2": 326, "c3": 230, "c4": 230, "c5": 230, "r_lt_v0": 0, "gen": 230, "dedup": 117, "E": 108, "R": 8, "O": 1, "sdedup": 117, "sE": 108, "sR": 8, "sO": 1}, "14": {"parents": 1, "sets": 3888, "c1": 1610, "c2": 688, "c3": 493, "c4": 493, "c5": 416, "r_lt_v0": 0, "gen": 416, "dedup": 416, "E": 402, "R": 13, "O": 1, "sdedup": 416, "sE": 402, "sR": 13, "sO": 1}, "15": {"parents": 1, "sets": 8573, "c1": 1290, "c2": 1290, "c3": 1166, "c4": 1166, "c5": 963, "r_lt_v0": 0, "gen": 963, "dedup": 486, "E": 483, "R": 3, "O": 0, "sdedup": 486, "sE": 483, "sR": 3, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 9, 10, 12], [4, 9, 11], [4, 7, 10], [5, 8, 11], [3, 10, 11], [0, 7, 8, 9], [2, 6, 8, 10], [1, 6, 7, 11, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 9, 10, 12], [4, 9, 11, 13], [4, 7, 10], [5, 8, 11], [3, 10, 11], [0, 7, 8, 9], [2, 6, 8, 10, 13], [1, 6, 7, 11, 12], [0, 1, 2, 3, 4, 5], [0, 12, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.01}
{"cls": 42, "root": 22, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1165, "c1": 730, "c2": 286, "c3": 202, "c4": 202, "c5": 202, "r_lt_v0": 0, "gen": 202, "dedup": 105, "E": 90, "R": 14, "O": 1, "sdedup": 105, "sE": 90, "sR": 14, "sO": 1}, "14": {"parents": 1, "sets": 3828, "c1": 1588, "c2": 667, "c3": 481, "c4": 481, "c5": 381, "r_lt_v0": 0, "gen": 381, "dedup": 381, "E": 359, "R": 21, "O": 1, "sdedup": 381, "sE": 359, "sR": 21, "sO": 1}, "15": {"parents": 1, "sets": 12560, "c1": 1983, "c2": 1983, "c3": 1831, "c4": 1831, "c5": 1409, "r_lt_v0": 0, "gen": 1409, "dedup": 715, "E": 704, "R": 11, "O": 0, "sdedup": 165, "sE": 164, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 6, 11], [4, 9, 11, 12], [3, 10, 11], [5, 7, 9], [5, 8, 10], [0, 7, 8, 11], [2, 6, 8, 9], [1, 6, 7, 10, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 6, 11], [4, 9, 11, 12], [3, 10, 11, 13], [5, 7, 9], [5, 8, 10], [0, 7, 8, 11], [2, 6, 8, 9, 13], [1, 6, 7, 10, 12], [0, 1, 2, 3, 4, 5]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.49}
{"cls": 42, "root": 23, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1024, "c1": 633, "c2": 252, "c3": 138, "c4": 138, "c5": 138, "r_lt_v0": 0, "gen": 138, "dedup": 138, "E": 114, "R": 24, "O": 0, "sdedup": 138, "sE": 114, "sR": 24, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.16}
{"cls": 42, "root": 26, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1259, "c1": 814, "c2": 336, "c3": 214, "c4": 214, "c5": 214, "r_lt_v0": 0, "gen": 214, "dedup": 113, "E": 104, "R": 6, "O": 3, "sdedup": 113, "sE": 104, "sR": 6, "sO": 3}, "14": {"parents": 3, "sets": 11067, "c1": 4714, "c2": 2065, "c3": 1407, "c4": 1407, "c5": 1024, "r_lt_v0": 0, "gen": 1024, "dedup": 835, "E": 803, "R": 29, "O": 3, "sdedup": 835, "sE": 803, "sR": 29, "sO": 3}, "15": {"parents": 3, "sets": 34335, "c1": 4952, "c2": 4952, "c3": 4508, "c4": 4508, "c5": 2799, "r_lt_v0": 0, "gen": 2799, "dedup": 2797, "E": 2784, "R": 12, "O": 1, "sdedup": 568, "sE": 567, "sR": 1, "sO": 0}, "16": {"parents": 1, "sets": 26848, "c1": 919, "c2": 919, "c3": 919, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9, 12], [0, 2, 3, 6, 10], [1, 2, 4, 7, 11], [3, 4, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9], [0, 2, 3, 6, 10, 12], [1, 2, 4, 7, 11], [4, 5, 12]], "vs": [7], "strong": true}, {"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9], [0, 2, 3, 6, 10, 12], [1, 2, 4, 7, 11], [4, 8, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9, 12], [0, 2, 3, 6, 10, 13], [1, 2, 4, 7, 11], [3, 4, 12], [4, 5, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9, 12], [0, 2, 3, 6, 10, 13], [1, 2, 4, 7, 11], [3, 4, 12], [4, 8, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9], [0, 2, 3, 6, 10, 12], [1, 2, 4, 7, 11, 13], [3, 8, 13], [4, 5, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[5, 6, 7], [6, 8, 11], [7, 8, 10], [5, 10, 11], [3, 9, 11], [4, 9, 10], [0, 1, 5, 8, 9, 12], [0, 2, 3, 6, 10, 13], [1, 2, 4, 7, 11, 14], [3, 4, 12], [4, 8, 13], [6, 12, 14], [9, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 4.33}
{"cls": 42, "root": 35, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1115, "c1": 694, "c2": 270, "c3": 191, "c4": 191, "c5": 191, "r_lt_v0": 0, "gen": 191, "dedup": 191, "E": 168, "R": 22, "O": 1, "sdedup": 191, "sE": 168, "sR": 22, "sO": 1}, "14": {"parents": 1, "sets": 3686, "c1": 1518, "c2": 634, "c3": 457, "c4": 457, "c5": 300, "r_lt_v0": 0, "gen": 300, "dedup": 300, "E": 288, "R": 12, "O": 0, "sdedup": 300, "sE": 288, "sR": 12, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 9, 11], [5, 9, 10, 12], [3, 7, 11], [2, 8, 10], [1, 10, 11], [1, 7, 8, 9], [0, 6, 8, 11, 12], [4, 6, 7, 10], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.54}
{"cls": 42, "root": 38, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 978, "c1": 601, "c2": 239, "c3": 132, "c4": 132, "c5": 132, "r_lt_v0": 0, "gen": 132, "dedup": 66, "E": 53, "R": 13, "O": 0, "sdedup": 66, "sE": 53, "sR": 13, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.06}
{"cls": 42, "root": 39, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1130, "c1": 704, "c2": 270, "c3": 190, "c4": 190, "c5": 190, "r_lt_v0": 0, "gen": 190, "dedup": 97, "E": 86, "R": 11, "O": 0, "sdedup": 97, "sE": 86, "sR": 11, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.2}
{"cls": 42, "root": 41, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1036, "c1": 643, "c2": 255, "c3": 141, "c4": 141, "c5": 141, "r_lt_v0": 0, "gen": 141, "dedup": 141, "E": 123, "R": 18, "O": 0, "sdedup": 141, "sE": 123, "sR": 18, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.15}
{"cls": 42, "root": 42, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1184, "c1": 747, "c2": 295, "c3": 210, "c4": 210, "c5": 210, "r_lt_v0": 0, "gen": 210, "dedup": 108, "E": 95, "R": 11, "O": 2, "sdedup": 108, "sE": 95, "sR": 11, "sO": 2}, "14": {"parents": 2, "sets": 5846, "c1": 2412, "c2": 1057, "c3": 766, "c4": 766, "c5": 664, "r_lt_v0": 0, "gen": 664, "dedup": 524, "E": 493, "R": 29, "O": 2, "sdedup": 524, "sE": 493, "sR": 29, "sO": 2}, "15": {"parents": 2, "sets": 19383, "c1": 3100, "c2": 3100, "c3": 2845, "c4": 2845, "c5": 2220, "r_lt_v0": 0, "gen": 2220, "dedup": 1522, "E": 1500, "R": 22, "O": 0, "sdedup": 390, "sE": 388, "sR": 2, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 9, 10, 12], [3, 9, 11], [5, 7, 10], [5, 8, 11], [2, 10, 11], [2, 7, 8, 9], [1, 6, 8, 10], [0, 6, 7, 11, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}, {"blocks": [[4, 9, 10], [3, 9, 11], [5, 7, 10], [5, 8, 11], [2, 10, 11, 12], [2, 7, 8, 9], [1, 6, 8, 10], [0, 6, 7, 11], [0, 1, 2, 3, 4, 5], [3, 7, 12], [4, 8, 12], [6, 9, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[4, 9, 10, 12], [3, 9, 11, 13], [5, 7, 10], [5, 8, 11], [2, 10, 11], [2, 7, 8, 9], [1, 6, 8, 10, 13], [0, 6, 7, 11, 12], [0, 1, 2, 3, 4, 5]], "vs": [7, 7], "strong": true}, {"blocks": [[4, 9, 10, 12], [3, 9, 11], [5, 7, 10], [5, 8, 11], [2, 10, 11, 13], [2, 7, 8, 9], [1, 6, 8, 10], [0, 6, 7, 11, 12], [0, 1, 2, 3, 4, 5], [3, 7, 13], [4, 8, 13], [6, 9, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 2.7}
{"cls": 42, "root": 47, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1216, "c1": 764, "c2": 293, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 177, "R": 29, "O": 2, "sdedup": 208, "sE": 177, "sR": 29, "sO": 2}, "14": {"parents": 2, "sets": 6705, "c1": 2687, "c2": 1127, "c3": 816, "c4": 816, "c5": 682, "r_lt_v0": 0, "gen": 682, "dedup": 679, "E": 630, "R": 48, "O": 1, "sdedup": 679, "sE": 630, "sR": 48, "sO": 1}, "15": {"parents": 1, "sets": 9408, "c1": 1422, "c2": 1422, "c3": 1305, "c4": 1305, "c5": 1024, "r_lt_v0": 0, "gen": 1024, "dedup": 1024, "E": 1010, "R": 14, "O": 0, "sdedup": 242, "sE": 241, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 10, 11, 12], [5, 6, 11], [2, 9, 11], [4, 8, 10], [5, 7, 9], [1, 7, 8, 11], [2, 6, 7, 10], [0, 6, 8, 9, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}, {"blocks": [[3, 10, 11], [5, 6, 11], [2, 9, 11, 12], [4, 8, 10, 12], [5, 7, 9], [1, 7, 8, 11], [2, 6, 7, 10], [0, 6, 8, 9], [0, 1, 2, 3, 4, 5], [3, 7, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 10, 11, 12], [5, 6, 11], [2, 9, 11, 13], [4, 8, 10, 13], [5, 7, 9], [1, 7, 8, 11], [2, 6, 7, 10], [0, 6, 8, 9, 12], [0, 1, 2, 3, 4, 5], [3, 7, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.89}
{"cls": 42, "root": 52, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1317, "c1": 844, "c2": 324, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 229, "E": 199, "R": 28, "O": 2, "sdedup": 229, "sE": 199, "sR": 28, "sO": 2}, "14": {"parents": 2, "sets": 8107, "c1": 3339, "c2": 1381, "c3": 1000, "c4": 1000, "c5": 855, "r_lt_v0": 0, "gen": 855, "dedup": 852, "E": 807, "R": 44, "O": 1, "sdedup": 852, "sE": 807, "sR": 44, "sO": 1}, "15": {"parents": 1, "sets": 12872, "c1": 1971, "c2": 1971, "c3": 1819, "c4": 1819, "c5": 1477, "r_lt_v0": 0, "gen": 1477, "dedup": 1477, "E": 1451, "R": 25, "O": 1, "sdedup": 345, "sE": 343, "sR": 2, "sO": 0}, "16": {"parents": 1, "sets": 28993, "c1": 1026, "c2": 1026, "c3": 1026, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 9, 11, 12], [5, 10, 11], [4, 6, 11], [4, 7, 10], [5, 8, 9], [0, 7, 8, 11], [2, 6, 8, 10, 12], [1, 6, 7, 9], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}, {"blocks": [[3, 9, 11], [5, 10, 11, 12], [4, 6, 11], [4, 7, 10], [5, 8, 9], [0, 7, 8, 11], [2, 6, 8, 10], [1, 6, 7, 9, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 9, 11, 12], [5, 10, 11, 13], [4, 6, 11], [4, 7, 10], [5, 8, 9], [0, 7, 8, 11], [2, 6, 8, 10, 12], [1, 6, 7, 9, 13], [0, 1, 2, 3, 4, 5]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[3, 9, 11, 12], [5, 10, 11, 13], [4, 6, 11], [4, 7, 10], [5, 8, 9], [0, 7, 8, 11], [2, 6, 8, 10, 12, 14], [1, 6, 7, 9, 13], [0, 1, 2, 3, 4, 5], [4, 9, 14], [0, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 2.79}
{"cls": 42, "root": 53, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1151, "c1": 722, "c2": 276, "c3": 153, "c4": 153, "c5": 153, "r_lt_v0": 0, "gen": 153, "dedup": 153, "E": 135, "R": 18, "O": 0, "sdedup": 153, "sE": 135, "sR": 18, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.25}
{"cls": 42, "root": 54, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1203, "c1": 761, "c2": 294, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 187, "R": 19, "O": 2, "sdedup": 208, "sE": 187, "sR": 19, "sO": 2}, "14": {"parents": 2, "sets": 6694, "c1": 2714, "c2": 1140, "c3": 823, "c4": 823, "c5": 681, "r_lt_v0": 0, "gen": 681, "dedup": 680, "E": 649, "R": 30, "O": 1, "sdedup": 680, "sE": 649, "sR": 30, "sO": 1}, "15": {"parents": 1, "sets": 8582, "c1": 1298, "c2": 1298, "c3": 1177, "c4": 1177, "c5": 963, "r_lt_v0": 0, "gen": 963, "dedup": 963, "E": 957, "R": 6, "O": 0, "sdedup": 963, "sE": 957, "sR": 6, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 9, 11], [4, 9, 10, 12], [5, 7, 11, 12], [5, 8, 10], [2, 10, 11], [0, 7, 8, 9], [1, 6, 8, 11], [3, 6, 7, 10], [0, 1, 2, 3, 4, 5], [0, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 9, 11], [4, 9, 10, 12], [5, 7, 11], [5, 8, 10], [2, 10, 11], [0, 7, 8, 9], [1, 6, 8, 11, 12], [3, 6, 7, 10], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 9, 11], [4, 9, 10, 12, 13], [5, 7, 11, 12], [5, 8, 10], [2, 10, 11], [0, 7, 8, 9], [1, 6, 8, 11, 13], [3, 6, 7, 10], [0, 1, 2, 3, 4, 5], [0, 6, 12]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.81}
{"cls": 42, "root": 56, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1054, "c1": 656, "c2": 253, "c3": 144, "c4": 144, "c5": 144, "r_lt_v0": 0, "gen": 144, "dedup": 72, "E": 61, "R": 11, "O": 0, "sdedup": 72, "sE": 61, "sR": 11, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.18}
{"cls": 42, "root": 58, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1525, "c1": 1019, "c2": 449, "c3": 386, "c4": 386, "c5": 386, "r_lt_v0": 0, "gen": 386, "dedup": 43, "E": 36, "R": 6, "O": 1, "sdedup": 43, "sE": 36, "sR": 6, "sO": 1}, "14": {"parents": 1, "sets": 3890, "c1": 1647, "c2": 697, "c3": 697, "c4": 697, "c5": 473, "r_lt_v0": 0, "gen": 473, "dedup": 126, "E": 116, "R": 10, "O": 0, "sdedup": 126, "sE": 116, "sR": 10, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 8, 11], [3, 9, 10], [4, 8, 9], [5, 6, 11], [5, 7, 10], [4, 6, 7], [0, 1, 3, 4, 5, 12], [0, 2, 6, 8, 10], [1, 2, 7, 9, 11], [10, 11, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.33}
{"cls": 42, "root": 59, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1517, "c1": 1013, "c2": 449, "c3": 386, "c4": 386, "c5": 386, "r_lt_v0": 0, "gen": 386, "dedup": 19, "E": 11, "R": 5, "O": 3, "sdedup": 19, "sE": 11, "sR": 5, "sO": 3}, "14": {"parents": 3, "sets": 9658, "c1": 3729, "c2": 2080, "c3": 2080, "c4": 2080, "c5": 1762, "r_lt_v0": 0, "gen": 1762, "dedup": 395, "E": 346, "R": 41, "O": 8, "sdedup": 395, "sE": 346, "sR": 41, "sO": 8}, "15": {"parents": 8, "sets": 71206, "c1": 10213, "c2": 10213, "c3": 10213, "c4": 10213, "c5": 7243, "r_lt_v0": 0, "gen": 7243, "dedup": 5243, "E": 5157, "R": 82, "O": 4, "sdedup": 2082, "sE": 2049, "sR": 32, "sO": 1}, "16": {"parents": 4, "sets": 110740, "c1": 4022, "c2": 4022, "c3": 4022, "c4": 1304, "c5": 694, "r_lt_v0": 0, "gen": 694, "dedup": 125, "E": 124, "R": 1, "O": 0, "sdedup": 22, "sE": 21, "sR": 1, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10, 12], [4, 7, 9], [0, 1, 3, 4, 5], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10]], "vs": [6], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [0, 7, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 8, 9], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [6, 7, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10, 12], [4, 7, 9], [0, 1, 3, 4, 5, 13], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [6, 7, 13]], "vs": [6, 7], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10, 12], [4, 7, 9], [0, 1, 3, 4, 5, 13], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [2, 12, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[3, 8, 9, 12, 13], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10, 13], [4, 7, 9], [0, 1, 3, 4, 5], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [0, 7, 12], [1, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 13], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [0, 7, 12], [6, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 13], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [0, 7, 12], [8, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 13], [1, 2, 7, 8, 11], [0, 2, 6, 9, 10], [0, 7, 12], [9, 11, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 9, 12], [3, 10, 11], [5, 6, 8], [4, 6, 11, 12], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10], [0, 7, 12], [4, 10, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[3, 8, 9], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10], [4, 10, 13], [6, 7, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[3, 8, 9, 14], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10], [4, 10, 13, 14], [6, 7, 12, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[3, 8, 9], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10, 14], [4, 10, 13], [5, 11, 14], [6, 7, 12], [12, 13, 14]], "vs": [7, 7, 7], "strong": true}, {"blocks": [[3, 8, 9], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10, 14], [4, 10, 13], [6, 7, 12], [8, 12, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}, {"blocks": [[3, 8, 9], [3, 10, 11], [5, 6, 8], [4, 6, 11], [5, 7, 10], [4, 7, 9], [0, 1, 3, 4, 5, 12], [1, 2, 7, 8, 11, 13], [0, 2, 6, 9, 10, 14], [4, 10, 13], [6, 7, 12], [8, 12, 14], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}], "16": []}, "root_status": "O", "time": 8.37}
{"cls": 42, "root": 60, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1321, "c1": 847, "c2": 325, "c3": 229, "c4": 229, "c5": 229, "r_lt_v0": 0, "gen": 229, "dedup": 117, "E": 103, "R": 13, "O": 1, "sdedup": 117, "sE": 103, "sR": 13, "sO": 1}, "14": {"parents": 1, "sets": 3973, "c1": 1627, "c2": 678, "c3": 490, "c4": 490, "c5": 416, "r_lt_v0": 0, "gen": 416, "dedup": 416, "E": 396, "R": 19, "O": 1, "sdedup": 416, "sE": 396, "sR": 19, "sO": 1}, "15": {"parents": 1, "sets": 8697, "c1": 1293, "c2": 1293, "c3": 1177, "c4": 1177, "c5": 963, "r_lt_v0": 0, "gen": 963, "dedup": 484, "E": 473, "R": 11, "O": 0, "sdedup": 484, "sE": 473, "sR": 11, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 6, 11], [5, 9, 11, 12], [4, 10, 11], [4, 7, 9], [5, 8, 10], [0, 7, 8, 11], [2, 6, 8, 9], [1, 6, 7, 10, 12], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 6, 11], [5, 9, 11, 12], [4, 10, 11, 13], [4, 7, 9], [5, 8, 10], [0, 7, 8, 11], [2, 6, 8, 9, 13], [1, 6, 7, 10, 12], [0, 1, 2, 3, 4, 5], [0, 12, 13]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.15}
{"cls": 42, "root": 66, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1231, "c1": 776, "c2": 294, "c3": 208, "c4": 208, "c5": 208, "r_lt_v0": 0, "gen": 208, "dedup": 208, "E": 183, "R": 23, "O": 2, "sdedup": 208, "sE": 183, "sR": 23, "sO": 2}, "14": {"parents": 2, "sets": 6767, "c1": 2724, "c2": 1122, "c3": 818, "c4": 818, "c5": 681, "r_lt_v0": 0, "gen": 681, "dedup": 680, "E": 644, "R": 35, "O": 1, "sdedup": 680, "sE": 644, "sR": 35, "sO": 1}, "15": {"parents": 1, "sets": 8582, "c1": 1298, "c2": 1298, "c3": 1183, "c4": 1183, "c5": 963, "r_lt_v0": 0, "gen": 963, "dedup": 963, "E": 957, "R": 6, "O": 0, "sdedup": 963, "sE": 957, "sR": 6, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 10, 11], [4, 6, 11], [3, 9, 11, 12], [5, 7, 10, 12], [5, 8, 9], [0, 7, 8, 11], [1, 6, 8, 10], [2, 6, 7, 9], [0, 1, 2, 3, 4, 5], [0, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 10, 11], [4, 6, 11], [3, 9, 11, 12], [5, 7, 10], [5, 8, 9], [0, 7, 8, 11], [1, 6, 8, 10, 12], [2, 6, 7, 9], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": [{"blocks": [[2, 10, 11], [4, 6, 11], [3, 9, 11, 12, 13], [5, 7, 10, 12], [5, 8, 9], [0, 7, 8, 11], [1, 6, 8, 10, 13], [2, 6, 7, 9], [0, 1, 2, 3, 4, 5], [0, 6, 12]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 2.18}
{"cls": 42, "root": 67, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1068, "c1": 660, "c2": 256, "c3": 141, "c4": 141, "c5": 141, "r_lt_v0": 0, "gen": 141, "dedup": 141, "E": 119, "R": 22, "O": 0, "sdedup": 141, "sE": 119, "sR": 22, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.13}
{"cls": 42, "root": 68, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1225, "c1": 773, "c2": 297, "c3": 210, "c4": 210, "c5": 210, "r_lt_v0": 0, "gen": 210, "dedup": 210, "E": 181, "R": 28, "O": 1, "sdedup": 210, "sE": 181, "sR": 28, "sO": 1}, "14": {"parents": 1, "sets": 3924, "c1": 1612, "c2": 665, "c3": 483, "c4": 483, "c5": 375, "r_lt_v0": 0, "gen": 375, "dedup": 375, "E": 353, "R": 22, "O": 0, "sdedup": 375, "sE": 353, "sR": 22, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 10, 11], [3, 9, 11, 12], [5, 6, 11], [4, 8, 10], [5, 7, 9], [0, 7, 8, 11], [1, 6, 7, 10, 12], [2, 6, 8, 9], [0, 1, 2, 3, 4, 5]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.57}
{"cls": 42, "root": 73, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1083, "c1": 672, "c2": 257, "c3": 144, "c4": 144, "c5": 144, "r_lt_v0": 0, "gen": 144, "dedup": 74, "E": 65, "R": 9, "O": 0, "sdedup": 74, "sE": 65, "sR": 9, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.14}
{"cls": 42, "root": 75, "rmax": 6, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1053, "c1": 663, "c2": 289, "c3": 232, "c4": 232, "c5": 232, "r_lt_v0": 0, "gen": 232, "dedup": 45, "E": 35, "R": 8, "O": 2, "sdedup": 45, "sE": 35, "sR": 8, "sO": 2}, "14": {"parents": 2, "sets": 5467, "c1": 1935, "c2": 1295, "c3": 1295, "c4": 1295, "c5": 1148, "r_lt_v0": 0, "gen": 1148, "dedup": 304, "E": 279, "R": 21, "O": 4, "sdedup": 304, "sE": 279, "sR": 21, "sO": 4}, "15": {"parents": 4, "sets": 32529, "c1": 4458, "c2": 4458, "c3": 4458, "c4": 4458, "c5": 3151, "r_lt_v0": 0, "gen": 3151, "dedup": 1594, "E": 1583, "R": 11, "O": 0, "sdedup": 1594, "sE": 1583, "sR": 11, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11, 12], [0, 7, 8, 9, 12], [0, 1, 2, 3, 4]], "vs": [6], "strong": true}, {"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11], [0, 7, 8, 9], [0, 1, 2, 3, 4, 12], [6, 8, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11, 12, 13], [0, 7, 8, 9, 12], [0, 1, 2, 3, 4], [0, 5, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11, 12, 13], [0, 7, 8, 9, 12], [0, 1, 2, 3, 4], [2, 9, 13]], "vs": [6, 8], "strong": true}, {"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11, 12], [0, 7, 8, 9, 12], [0, 1, 2, 3, 4, 13], [6, 8, 13]], "vs": [6, 7], "strong": true}, {"blocks": [[2, 6, 7], [4, 8, 11], [3, 9, 10], [4, 5, 6, 9], [3, 5, 7, 11], [2, 5, 8, 10], [1, 6, 10, 11, 12], [0, 7, 8, 9, 12], [0, 1, 2, 3, 4, 13], [5, 12, 13]], "vs": [6, 8], "strong": true}], "15": []}, "root_status": "O", "time": 2.31}
{"cls": 42, "root": 76, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1141, "c1": 709, "c2": 273, "c3": 193, "c4": 193, "c5": 193, "r_lt_v0": 0, "gen": 193, "dedup": 99, "E": 83, "R": 16, "O": 0, "sdedup": 99, "sE": 83, "sR": 16, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.15}
{"cls": 42, "root": 176, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 974, "c1": 605, "c2": 236, "c3": 171, "c4": 171, "c5": 171, "r_lt_v0": 0, "gen": 171, "dedup": 171, "E": 153, "R": 16, "O": 2, "sdedup": 171, "sE": 153, "sR": 16, "sO": 2}, "14": {"parents": 2, "sets": 5659, "c1": 2307, "c2": 993, "c3": 740, "c4": 740, "c5": 547, "r_lt_v0": 0, "gen": 547, "dedup": 547, "E": 523, "R": 24, "O": 0, "sdedup": 547, "sE": 523, "sR": 24, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 7, 11], [5, 8, 11], [0, 9, 11], [2, 6, 11], [1, 10, 11], [3, 7, 10], [5, 9, 10], [4, 8, 10], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [0, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 7, 11], [5, 8, 11], [0, 9, 11], [2, 6, 11], [1, 10, 11], [3, 7, 10], [5, 9, 10], [4, 8, 10], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.51}
{"cls": 42, "root": 177, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 982, "c1": 610, "c2": 238, "c3": 173, "c4": 173, "c5": 173, "r_lt_v0": 0, "gen": 173, "dedup": 173, "E": 149, "R": 22, "O": 2, "sdedup": 173, "sE": 149, "sR": 22, "sO": 2}, "14": {"parents": 2, "sets": 5680, "c1": 2312, "c2": 1000, "c3": 752, "c4": 752, "c5": 566, "r_lt_v0": 0, "gen": 566, "dedup": 566, "E": 532, "R": 34, "O": 0, "sdedup": 566, "sE": 532, "sR": 34, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[4, 7, 11], [5, 6, 11], [0, 9, 11], [2, 10, 11], [1, 8, 11], [3, 7, 10], [5, 9, 10], [4, 8, 10], [2, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [0, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[4, 7, 11], [5, 6, 11], [0, 9, 11], [2, 10, 11], [1, 8, 11], [3, 7, 10], [5, 9, 10], [4, 8, 10], [2, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [1, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.83}
{"cls": 42, "root": 183, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1182, "c1": 772, "c2": 311, "c3": 220, "c4": 220, "c5": 220, "r_lt_v0": 0, "gen": 220, "dedup": 76, "E": 69, "R": 6, "O": 1, "sdedup": 76, "sE": 69, "sR": 6, "sO": 1}, "14": {"parents": 1, "sets": 3617, "c1": 1610, "c2": 691, "c3": 503, "c4": 503, "c5": 409, "r_lt_v0": 0, "gen": 409, "dedup": 139, "E": 134, "R": 5, "O": 0, "sdedup": 139, "sE": 134, "sR": 5, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 9, 11], [5, 7, 11], [4, 8, 11], [2, 6, 11], [1, 10, 11], [3, 7, 10], [4, 9, 10], [5, 8, 10], [0, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.44}
{"cls": 42, "root": 193, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1190, "c1": 777, "c2": 313, "c3": 221, "c4": 221, "c5": 221, "r_lt_v0": 0, "gen": 221, "dedup": 221, "E": 200, "R": 19, "O": 2, "sdedup": 221, "sE": 200, "sR": 19, "sO": 2}, "14": {"parents": 2, "sets": 5560, "c1": 2459, "c2": 1089, "c3": 795, "c4": 795, "c5": 665, "r_lt_v0": 0, "gen": 665, "dedup": 663, "E": 627, "R": 35, "O": 1, "sdedup": 663, "sE": 627, "sR": 35, "sO": 1}, "15": {"parents": 1, "sets": 6415, "c1": 1240, "c2": 1240, "c3": 1135, "c4": 1135, "c5": 890, "r_lt_v0": 0, "gen": 890, "dedup": 890, "E": 884, "R": 5, "O": 1, "sdedup": 234, "sE": 233, "sR": 1, "sO": 0}, "16": {"parents": 1, "sets": 10457, "c1": 633, "c2": 633, "c3": 633, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 7, 11], [4, 8, 11], [5, 6, 11], [2, 9, 11], [1, 10, 11, 12], [3, 9, 10], [5, 8, 10], [4, 7, 10], [0, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [2, 7, 12], [3, 8, 12], [4, 6, 12]], "vs": [7], "strong": true}, {"blocks": [[3, 7, 11], [4, 8, 11], [5, 6, 11], [2, 9, 11], [1, 10, 11], [3, 9, 10], [5, 8, 10], [4, 7, 10], [0, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[3, 7, 11], [4, 8, 11], [5, 6, 11], [2, 9, 11], [1, 10, 11, 12], [3, 9, 10], [5, 8, 10], [4, 7, 10], [0, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 12], [4, 6, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[3, 7, 11], [4, 8, 11], [5, 6, 11], [2, 9, 11], [1, 10, 11, 12, 14], [3, 9, 10], [5, 8, 10], [4, 7, 10], [0, 6, 7, 8, 9, 13], [0, 1, 2, 3, 4, 5], [2, 7, 12], [2, 10, 13], [3, 8, 12], [4, 6, 12], [4, 9, 14], [5, 7, 14], [3, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 2.84}
{"cls": 42, "root": 196, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1223, "c1": 788, "c2": 308, "c3": 222, "c4": 222, "c5": 222, "r_lt_v0": 0, "gen": 222, "dedup": 113, "E": 95, "R": 17, "O": 1, "sdedup": 113, "sE": 95, "sR": 17, "sO": 1}, "14": {"parents": 1, "sets": 3614, "c1": 1603, "c2": 707, "c3": 545, "c4": 545, "c5": 427, "r_lt_v0": 0, "gen": 427, "dedup": 215, "E": 200, "R": 15, "O": 0, "sdedup": 215, "sE": 200, "sR": 15, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 7, 10], [3, 6, 11], [5, 6, 10], [4, 7, 11], [4, 8, 10], [5, 9, 11], [2, 9, 10], [1, 8, 11], [0, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [10, 11, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.37}
{"cls": 42, "root": 202, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1222, "c1": 787, "c2": 311, "c3": 223, "c4": 223, "c5": 223, "r_lt_v0": 0, "gen": 223, "dedup": 41, "E": 35, "R": 5, "O": 1, "sdedup": 41, "sE": 35, "sR": 5, "sO": 1}, "14": {"parents": 1, "sets": 3613, "c1": 1606, "c2": 714, "c3": 548, "c4": 548, "c5": 428, "r_lt_v0": 0, "gen": 428, "dedup": 74, "E": 70, "R": 4, "O": 0, "sdedup": 74, "sE": 70, "sR": 4, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[3, 6, 10], [3, 7, 11], [4, 8, 11], [5, 6, 11], [5, 8, 10], [4, 7, 10], [2, 9, 11], [1, 9, 10], [0, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [10, 11, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.37}
{"cls": 42, "root": 231, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 971, "c1": 614, "c2": 243, "c3": 195, "c4": 195, "c5": 195, "r_lt_v0": 0, "gen": 195, "dedup": 57, "E": 48, "R": 6, "O": 3, "sdedup": 57, "sE": 48, "sR": 6, "sO": 3}, "14": {"parents": 3, "sets": 8076, "c1": 3222, "c2": 1385, "c3": 1138, "c4": 1138, "c5": 945, "r_lt_v0": 0, "gen": 945, "dedup": 546, "E": 505, "R": 34, "O": 7, "sdedup": 546, "sE": 505, "sR": 34, "sO": 7}, "15": {"parents": 7, "sets": 56258, "c1": 8036, "c2": 8036, "c3": 7613, "c4": 7613, "c5": 5759, "r_lt_v0": 0, "gen": 5759, "dedup": 4095, "E": 4008, "R": 86, "O": 1, "sdedup": 1476, "sE": 1441, "sR": 35, "sO": 0}, "16": {"parents": 1, "sets": 21113, "c1": 793, "c2": 793, "c3": 793, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10, 12], [1, 2, 4, 10], [1, 3, 5, 11], [0, 2, 5, 8, 9], [0, 3, 4, 6, 7], [0, 1, 12]], "vs": [7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10], [1, 2, 4, 10, 12], [1, 3, 5, 11], [0, 2, 5, 8, 9], [0, 3, 4, 6, 7]], "vs": [7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11], [7, 8, 10], [1, 2, 4, 10], [1, 3, 5, 11], [0, 2, 5, 8, 9, 12], [0, 3, 4, 6, 7], [1, 6, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12, 13], [7, 8, 10, 12], [1, 2, 4, 10, 13], [1, 3, 5, 11], [0, 2, 5, 8, 9], [0, 3, 4, 6, 7], [0, 1, 12]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10, 12], [1, 2, 4, 10], [1, 3, 5, 11], [0, 2, 5, 8, 9, 13], [0, 3, 4, 6, 7], [0, 1, 12], [1, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10, 13], [1, 2, 4, 10, 12], [1, 3, 5, 11, 13], [0, 2, 5, 8, 9], [0, 3, 4, 6, 7], [0, 12, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10], [1, 2, 4, 10, 12], [1, 3, 5, 11], [0, 2, 5, 8, 9, 13], [0, 3, 4, 6, 7], [1, 6, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10], [1, 2, 4, 10, 12], [1, 3, 5, 11], [0, 2, 5, 8, 9, 13], [0, 3, 4, 6, 7], [1, 7, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11], [7, 8, 10], [1, 2, 4, 10], [1, 3, 5, 11], [0, 2, 5, 8, 9, 12], [0, 3, 4, 6, 7, 13], [1, 6, 12], [1, 8, 13]], "vs": [7, 7], "strong": true}, {"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11], [7, 8, 10], [1, 2, 4, 10], [1, 3, 5, 11], [0, 2, 5, 8, 9, 12], [0, 3, 4, 6, 7, 13], [1, 6, 12], [1, 9, 13]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[2, 7, 11], [5, 6, 10], [4, 8, 11], [3, 9, 10], [6, 9, 11, 12], [7, 8, 10], [1, 2, 4, 10, 12, 14], [1, 3, 5, 11], [0, 2, 5, 8, 9, 13], [0, 3, 4, 6, 7], [1, 7, 13], [3, 8, 14], [6, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 6.54}
{"cls": 42, "root": 232, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 919, "c1": 571, "c2": 227, "c3": 125, "c4": 125, "c5": 125, "r_lt_v0": 0, "gen": 125, "dedup": 125, "E": 109, "R": 15, "O": 1, "sdedup": 125, "sE": 109, "sR": 15, "sO": 1}, "14": {"parents": 1, "sets": 2824, "c1": 1152, "c2": 494, "c3": 296, "c4": 296, "c5": 239, "r_lt_v0": 0, "gen": 239, "dedup": 239, "E": 225, "R": 14, "O": 0, "sdedup": 239, "sE": 225, "sR": 14, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 7, 11], [3, 8, 11], [4, 9, 11], [5, 6, 11], [1, 10, 11], [3, 7, 10], [5, 9, 10], [4, 8, 10], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [0, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.26}
{"cls": 42, "root": 237, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1157, "c1": 743, "c2": 293, "c3": 160, "c4": 160, "c5": 160, "r_lt_v0": 0, "gen": 160, "dedup": 21, "E": 17, "R": 4, "O": 0, "sdedup": 21, "sE": 17, "sR": 4, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.09}
{"cls": 42, "root": 238, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 1161, "c1": 747, "c2": 295, "c3": 160, "c4": 160, "c5": 160, "r_lt_v0": 0, "gen": 160, "dedup": 11, "E": 9, "R": 1, "O": 1, "sdedup": 11, "sE": 9, "sR": 1, "sO": 1}, "14": {"parents": 1, "sets": 2863, "c1": 1185, "c2": 517, "c3": 295, "c4": 295, "c5": 263, "r_lt_v0": 0, "gen": 263, "dedup": 258, "E": 250, "R": 7, "O": 1, "sdedup": 258, "sE": 250, "sR": 7, "sO": 1}, "15": {"parents": 1, "sets": 6972, "c1": 1079, "c2": 1079, "c3": 930, "c4": 930, "c5": 750, "r_lt_v0": 0, "gen": 750, "dedup": 375, "E": 362, "R": 13, "O": 0, "sdedup": 85, "sE": 85, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[2, 6, 10, 12], [2, 7, 11], [3, 6, 11], [4, 8, 11, 12], [5, 9, 11], [3, 7, 10], [4, 9, 10], [5, 8, 10], [0, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [1, 7, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[2, 6, 10, 12], [2, 7, 11, 13], [3, 6, 11], [4, 8, 11, 12], [5, 9, 11], [3, 7, 10], [4, 9, 10, 13], [5, 8, 10], [0, 6, 7, 8, 9], [0, 1, 2, 3, 4, 5], [1, 6, 13], [1, 7, 12]], "vs": [7, 7], "strong": true}], "15": []}, "root_status": "O", "time": 1.03}
{"cls": 42, "root": 254, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 981, "c1": 609, "c2": 241, "c3": 174, "c4": 174, "c5": 174, "r_lt_v0": 0, "gen": 174, "dedup": 174, "E": 151, "R": 21, "O": 2, "sdedup": 174, "sE": 151, "sR": 21, "sO": 2}, "14": {"parents": 2, "sets": 5684, "c1": 2320, "c2": 1015, "c3": 758, "c4": 758, "c5": 553, "r_lt_v0": 0, "gen": 553, "dedup": 553, "E": 522, "R": 31, "O": 0, "sdedup": 553, "sE": 522, "sR": 31, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[0, 7, 11], [2, 9, 11], [1, 10, 11], [5, 6, 11], [4, 8, 11], [3, 7, 10], [4, 9, 10], [5, 8, 10], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [0, 10, 12]], "vs": [7], "strong": true}, {"blocks": [[0, 7, 11], [2, 9, 11], [1, 10, 11], [5, 6, 11], [4, 8, 11], [3, 7, 10], [4, 9, 10], [5, 8, 10], [1, 6, 7, 8, 9, 12], [0, 1, 2, 3, 4, 5], [2, 10, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.71}
{"cls": 42, "root": 265, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 694, "c1": 412, "c2": 151, "c3": 109, "c4": 109, "c5": 109, "r_lt_v0": 0, "gen": 109, "dedup": 30, "E": 22, "R": 7, "O": 1, "sdedup": 30, "sE": 22, "sR": 7, "sO": 1}, "14": {"parents": 1, "sets": 1994, "c1": 808, "c2": 340, "c3": 244, "c4": 244, "c5": 244, "r_lt_v0": 0, "gen": 244, "dedup": 63, "E": 56, "R": 7, "O": 0, "sdedup": 63, "sE": 56, "sR": 7, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 8, 9], [5, 10, 11], [4, 6, 8], [3, 6, 11], [4, 7, 10], [3, 7, 9], [2, 8, 10, 12], [1, 9, 11, 12], [0, 7, 8, 11], [0, 6, 9, 10], [0, 1, 2, 3, 4, 5], [6, 7, 12]], "vs": [7], "strong": true}], "14": []}, "root_status": "O", "time": 0.12}
{"cls": 42, "root": 273, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 805, "c1": 510, "c2": 205, "c3": 145, "c4": 145, "c5": 145, "r_lt_v0": 0, "gen": 145, "dedup": 74, "E": 65, "R": 8, "O": 1, "sdedup": 74, "sE": 65, "sR": 8, "sO": 1}, "14": {"parents": 1, "sets": 1937, "c1": 847, "c2": 377, "c3": 268, "c4": 268, "c5": 236, "r_lt_v0": 0, "gen": 236, "dedup": 236, "E": 219, "R": 16, "O": 1, "sdedup": 236, "sE": 219, "sR": 16, "sO": 1}, "15": {"parents": 1, "sets": 4477, "c1": 884, "c2": 884, "c3": 800, "c4": 800, "c5": 662, "r_lt_v0": 0, "gen": 662, "dedup": 334, "E": 327, "R": 6, "O": 1, "sdedup": 88, "sE": 87, "sR": 1, "sO": 0}, "16": {"parents": 1, "sets": 10496, "c1": 633, "c2": 633, "c3": 633, "c4": 0, "c5": 0, "r_lt_v0": 0, "gen": 0, "dedup": 0, "E": 0, "R": 0, "O": 0, "sdedup": 0, "sE": 0, "sR": 0, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": [{"blocks": [[5, 8, 9], [5, 6, 11], [5, 7, 10], [3, 8, 11], [3, 9, 10], [2, 10, 11], [4, 7, 8], [4, 6, 9], [0, 6, 8, 10, 12], [1, 7, 9, 11], [0, 1, 2, 3, 4, 5], [2, 9, 12], [3, 7, 12]], "vs": [7], "strong": true}], "14": [{"blocks": [[5, 8, 9], [5, 6, 11], [5, 7, 10], [3, 8, 11], [3, 9, 10], [2, 10, 11], [4, 7, 8], [4, 6, 9], [0, 6, 8, 10, 12], [1, 7, 9, 11, 13], [0, 1, 2, 3, 4, 5], [2, 8, 13], [2, 9, 12], [3, 6, 13], [3, 7, 12]], "vs": [7, 7], "strong": true}], "15": [{"blocks": [[5, 8, 9], [5, 6, 11], [5, 7, 10], [3, 8, 11], [3, 9, 10], [2, 10, 11], [4, 7, 8], [4, 6, 9], [0, 6, 8, 10, 12, 14], [1, 7, 9, 11, 13], [0, 1, 2, 3, 4, 5], [2, 8, 13], [2, 9, 12], [3, 6, 13], [3, 7, 12], [4, 11, 14], [5, 13, 14]], "vs": [7, 7, 8], "strong": false}]}, "root_status": "O", "time": 0.72}
{"cls": 42, "root": 276, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 572, "c1": 338, "c2": 131, "c3": 68, "c4": 68, "c5": 68, "r_lt_v0": 0, "gen": 68, "dedup": 34, "E": 27, "R": 7, "O": 0, "sdedup": 34, "sE": 27, "sR": 7, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.02}
{"cls": 42, "root": 627, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 738, "c1": 464, "c2": 178, "c3": 96, "c4": 96, "c5": 96, "r_lt_v0": 0, "gen": 96, "dedup": 48, "E": 41, "R": 7, "O": 0, "sdedup": 48, "sE": 41, "sR": 7, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.08}
{"cls": 42, "root": 777, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 899, "c1": 576, "c2": 226, "c3": 160, "c4": 160, "c5": 160, "r_lt_v0": 0, "gen": 160, "dedup": 42, "E": 37, "R": 5, "O": 0, "sdedup": 42, "sE": 37, "sR": 5, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.03}
{"cls": 42, "root": 915, "rmax": 7, "c5_root_ok": true, "levels": {"13": {"parents": 1, "sets": 650, "c1": 399, "c2": 157, "c3": 86, "c4": 86, "c5": 86, "r_lt_v0": 0, "gen": 86, "dedup": 86, "E": 67, "R": 19, "O": 0, "sdedup": 86, "sE": 67, "sR": 19, "sO": 0}}, "open16": [], "child17": [], "open_nodes": {"13": []}, "root_status": "O", "time": 0.07}


==> anc/gst1718_computation/indep/run_all.py <==
#!/usr/bin/env python3
"""run_all.py [classes] [nproc] -- run the search for the classes b = 41..45 (in this order), with a
pool of nproc (<= 2) processes over the roots.  Checkpoint: one JSON line per finished root in
results_bXX.jsonl (roots already present there are skipped on restart); the list of all children sent
to the engine goes to children_bXX.txt.gz (level, status, strong flag, canonical graph6, engine time).
"""
import os, sys, json, time, gzip, traceback
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import search as S


def work(arg):
    cls, idx, g6 = arg
    try:
        res, clog = S.process_root(cls, idx, g6)
        return res, clog
    except Exception:
        return {'cls': cls, 'root': idx, 'error': traceback.format_exc()}, []


def main():
    classes = [int(x) for x in sys.argv[1].split(',')] if len(sys.argv) > 1 else [41, 42, 43, 44, 45]
    nproc = int(sys.argv[2]) if len(sys.argv) > 2 else 2
    assert nproc <= 2
    for cls in classes:
        roots = S.read_roots(cls)
        rfile = os.path.join(HERE, f'results_b{cls}.jsonl')
        done = set()
        if os.path.exists(rfile):
            for line in open(rfile):
                try:
                    done.add(json.loads(line)['root'])
                except Exception:
                    pass
        todo = [(cls, i, s) for i, s in roots if i not in done]
        print(f"[{time.strftime('%H:%M:%S')}] class {cls}: {len(roots)} roots, {len(done)} done, {len(todo)} to do", flush=True)
        if not todo:
            continue
        t0 = time.time()
        nerr = 0
        cfile = os.path.join(HERE, f'children_b{cls}.txt.gz')
        with open(rfile, 'a') as rf, Pool(nproc, maxtasksperchild=40) as pool:
            for k, (res, clog) in enumerate(pool.imap_unordered(work, todo, chunksize=1)):
                if 'error' in res:
                    nerr += 1
                    print(f"ERROR class {cls} root {res['root']}:\n{res['error']}", flush=True)
                    with open(os.path.join(HERE, f'errors_b{cls}.txt'), 'a') as ef:
                        ef.write(json.dumps(res) + '\n')
                    continue
                with gzip.open(cfile, 'at') as cf:        # one complete gzip member per root
                    for (nl, st, strong, c, te) in clog:
                        cf.write(f"{res['root']} {nl} {st} {strong} {c} {te}\n")
                rf.write(json.dumps(res) + '\n')
                rf.flush()
                lv = res['levels']
                print(f"[{time.strftime('%H:%M:%S')}] b{cls} root {res['root']} ({k + 1}/{len(todo)}) "
                      f"st {res.get('root_status')} "
                      + ' '.join(f"{n}:{lv[n]['gen']}/{lv[n]['dedup']}/E{lv[n]['E']}/R{lv[n]['R']}/O{lv[n]['O']}" for n in sorted(lv))
                      + f" open16={len(res['open16'])} child17={len(res['child17'])} t={res['time']}s", flush=True)
        print(f"[{time.strftime('%H:%M:%S')}] class {cls} finished in {time.time() - t0:.0f}s, errors {nerr}", flush=True)


if __name__ == '__main__':
    main()


==> anc/gst1718_computation/indep/search.py <==
#!/usr/bin/env python3
"""search.py -- independent implementation of the extension search of [A], Section 8.

A node is (n, verts, vs, strong):
    n      number of lines; lines 0..11 are the core M (the root), 12..n-1 the added lines, in the
           order in which they were added;
    verts  list of ALL vertices (multiplicity >= 2) as bit masks of lines;
    vs     list of v(L) of the added lines (non-decreasing);
    strong True iff the node is also reached under the alternative reading of (C4)
           (v_0 := max(v_0, v(L)) for the line L being added); bookkeeping only, the search itself
           uses the literal reading v_0 = max(v(L_j), max_H r_M(H)), L_j the last line of the parent.

The children satisfying (C1)-(C5) are produced by gen.c (libgen.so); children of all open nodes of
one root and one level are identified up to isomorphism preserving {core lines}, {added lines},
{points} with nauty-labelg, and only then sent to the engine (black box status(n, blocks)).
"""
import os, sys, time, ctypes, subprocess
from itertools import combinations
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
BASE = os.path.dirname(HERE)
sys.path.insert(0, os.path.join(BASE, 'lib'))          # g6util and the two engines
sys.path.insert(0, os.path.join(BASE, 'indep'))        # engine_api
from g6util import blocks_checked            # noqa: E402
from engine_api import status as engine_status   # noqa: E402

NU = {10: 27, 11: 34, 12: 41, 13: 48, 14: 56, 15: 64, 16: 72, 17: 80}
REC = 12
_lib = ctypes.CDLL(os.path.join(HERE, 'libgen.so'))
_lib.gen_children.restype = ctypes.c_int
_lib.gen_children.argtypes = [ctypes.c_int, ctypes.c_int, ctypes.c_void_p, ctypes.c_int, ctypes.c_int,
                              ctypes.c_int, ctypes.c_void_p, ctypes.c_int, ctypes.c_void_p]
NST = 16


def gen_children(n, verts, delta, sumv, lastv):
    """records (k, a0..a7, v, r, strong) of the children satisfying (C1)-(C5); counters"""
    vm = np.array(verts, dtype=np.uint32)
    st = np.zeros(NST, dtype=np.int64)
    maxout = 1 << 12
    while True:
        out = np.empty(maxout * REC, dtype=np.int32)
        st[:] = 0
        k = _lib.gen_children(n, len(verts), vm.ctypes.data, delta, sumv, lastv,
                              out.ctypes.data, maxout, st.ctypes.data)
        if k < 0:
            raise RuntimeError(f"gen_children error {k}")
        if k <= maxout:
            break
        maxout = k
    return out[:k * REC].reshape(k, REC).tolist(), st.tolist()


def root_vertices(blocks, n=12):
    """all vertices of the lattice with the given blocks (multiplicity >= 3): add the double points"""
    masks, seen = [], set()
    for b in blocks:
        m = 0
        for x in b:
            m |= 1 << x
        masks.append(m)
        for p in combinations(sorted(b), 2):
            if p in seen:
                raise ValueError("two blocks share two lines")
            seen.add(p)
    for p in combinations(range(n), 2):
        if p not in seen:
            masks.append((1 << p[0]) | (1 << p[1]))
    return masks


def check_lattice(n, verts):
    """every pair of lines lies in exactly one vertex"""
    cnt = 0
    for m in verts:
        k = m.bit_count()
        assert k >= 2 and m < (1 << n)
        cnt += k * (k - 1) // 2
    assert cnt == n * (n - 1) // 2, (cnt, n)
    seen = set()
    for m in verts:
        xs = [h for h in range(n) if (m >> h) & 1]
        for p in combinations(xs, 2):
            assert p not in seen
            seen.add(p)


def bvalue(verts):
    return sum(m.bit_count() - 1 for m in verts)


def make_child(n, verts, anchors):
    """vertices of N + L, L = line number n through the vertices verts[a], a in anchors"""
    bit = 1 << n
    newv = list(verts)
    cov = 0
    for a in anchors:
        assert cov & verts[a] == 0
        cov |= verts[a]
        newv[a] |= bit
    unc = ((1 << n) - 1) & ~cov
    h = 0
    while unc:
        if unc & 1:
            newv.append(bit | (1 << h))
        unc >>= 1
        h += 1
    return newv


def blocks_of_verts(nl, verts):
    return [[h for h in range(nl) if (m >> h) & 1] for m in verts if m.bit_count() >= 3]


_G6CH = [chr(63 + i) for i in range(64)]


def g6_encode(nl, bmasks):
    """graph6 of the incidence graph: vertices 0..nl-1 the lines, then one vertex per block"""
    N = nl + len(bmasks)
    parts = ['0' * (nl * (nl - 1) // 2)]
    fmt = '0%db' % nl
    t = 0
    for m in bmasks:
        parts.append(format(m, fmt)[::-1])
        parts.append('0' * t)
        t += 1
    s = ''.join(parts)
    s += '0' * (-len(s) % 6)
    if N <= 62:
        head = chr(N + 63)
    else:
        head = chr(126) + chr(63 + (N >> 12)) + chr(63 + ((N >> 6) & 63)) + chr(63 + (N & 63))
    return head + ''.join([_G6CH[int(s[i:i + 6], 2)] for i in range(0, len(s), 6)])


def canon_batch(g6list, nl):
    """canonical forms w.r.t. the partition {12 core lines | added lines | points}"""
    part = 'a' * 12 + 'b' * (nl - 12)
    p = subprocess.run(['nauty-labelg', '-q', '-g', '-f' + part], input='\n'.join(g6list) + '\n',
                       capture_output=True, text=True)
    if p.returncode != 0:
        raise RuntimeError("labelg failed: " + p.stderr[:500])
    out = p.stdout.split('\n')
    if out and out[-1] == '':
        out.pop()
    if len(out) != len(g6list):
        raise RuntimeError(f"labelg: {len(out)} outputs for {len(g6list)} inputs")
    return out


def check_root(cls, verts):
    """checks on the root: b, multiplicities, points per line, and (C5) for the root itself"""
    delta = cls - 41
    check_lattice(12, verts)
    assert bvalue(verts) == cls, (bvalue(verts), cls)
    assert max(m.bit_count() for m in verts) <= 6
    r = [sum(1 for m in verts if (m >> h) & 1) for h in range(12)]
    ok = True
    for t in (1, 2):
        for T in combinations(range(12), t):
            tm = sum(1 << h for h in T)
            b = sum(max((m & ~tm).bit_count() - 1, 0) for m in verts)
            if b < NU[12 - t]:
                ok = False
    return {'rmax': max(r), 'c5_root_ok': ok}


def process_root(cls, idx, g6, verify_root=True, status_fn=None, log=None):
    """full search below one root; returns a result record (JSON-serialisable) and the child log"""
    status_fn = status_fn or engine_status
    t0 = time.time()
    delta = cls - 41
    blocks = blocks_checked(g6, 12)
    verts = root_vertices(blocks)
    info = check_root(cls, verts)
    res = {'cls': cls, 'root': idx, 'rmax': info['rmax'], 'c5_root_ok': info['c5_root_ok'],
           'levels': {}, 'open16': [], 'child17': [], 'open_nodes': {}}
    if verify_root:
        res['root_status'] = status_fn(12, blocks)
    childlog = []
    open_nodes = [(verts, [], True)]
    for n in range(12, 17):
        nl = n + 1
        raw, src = [], []
        stsum = [0] * NST
        for pi, (pv, vs, pstrong) in enumerate(open_nodes):
            recs, st = gen_children(n, pv, delta, sum(vs), vs[-1] if vs else 0)
            for i in range(NST):
                stsum[i] += st[i]
            for rec in recs:
                k = rec[0]
                anchors = rec[1:1 + k]
                cv = make_child(n, pv, anchors)
                raw.append(g6_encode(nl, [m for m in cv if m.bit_count() >= 3]))
                src.append((pi, anchors, rec[9], rec[10], bool(pstrong and rec[11])))
        lev = {'parents': len(open_nodes), 'sets': stsum[0], 'c1': stsum[1], 'c2': stsum[2], 'c3': stsum[3],
               'c4': stsum[4], 'c5': stsum[5], 'r_lt_v0': stsum[7], 'gen': len(raw),
               'dedup': 0, 'E': 0, 'R': 0, 'O': 0, 'sdedup': 0, 'sE': 0, 'sR': 0, 'sO': 0}
        res['levels'][str(nl)] = lev
        if not raw:
            break
        can = canon_batch(raw, nl)
        d = {}
        for c, s in zip(can, src):
            e = d.get(c)
            if e is None:
                d[c] = [s, s[4]]
            elif s[4]:
                e[1] = True
        new_open = []
        for c, (s, strong) in d.items():
            pi, anchors, v, r, _ = s
            pv, vs, _ = open_nodes[pi]
            cv = make_child(n, pv, anchors)
            blk = blocks_of_verts(nl, cv)
            te = time.time()
            st = status_fn(nl, blk)
            te = time.time() - te
            if st not in ('E', 'R', 'O'):
                raise RuntimeError(f"unexpected status {st!r}")
            lev['dedup'] += 1
            lev[st] += 1
            if strong:
                lev['sdedup'] += 1
                lev['s' + st] += 1
            childlog.append((nl, st, int(strong), c, round(te, 4)))
            if st == 'O':
                new_open.append((cv, vs + [v], strong))
                if nl == 16:
                    res['open16'].append({'blocks': blk, 'vs': vs + [v], 'strong': strong, 'canon': c})
            if nl == 17:
                res['child17'].append({'blocks': blk, 'vs': vs + [v], 'strong': strong, 'status': st, 'canon': c})
        res['open_nodes'][str(nl)] = [{'blocks': blocks_of_verts(nl, cv), 'vs': vs, 'strong': strong}
                                      for cv, vs, strong in new_open]
        open_nodes = new_open
        if log:
            log(f"  root {cls}/{idx} level {nl}: gen {lev['gen']} dedup {lev['dedup']} "
                f"E {lev['E']} R {lev['R']} O {lev['O']}  ({time.time() - t0:.1f}s)")
        if not open_nodes:
            break
    res['time'] = round(time.time() - t0, 2)
    return res, childlog


def read_roots(cls):
    out = []
    for line in open(os.path.join(HERE, 'roots', f'b{cls}.txt')):          # written by make_roots.py
        if line.strip():
            i, s = line.split()
            out.append((int(i), s))
    return out


if __name__ == '__main__':
    cls = int(sys.argv[1])
    which = set(int(x) for x in sys.argv[2].split(',')) if len(sys.argv) > 2 else None
    for idx, s in read_roots(cls):
        if which is not None and idx not in which:
            continue
        res, clog = process_root(cls, idx, s, log=print)
        print(idx, res['root_status'], {k: (v['gen'], v['dedup'], v['E'], v['R'], v['O']) for k, v in res['levels'].items()},
              'time', res['time'], flush=True)


==> anc/gst1718_computation/indep/summary.py <==
#!/usr/bin/env python3
"""summary.py -- tables from results_bXX.jsonl"""
import os, sys, json

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import search as S

KEYS = ['parents', 'sets', 'c1', 'c2', 'c3', 'c4', 'c5', 'r_lt_v0', 'gen', 'dedup', 'E', 'R', 'O', 'sdedup', 'sE', 'sR', 'sO']


def main():
    for cls in (41, 42, 43, 44, 45):
        rfile = os.path.join(HERE, f'results_b{cls}.jsonl')
        if not os.path.exists(rfile):
            continue
        roots = S.read_roots(cls)
        recs = {}
        for line in open(rfile):
            r = json.loads(line)
            recs[r['root']] = r
        tot = {str(n): dict.fromkeys(KEYS, 0) for n in range(13, 18)}
        rst = {}
        open16, child17, c5bad, ttime = [], [], 0, 0.0
        for r in recs.values():
            rst[r.get('root_status')] = rst.get(r.get('root_status'), 0) + 1
            c5bad += (not r['c5_root_ok'])
            ttime += r['time']
            for n, lv in r['levels'].items():
                for k in KEYS:
                    tot[n][k] += lv[k]
            for x in r['open16']:
                open16.append((r['root'], x))
            for x in r['child17']:
                child17.append((r['root'], x))
        missing = [i for i, _ in roots if i not in recs]
        print(f"=== b = {cls}: roots in file {len(roots)}, processed {len(recs)}, missing {len(missing)}"
              f"{' ' + str(missing[:20]) if missing else ''}")
        print(f"    root statuses (engine): {rst}; roots violating (C5) themselves: {c5bad}; cpu time {ttime:.0f}s")
        print("    open nodes (literal C4):  " + '  '.join(f"{n} lines: {tot[str(n)]['O']}" for n in (13, 14, 15, 16)))
        print("    open nodes (strong  C4):  " + '  '.join(f"{n} lines: {tot[str(n)]['sO']}" for n in (13, 14, 15, 16)))
        for n in range(13, 18):
            t = tot[str(n)]
            print(f"    level {n}: parents {t['parents']} sets {t['sets']} C1 {t['c1']} C2 {t['c2']} C3 {t['c3']} C4 {t['c4']} "
                  f"C5 {t['c5']} (r<v0 after C3: {t['r_lt_v0']}) | to engine {t['dedup']}: E {t['E']} R {t['R']} O {t['O']}"
                  f" | strong: {t['sdedup']}: E {t['sE']} R {t['sR']} O {t['sO']}")
        e = {k: sum(tot[str(n)][k] for n in range(13, 18)) for k in KEYS}
        print(f"    TOTAL: passing (C1)-(C5) before dedup {e['gen']}; to engine {e['dedup']}: E {e['E']} R {e['R']} O {e['O']}"
              f" | strong variant: {e['sdedup']}: E {e['sE']} R {e['sR']} O {e['sO']}")
        print(f"    open nodes on 16 lines: {len(open16)}; children on 17 lines: {len(child17)}")
        for root, x in open16:
            print(f"      OPEN16 root {root}: vs {x['vs']} strong {x['strong']} blocks {x['blocks']}")
        for root, x in child17:
            print(f"      CHILD17 root {root}: status {x['status']} vs {x['vs']} strong {x['strong']} blocks {x['blocks']}")


if __name__ == '__main__':
    main()


==> anc/gst1718_computation/indep/summary.txt <==
=== b = 41: roots in file 8, processed 8, missing 0
    root statuses (engine): {'O': 8}; roots violating (C5) themselves: 0; cpu time 23s
    open nodes (literal C4):  13 lines: 7  14 lines: 13  15 lines: 4  16 lines: 0
    open nodes (strong  C4):  13 lines: 7  14 lines: 13  15 lines: 4  16 lines: 0
    level 13: parents 8 sets 8814 C1 5721 C2 2293 C3 2215 C4 2215 C5 2215 (r<v0 after C3: 0) | to engine 368: E 324 R 37 O 7 | strong: 368: E 324 R 37 O 7
    level 14: parents 7 sets 18695 C1 6726 C2 6726 C3 6666 C4 6666 C5 6606 (r<v0 after C3: 0) | to engine 3776: E 3562 R 201 O 13 | strong: 3776: E 3562 R 201 O 13
    level 15: parents 13 sets 91833 C1 12902 C2 12902 C3 12902 C4 12902 C5 12890 (r<v0 after C3: 0) | to engine 9434: E 9359 R 71 O 4 | strong: 9434: E 9359 R 71 O 4
    level 16: parents 4 sets 72652 C1 3699 C2 3699 C3 3699 C4 3699 C5 3699 (r<v0 after C3: 0) | to engine 2772: E 2772 R 0 O 0 | strong: 2772: E 2772 R 0 O 0
    level 17: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    TOTAL: passing (C1)-(C5) before dedup 25410; to engine 16350: E 16017 R 309 O 24 | strong variant: 16350: E 16017 R 309 O 24
    open nodes on 16 lines: 0; children on 17 lines: 0
=== b = 42: roots in file 58, processed 58, missing 0
    root statuses (engine): {'O': 58}; roots violating (C5) themselves: 0; cpu time 268s
    open nodes (literal C4):  13 lines: 140  14 lines: 155  15 lines: 52  16 lines: 0
    open nodes (strong  C4):  13 lines: 140  14 lines: 155  15 lines: 1  16 lines: 0
    level 13: parents 58 sets 70643 C1 44986 C2 17721 C3 12063 C4 12063 C5 12063 (r<v0 after C3: 0) | to engine 7128: E 5978 R 1010 O 140 | strong: 7128: E 5978 R 1010 O 140
    level 14: parents 140 sets 511084 C1 212339 C2 92375 C3 67242 C4 67242 C5 53108 (r<v0 after C3: 0) | to engine 43104: E 40963 R 1986 O 155 | strong: 43104: E 40963 R 1986 O 155
    level 15: parents 155 sets 1617578 C1 237461 C2 237461 C3 220885 C4 220885 C5 157741 (r<v0 after C3: 0) | to engine 143150: E 141835 R 1263 O 52 | strong: 45079: E 44765 R 313 O 1
    level 16: parents 52 sets 1361126 C1 48232 C2 48232 C3 48232 C4 1304 C5 694 (r<v0 after C3: 0) | to engine 125: E 124 R 1 O 0 | strong: 22: E 21 R 1 O 0
    level 17: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    TOTAL: passing (C1)-(C5) before dedup 223606; to engine 193507: E 188900 R 4260 O 347 | strong variant: 95333: E 91727 R 3310 O 296
    open nodes on 16 lines: 0; children on 17 lines: 0
=== b = 43: roots in file 367, processed 367, missing 0
    root statuses (engine): {'O': 367}; roots violating (C5) themselves: 0; cpu time 366s
    open nodes (literal C4):  13 lines: 789  14 lines: 325  15 lines: 1  16 lines: 0
    open nodes (strong  C4):  13 lines: 789  14 lines: 325  15 lines: 1  16 lines: 0
    level 13: parents 367 sets 474089 C1 300502 C2 116633 C3 54856 C4 54856 C5 54856 (r<v0 after C3: 0) | to engine 43865: E 37205 R 5871 O 789 | strong: 43865: E 37205 R 5871 O 789
    level 14: parents 789 sets 3078040 C1 1265495 C2 534230 C3 273462 C4 273462 C5 190746 (r<v0 after C3: 0) | to engine 174060: E 167810 R 5925 O 325 | strong: 174060: E 167810 R 5925 O 325
    level 15: parents 325 sets 3939303 C1 578754 C2 194346 C3 119367 C4 119367 C5 57952 (r<v0 after C3: 0) | to engine 52388: E 52298 R 89 O 1 | strong: 52388: E 52298 R 89 O 1
    level 16: parents 1 sets 17635 C1 507 C2 507 C3 480 C4 113 C5 2 (r<v0 after C3: 0) | to engine 1: E 1 R 0 O 0 | strong: 1: E 1 R 0 O 0
    level 17: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    TOTAL: passing (C1)-(C5) before dedup 303556; to engine 270314: E 257314 R 11885 O 1115 | strong variant: 270314: E 257314 R 11885 O 1115
    open nodes on 16 lines: 0; children on 17 lines: 0
=== b = 44: roots in file 1059, processed 1059, missing 0
    root statuses (engine): {'O': 1059}; roots violating (C5) themselves: 0; cpu time 393s
    open nodes (literal C4):  13 lines: 771  14 lines: 108  15 lines: 0  16 lines: 0
    open nodes (strong  C4):  13 lines: 771  14 lines: 108  15 lines: 0  16 lines: 0
    level 13: parents 1059 sets 1518242 C1 970393 C2 379181 C3 133073 C4 133073 C5 133073 (r<v0 after C3: 0) | to engine 121332: E 109438 R 11123 O 771 | strong: 121332: E 109438 R 11123 O 771
    level 14: parents 771 sets 3242131 C1 1338812 C2 569055 C3 241182 C4 241182 C5 159261 (r<v0 after C3: 0) | to engine 147087: E 143483 R 3496 O 108 | strong: 147087: E 143483 R 3496 O 108
    level 15: parents 108 sets 1228637 C1 182109 C2 64274 C3 34174 C4 26993 C5 8956 (r<v0 after C3: 0) | to engine 7239: E 7218 R 21 O 0 | strong: 7239: E 7218 R 21 O 0
    level 16: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    level 17: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    TOTAL: passing (C1)-(C5) before dedup 301290; to engine 275658: E 260139 R 14640 O 879 | strong variant: 275658: E 260139 R 14640 O 879
    open nodes on 16 lines: 0; children on 17 lines: 0
=== b = 45: roots in file 2769, processed 2769, missing 0
    root statuses (engine): {'O': 2769}; roots violating (C5) themselves: 0; cpu time 520s
    open nodes (literal C4):  13 lines: 675  14 lines: 25  15 lines: 7  16 lines: 0
    open nodes (strong  C4):  13 lines: 675  14 lines: 25  15 lines: 7  16 lines: 0
    level 13: parents 2769 sets 4441970 C1 2883689 C2 1141880 C3 302859 C4 302859 C5 302859 (r<v0 after C3: 0) | to engine 281548: E 261379 R 19494 O 675 | strong: 281548: E 261379 R 19494 O 675
    level 14: parents 675 sets 3153847 C1 1354731 C2 591873 C3 192909 C4 122426 C5 52922 (r<v0 after C3: 0) | to engine 47181: E 46769 R 387 O 25 | strong: 47181: E 46769 R 387 O 25
    level 15: parents 25 sets 163668 C1 48116 C2 24741 C3 6556 C4 2787 C5 1045 (r<v0 after C3: 0) | to engine 248: E 181 R 60 O 7 | strong: 248: E 181 R 60 O 7
    level 16: parents 7 sets 59512 C1 10860 C2 6666 C3 1974 C4 768 C5 252 (r<v0 after C3: 0) | to engine 59: E 43 R 16 O 0 | strong: 59: E 43 R 16 O 0
    level 17: parents 0 sets 0 C1 0 C2 0 C3 0 C4 0 C5 0 (r<v0 after C3: 0) | to engine 0: E 0 R 0 O 0 | strong: 0: E 0 R 0 O 0
    TOTAL: passing (C1)-(C5) before dedup 357078; to engine 329036: E 308372 R 19957 O 707 | strong variant: 329036: E 308372 R 19957 O 707
    open nodes on 16 lines: 0; children on 17 lines: 0


==> anc/gst1718_computation/indep_nu/gen.c <==
/* gen.c -- children of a node (N, M) satisfying (C1)-(C5) of [A], Section 8.  Build: gcc -O2 -shared -fPIC -o libgen.so gen.c
 *
 * A node is a lattice N on n lines (12 <= n <= 16); lines 0..11 are the core M, lines 12..n-1 the
 * added lines.  N is given by the list of ALL its vertices (multiplicity >= 2) as bit masks of lines.
 * A child adds the line number n through a set A of >= 2 vertices of N (anchors), pairwise disjoint
 * as sets of lines; the lines of N through no anchor meet the new line in new double points.
 *
 * Output record (REC ints): k, a[0..7] (indices of the anchors in the vertex list, -1 padded),
 *                           v(L), r_N(L), strong
 * where strong = 1 iff the alternative reading of (C4) (v_0 replaced by max(v_0, v(L))) also holds.
 *
 * Independent implementation written for the cross-check; no code shared with the other search.
 */
#include <stdint.h>
#include <string.h>

#define CORE 0xFFFu
#define MAXV 256
#define MAXT 40000
#define REC 12

/* defect: the 17-line lattices have b = 79 + nu_; every sublattice with s lines has b >= 79 + nu_ - 8(17-s) */
static int nu_ = 1;
static int NU[18] = {0,0,0,0,0,0,0,0,0,0,27,34,41,48,56,64,72,80};
static const int NU1[18] = {0,0,0,0,0,0,0,0,0,0,27,34,41,48,56,64,72,80};
void set_defect(int nu)
{
    nu_ = nu;
    for (int s = 10; s <= 17; s++) {
        int t = 79 + nu - 8 * (17 - s);
        NU[s] = (s <= 14 && NU1[s] > t) ? NU1[s] : t;
    }
    NU[12] = 41;
}

static int n_, nv_, delta_, sumv_, lastv_, j_;
static uint32_t vm_[MAXV];
static int rN_[32], rM_[12], bN_, maxrM_, v0_;
static uint32_t full_, must_;            /* must_: lines of N with already 8 points */
static int tmin_, tmax_;
static int nT_; static uint32_t Tm_[MAXT]; static int Td_[MAXT];
static int nbm_[32]; static uint32_t bm_[32][MAXV];   /* vertices whose largest line is h */
static int nc_; static uint32_t cand_[MAXV]; static int cidx_[MAXV];
static int anc_[32]; static uint32_t ancm_[32];
static int32_t *out_; static int maxout_, nout_, overflow_;
static int64_t *st_;
static int vmin_, rmin_;

static inline int pc(uint32_t x) { return __builtin_popcount(x); }

/* all sets T of lines of N with n+1-|T| in [10,14]; deficit d(T) = need(n+1-|T|) - b(N \ T) */
static void tdfs(int start, uint32_t T, int t, int sumr, int f)
{
    if (t >= tmin_) {
        int s = n_ + 1 - t;
        int need = (s == 12) ? 41 + delta_ : NU[s];
        int g = bN_ - sumr + f;               /* b(N \ T) */
        int d = need - g;
        st_[8]++;
        if (d >= 1) {
            if (nT_ < MAXT) { Tm_[nT_] = T; Td_[nT_] = d; nT_++; }
            else overflow_ = 2;
        }
    }
    if (t == tmax_) return;
    for (int h = start; h < n_; h++) {
        uint32_t T2 = T | (1u << h);
        int f2 = f;
        for (int i = 0; i < nbm_[h]; i++)
            if ((bm_[h][i] & ~T2) == 0) f2++;
        tdfs(h + 1, T2, t + 1, sumr + rN_[h], f2);
    }
}

static void evaluate(uint32_t cov, uint32_t cov2, int k, int ncoreanch)
{
    uint32_t unc = full_ & ~cov;
    int r = k + pc(unc);
    st_[0]++;
    /* (C1) */
    if (r > 8) return;
    if (unc & must_) return;
    st_[1]++;
    /* (C2) */
    int v = ncoreanch + pc(unc & CORE);
    if (v < lastv_) return;
    if (sumv_ + (5 - j_) * v > 38 + nu_ - delta_) return;
    st_[2]++;
    /* (C3) */
    for (int h = 0; h < 12; h++) {
        int eps = ((cov2 >> h) & 1) ? 0 : 1;
        if (rM_[h] + eps > v) return;
    }
    st_[3]++;
    /* (C4) */
    int bnew = bN_ + r;
    if (bnew < NU[n_ + 1]) return;
    if (r < v0_) { st_[7]++; return; }
    if (bnew + (16 - n_) * v0_ > 79 + nu_) return;
    if (n_ + 1 == 17 && bnew != 79 + nu_) return;
    st_[4]++;
    /* (C5): sublattices containing the new line: N' \ T, T a set of old lines.
       b(N' \ T) = b(N \ T) + r_{N \ T}(L),
       r_{N \ T}(L) = #{anchors not contained in T} + #{lines outside T through no anchor}. */
    for (int i = 0; i < nT_; i++) {
        uint32_t T = Tm_[i];
        int rl = pc(unc & ~T);
        for (int a = 0; a < k; a++)
            if (ancm_[a] & ~T) rl++;
        if (rl < Td_[i]) return;
    }
    st_[5]++;
    int strong = (bnew + (16 - n_) * (v > v0_ ? v : v0_) <= 79 + nu_) ? 1 : 0;
    if (strong) st_[6]++;
    if (nout_ >= maxout_) { overflow_ = 1; nout_++; return; }
    int32_t *o = out_ + (long)nout_ * REC;
    o[0] = k;
    for (int a = 0; a < 8; a++) o[1 + a] = (a < k) ? anc_[a] : -1;
    o[9] = v; o[10] = r; o[11] = strong;
    nout_++;
}

static void adfs(int start, uint32_t cov, uint32_t cov2, int k, int ncoreanch)
{
    /* r and v can only decrease when anchors are added */
    uint32_t unc = full_ & ~cov;
    int r = k + pc(unc);
    int v = ncoreanch + pc(unc & CORE);
    if (r < rmin_ || v < vmin_) return;
    if (k >= 2) evaluate(cov, cov2, k, ncoreanch);
    if (k == 8) return;                      /* r >= k, and r <= 8 */
    for (int i = start; i < nc_; i++) {
        uint32_t m = cand_[i];
        if (m & cov) continue;
        anc_[k] = cidx_[i]; ancm_[k] = m;
        uint32_t c = m & CORE;
        adfs(i + 1, cov | m, (pc(c) >= 2) ? (cov2 | c) : cov2, k + 1, ncoreanch + (c != 0));
    }
}

/* returns the number of children (which may exceed maxout: then call again with a larger buffer),
   or a negative number on error.  st: array of 16 counters. */
int gen_children(int n, int nv, const uint32_t *vm, int delta, int sumv, int lastv,
                 int32_t *out, int maxout, int64_t *st)
{
    if (n < 12 || n > 16 || nv > MAXV) return -1;
    n_ = n; nv_ = nv; delta_ = delta; sumv_ = sumv; lastv_ = lastv; j_ = n - 12;
    out_ = out; maxout_ = maxout; nout_ = 0; overflow_ = 0; st_ = st;
    full_ = (1u << n) - 1;
    memset(rN_, 0, sizeof rN_); memset(rM_, 0, sizeof rM_); memset(nbm_, 0, sizeof nbm_);
    bN_ = 0; nc_ = 0;
    for (int i = 0; i < nv; i++) {
        uint32_t m = vm[i];
        int mult = pc(m);
        if (mult < 2 || (m & ~full_)) return -2;
        vm_[i] = m; bN_ += mult - 1;
        int top = 31 - __builtin_clz(m);
        bm_[top][nbm_[top]++] = m;
        for (int h = 0; h < n; h++) if ((m >> h) & 1) rN_[h]++;
        if (pc(m & CORE) >= 2)
            for (int h = 0; h < 12; h++) if ((m >> h) & 1) rM_[h]++;
        if (mult <= 5) { cand_[nc_] = m; cidx_[nc_] = i; nc_++; }
    }
    maxrM_ = 0;
    for (int h = 0; h < 12; h++) if (rM_[h] > maxrM_) maxrM_ = rM_[h];
    v0_ = (lastv > maxrM_) ? lastv : maxrM_;
    must_ = 0;
    for (int h = 0; h < n; h++) if (rN_[h] >= 8) must_ |= 1u << h;
    /* deficits */
    tmin_ = n + 1 - 14; if (tmin_ < 0) tmin_ = 0;
    tmax_ = n + 1 - 10;
    nT_ = 0;
    tdfs(0, 0, 0, 0, 0);
    if (overflow_ == 2) return -3;
    /* bounds for the pruning of the anchor search (both r and v are non-increasing) */
    vmin_ = v0_;                                   /* (C2): v >= lastv; (C3): v >= r_M(H) */
    rmin_ = NU[n + 1] - bN_;                       /* (C4) */
    if (v0_ > rmin_) rmin_ = v0_;
    adfs(0, 0, 0, 0, 0);
    return nout_;
}


==> anc/gst1718_computation/indep_nu/search.py <==
#!/usr/bin/env python3
"""search.py -- independent implementation of the extension search of [A], Section 8.

A node is (n, verts, vs, strong):
    n      number of lines; lines 0..11 are the core M (the root), 12..n-1 the added lines, in the
           order in which they were added;
    verts  list of ALL vertices (multiplicity >= 2) as bit masks of lines;
    vs     list of v(L) of the added lines (non-decreasing);
    strong True iff the node is also reached under the alternative reading of (C4)
           (v_0 := max(v_0, v(L)) for the line L being added); bookkeeping only, the search itself
           uses the literal reading v_0 = max(v(L_j), max_H r_M(H)), L_j the last line of the parent.

The children satisfying (C1)-(C5) are produced by gen.c (libgen.so); children of all open nodes of
one root and one level are identified up to isomorphism preserving {core lines}, {added lines},
{points} with nauty-labelg, and only then sent to the engine (black box status(n, blocks)).
"""
import os, sys, time, ctypes, subprocess
from itertools import combinations
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
BASE = os.path.dirname(HERE)
sys.path.insert(0, os.path.join(BASE, 'lib'))          # g6util and the two engines
sys.path.insert(0, os.path.join(BASE, 'indep'))        # engine_api
from g6util import blocks_checked            # noqa: E402
from engine_api import status as engine_status   # noqa: E402

DEFECT = int(os.environ.get('DEFECT', '1'))
NU1 = {10: 27, 11: 34, 12: 41, 13: 48, 14: 56}
NU = {s: max(NU1.get(s, 0), 79 + DEFECT - 8 * (17 - s)) for s in range(10, 18)}
NU[12] = 41
REC = 12
_lib = ctypes.CDLL(os.path.join(HERE, 'libgen.so'))
_lib.set_defect(DEFECT)
_lib.gen_children.restype = ctypes.c_int
_lib.gen_children.argtypes = [ctypes.c_int, ctypes.c_int, ctypes.c_void_p, ctypes.c_int, ctypes.c_int,
                              ctypes.c_int, ctypes.c_void_p, ctypes.c_int, ctypes.c_void_p]
NST = 16


def gen_children(n, verts, delta, sumv, lastv):
    """records (k, a0..a7, v, r, strong) of the children satisfying (C1)-(C5); counters"""
    vm = np.array(verts, dtype=np.uint32)
    st = np.zeros(NST, dtype=np.int64)
    maxout = 1 << 12
    while True:
        out = np.empty(maxout * REC, dtype=np.int32)
        st[:] = 0
        k = _lib.gen_children(n, len(verts), vm.ctypes.data, delta, sumv, lastv,
                              out.ctypes.data, maxout, st.ctypes.data)
        if k < 0:
            raise RuntimeError(f"gen_children error {k}")
        if k <= maxout:
            break
        maxout = k
    return out[:k * REC].reshape(k, REC).tolist(), st.tolist()


def root_vertices(blocks, n=12):
    """all vertices of the lattice with the given blocks (multiplicity >= 3): add the double points"""
    masks, seen = [], set()
    for b in blocks:
        m = 0
        for x in b:
            m |= 1 << x
        masks.append(m)
        for p in combinations(sorted(b), 2):
            if p in seen:
                raise ValueError("two blocks share two lines")
            seen.add(p)
    for p in combinations(range(n), 2):
        if p not in seen:
            masks.append((1 << p[0]) | (1 << p[1]))
    return masks


def check_lattice(n, verts):
    """every pair of lines lies in exactly one vertex"""
    cnt = 0
    for m in verts:
        k = m.bit_count()
        assert k >= 2 and m < (1 << n)
        cnt += k * (k - 1) // 2
    assert cnt == n * (n - 1) // 2, (cnt, n)
    seen = set()
    for m in verts:
        xs = [h for h in range(n) if (m >> h) & 1]
        for p in combinations(xs, 2):
            assert p not in seen
            seen.add(p)


def bvalue(verts):
    return sum(m.bit_count() - 1 for m in verts)


def make_child(n, verts, anchors):
    """vertices of N + L, L = line number n through the vertices verts[a], a in anchors"""
    bit = 1 << n
    newv = list(verts)
    cov = 0
    for a in anchors:
        assert cov & verts[a] == 0
        cov |= verts[a]
        newv[a] |= bit
    unc = ((1 << n) - 1) & ~cov
    h = 0
    while unc:
        if unc & 1:
            newv.append(bit | (1 << h))
        unc >>= 1
        h += 1
    return newv


def blocks_of_verts(nl, verts):
    return [[h for h in range(nl) if (m >> h) & 1] for m in verts if m.bit_count() >= 3]


_G6CH = [chr(63 + i) for i in range(64)]


def g6_encode(nl, bmasks):
    """graph6 of the incidence graph: vertices 0..nl-1 the lines, then one vertex per block"""
    N = nl + len(bmasks)
    parts = ['0' * (nl * (nl - 1) // 2)]
    fmt = '0%db' % nl
    t = 0
    for m in bmasks:
        parts.append(format(m, fmt)[::-1])
        parts.append('0' * t)
        t += 1
    s = ''.join(parts)
    s += '0' * (-len(s) % 6)
    if N <= 62:
        head = chr(N + 63)
    else:
        head = chr(126) + chr(63 + (N >> 12)) + chr(63 + ((N >> 6) & 63)) + chr(63 + (N & 63))
    return head + ''.join([_G6CH[int(s[i:i + 6], 2)] for i in range(0, len(s), 6)])


def canon_batch(g6list, nl):
    """canonical forms w.r.t. the partition {12 core lines | added lines | points}"""
    part = 'a' * 12 + 'b' * (nl - 12)
    p = subprocess.run(['nauty-labelg', '-q', '-g', '-f' + part], input='\n'.join(g6list) + '\n',
                       capture_output=True, text=True)
    if p.returncode != 0:
        raise RuntimeError("labelg failed: " + p.stderr[:500])
    out = p.stdout.split('\n')
    if out and out[-1] == '':
        out.pop()
    if len(out) != len(g6list):
        raise RuntimeError(f"labelg: {len(out)} outputs for {len(g6list)} inputs")
    return out


def check_root(cls, verts):
    """checks on the root: b, multiplicities, points per line, and (C5) for the root itself"""
    delta = cls - 41
    check_lattice(12, verts)
    assert bvalue(verts) == cls, (bvalue(verts), cls)
    assert max(m.bit_count() for m in verts) <= 6
    r = [sum(1 for m in verts if (m >> h) & 1) for h in range(12)]
    ok = True
    for t in (1, 2):
        for T in combinations(range(12), t):
            tm = sum(1 << h for h in T)
            b = sum(max((m & ~tm).bit_count() - 1, 0) for m in verts)
            if b < NU[12 - t]:
                ok = False
    return {'rmax': max(r), 'c5_root_ok': ok}


def process_root(cls, idx, g6, verify_root=True, status_fn=None, log=None):
    """full search below one root; returns a result record (JSON-serialisable) and the child log"""
    status_fn = status_fn or engine_status
    t0 = time.time()
    delta = cls - 41
    blocks = blocks_checked(g6, 12)
    verts = root_vertices(blocks)
    info = check_root(cls, verts)
    res = {'cls': cls, 'root': idx, 'rmax': info['rmax'], 'c5_root_ok': info['c5_root_ok'],
           'levels': {}, 'open16': [], 'child17': [], 'open_nodes': {}}
    if verify_root:
        res['root_status'] = status_fn(12, blocks)
    childlog = []
    open_nodes = [(verts, [], True)]
    for n in range(12, 17):
        nl = n + 1
        raw, src = [], []
        stsum = [0] * NST
        for pi, (pv, vs, pstrong) in enumerate(open_nodes):
            recs, st = gen_children(n, pv, delta, sum(vs), vs[-1] if vs else 0)
            for i in range(NST):
                stsum[i] += st[i]
            for rec in recs:
                k = rec[0]
                anchors = rec[1:1 + k]
                cv = make_child(n, pv, anchors)
                raw.append(g6_encode(nl, [m for m in cv if m.bit_count() >= 3]))
                src.append((pi, anchors, rec[9], rec[10], bool(pstrong and rec[11])))
        lev = {'parents': len(open_nodes), 'sets': stsum[0], 'c1': stsum[1], 'c2': stsum[2], 'c3': stsum[3],
               'c4': stsum[4], 'c5': stsum[5], 'r_lt_v0': stsum[7], 'gen': len(raw),
               'dedup': 0, 'E': 0, 'R': 0, 'O': 0, 'sdedup': 0, 'sE': 0, 'sR': 0, 'sO': 0}
        res['levels'][str(nl)] = lev
        if not raw:
            break
        can = canon_batch(raw, nl)
        d = {}
        for c, s in zip(can, src):
            e = d.get(c)
            if e is None:
                d[c] = [s, s[4]]
            elif s[4]:
                e[1] = True
        new_open = []
        for c, (s, strong) in d.items():
            pi, anchors, v, r, _ = s
            pv, vs, _ = open_nodes[pi]
            cv = make_child(n, pv, anchors)
            blk = blocks_of_verts(nl, cv)
            te = time.time()
            st = status_fn(nl, blk)
            te = time.time() - te
            if st not in ('E', 'R', 'O'):
                raise RuntimeError(f"unexpected status {st!r}")
            lev['dedup'] += 1
            lev[st] += 1
            if strong:
                lev['sdedup'] += 1
                lev['s' + st] += 1
            childlog.append((nl, st, int(strong), c, round(te, 4)))
            if st == 'O':
                new_open.append((cv, vs + [v], strong))
                if nl == 16:
                    res['open16'].append({'blocks': blk, 'vs': vs + [v], 'strong': strong, 'canon': c})
            if nl == 17:
                res['child17'].append({'blocks': blk, 'vs': vs + [v], 'strong': strong, 'status': st, 'canon': c})
        res['open_nodes'][str(nl)] = [{'blocks': blocks_of_verts(nl, cv), 'vs': vs, 'strong': strong}
                                      for cv, vs, strong in new_open]
        open_nodes = new_open
        if log:
            log(f"  root {cls}/{idx} level {nl}: gen {lev['gen']} dedup {lev['dedup']} "
                f"E {lev['E']} R {lev['R']} O {lev['O']}  ({time.time() - t0:.1f}s)")
        if not open_nodes:
            break
    res['time'] = round(time.time() - t0, 2)
    return res, childlog


==> anc/gst1718_computation/lib/analyze17.py <==
"""Analyse the 17-line lattices found in classification mode: distinct lattices, comparison with the 23
known lattices, window conditions, and freeness (exact, via the Ziegler multirestriction over the number field)."""
import sys, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter, defaultdict
import flint
from t17lib import *
from realize import Matroid
from exact import certify_component
ZP = flint.fmpz_poly

def main(paths, known_path):
    known = {}
    for k, s in enumerate(open(known_path)):
        L = lat_from_g6(s.strip(), 17)
        known[canon_batch([L.g6()], 17)[0]] = k
    fin = []
    for p in paths: fin += json.load(open(p))
    print("marked 17-line nodes:", len(fin))
    cls = defaultdict(list)
    cg = canon_batch([r['g6'] for r in fin], 17)
    for r, c in zip(fin, cg): cls[c].append(r)
    print("distinct lattices:", len(cls))
    foundknown = set()
    rows = []
    for c, rs in sorted(cls.items(), key=lambda kv: -len(kv[1])):
        r = rs[0]
        L = lat_from_g6(r['g6'], 17)
        kn = known.get(c)
        if kn is not None: foundknown.add(kn)
        verdict = '?'
        if r['lines'] is not None and r['factors']:
            lines = [[ZP(cf) for cf in l] for l in r['lines']]
            f = ZP(r['factors'][0])
            M = Matroid(17, L.blocklists())
            try:
                verdict = certify_component(M, lines, f, 8)[0]
            except Exception as ex:
                verdict = 'err:' + repr(ex)[:60]
        rows.append((len(rs), L.mult_hist(), min(L.h), max(L.h), kn, verdict, [x for x in r['factors'][0]] if r['factors'] else None, sorted(set(x['root'] for x in rs))[:6]))
    for row in rows:
        print("  nodes %3d mult %s r in [%d,%d] known #%s freeness %s field %s roots %s" % row)
    print("known lattices found:", sorted(foundknown))
    print("verdicts:", Counter(r[5] for r in rows))

if __name__ == '__main__':
    main(sys.argv[2:], sys.argv[1])


==> anc/gst1718_computation/lib/arr.py <==
"""Core tools for line arrangements in P^2 over F_p.

Lines are given by normal vectors (a,b,c) (line ax+by+cz=0).
Freeness test: Yoshinaga's criterion via the Ziegler multirestriction:
  A free  <=>  b2(A) := sum_P (m_P - 1) - (d - 1)  ==  e1 * e2,
where (e1, e2) are the exponents of the Ziegler multirestriction (A^H, m^H)
onto any line H (points P on H with multiplicity m_P - 1, total d - 1).
A slower direct test (Saito's criterion on D(A)) is provided for cross-checks.
"""
import random
from math import comb, isqrt
import flint


def inv(x, p):
    return pow(x, p - 2, p)


def normalize(v, p):
    v = [x % p for x in v]
    for x in v:
        if x:
            ix = inv(x, p)
            return tuple(y * ix % p for y in v)
    return None


def cross(u, v, p):
    return ((u[1] * v[2] - u[2] * v[1]) % p,
            (u[2] * v[0] - u[0] * v[2]) % p,
            (u[0] * v[1] - u[1] * v[0]) % p)


class Arr:
    """Arrangement over F_p with its point/incidence structure."""

    def __init__(self, lines, p, check=True):
        self.p = p
        self.lines = [normalize(l, p) for l in lines]
        self.d = len(self.lines)
        if check:
            if any(l is None for l in self.lines) or len(set(self.lines)) != self.d:
                raise ValueError("degenerate or repeated line")
        pts = {}
        L = self.lines
        for i in range(self.d):
            for j in range(i + 1, self.d):
                q = normalize(cross(L[i], L[j], p), p)
                s = pts.get(q)
                if s is None:
                    pts[q] = {i, j}
                else:
                    s.add(i); s.add(j)
        self.pts = {q: frozenset(s) for q, s in pts.items()}

    # ---------- combinatorics ----------
    def multipoints(self):
        """frozenset of frozensets: the points of multiplicity >= 3 (determine the lattice)."""
        return frozenset(s for s in self.pts.values() if len(s) >= 3)

    def mult_hist(self):
        h = {}
        for s in self.pts.values():
            h[len(s)] = h.get(len(s), 0) + 1
        return dict(sorted(h.items()))

    def b2(self):
        return sum(len(s) - 1 for s in self.pts.values()) - (self.d - 1)

    def comb_exponents(self):
        """roots (d1<=d2) of t^2-(d-1)t+b2 if integral, else None."""
        n = self.d - 1
        b = self.b2()
        disc = n * n - 4 * b
        if disc < 0:
            return None
        r = isqrt(disc)
        if r * r != disc:
            return None
        return ((n - r) // 2, (n + r) // 2)

    def r(self, h):
        return sum(1 for s in self.pts.values() if h in s)

    def max_mult(self):
        return max(len(s) for s in self.pts.values())

    # ---------- Ziegler multirestriction ----------
    def _line_basis(self, h):
        a = self.lines[h]
        p = self.p
        # two independent vectors in ker(a)
        cands = [(0, a[2], (-a[1]) % p), ((-a[2]) % p, 0, a[0]), (a[1], (-a[0]) % p, 0)]
        cands = [c for c in cands if any(c)]
        u = cands[0]
        for w in cands[1:]:
            if normalize(cross(u, w, p), p) is not None:
                return u, w
        raise RuntimeError

    def multirestriction(self, h):
        """list of ((s,t), k) : points on H in coordinates of a basis of H, multiplicity m_P-1."""
        p = self.p
        u, w = self._line_basis(h)
        # solve q = s*u + t*w  (q in ker a_h)
        out = []
        # pick 2 coordinates where (u,w) restricted is invertible
        for (i, j) in ((0, 1), (0, 2), (1, 2)):
            det = (u[i] * w[j] - u[j] * w[i]) % p
            if det:
                break
        idet = inv(det, p)
        for q, S in self.pts.items():
            if h in S:
                s = (q[i] * w[j] - q[j] * w[i]) * idet % p
                t = (u[i] * q[j] - u[j] * q[i]) * idet % p
                out.append(((s, t), len(S) - 1))
        return out

    def ziegler_exponents(self, h=None):
        if h is None:
            h = 0
        return multiarr_exponents(self.multirestriction(h), self.p)

    def is_free(self, h=None):
        ce = self.comb_exponents()
        if ce is None:
            return False, None, None
        e = self.ziegler_exponents(h)
        return (e[0] * e[1] == self.b2()), e, ce


def multiarr_exponents(pts, p):
    """Exponents of a rank-2 multiarrangement on P^1 over F_p.
    pts: list of ((s,t), k): point (s:t) with multiplicity k.  Returns (e1,e2), e1<=e2, e1+e2=sum k."""
    n = sum(k for _, k in pts)
    kmax = max(k for _, k in pts)
    if 2 * kmax >= n:
        return (n - kmax, kmax)
    # binomials
    for e in range(0, n // 2 + 1):
        rows = []
        for (s, t), k in pts:
            # beta = t X - s Y ;  theta(beta) = t f - s g ; need beta^k | t f - s g
            # expand h(u + mu w), u=(s,t), w=(1,0) if t else (0,1)
            for j in range(k):
                row = [0] * (2 * (e + 1))
                for l in range(e + 1):
                    # monomial X^{e-l} Y^l
                    if t % p:
                        c = comb(e - l, j) * pow(s, e - l - j, p) * pow(t, l, p) if e - l >= j else 0
                    else:
                        c = comb(l, j) * pow(s, e - l, p) * pow(t, l - j, p) if l >= j else 0
                    c %= p
                    row[l] = t * c % p
                    row[e + 1 + l] = (-s * c) % p
                rows.append(row)
        M = flint.nmod_mat(rows, p)
        if 2 * (e + 1) - M.rank() > 0:
            return (e, n - e)
    raise RuntimeError("no exponent found")


# ---------------- direct test via D(A) (slow, for verification) ----------------
def monomials(k):
    return [(a, b, k - a - b) for a in range(k, -1, -1) for b in range(k - a, -1, -1)]


def DA_matrix(arr, k):
    """Matrix of the linear conditions defining D(A)_k (derivations of polynomial degree k)."""
    p = arr.p
    mons = monomials(k)
    rows = []
    for h, a in enumerate(arr.lines):
        u, w = arr._line_basis(h)
        for j in range(k + 1):
            P = tuple((u[i] + j * w[i]) % p for i in range(3)) if j < k + 1 else None
            mv = [pow(P[0], m[0], p) * pow(P[1], m[1], p) * pow(P[2], m[2], p) % p for m in mons]
            row = []
            for i in range(3):
                row += [a[i] * x % p for x in mv]
            rows.append(row)
    return flint.nmod_mat(rows, p), mons


def DA_dims(arr, kmax):
    out = []
    for k in range(kmax + 1):
        M, mons = DA_matrix(arr, k)
        out.append(3 * len(mons) - M.rank())
    return out


def is_free_saito(arr, tries=4):
    """Direct test: mdr a = min degree of theta in D(A) outside S*theta_E; free iff some theta_b,
    b=d-1-a, gives det(theta_E,theta_a,theta_b) != 0 (Saito)."""
    p, d = arr.p, arr.d
    a = None
    for k in range(1, d):
        M, mons = DA_matrix(arr, k)
        dim = 3 * len(mons) - M.rank()
        if dim > comb(k + 1, 2):
            a = k
            break
    b = d - 1 - a
    if b < a:
        return False, a
    def rand_elt(k):
        M, mons = DA_matrix(arr, k)
        X, nul = M.nullspace()
        X = [[int(X[i, j]) for j in range(nul)] for i in range(X.nrows())]
        c = [random.randrange(p) for _ in range(nul)]
        vec = [sum(X[i][j] * c[j] for j in range(nul)) % p for i in range(len(X))]
        N = len(mons)
        return [(vec[i * N:(i + 1) * N]) for i in range(3)], mons
    def ev(poly, mons, P):
        return sum(cf * pow(P[0], m[0], p) * pow(P[1], m[1], p) * pow(P[2], m[2], p) for cf, m in zip(poly, mons)) % p
    for _ in range(tries):
        ta, ma = rand_elt(a)
        tb, mb = rand_elt(b)
        P = [random.randrange(p) for _ in range(3)]
        A = [P, [ev(ta[i], ma, P) for i in range(3)], [ev(tb[i], mb, P) for i in range(3)]]
        det = flint.nmod_mat(A, p).det()
        if int(det) != 0:
            return True, a
    return False, a


==> anc/gst1718_computation/lib/classify.py <==
"""Classification mode of mtree2.py: the search is continued through the rigid nodes (status R) up to
17 lines, and all cores of the class (rigid or not) are used as roots.  The output is the list of all
realizable lattices of the window which satisfy the necessary conditions of a critical realization and
whose minimal core lies in the class.

Marked extension search, with incremental exact algebra on one-parameter charts.

Node: a lattice N whose first 12 lines are the core M; the lines 12.. were added in non-decreasing
order of v = h_M (number of points on the core).  Node kinds:
  'F'  R(N) is a cofinite subset of a line: chart lines[i] in Z[t]^3, excluded = roots of `badset`
  'M'  R(N) is a finite union of k >= 2 Galois orbits: chart lines[i] in Z[t]^3, orbits = `factors`
  'O'  several construction parameters (general engine, no chart)
Children are all one-line extensions through >= 2 vertices satisfying the necessary conditions
(see t17lib.children and expand below).  A child whose realization space is empty ('E') is terminal; in
this mode a child with a single Galois orbit ('R') is continued as well (in mtree2.py it is terminal).

usage: python3 classify.py X lo0 delta outprefix [--verify] [--roots i,j,..] [--part a/b]
"""
import sys, time, json, itertools, random
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
import flint
from t17lib import *
from mtree import root_ok

def load_roots(X, lo0, delta):
    """all realizable lattices of K_delta: (index, g6, kind)"""
    gen = {}
    for l in open(f'gscan/X{X}.jsonl'):
        r = json.loads(l); gen[r['k']] = r
    roots = []; cnt = Counter()
    for s, l in zip(open(f'census/X{X}_lo{lo0}.g6'), open(f'scan/X{X}.st')):
        k, st, cost, nc = l.split(); k = int(k)
        if st.startswith('empty'): continue
        L = lat_from_g6(s.strip(), 12)
        if st == 'point' or (st == 'points' and nc == '1'): kind = 'R'
        elif st == 'family': kind = 'F'
        elif st == 'points': kind = 'M'
        else:
            r = gen.get(k)
            if r is None or r['status'] == 'E': continue
            kind = 'R' if r['status'] == 'R' else 'O'
        if not root_ok(L, delta): continue
        cnt[kind] += 1
        roots.append((k, s.strip(), kind))
    return roots, cnt

ZP = flint.fmpz_poly
CORE = (1 << 12) - 1
VERIFY = False


def xcross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def xdot(u, v):
    return u[0] * v[0] + u[1] * v[1] + u[2] * v[2]


def fkey(f):
    c = [int(x) for x in f.coeffs()]
    if c[-1] < 0: c = [-x for x in c]
    return tuple(c)


def irr_keys(polys):
    out = set()
    for f in polys:
        if f.is_zero() or f.degree() <= 0: continue
        _, fac = f.factor()
        for g, e in fac:
            if g.degree() >= 1: out.add(fkey(g))
    return out


def vpoint(lines, a):
    xs = bits(a)
    return xcross(lines[xs[0]], lines[xs[1]])


def chart_from_engine(L):
    """(kind, chart) for a lattice, from the full engines"""
    st, R = status_of(L)
    if st == 'F':
        return 'F', (R['lines'], irr_keys(R['bad']))
    if st[0] == 'M':
        return 'M', (R['lines'], list(R['comps']))
    if st == 'E':
        return st, None
    if st == 'R':
        if R['status'] == 'points':
            return 'R', (R['lines'], list(R['comps']))
        return 'R', (R['lines'], [ZP([0, 1])])        # rational point: constants, evaluate at t = 0
    s2 = status_general(L)
    if s2 == 'E': return s2, None
    if s2 == 'R': return 'R', None
    return 'O', s2


def child_status(kind, chart, L, chosen):
    """exact status of the child of the node (kind, chart, L) given by the anchors `chosen`"""
    lines = chart[0]
    P = [vpoint(lines, a) for a in chosen]
    ell = xcross(P[0], P[1])
    if all(c.is_zero() for c in ell):
        return 'E', None
    eqs = [xdot(ell, P[k]) for k in range(2, len(P))]
    chosen_set = set(chosen)
    if kind == 'F':
        badset = chart[1]
        G = None
        for e in eqs:
            if e.is_zero(): continue
            G = e if G is None else G.gcd(e)
            if G.degree() <= 0: return 'E', None
        newbad = [xdot(ell, vpoint(lines, q)) for q in L.verts if q not in chosen_set]
        if G is None:
            if any(b.is_zero() for b in newbad): return 'E', None
            g = ell[0].gcd(ell[1]).gcd(ell[2])
            ellp = [c // g for c in ell] if g.degree() > 0 else ell
            return 'F', (lines + [ellp], badset | irr_keys(newbad) | irr_keys([g]))
        if any(b.is_zero() for b in newbad): return 'E', None
        _, fac = G.factor()
        good = []
        for f, e in fac:
            if f.degree() <= 0: continue
            if fkey(f) in badset: continue
            if any((b % f).is_zero() for b in newbad): continue
            if all((c % f).is_zero() for c in ell): continue
            good.append(f)
        if not good: return 'E', None
        if len(good) == 1: return 'R', (lines + [ell], good)
        return 'M', (lines + [ell], good)
    if kind in 'MR':
        factors = chart[1]
        newbad = None
        good = []
        for f in factors:
            if all((c % f).is_zero() for c in ell): continue
            if any(not (e % f).is_zero() for e in eqs): continue
            if newbad is None:
                newbad = [xdot(ell, vpoint(lines, q)) for q in L.verts if q not in chosen_set]
            if any((b % f).is_zero() for b in newbad): continue
            good.append(f)
        if not good: return 'E', None
        if len(good) == 1: return 'R', (lines + [ell], good)
        return 'M', (lines + [ell], good)
    raise RuntimeError(kind)


def expand(node, hM, delta, stats):
    """children of a node: list of (Lat C, v, kind, chart) with kind != 'E', before deduplication"""
    L, vs, kind, chart = node
    n = L.n
    j = n - 12
    vlast = vs[-1] if vs else 0
    sumv = sum(vs)
    C_v = {}

    def pre(C, chosen):
        covered = 0; pts = 0; inany = 0
        for a in chosen:
            am = a & CORE
            c = popc(am)
            if c >= 1: pts += 1
            if c >= 2: covered |= am
            inany |= am
        v = pts + (12 - popc(inany))
        if v < vlast: return False
        if sumv + v * (5 - j) > 39 - delta: return False
        for H in range(12):
            if hM[H] + (0 if (covered >> H) & 1 else 1) > v: return False
        C_v[id(C)] = v
        return True

    ch = children(L, delta, hmin=max(3, vlast, max(hM)), check_sizes=(), prefilter=pre)
    stats['patterns'] += len(ch)
    out = []
    for C, chosen in ch:
        if kind in 'FMR' and chart is not None and not isinstance(chart, str):
            st, cchart = child_status(kind, chart, L, chosen)
            if VERIFY:
                ref = status_general(C)
                a = st if st != 'M' else 'M'
                assert ref[0] == a[0] or (ref[0] == 'O' and a[0] in 'FM'), (st, ref, C.blocklists())
            stats[st] += 1
            if st == 'E': continue
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
        else:
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
            st, cchart = chart_from_engine(C)
            stats[st] += 1
            if cchart == 'T': stats['undecided'] += 1                 # kept as an open node of kind O
            if st == 'E': continue
        out.append((C, vs + [C_v[id(C)]], st, cchart))
    return out


def main(X, lo0, delta, pref, only=None, part=None):
    t0 = time.time()
    roots, cnt = load_roots(X, lo0, delta)
    print(f"class b2={41+delta}: roots {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)", flush=True)
    if only is not None:
        roots = [r for r in roots if r[0] in only]
    if part is not None:
        roots = [r for i, r in enumerate(roots) if i % part[1] == part[0]]
    log = open(pref + '.nodes.jsonl', 'w')
    rlog = open(pref + '.roots.jsonl', 'w')
    final = []
    tot = Counter()
    for ir, (k, g, kindr) in enumerate(roots):
        t1 = time.time()
        L0 = lat_from_g6(g, 12)
        hM = list(L0.h)
        kind, chart = chart_from_engine(L0)
        assert kind in 'FMOR', (k, kind)
        level = [(L0, [], kind, chart)]
        rstat = []
        n = 12
        while level and n < 17:
            stats = Counter()
            cand = []
            for node in level:
                cand += expand(node, hM, delta, stats)
            nxt = {}
            if cand:
                cg = canon_batch_marked([C.g6() for C, vs, st, cc in cand], n + 1)
                for item, c in zip(cand, cg):
                    if c not in nxt: nxt[c] = item
            lev2 = list(nxt.values())
            rstat.append((n + 1, dict(sorted(stats.items())), len(lev2), Counter(x[2] for x in lev2)))
            for (C, vs, st, cc) in lev2:
                log.write(json.dumps(dict(root=k, n=n + 1, g6=C.g6(), st=st, vs=vs)) + '\n')
                tot[(n + 1, st)] += 1
            level = lev2
            n += 1
        if level and n == 17:
            for (C, vs, st, cc) in level:
                has = cc is not None and not isinstance(cc, str)
                final.append(dict(root=k, g6=C.g6(), vs=vs, st=st,
                                  lines=[[[int(x) for x in c.coeffs()] for c in l] for l in cc[0]] if has else None,
                                  factors=[[int(x) for x in f.coeffs()] for f in cc[1]] if (has and st in 'MR') else None))
        dt = time.time() - t1
        rlog.write(json.dumps(dict(root=k, kind=kindr, mult=L0.mult_hist(), time=round(dt, 2),
                                   levels=[(a, b, c, dict(d)) for a, b, c, d in rstat],
                                   open17=sum(1 for x in final if x['root'] == k))) + '\n')
        rlog.flush(); log.flush()
        if dt > 20 or (ir % 50 == 0):
            print(f"  [{ir}/{len(roots)}] root {k} [{kindr}] mult {L0.mult_hist()}: " +
                  ' | '.join(f"{a}: {b} open {c} {dict(d)}" for a, b, c, d in rstat) + f"  ({dt:.1f}s, total {time.time()-t0:.0f}s)", flush=True)
    json.dump(final, open(pref + '.final.json', 'w'))
    print(f"class b2={41+delta}: open nodes by level {dict(sorted(tot.items()))}; open 17-line lattices: {len(final)}  ({time.time()-t0:.0f}s)", flush=True)


if __name__ == '__main__':
    a = sys.argv
    only = None; part = None
    rest = a[5:]
    if '--verify' in rest: VERIFY = True
    for i, x in enumerate(rest):
        if x == '--roots': only = set(int(y) for y in rest[i + 1].split(','))
        if x == '--part':
            p, q = rest[i + 1].split('/'); part = (int(p), int(q))
    main(int(a[1]), int(a[2]), int(a[3]), a[4], only, part)


==> anc/gst1718_computation/lib/crosscheck.py <==
"""Cross-check of the fast engine (cost <= 1) against the general engine (multivariate construction with
another frame choice + Singular) on census lattices.  usage: crosscheck.py X lo0 lomin nsample seed out"""
import sys, random, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6
import geneng
X, lo0, lomin, ns, seed, out = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4]), int(sys.argv[5]), sys.argv[6]
rows = []
for s, l in zip(open(f'census/X{X}_lo{lo0}.g6'), open(f'scan/X{X}.st')):
    k, st, cost, nc = l.split()
    if st == 'cost>1': continue
    rows.append((int(k), s.strip(), st, int(nc)))
random.Random(seed).shuffle(rows)
cnt = Counter(); bad = []
t0 = time.time(); done = 0
with open(out, 'w') as fo:
    for k, g, st, nc in rows:
        L = lat_from_g6(g, 12)
        if max(L.h) > 11 - lomin: continue
        fast = 'E' if st.startswith('empty') else ('R' if (st == 'point' or (st == 'points' and nc == 1)) else ('F' if st == 'family' else 'M'))
        # different frame: take the frames in another order by shuffling the labels
        perm = list(range(12)); random.Random(k).shuffle(perm)
        blocks = []
        for b in L.blocks:
            m = 0
            for x in range(12):
                if (b >> x) & 1: m |= 1 << perm[x]
            blocks.append(m)
        s2, info = geneng.realization_components(12, blocks, timeout=120, max_frames=40)
        if s2 == 'O':
            dims = sorted(c[0] for c in info['comps'])
            gen = 'F' if dims == [1] else ('M' if set(dims) == {0} else 'O' + str(dims))
        else:
            gen = s2
        cnt[(fast, gen)] += 1
        if fast != gen:
            bad.append((k, fast, gen)); fo.write(json.dumps(dict(k=k, g6=g, fast=fast, gen=gen, info=str(info)[:300])) + '\n'); fo.flush()
        done += 1
        if done >= ns: break
print(f"X={X}: compared {done}: {dict(sorted(cnt.items()))}; disagreements {len(bad)}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/lib/crosscheck7.py <==
"""Fast engine against the general engine (after a random relabelling of the lines) on the classes of cores
of [A], Sections 11 and 14: every lattice of census/m7_X{X} with multiplicities at most 6 and a construction
with at most one parameter, restricted to the lattices with a line with 8 points (mode r8) or with at most
7 points on every line (mode r7).
usage (from the top directory): python3 lib/crosscheck7.py X LO r8|r7 SEED out.jsonl
  X = 66 - b; LO as in the census file name.  [A] uses: 24 3 r8, 23 3 r8, 20 4 r7, 19 4 r7 with SEED 1."""
import sys, random, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6
import geneng
X, lo, mode, seed, out = int(sys.argv[1]), int(sys.argv[2]), sys.argv[3], int(sys.argv[4]), sys.argv[5]
rows = []
census = open(f'census/m7_X{X}_lo{lo}.g6').read().split('\n')[:-1]
status = open(f'scan7/X{X}.st').read().split('\n')[:-1]
assert len(census) == len(status)
for s, l in zip(census, status):
    k, st, cost, nc = l.split()
    if st == 'cost>1': continue
    L = lat_from_g6(s.strip(), 12)
    if any(bin(b).count('1') > 6 for b in L.blocks): continue
    if mode == 'r8' and max(L.h) != 8: continue
    if mode == 'r7' and max(L.h) > 7: continue
    rows.append((int(k), s.strip(), st, int(nc)))
cnt = Counter(); bad = 0; t0 = time.time()
with open(out, 'w') as fo:
    for k, g, st, nc in rows:
        L = lat_from_g6(g, 12)
        fast = 'E' if st.startswith('empty') else ('R' if (st == 'point' or (st == 'points' and nc == 1)) else ('F' if st == 'family' else 'M'))
        perm = list(range(12)); random.Random(10007 * seed + k).shuffle(perm)
        blocks = []
        for b in L.blocks:
            m = 0
            for x in range(12):
                if (b >> x) & 1: m |= 1 << perm[x]
            blocks.append(m)
        s2, info = geneng.realization_components(12, blocks, timeout=300, max_frames=40)
        if s2 == 'O':
            dims = sorted(c[0] for c in info['comps'])
            gen = 'F' if dims == [1] else ('M' if set(dims) == {0} else 'O' + str(dims))
        else:
            gen = s2
        cnt[(fast, gen)] += 1
        if fast != gen: bad += 1
        fo.write(json.dumps(dict(k=k, fast=fast, gen=gen)) + '\n')
print(f"X={X} {mode}: compared {sum(cnt.values())}: {dict(sorted(cnt.items()))}; disagreements {bad}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/lib/crosscheck_nu.py <==
"""Cross-check of the search for defect nu with the second, independent implementation
(directory indep_nu: its own generation of the children in C, its own identification of isomorphic
children, every status computed from scratch), on a random sample of roots of each class.
usage: DEFECT=nu python3 crosscheck_nu.py nu "deltas" sample seed out.jsonl
compare: python3 crosscheck_nu.py --compare nu out.jsonl"""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import sys, os, json, random, glob, time
HERE = __file__.rsplit('/', 1)[0]
sys.path.insert(0, HERE)

def files(delta):
    X = 25 - delta
    lo = {25: 4, 24: 3, 23: 3}.get(X, 4)
    return f'census/m7_X{X}_lo{lo}.g6', f'scan7/X{X}.st', f'scan7/X{X}.gen.jsonl'

if sys.argv[1] == '--compare':
    nu = int(sys.argv[2])
    ref = {}
    for f in glob.glob(f'gtree/nu{nu}_b*.roots.jsonl'):
        cls = int(f.split('_b')[1][:2])
        for l in open(f):
            r = json.loads(l)
            ref[(cls, r['root'])] = {str(a): (c, e) for a, b, c, d, e in r['levels']}
    nok = nbad = nmiss = 0
    for l in open(sys.argv[3]):
        r = json.loads(l)
        key = (r['cls'], r['root'])
        if key not in ref: nmiss += 1; continue
        mine = ref[key]
        ok = True
        for n in ('13', '14', '15', '16', '17'):
            a = r['levels'].get(n); b = mine.get(n, (0, 0))
            ia = (a['O'], a['R']) if a else (0, 0)
            if tuple(ia) != tuple(b): ok = False
        if ok: nok += 1
        else:
            nbad += 1
            print('DIFFERENT', key, {n: (v['O'], v['R']) for n, v in r['levels'].items()}, mine)
    print(f"defect {nu}: roots compared {nok + nbad}, identical (open, rigid) counts on every level: {nok}, different: {nbad}, not yet in the main logs: {nmiss}")
    sys.exit()

nu = int(sys.argv[1]); deltas = [int(x) for x in sys.argv[2].split()]
nsample = int(sys.argv[3]); seed = int(sys.argv[4]); out = sys.argv[5]
assert os.environ.get('DEFECT') == str(nu)
import gtree
BT = gtree.setup(nu, 6)
sys.path.insert(0, os.path.join(_ROOT, 'indep_nu'))
import search as S
done = set()
if os.path.exists(out):
    for l in open(out):
        r = json.loads(l); done.add((r['cls'], r['root']))
with open(out, 'a') as fo:
    for delta in deltas:
        roots, cnt = gtree.load_roots(*files(delta), delta, BT)
        rng = random.Random(1000 * nu + 10 * delta + seed)
        sample = roots if len(roots) <= nsample else rng.sample(roots, nsample)
        for k, g6, kind in sample:
            if (41 + delta, k) in done: continue
            t0 = time.time()
            res, clog = S.process_root(41 + delta, k, g6, verify_root=False)
            fo.write(json.dumps(dict(cls=41 + delta, root=k, kind=kind, levels=res['levels'], time=round(time.time() - t0, 1))) + '\n'); fo.flush()


==> anc/gst1718_computation/lib/exact.py <==
"""Exact characteristic-0 analysis of the realization space of a rank-3 matroid with a
one-parameter construction (frame + determined lines + one pencil step), and of freeness on it.

Construction.  A frame of 4 lines in general position is fixed (PGL3 acts simply transitively
on such frames).  Every other line is either determined by two already-constructed points
('det') or lies in the pencil through one constructed point P ('pencil'): l(t) = u + t v with
u, v two constructed lines through P.  The excluded member v of the pencil is a constructed
line, so the chart u + t v contains every admissible line.  All vectors live in Z[t]; common
polynomial factors removed from a vector are recorded as 'forbidden' (at their roots the
construction degenerates, which no realization can do).

Realization space.  Required: det(b0, b1, x) = 0 for every block B = {b0, b1, ...} and x in B.
Forbidden: det(i, j, k) = 0 for every non-dependent triple, and the recorded factors.
  G := gcd(required).  G = nonzero const  ->  no complex realization.
  G = 0               ->  1-parameter family (Zariski-open subset of the pencil).
  otherwise           ->  finitely many realizations, one Galois orbit per irreducible factor f
                          of G that divides no forbidden polynomial.

Freeness.  e1(A) := min degree of a non-zero derivation of the Ziegler multirestriction on H;
A free <=> e1 = d1 (Yoshinaga).  Under reduction modulo a prime the kernel can only grow, so
e1 can only drop: a realization over K = Q[t]/f whose reduction mod a prime of K (same lattice)
is free is free.  Non-freeness is certified exactly by Gaussian elimination over K.
"""
import itertools, random
import flint
from realize import Matroid, FRAME
from arr import Arr, multiarr_exponents

ZP = flint.fmpz_poly
QP = flint.fmpq_poly


class Degenerate(Exception):
    pass


def cross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def det3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])


def prim(v, forb):
    nz = [x for x in v if not x.is_zero()]
    if not nz:
        raise Degenerate("identically zero vector")
    g = nz[0]
    for x in nz[1:]:
        g = g.gcd(x)
    if g.degree() > 0:
        forb.append(g)
    return [x // g for x in v]


def frame_in_general_position(M, F):
    """independent check: no three frame elements lie in a common block"""
    return not any(len(set(F) & set(s)) >= 3 for s in M.mps)


def construct(M):
    """returns (lines, forb, cost, info) with lines[i] a list of 3 fmpz_poly in t."""
    cost, F, order, kinds = fast_frame(M)
    if not frame_in_general_position(M, F):
        raise RuntimeError("frame not in general position")
    if cost > 1:
        return None, None, cost, (F, order, kinds)
    d = M.d
    lines = [None] * d
    forb = []
    for k, l in enumerate(F):
        lines[l] = [ZP([c]) for c in FRAME[k]]
    placed = list(F)
    used_param = False
    for l, kind in zip(order, kinds):
        flats = [s for s in M.mps if l in s and len(s.intersection(placed)) >= 2]
        pts = []
        for s in flats:
            a, b = sorted(s.intersection(placed))[:2]
            pts.append(prim(cross(lines[a], lines[b]), forb))
        if kind == 'det':
            lines[l] = prim(cross(pts[0], pts[1]), forb)
        elif kind == 'pencil':
            assert not used_param
            used_param = True
            s = flats[0]
            a, b = sorted(s.intersection(placed))[:2]
            u, v = lines[a], lines[b]
            T = ZP([0, 1])
            lines[l] = prim([u[i] + T * v[i] for i in range(3)], forb)
        else:
            raise NotImplementedError
        placed.append(l)
    return lines, forb, cost, (F, order, kinds)


def dependent_triples(M):
    dep = set()
    for s in M.mps:
        for tr in itertools.combinations(sorted(s), 3):
            dep.add(tr)
    return dep


def realization_space(M):
    lines, forb, cost, info = construct(M)
    if lines is None:
        return dict(status='cost>1', cost=cost)
    req = []
    for s in M.mps:
        b = sorted(s)
        for x in b[2:]:
            req.append(det3(lines[b[0]], lines[b[1]], lines[x]))
    G = ZP([0])
    for r in req:
        G = G.gcd(r) if not G.is_zero() else r
    if not G.is_zero() and G.degree() <= 0:
        return dict(status='empty', cost=cost)
    dep = dependent_triples(M)
    nondep = [det3(lines[i], lines[j], lines[k]) for (i, j, k) in itertools.combinations(range(M.d), 3)
              if (i, j, k) not in dep]
    if any(x.is_zero() for x in nondep):
        if G.is_zero():
            return dict(status='empty-family-degenerate', cost=cost)
    bad = forb + [x for x in nondep if not x.is_zero()]
    if G.is_zero():
        return dict(status='family', cost=cost, lines=lines, bad=bad)
    if G.degree() <= 0:
        return dict(status='empty', cost=cost)
    comps = []
    _, facs = G.factor()
    for f, e in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        if any(x.is_zero() for x in nondep):
            continue
        comps.append(f)
    if not comps:
        return dict(status='empty', cost=cost)
    return dict(status='points', cost=cost, lines=lines, comps=comps, bad=bad)


# ---------------- freeness ----------------
def roots_mod_p(f, p):
    fp = flint.nmod_poly([int(c) % p for c in f.coeffs()], p)
    if fp.degree() != f.degree():
        return []
    return [int(r) for r, _ in fp.roots()]


def reduce_at(lines, r, p):
    return [tuple(int(c(r)) % p for c in v) for v in lines]


def free_by_reduction(M, lines, f, d1, tries=40, start=10007):
    """returns ('free', p) if some good reduction is free; ('nonfree-mod-p', [...]) otherwise."""
    from sympy import nextprime
    p = start
    seen = []
    target = frozenset(frozenset(s) for s in M.mps)
    while len(seen) < tries:
        p = nextprime(p)
        for r in roots_mod_p(f, p):
            try:
                A = Arr(reduce_at(lines, r, p), p)
            except ValueError:
                continue
            if A.multipoints() != target:
                continue
            free, e, ce = A.is_free()
            if free:
                return ('free', p)
            seen.append((p, e))
            break
    return ('nonfree-mod-p', seen)


class NF:
    """arithmetic in K = Q[t]/(f)"""
    def __init__(self, f):
        self.f = QP([int(c) for c in f.coeffs()])

    def red(self, a):
        return a % self.f

    def inv(self, a):
        g, s, _ = a.xgcd(self.f)
        assert g.degree() == 0
        return self.red(s / g)


def rank_over_K(rows, f):
    K = NF(f)
    A = [[K.red(QP(x) if not isinstance(x, QP) else x) for x in r] for r in rows]
    nr, nc = len(A), len(A[0])
    rank = 0
    for c in range(nc):
        piv = None
        for r in range(rank, nr):
            if not A[r][c].is_zero():
                piv = r
                break
        if piv is None:
            continue
        A[rank], A[piv] = A[piv], A[rank]
        iv = K.inv(A[rank][c])
        A[rank] = [K.red(x * iv) for x in A[rank]]
        for r in range(nr):
            if r != rank and not A[r][c].is_zero():
                fac = A[r][c]
                A[r] = [K.red(x - fac * y) for x, y in zip(A[r], A[rank])]
        rank += 1
    return rank


def multirestriction_rows(M, lines, h, e):
    """rows (over Z[t]) of the linear system for degree-e derivations of the Ziegler
    multirestriction on line h; points of h given as cross products, coordinates via two
    fixed generic linear forms."""
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    groups = []
    for s in M.mps:
        if h in s:
            j = min(x for x in s if x != h)
            groups.append((j, len(s) - 1))
    inblock = set(x for s in M.mps if h in s for x in s)
    for j in range(M.d):
        if j != h and j not in inblock:
            groups.append((j, 1))
    rows = []
    H = lines[h]
    for j, k in groups:
        q = cross(H, lines[j])
        s = q[0] * U[0] + q[1] * U[1] + q[2] * U[2]
        t = q[0] * Wv[0] + q[1] * Wv[1] + q[2] * Wv[2]
        for jj in range(k):
            row = [ZP([0])] * (2 * (e + 1))
            for l in range(e + 1):
                if e - l < jj:
                    c = ZP([0])
                else:
                    ff = 1
                    for z in range(jj):
                        ff *= (e - l - z)
                    c = ff * s ** (e - l - jj) * t ** (l + jj)
                row[l] = t * c
                row[e + 1 + l] = -s * c
            rows.append(row)
    return rows


def certify_component(M, lines, f, d1):
    """exact freeness of the realization(s) given by the irreducible factor f."""
    res = free_by_reduction(M, lines, f, d1)
    if res[0] == 'free':
        return 'free', res[1]
    # exact: kernel in degree d1-1 over K (projection must be injective on h: check via a second h)
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = [ZP([c]) for c in cross(U, Wv)]
    out = []
    ncols = 2 * d1
    for h in range(M.d):
        if (det3(lines[h], UW, [ZP([1]), ZP([0]), ZP([0])]) * 0).is_zero() and (sum((lines[h][i] * UW[i] for i in range(3)), ZP([0])) % f).is_zero():
            continue          # projection not injective on h at this realization
        # exactness of the X-direction encoding: every point of h must have t_P != 0 in K
        Wv_ = [ZP([c]) for c in Wv]
        inb = set(x for s in M.mps if h in s for x in s)
        reps = [min(x for x in s if x != h) for s in M.mps if h in s] + [j for j in range(M.d) if j != h and j not in inb]
        if any((sum((cross(lines[h], lines[j])[i] * Wv_[i] for i in range(3)), ZP([0])) % f).is_zero() for j in reps):
            continue
        rows = multirestriction_rows(M, lines, h, d1 - 1)
        rk = rank_over_K(rows, f)
        out.append((h, rk))
        if len(out) >= 2:
            break
    if not out:
        return 'undecided', out
    if all(rk < ncols for _, rk in out):
        return 'nonfree', out
    if all(rk == ncols for _, rk in out):
        return 'free', out
    return 'inconsistent', out


# ---------------- one-parameter families: exact non-free locus ----------------
def bareiss_det(Mx):
    """fraction-free determinant of a square matrix over Z[t] (list of lists of fmpz_poly)."""
    A = [list(r) for r in Mx]
    n = len(A)
    sign = 1
    prev = ZP([1])
    for k in range(n - 1):
        if A[k][k].is_zero():
            sw = None
            for r in range(k + 1, n):
                if not A[r][k].is_zero():
                    sw = r
                    break
            if sw is None:
                return ZP([0])
            A[k], A[sw] = A[sw], A[k]
            sign = -sign
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                num = A[i][j] * A[k][k] - A[i][k] * A[k][j]
                q = num // prev
                assert (q * prev - num).is_zero()
                A[i][j] = q
        prev = A[k][k]
    return A[n - 1][n - 1] * sign


def family_nonfree(M, lines, bad, d1, nh=3, nR=2):
    """returns dict with generic freeness and the non-degenerate factors of the (superset of the)
    non-free locus."""
    e = d1 - 1
    ncols = 2 * d1
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = cross(U, Wv)
    G = None
    used = 0
    for h in range(M.d):
        inj = sum((lines[h][i] * UW[i] for i in range(3)), ZP([0]))
        if inj.is_zero():
            continue
        rows = multirestriction_rows(M, lines, h, e)
        nr = len(rows)
        Dh = None
        if nr == ncols:
            Dh = bareiss_det(rows)
        else:
            for _ in range(nR):
                Rm = [[rnd.randrange(-3, 4) for _ in range(nr)] for _ in range(ncols)]
                sq = [[sum((Rm[a][b] * rows[b][c] for b in range(nr)), ZP([0])) for c in range(ncols)] for a in range(ncols)]
                D = bareiss_det(sq)
                Dh = D if Dh is None else Dh.gcd(D) if not D.is_zero() else Dh
        if Dh is None or Dh.is_zero():
            # generic member non-free on this h (projection injective generically) => whole family non-free
            return dict(generic='undecided', h=h)   # would need an exact argument; never occurs in our data
        G = Dh if G is None else G.gcd(Dh)
        used += 1
        if used >= nh:
            break
    out = dict(generic='free', degree=G.degree(), candidates=[])
    if G.degree() <= 0:
        return out
    _, facs = G.factor()
    for f, mult in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        out['candidates'].append((f, certify_component(M, lines, f, d1)))
    return out


# ---------------- fast frame choice (any frame of cost <= 1 suffices) ----------------
def fast_frame(M, max_frames=20000):
    d = M.d
    bm = []
    for s in M.mps:
        m = 0
        for x in s: m |= 1 << x
        bm.append(m)
    pair_block = {}
    for k, s in enumerate(M.mps):
        for a, b in itertools.combinations(sorted(s), 2):
            pair_block[(a, b)] = k
    def gp(F):
        for a, b, c in itertools.combinations(F, 3):
            k = pair_block.get((min(a, b), max(a, b)))
            if k is not None and (bm[k] >> c) & 1:
                return False
        return True
    # lines sorted by number of blocks through them (descending): good frames first
    deg = [sum(1 for m in bm if (m >> x) & 1) for x in range(d)]
    elems = sorted(range(d), key=lambda x: -deg[x])
    best = None
    tried = 0
    for F in itertools.combinations(elems, 4):
        if not gp(F):
            continue
        tried += 1
        placed = 0
        for x in F: placed |= 1 << x
        rest = [x for x in range(d) if not (placed >> x) & 1]
        order, kinds, cost = [], [], 0
        while rest:
            bestl = None
            for l in rest:
                c = 0
                for m in bm:
                    if (m >> l) & 1 and (m & placed).bit_count() >= 2:
                        c += 1
                        if c >= 2: break
                if bestl is None or c > bestl[0]:
                    bestl = (c, l)
                    if c >= 2: break
            c, l = bestl
            kind = 'det' if c >= 2 else ('pencil' if c == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed |= 1 << l; rest.remove(l)
            if best is not None and cost >= best[0]:
                break
        if len(order) == d - 4 and (best is None or cost < best[0]):
            best = (cost, tuple(F), order, kinds)
            if cost == 0:
                break
        if best is not None and best[0] <= 1 and tried >= 30:
            break
        if tried >= max_frames:
            break
    return best


==> anc/gst1718_computation/lib/fpchildren.py <==
"""Finite-field sanity check of children declared empty (status E) in the extension search: random sample
from the logs of the independent implementation; brute-force search over F_p (realize.py)."""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import os
import sys, gzip, random, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from g6util import blocks_checked
from realize import Matroid, realizations
N = int(sys.argv[1]); seed = int(sys.argv[2])
PR = (101, 103, 107)
rows = []
for b in (41, 42, 43, 44, 45):
    with gzip.open(os.path.join(_ROOT, 'indep', f'children_b{b}.txt.gz'), 'rt') as f:
        for l in f:
            a = l.split()
            if a[2] == 'E': rows.append((b, int(a[1]), a[4]))
random.Random(seed).shuffle(rows)
cnt = Counter(); t0 = time.time(); bad = []
done = 0
for b, n, g in rows:
    M = Matroid(n, blocks_checked(g, n))
    fi = M.best_frame(max_frames=60)
    if fi[0] > 1:
        cnt[('skipped', n)] += 1; continue
    found = sum(1 for p in PR for _ in realizations(M, p, limit=1, frame_info=fi))
    cnt[(n, found)] += 1
    if found: bad.append((b, n, g, found))
    done += 1
    if done >= N: break
print(f"E children tested {done}: (lines, primes with a realization): {dict(sorted(cnt.items(), key=str))}  ({time.time()-t0:.0f}s)")
for x in bad[:20]: print("   ", x)


==> anc/gst1718_computation/lib/fpscan.py <==
"""Independent sanity check of the statuses: brute-force search for realizations over F_p (backtracking of
realize.py, the F_p code of [AS], independent of the exact engines).
usage: fpscan.py X lo0 lomin out part nparts"""
import sys, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from g6util import blocks_checked
from realize import Matroid, realizations
X, lo0, lomin, out, part, nparts = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]), sys.argv[4], int(sys.argv[5]), int(sys.argv[6])
PR = (101, 103, 107)
gen = {}
try:
    for l in open(f'gscan/X{X}.jsonl'):
        r = json.loads(l); gen[r['k']] = r['status']
except FileNotFoundError:
    pass
cnt = Counter(); t0 = time.time()
with open(out, 'w') as fo:
    for s, l in zip(open(f'census/X{X}_lo{lo0}.g6'), open(f'scan/X{X}.st')):
        k, st, cost, nc = l.split(); k = int(k)
        if k % nparts != part: continue
        bl = blocks_checked(s.strip(), 12)
        e = [0] * 12
        for b in bl:
            for x in b: e[x] += len(b) - 2
        if min(e) < lomin: continue
        if st.startswith('empty'): mine = 'E'
        elif st == 'point' or (st == 'points' and nc == '1'): mine = 'R'
        elif st == 'cost>1': mine = gen.get(k, '?')
        else: mine = 'O'
        if mine not in 'ER': mine = 'O'
        M = Matroid(12, bl)
        fi = M.best_frame(max_frames=60)
        if fi[0] > 1:
            cnt[(mine, 'skipped-cost>1')] += 1; continue
        found = 0
        for p in PR:
            for L in realizations(M, p, limit=1, frame_info=fi):
                found += 1
        cnt[(mine, found)] += 1
        if (mine == 'E' and found >= 1) or (mine != 'E' and found == 0):
            fo.write(json.dumps(dict(k=k, g6=s.strip(), mine=mine, found=found)) + '\n'); fo.flush()
print(f"X={X} part {part}/{nparts}: (status, number of primes among {PR} with a realization): {dict(sorted(cnt.items(), key=str))}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/lib/fpscan7.py <==
"""Finite-field sanity check of the statuses of the classes of cores added for defects 2 and 3
(same method as fpscan.py).
usage: fpscan7.py census.g6 status.st gen.jsonl out part nparts [r8]
  r8: only the lattices with a line with 8 points"""
import sys, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from g6util import blocks_checked
from realize import Matroid, realizations
census, stf, genf, out, part, nparts = sys.argv[1], sys.argv[2], sys.argv[3], sys.argv[4], int(sys.argv[5]), int(sys.argv[6])
r8 = len(sys.argv) > 7
PR = (101, 103, 107)
gen = {}
try:
    for l in open(genf):
        r = json.loads(l); gen[r['k']] = r['status']
except FileNotFoundError:
    pass
cnt = Counter(); t0 = time.time()
with open(out, 'w') as fo:
    for s, l in zip(open(census), open(stf)):
        k, st, cost, nc = l.split(); k = int(k)
        bl = blocks_checked(s.strip(), 12)
        if max(len(b) for b in bl) > 6: continue
        e = [0] * 12
        for b in bl:
            for x in b: e[x] += len(b) - 2
        if r8:
            if min(e) != 3: continue
        elif k % nparts != part: continue
        if st.startswith('empty'): mine = 'E'
        elif st == 'point' or (st == 'points' and nc == '1'): mine = 'R'
        elif st == 'cost>1': mine = gen.get(k, '?')
        else: mine = 'O'
        if mine not in 'ER': mine = 'O'
        M = Matroid(12, bl)
        fi = M.best_frame(max_frames=60)
        if fi[0] > 1:
            cnt[(mine, 'skipped-cost>1')] += 1; continue
        found = 0
        for p in PR:
            for L in realizations(M, p, limit=1, frame_info=fi):
                found += 1
        cnt[(mine, found)] += 1
        if (mine == 'E' and found >= 1) or (mine != 'E' and found == 0):
            fo.write(json.dumps(dict(k=k, g6=s.strip(), mine=mine, found=found)) + '\n'); fo.flush()
print(f"{census} {'r8' if r8 else f'part {part}/{nparts}'}: (status, number of primes among {PR} with a realization): {dict(sorted(cnt.items(), key=str))}  ({time.time()-t0:.0f}s)", flush=True)


==> anc/gst1718_computation/lib/g6util.py <==
import subprocess


def g6_decode(s):
    """decode a graph6 string (at most 62 vertices); raises ValueError on a malformed string"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (0 < n <= 62):
        raise ValueError(f"graph6: unsupported number of vertices {n}")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6 or any(not (63 <= ord(ch) <= 126) for ch in s):
        raise ValueError(f"graph6: wrong length or character for {n} vertices")
    bits = []
    for ch in s[1:]:
        v = ord(ch) - 63
        bits += [(v >> (5 - k)) & 1 for k in range(6)]
    if any(bits[nbits:]):
        raise ValueError("graph6: nonzero padding bits")
    adj = [[0] * n for _ in range(n)]; pos = 0
    for j in range(1, n):
        for i in range(j):
            if bits[pos]: adj[i][j] = adj[j][i] = 1
            pos += 1
    return n, adj


def blocks_of(s, d):
    n, adj = g6_decode(s)
    return [[x for x in range(d) if adj[x][b]] for b in range(d, n)]


def blocks_checked(s, d):
    """blocks of the point-block incidence graph s (points 0..d-1 first), after checking that s encodes a
    linear space: a well-formed graph6 string, edges only between points and blocks, every block has at
    least 3 points, and two blocks share at most one point.  Raises ValueError otherwise.
    (Bit-parallel decoding; the result equals blocks_of(s, d) on valid input.)"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (d <= n <= 62):
        raise ValueError(f"graph6: {n} vertices for {d} points")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6:
        raise ValueError(f"graph6: wrong length for {n} vertices")
    val = 0
    for ch in s[1:]:
        c = ord(ch) - 63
        if not (0 <= c < 64):
            raise ValueError("graph6: invalid character")
        val = (val << 6) | c
    total = 6 * (len(s) - 1)
    if val & ((1 << (total - nbits)) - 1):
        raise ValueError("graph6: nonzero padding bits")
    masks = []
    for j in range(1, n):
        hi = total - 1 - j * (j - 1) // 2        # bit position of the pair (0, j)
        field = (val >> (hi - j + 1)) & ((1 << j) - 1)   # pairs (0..j-1, j), (0, j) most significant
        if j < d:
            if field:
                raise ValueError("edge between two points")
        else:
            if field & ((1 << (j - d)) - 1):
                raise ValueError("edge between two blocks")
            m = field >> (j - d)                 # point i <-> bit d-1-i
            if m.bit_count() < 3:
                raise ValueError("block with fewer than 3 points")
            for m2 in masks:
                if (m & m2).bit_count() > 1:
                    raise ValueError("two blocks share two points")
            masks.append(m)
    return [[i for i in range(d) if (m >> (d - 1 - i)) & 1] for m in masks]


def load_iso(path, d):
    p = subprocess.run(['bash', '-c', f"set -o pipefail; nauty-labelg -q -f{'a'*d} < '{path}' | sort -u"],
                       capture_output=True, text=True)
    if p.returncode != 0:
        raise RuntimeError(f"labelg/sort exit status {p.returncode}: {p.stderr[:200]}")
    out = p.stdout.split()
    return [blocks_of(s, d) for s in out], out


==> anc/gst1718_computation/lib/gen_recheck.py <==
"""second and third runs of the general engine, after random relabellings, on the lattices of K_delta
whose construction needs more than one parameter"""
import sys, json, random, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6, bits
import geneng
cnt = Counter(); bad = 0; t0 = time.time()
for X in (25, 24, 23, 22, 21):
    for l in open(f'gscan/X{X}.jsonl'):
        r = json.loads(l)
        L = lat_from_g6(r['g6'], 12)
        ref = (r['status'], tuple(sorted(c[0] for c in r['comps'])) if r['comps'] else ())
        for seed in (11, 12):
            perm = list(range(12)); random.Random(1000 * seed + r['k']).shuffle(perm)
            blocks = [sum(1 << perm[x] for x in bits(b)) for b in L.blocks]
            s2, info = geneng.realization_components(12, blocks, timeout=300, max_frames=30)
            got = (s2, tuple(sorted(c[0] for c in info['comps'])) if info.get('comps') else ())
            if got != ref:
                bad += 1; print("DIFF", X, r['k'], ref, got, info.get('reason'), flush=True)
            cnt[ref[0] + str(list(ref[1]))] += 1
print(f"runs {sum(cnt.values())}, disagreements {bad}, {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/lib/gen_recheck7.py <==
"""General engine after two random relabellings of the lines on the lattices of census/m7_X{X} with
multiplicities at most 6, at most RMAX points on every line and a construction with more than one parameter
(file scan7/X{X}.gen.jsonl): [A], Section 11, check (iv) (classes b = 42 with RMAX = 8, b = 46 and 47 with
RMAX = 7) and Section 13 (also b = 41, 44, 45 with RMAX = 7).  usage (from the top directory): python3 lib/gen_recheck7.py X RMAX"""
import sys, json, random, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6, bits
import geneng
X, RMAX = int(sys.argv[1]), int(sys.argv[2])
cnt = Counter(); bad = 0; t0 = time.time()
for l in open(f'scan7/X{X}.gen.jsonl'):
    r = json.loads(l)
    L = lat_from_g6(r['g6'], 12)
    if any(bin(b).count('1') > 6 for b in L.blocks) or max(L.h) > RMAX:
        continue
    ref = (r['status'], tuple(sorted(c[0] for c in r['comps'])) if r['comps'] else ())
    for seed in (11, 12):
        perm = list(range(12)); random.Random(1000 * seed + r['k']).shuffle(perm)
        blocks = [sum(1 << perm[x] for x in bits(b)) for b in L.blocks]
        s2, info = geneng.realization_components(12, blocks, timeout=300, max_frames=30)
        got = (s2, tuple(sorted(c[0] for c in info['comps'])) if info.get('comps') else ())
        if got != ref:
            bad += 1; print("DIFF", r['k'], ref, got, info.get('reason'), flush=True)
        cnt[ref[0] + str(list(ref[1]))] += 1
print(f"X={X}, at most {RMAX} points on a line: lattices {sum(cnt.values()) // 2}, runs {sum(cnt.values())}, "
      f"disagreements {bad}, {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)")


==> anc/gst1718_computation/lib/gen_scan.py <==
"""classify with the general engine the census classes whose fast-engine status is cost>1
usage: gen_scan.py X lo0 lomin out [timeout]"""
import sys, time, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6
from geneng import realization_components
X, lo0, lomin, out = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
tmo = int(sys.argv[5]) if len(sys.argv) > 5 else 120
stat = Counter(); t0 = time.time()
with open(out, 'w') as fo:
    for s, l in zip(open(f'census/X{X}_lo{lo0}.g6'), open(f'scan/X{X}.st')):
        k, st, cost, nc = l.split()
        if st != 'cost>1': continue
        L = lat_from_g6(s.strip(), 12)
        if max(L.h) > 11 - lomin: continue
        t1 = time.time()
        status, info = realization_components(12, L.blocks, timeout=tmo)
        comps = info.get('comps')
        key = status + (':' + ','.join(str(c[0]) for c in comps) if comps and status == 'O' else '')
        stat[key] += 1
        fo.write(json.dumps(dict(k=int(k), g6=s.strip(), status=status, cost=info.get('cost'), comps=[c[:2] for c in comps] if comps else None,
                                 reason=info.get('reason'), time=round(time.time() - t1, 2), mult=L.mult_hist())) + '\n')
        fo.flush()
print(f"X={X} lo>={lomin}: {dict(sorted(stat.items()))}  {time.time()-t0:.0f}s")


==> anc/gst1718_computation/lib/gen_scan2.py <==
"""general engine on the lattices whose fast-engine status is cost>1.  usage: gen_scan2.py census status out [rmax]"""
import sys, time, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import lat_from_g6
from geneng import realization_components
census, status, out = sys.argv[1:4]
rmax = int(sys.argv[4]) if len(sys.argv) > 4 else 8
stat = Counter(); t0 = time.time()
with open(out, 'w') as fo:
    for s, l in zip(open(census), open(status)):
        k, st, cost, nc = l.split()
        if st != 'cost>1': continue
        L = lat_from_g6(s.strip(), 12)
        if max(L.h) > rmax: continue
        t1 = time.time()
        status_, info = realization_components(12, L.blocks, timeout=300)
        comps = info.get('comps')
        key = status_ + (':' + ','.join(str(c[0]) for c in comps) if comps and status_ == 'O' else '')
        stat[key] += 1
        fo.write(json.dumps(dict(k=int(k), g6=s.strip(), status=status_, cost=info.get('cost'), comps=[c[:2] for c in comps] if comps else None,
                                 reason=info.get('reason'), time=round(time.time() - t1, 2), mult=L.mult_hist())) + '\n')
        fo.flush()
print(f"{census}: {dict(sorted(stat.items()))}  {time.time()-t0:.0f}s", flush=True)


==> anc/gst1718_computation/lib/geneng.py <==
"""General exact realization-space engine (any number of construction parameters).

Construction.  A frame of four lines in general position is fixed.  Every other line l is placed in
some order; at that time, the blocks containing l and at least two placed lines give known points of l.
  >= 2 known points : l is their join                        ('det',   0 parameters)
     1 known point P: l = u + s v, with u, v two placed lines through P ('pencil', 1 parameter;
                      the missing member v of the pencil is a placed line, so the chart is complete)
     0 known points : l = (a, b, 1)                          ('free',  2 parameters; l does not pass
                      through the vertex (0:0:1) of the first two frame lines x = 0, y = 0, because
                      that would be a known point)
All coordinates are polynomials in the parameters (Z[t1..tk]); common factors removed from a vector
are recorded as forbidden.

Realization space = { parameters : EQ = 0, BAD != 0 }, where
  EQ  : det(b0, b1, x) for every block {b0 < b1 < ...} and x in the block,
  BAD : det(i, j, k) for every triple in no common block, and the forbidden factors.
Every equation is factored, and the factors that divide some BAD polynomial are discarded.
For k >= 2 the minimal primes of the ideal generated by the cleaned equations are computed with
Singular (minAssGTZ); a prime containing an irreducible factor of a BAD polynomial is discarded.
Result: list of (dimension, degree) of the remaining components, each irreducible over Q.
"""
import itertools, subprocess, os, tempfile
import hashlib
import json
import re
import time
from datetime import datetime, timezone
from pathlib import Path
import flint

ZP = flint.fmpz_poly


class Degenerate(Exception):
    pass


def frames_by_cost(n, blocks, max_frames=3000, stop_cost=0):
    """(cost, frame, order, kinds) with minimal cost over the frames examined"""
    bm = blocks
    pair_block = {}
    for k, b in enumerate(bm):
        xs = [i for i in range(n) if (b >> i) & 1]
        for a, c in itertools.combinations(xs, 2):
            pair_block[(a, c)] = k
    def gp(F):
        for a, b, c in itertools.combinations(F, 3):
            k = pair_block.get((min(a, b), max(a, b)))
            if k is not None and (bm[k] >> c) & 1:
                return False
        return True
    deg = [sum(1 for m in bm if (m >> x) & 1) for x in range(n)]
    elems = sorted(range(n), key=lambda x: -deg[x])
    best = None
    tried = 0
    for F in itertools.combinations(elems, 4):
        if not gp(F):
            continue
        tried += 1
        placed = 0
        for x in F: placed |= 1 << x
        rest = [x for x in range(n) if not (placed >> x) & 1]
        order, kinds, cost = [], [], 0
        while rest:
            bestl = None
            for l in rest:
                c = 0
                for m in bm:
                    if (m >> l) & 1 and bin(m & placed).count('1') >= 2:
                        c += 1
                        if c >= 2: break
                if bestl is None or c > bestl[0]:
                    bestl = (c, l)
                    if c >= 2: break
            c, l = bestl
            kind = 'det' if c >= 2 else ('pencil' if c == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed |= 1 << l; rest.remove(l)
            if best is not None and cost >= best[0]:
                break
        if len(order) == n - 4 and (best is None or cost < best[0]):
            best = (cost, tuple(F), order, kinds)
            if cost <= stop_cost:
                break
        if tried >= max_frames:
            break
    return best


def cross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def det3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])


def construct(n, blocks, max_cost=8, max_frames=3000):
    fi = frames_by_cost(n, blocks, max_frames=max_frames)
    if fi is None:
        raise RuntimeError("no frame in general position")
    cost, F, order, kinds = fi
    if cost > max_cost:
        return None, cost
    names = tuple(f"t{i+1}" for i in range(max(cost, 1)))
    ctx = flint.fmpz_mpoly_ctx.get(names, 'degrevlex')
    gens = ctx.gens()
    C = lambda c: ctx.constant(c)
    forb = []

    def prim(v):
        nz = [x for x in v if not x.is_zero()]
        if not nz:
            raise Degenerate()
        g = nz[0]
        for x in nz[1:]:
            g = g.gcd(x)
        if not g.is_constant():
            forb.append(g)
        if g.is_one():
            return v
        return [x // g for x in v]

    FR = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    lines = [None] * n
    for k, l in enumerate(F):
        lines[l] = [C(c) for c in FR[k]]
    placed = 0
    for x in F: placed |= 1 << x
    npar = 0
    for l, kind in zip(order, kinds):
        flats = [b for b in blocks if (b >> l) & 1 and bin(b & placed).count('1') >= 2]
        pts = []
        for b in flats:
            xs = [i for i in range(n) if ((b & placed) >> i) & 1]
            pts.append((prim(cross(lines[xs[0]], lines[xs[1]])), xs[0], xs[1]))
        if kind == 'det':
            lines[l] = prim(cross(pts[0][0], pts[1][0]))
        elif kind == 'pencil':
            u, v = lines[pts[0][1]], lines[pts[0][2]]
            s = gens[npar]; npar += 1
            lines[l] = prim([u[i] + s * v[i] for i in range(3)])
        else:
            a, b = gens[npar], gens[npar + 1]; npar += 2
            lines[l] = [a, b, C(1)]
        placed |= 1 << l
    assert npar == cost
    return dict(ctx=ctx, lines=lines, forb=forb, cost=cost, frame=F, order=order, kinds=kinds), cost


def systems(n, blocks, con):
    lines = con['lines']
    dep = set()
    eqs = []
    for b in blocks:
        xs = [i for i in range(n) if (b >> i) & 1]
        for tr in itertools.combinations(xs, 3): dep.add(tr)
        for x in xs[2:]:
            e = det3(lines[xs[0]], lines[xs[1]], lines[x])
            if not e.is_zero(): eqs.append(e)
    bad = list(con['forb'])
    for tr in itertools.combinations(range(n), 3):
        if tr in dep: continue
        d = det3(lines[tr[0]], lines[tr[1]], lines[tr[2]])
        if d.is_zero():
            return None, None            # a non-dependent triple is identically dependent: empty
        bad.append(d)
    return eqs, bad


def irreducible_factors(polys):
    out = {}
    for f in polys:
        if f.is_constant(): continue
        _, fac = f.factor()
        for g, e in fac:
            out[str(g)] = g
    return out


SINGULAR_TEMPLATE = r'''
LIB "primdec.lib";
ring r = 0,(%(vars)s),dp;
short = 0;
option(redSB);
ideal I = %(eqs)s;
list B = %(bad)s;
list L = minAssGTZ(I);
int i; int j; int ok; int why; int kept;
kept = 0;
print("GST17_COMPONENTS_V1");
printf("TOTAL %%s", size(L));
for (i = 1; i <= size(L); i++) {
  ideal G = std(L[i]);
  ok = 1; why = 0;
  if (reduce(1, G) == 0) { ok = 0; why = -1; }
  for (j = 1; j <= size(B) and ok == 1; j++) {
    if (reduce(B[j], G) == 0) { ok = 0; why = j; }
  }
  if (ok == 1) {
    if (dim(G) == 0) {
      printf("COMPONENT %%s KEEP 0 %%s", i, vdim(G));
    } else {
      printf("COMPONENT %%s KEEP %%s %%s", i, dim(G), mult(G));
    }
    kept = kept + 1;
  } else {
    printf("COMPONENT %%s DROP %%s", i, why);
  }
  printf("IDEAL %%s", i);
  print(string(G));
  printf("END_IDEAL %%s", i);
  kill G;
}
printf("COMPLETE %%s %%s", size(L), kept);
quit;
'''


class SingularProtocolError(ValueError):
    """Incomplete or untrusted engine output; it is not an emptiness proof."""


def _parse_component_protocol(stdout, names, nbad):
    """Parse a complete, ordered transcript, rejecting all extra diagnostics.

    In particular a trailing completion marker after a Singular error is not
    sufficient. Every prime, including discarded primes, must have a numbered
    record and its ideal. The summary must agree with all records.
    """
    lines = [line.strip() for line in stdout.splitlines() if line.strip()]
    pos = 0

    def take():
        nonlocal pos
        if pos >= len(lines):
            raise SingularProtocolError('truncated protocol')
        line = lines[pos]
        pos += 1
        return line

    if take() != 'GST17_COMPONENTS_V1':
        raise SingularProtocolError('missing protocol header or unexpected diagnostic')
    # minAssGTZ never returns an empty list (the unit ideal gives [ideal(1)], recorded as DROP -1), so a
    # transcript with no prime at all is an anomaly: it must not be read as an empty realization space
    match = re.fullmatch(r'TOTAL ([1-9][0-9]*)', take())
    if match is None:
        raise SingularProtocolError('invalid or zero component count')
    total = int(match[1])
    comps = []
    allowed_names = set(names)
    for index in range(1, total + 1):
        row = take()
        keep = re.fullmatch(r'COMPONENT ([1-9][0-9]*) KEEP (0|[1-9][0-9]*) ([1-9][0-9]*)', row)
        drop = re.fullmatch(r'COMPONENT ([1-9][0-9]*) DROP (-1|[1-9][0-9]*)', row)
        record = keep if keep is not None else drop
        if record is None or int(record[1]) != index:
            raise SingularProtocolError('invalid, missing or out-of-order component')
        if keep is not None and int(keep[2]) > len(names):
            raise SingularProtocolError('component dimension exceeds ambient dimension')
        if drop is not None and not (int(drop[2]) == -1 or 1 <= int(drop[2]) <= nbad):
            raise SingularProtocolError('invalid forbidden-factor witness')
        if take() != f'IDEAL {index}':
            raise SingularProtocolError('missing component ideal')
        generators = []
        while True:
            line = take()
            if line == f'END_IDEAL {index}':
                break
            # string(G) uses rational polynomial expressions in the named
            # variables. This also rejects diagnostic text inside an ideal.
            if (re.fullmatch(r'[A-Za-z0-9_+\-*/^(), \t]+', line) is None
                    or not set(re.findall(r'[A-Za-z_][A-Za-z_0-9]*', line)) <= allowed_names):
                raise SingularProtocolError('invalid polynomial output or engine diagnostic')
            generators.append(line)
        if not generators:
            raise SingularProtocolError('empty component ideal record')
        if keep is not None:
            comps.append((int(keep[2]), int(keep[3]), '\n'.join(generators)))
    if take() != f'COMPLETE {total} {len(comps)}':
        raise SingularProtocolError('missing or inconsistent completion summary')
    if pos != len(lines):
        raise SingularProtocolError('unexpected output after completion')
    return comps


def _transcript_text(value):
    if value is None:
        return ''
    return value.decode('utf-8', errors='replace') if isinstance(value, bytes) else value


def _record_singular_audit(script, stdout, stderr, receipt):
    """Opt-in raw execution evidence. An audit write failure aborts the caller."""
    audit_dir = os.environ.get('GST17_SINGULAR_AUDIT_DIR')
    if not audit_dir:
        return
    directory = Path(audit_dir)
    directory.mkdir(parents=True, exist_ok=True)
    call = Path(tempfile.mkdtemp(prefix='call-', dir=directory))
    payloads = {'input.sing': script, 'stdout.txt': stdout, 'stderr.txt': stderr}
    for name, value in payloads.items():
        (call / name).write_text(value, encoding='utf-8')
    receipt = dict(receipt)
    receipt['sha256'] = {name: hashlib.sha256(value.encode('utf-8')).hexdigest()
                         for name, value in payloads.items()}
    (call / 'receipt.json').write_text(json.dumps(receipt, indent=2) + '\n', encoding='utf-8')


def singular_components(ctx, eqs, badfac, timeout=120):
    """Return exact components, or None on every engine/protocol failure.

    Set GST17_SINGULAR_AUDIT_DIR to retain each input, raw output and receipt.
    No engine failure is interpreted as the empty component list.
    """
    names = [str(g) for g in ctx.gens()]
    def s(p):
        return str(p).replace('^', '^')
    script = SINGULAR_TEMPLATE % dict(vars=','.join(names), eqs=',\n'.join(s(e) for e in eqs),
                                      bad='list(' + ',\n'.join(s(b) for b in badfac) + ')' if badfac else 'list()')
    command = ['Singular', '-q', '--no-rc']
    started = time.monotonic()
    receipt = dict(protocol='GST17_COMPONENTS_V1',
                   started_utc=datetime.now(timezone.utc).isoformat(),
                   pid=os.getpid(), command=command, timeout_seconds=timeout,
                   returncode=None, outcome='failure')
    stdout = stderr = ''
    comps = None
    try:
        p = subprocess.run(command, input=script, capture_output=True, text=True, timeout=timeout)
        stdout, stderr = _transcript_text(p.stdout), _transcript_text(p.stderr)
        receipt['returncode'] = p.returncode
        if p.returncode != 0:
            raise SingularProtocolError(f'nonzero exit status {p.returncode}')
        if stderr.strip():
            raise SingularProtocolError('nonempty stderr')
        comps = _parse_component_protocol(stdout, names, len(badfac))
        receipt.update(outcome='complete', kept_components=len(comps))
    except subprocess.TimeoutExpired as exc:
        stdout, stderr = _transcript_text(exc.stdout), _transcript_text(exc.stderr)
        receipt['reason'] = 'timeout'
    except (OSError, SingularProtocolError) as exc:
        receipt['reason'] = f'{type(exc).__name__}: {exc}'
    finally:
        receipt['elapsed_seconds'] = time.monotonic() - started
        _record_singular_audit(script, stdout, stderr, receipt)
    return comps


def realization_components(n, blocks, max_cost=8, timeout=120, max_frames=3000):
    """returns (status, info): status in 'E', 'R' (one Galois orbit), 'O' (other), 'T' (undecided)"""
    try:
        con, cost = construct(n, blocks, max_cost=max_cost, max_frames=max_frames)
    except Degenerate:
        return 'E', dict(reason='degenerate construction')
    if con is None:
        return 'T', dict(cost=cost, reason='cost too large')
    eqs, bad = systems(n, blocks, con)
    if eqs is None:
        return 'E', dict(cost=cost, reason='nondependent triple identically dependent')
    ctx = con['ctx']
    badfac = irreducible_factors(bad)
    cleaned = []
    for e in eqs:
        if e.is_constant():
            return 'E', dict(cost=cost, reason='constant equation')
        _, fac = e.factor()
        prod = None
        for g, mult in fac:
            if str(g) in badfac: continue
            prod = g if prod is None else prod * g
        if prod is None:
            return 'E', dict(cost=cost, reason='equation supported on the forbidden locus')
        cleaned.append(prod)
    # remove duplicates
    uniq = {}
    for e in cleaned: uniq[str(e)] = e
    cleaned = list(uniq.values())
    if not cleaned:
        return ('R' if cost == 0 else 'O'), dict(cost=cost, comps=[(cost, 1, '')])
    comps = singular_components(ctx, cleaned, list(badfac.values()), timeout=timeout)
    if comps is None:
        return 'T', dict(cost=cost, reason='singular timeout or failure', neq=len(cleaned))
    if not comps:
        return 'E', dict(cost=cost, comps=[])
    if len(comps) == 1 and comps[0][0] == 0:
        return 'R', dict(cost=cost, comps=comps)
    return 'O', dict(cost=cost, comps=comps)


==> anc/gst1718_computation/lib/gtree.py <==
"""Generalized marked extension search: defect nu >= 1 and multiplicities up to 7.

Window: lattices on 17 lines with b = 79 + nu, at most 8 points on every line, multiplicities <= MM.
A minimal core M has b(M) = 41 + delta and sum_{L in S} v(L) <= BUD = 38 + nu - delta.

Differences with mtree2.py (nu = 1, multiplicities <= 6):
  * anchors may have multiplicity up to MM - 1, and a new line may have a single anchor (then it moves
    in a pencil); such a line has r = 1 + n - m <= 8, so this happens only for n = 12 (m >= 5) and
    n = 13 (m >= 6);
  * a node of status R (one Galois orbit) is terminal only if no later line can have a single anchor:
    n >= 14, or n = 13 and no vertex of multiplicity >= 6, or n = 12 and no vertex of multiplicity >= 5;
    the other R nodes are expanded;
  * every realizable lattice of the census class is a root.

usage: python3 gtree.py NU X censusfile statusfile genfile delta outprefix [--part a/b] [--mm MM] [--symbreak]
(default MM = 7; the searches of [A], Sections 11 and 14, use --mm 6, as gen/run_job.sh and gen/run_job_sym.sh do)
"""
import sys, time, json, itertools
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
import flint
from t17lib import *
import classify as CL

ZP = flint.fmpz_poly
CORE = (1 << 12) - 1


def children_g(L, delta, BT, MM, hmin, prefilter):
    n = L.n
    n1 = n + 1
    need = {13: BT - 32, 14: BT - 24, 15: BT - 16, 16: BT - 8, 17: BT}   # b(N) >= BT - 8(17-n): r_H <= 8
    r = 17 - n1
    lo = max(need[n1] - L.b2, hmin, 1)
    hi = min(8, BT - L.b2 - r * hmin)
    if n1 == 17:
        lo = max(lo, BT - L.b2); hi = min(hi, BT - L.b2)
    if lo > hi:
        return []
    wlo, whi = n - hi, n - lo
    full8 = 0
    for x in range(n):
        if L.h[x] == 8: full8 |= 1 << x
    V = [v for v in L.verts if popc(v) <= MM - 1]
    V.sort(key=lambda v: (-popc(v), v))
    wt = [popc(v) - 1 for v in V]
    nv = len(V)
    out = []
    newbit = 1 << n
    blockset = set(L.blocks)

    def rec(i, used, w, chosen):
        if w >= wlo and len(chosen) >= (2 if MM <= 6 else 1) and (full8 & ~used) == 0:
            cs = set(chosen)
            bl = [(b | newbit) if b in cs else b for b in L.blocks]
            for v in chosen:
                if v not in blockset: bl.append(v | newbit)
            out.append((Lat(n1, bl), tuple(chosen)))
        if w >= whi: return
        for j in range(i, nv):
            v = V[j]
            if v & used: continue
            if w + wt[j] > whi: continue
            rec(j + 1, used | v, w + wt[j], chosen + [v])

    rec(0, 0, 0, [])
    res = []
    for C, chosen in out:
        if max(C.h) > 8: continue
        if prefilter is not None and not prefilter(C, chosen): continue
        res.append((C, chosen))
    return res


MMG = [7]


def terminal_R(L):
    if MMG[0] <= 6: return True      # no line with a single anchor can occur (see mtree2.py)
    mx = max(popc(b) for b in L.blocks) if L.blocks else 2
    if L.n >= 14: return True
    if L.n == 13: return mx <= 5
    return mx <= 4


def expand(node, hM, delta, BT, MM, stats):
    L, vs, kind, chart = node
    n = L.n
    j = n - 12
    vlast = vs[-1] if vs else 0
    sumv = sum(vs)
    BUD = BT - 41 - delta
    VMIN = BT - 32 - 41 - delta          # b(M + L) >= BT - 32 for every L in S
    C_v = {}

    def pre(C, chosen):
        covered = 0; pts = 0; inany = 0
        for a in chosen:
            am = a & CORE
            c = popc(am)
            if c >= 1: pts += 1
            if c >= 2: covered |= am
            inany |= am
        v = pts + (12 - popc(inany))
        if v < vlast or v < VMIN: return False
        if sumv + v * (5 - j) > BUD: return False
        for H in range(12):
            if hM[H] + (0 if (covered >> H) & 1 else 1) > v: return False
        C_v[id(C)] = v
        return True

    ch = children_g(L, delta, BT, MM, max(3, vlast, max(hM), VMIN), pre)
    stats['patterns'] += len(ch)
    out = []
    has_chart = chart is not None and not isinstance(chart, str)
    for C, chosen in ch:
        if has_chart and len(chosen) >= 2:
            st, cchart = CL.child_status(kind, chart, L, chosen)
            stats[st] += 1
            if st == 'E': continue
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
        else:
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
            st, cchart = None, None                      # status computed after deduplication
            stats['to-engine' + ('1' if len(chosen) == 1 else '')] += 1
        out.append((C, vs + [C_v[id(C)]], st, cchart))
    return out


def load_roots(census, statusfile, genfile, delta, BT):
    """all realizable lattices of the class within the minimal-core range"""
    gen = {}
    try:
        for l in open(genfile):
            r = json.loads(l); gen[r['k']] = r
    except FileNotFoundError:
        pass
    BUD = BT - 41 - delta
    rmax = min(8, BUD // 5)
    if delta == 0: rmax = min(rmax, 7)
    roots = []; cnt = Counter()
    for s, l in zip(open(census), open(statusfile)):
        k, st, cost, nc = l.split(); k = int(k)
        if st.startswith('empty'): continue
        L = lat_from_g6(s.strip(), 12)
        assert L.b2 == 41 + delta
        if max(L.h) > rmax: continue
        if any(popc(b) > MMG[0] for b in L.blocks): continue
        if st == 'point' or (st == 'points' and nc == '1'): kind = 'R'
        elif st == 'family': kind = 'F'
        elif st == 'points': kind = 'M'
        else:
            r = gen.get(k)
            if r is None: raise RuntimeError(f"lattice {k}: construction cost > 1 and no general-engine status")
            if r['status'] == 'E': continue
            kind = 'R' if r['status'] == 'R' else 'O'
        # sublattices with 11 and 10 lines
        ok = True
        for sz in (11, 10):
            for T in itertools.combinations(range(12), 12 - sz):
                m = 0
                for x in T: m |= 1 << x
                if L.sub_b2(m) < NEED[sz]: ok = False; break
            if not ok: break
        if not ok: cnt['sub-fail'] += 1; continue
        if kind == 'R' and terminal_R(L):
            cnt['R-terminal'] += 1; continue
        cnt[kind] += 1
        roots.append((k, s.strip(), kind))
    return roots, cnt


def extremal_core(C, new, delta, index, kroot):
    """True if no 12-line sublattice of C of weight 41+delta containing the line `new` has a census index
    larger than kroot.  On the path of a final lattice every such sublattice is a minimal core of it, hence
    in the census list; a node with one which is not in the list could be discarded, but it stops the
    program instead, so that an incomplete census list cannot go unnoticed."""
    n = C.n
    others = [x for x in range(n) if x != new]
    target = 41 + delta
    g = []
    for T in itertools.combinations(others, n - 12):
        m = 0
        for x in T: m |= 1 << x
        if C.sub_b2(m) == target:
            g.append(C.delete(m).g6())
    if not g: return True
    for c in set(canon_batch(g, 12)):
        k2 = index.get(c)
        if k2 is None:
            raise RuntimeError(f"12-line sublattice {c} of weight {target} is not in the census list")
        if k2 > kroot: return False
    return True


def setup(nu, MM):
    """window parameters for defect nu; returns BT = b of the 17-line lattices"""
    BT = 79 + nu
    MMG[0] = MM
    # every sublattice N with n lines of a lattice of the window has b(N) >= BT - 8(17-n), since r_H <= 8;
    # for nu = 1 these are the values 48, 56 already in NEED
    NEED[13] = max(48, BT - 32); NEED[14] = max(56, BT - 24)
    NEED[11] = max(34, BT - 48); NEED[10] = max(27, BT - 56)
    return BT


def main(nu, census, statusfile, genfile, delta, pref, part=None, MM=7, rng=None, symbreak=False):
    BT = setup(nu, MM)
    t0 = time.time()
    roots, cnt = load_roots(census, statusfile, genfile, delta, BT)
    print(f"nu={nu} b(M)={41+delta} mult<={MM}: roots {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)", flush=True)
    if part is not None:
        roots = [r for i, r in enumerate(roots) if i % part[1] == part[0]]
    if rng is not None:
        roots = roots[rng[0]:rng[1]]
    # symmetry breaking: among the minimal cores of a lattice, only the one of largest census index is
    # followed.  A node containing a 12-line sublattice of weight 41+delta which has a larger index than
    # the root is discarded; a sublattice which is not in the census list is an error (extremal_core).
    # (Any total order would do; the roots with many extensions have small indices.)
    index = None
    if symbreak:
        index = {l.strip(): k for k, l in enumerate(open(census))}
    log = open(pref + '.nodes.jsonl', 'w')
    rlog = open(pref + '.roots.jsonl', 'w')
    final = []
    tot = Counter()
    for ir, (k, g, kindr) in enumerate(roots):
        t1 = time.time()
        L0 = lat_from_g6(g, 12)
        hM = list(L0.h)
        kind, chart = CL.chart_from_engine(L0)
        assert kind in 'FMOR', (k, kind)
        level = [(L0, [], kind, chart)]
        rstat = []
        n = 12
        nopen17 = 0
        while level and n < 17:
            stats = Counter()
            cand = []
            for node in level:
                cand += expand(node, hM, delta, BT, MM, stats)
            nxt = {}
            if cand:
                cg = canon_batch_marked([C.g6() for C, vs, st, cc in cand], n + 1)
                # evaluated children first, so that a known status is reused
                order = sorted(range(len(cand)), key=lambda i: cand[i][2] is None)
                for i in order:
                    c = cg[i]
                    if c not in nxt: nxt[c] = cand[i]
                for c, (C, vs, st, cc) in list(nxt.items()):
                    if st is None:
                        st, cc = CL.chart_from_engine(C)
                        stats['eng-' + st] += 1
                        if cc == 'T': stats['eng-undecided'] += 1     # kept as an open node of kind O
                        nxt[c] = (C, vs, st, cc)
                nxt = {c: it for c, it in nxt.items() if it[2] != 'E'}
                if index is not None:
                    keep = {}
                    for c, it in nxt.items():
                        C = it[0]
                        if it[2] == 'R' or extremal_core(C, n, delta, index, k):
                            keep[c] = it
                        else:
                            stats['sym'] += 1
                    nxt = keep
            lev2 = []
            nterm = 0
            for (C, vs, st, cc) in nxt.values():
                if st == 'R' and (n + 1 == 17 or terminal_R(C)):
                    nterm += 1; continue
                lev2.append((C, vs, st, cc))
            rstat.append((n + 1, dict(sorted(stats.items())), len(lev2), dict(Counter(x[2] for x in lev2)), nterm))
            for (C, vs, st, cc) in lev2:
                log.write(json.dumps(dict(root=k, n=n + 1, g6=C.g6(), st=st, vs=vs)) + '\n')
                tot[(n + 1, st)] += 1
            tot[(n + 1, 'R-terminal')] += nterm
            level = lev2
            n += 1
        if level and n == 17:
            for (C, vs, st, cc) in level:
                nopen17 += 1
                has = cc is not None and not isinstance(cc, str)
                final.append(dict(root=k, g6=C.g6(), vs=vs, st=st,
                                  lines=[[[int(x) for x in c.coeffs()] for c in l] for l in cc[0]] if has else None,
                                  factors=[[int(x) for x in f.coeffs()] for f in cc[1]] if (has and st in 'MR') else None))
        dt = time.time() - t1
        rlog.write(json.dumps(dict(root=k, kind=kindr, mult=L0.mult_hist(), time=round(dt, 2), levels=rstat, open17=nopen17)) + '\n')
        rlog.flush(); log.flush()
        if dt > 30 or (ir % 100 == 0):
            print(f"  [{ir}/{len(roots)}] root {k} [{kindr}] mult {L0.mult_hist()}: " +
                  ' | '.join(f"{a}: {b} open {c} {d} term {e}" for a, b, c, d, e in rstat) + f"  ({dt:.1f}s, total {time.time()-t0:.0f}s)", flush=True)
    json.dump(final, open(pref + '.final.json', 'w'))
    print(f"nu={nu} b(M)={41+delta}: nodes by level {dict(sorted(tot.items()))}; open 17-line lattices: {len(final)}  ({time.time()-t0:.0f}s)", flush=True)


if __name__ == '__main__':
    a = sys.argv
    part = None; MM = 7; rng = None; symbreak = '--symbreak' in a
    rest = a[8:]
    for i, x in enumerate(rest):
        if x == '--part':
            p, q = rest[i + 1].split('/'); part = (int(p), int(q))
        if x == '--mm': MM = int(rest[i + 1])
        if x == '--range':
            p, q = rest[i + 1].split(':'); rng = (int(p), int(q))
    main(int(a[1]), a[3], a[4], a[5], int(a[6]), a[7], part, MM, rng, symbreak)


==> anc/gst1718_computation/lib/k5check.py <==
"""The five lattices of K_5 (b = 46, at most 6 points on every line, [A], Section 9): general engine after
six random relabellings of the lines, and an exhaustive search for realizations over F_p, p = 13, 17, 19, 23
(backtracking of realize.py).  usage (from the top directory): python3 lib/k5check.py > check/k5check.out"""
import sys, json, random, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from t17lib import lat_from_g6, bits
from realize import Matroid, realizations
import geneng
t0 = time.time()
for l in open('gscan/X20.jsonl'):
    r = json.loads(l)
    L = lat_from_g6(r['g6'], 12)
    res = []
    for seed in range(6):
        perm = list(range(12)); random.Random(7000 + 100 * seed + r['k']).shuffle(perm)
        blocks = [sum(1 << perm[x] for x in bits(b)) for b in L.blocks]
        s2, info = geneng.realization_components(12, blocks, timeout=600, max_frames=30)
        res.append(s2)
    bl = [sorted(bits(b)) for b in L.blocks if len(list(bits(b))) >= 3]
    M = Matroid(12, bl)
    fi = M.best_frame(max_frames=60)
    fp = {p: sum(1 for _ in realizations(M, p, limit=1, frame_info=fi)) for p in (13, 17, 19, 23)}
    print(json.dumps(dict(k=r['k'], status=r['status'], relabelled=res, fp_realizations=fp)), flush=True)
print(f'done ({time.time()-t0:.0f}s)')


==> anc/gst1718_computation/lib/known17.py <==
"""The test lattices of the positive controls of [A], Sections 11 and 14: the critical arrangements of 17
lines with defect 2 or 3 and multiplicities at most 6 obtained by deleting four lines from the extended
Hesse arrangement or from A(G(6,1,3)).

Both arrangements have 21 lines, are defined over Z[w] (w^2 + w + 1 = 0) and are free with exponents
(1, 7, 13) (reflection arrangements of the groups G_26 and G(6,1,3)).  If A' is obtained by deleting lines,
then D(A) is contained in D(A'), so the non-Euler derivation of degree 7 of A gives mdr(A') <= 7; hence A'
is critical (mdr(A') = 7) if and only if D_0(A')_6 = 0.  The intersection lattices are computed exactly over
Z[w] (determinants of triples of lines); D_0(A')_6 is computed modulo a prime p = 1 mod 3, where w is a
primitive cube root of unity of F_p; since the rank of a matrix over Z[w] can only drop modulo a prime
ideal, D_0(A')_6 = 0 modulo p implies D_0(A')_6 = 0.  Among all 2 x 5985 deletions, one representative
(the first in lexicographic order) is kept for every isomorphism class of lattices.

usage (from the top directory): python3 lib/known17.py > check/known17.out    (writes check/known17.json)"""
import sys, json, itertools
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
import flint
from t17lib import Lat, canon_batch

P = 1000000021                     # prime, P = 1 mod 3
assert pow(2, P - 1, P) == 1 and P % 3 == 1


# ---- Z[w]: pairs (a, b) = a + b w, w^2 = -1 - w
def zm(u, v):
    a, b = u; c, d = v
    return (a * c - b * d, a * d + b * c - b * d)


def za(u, v): return (u[0] + v[0], u[1] + v[1])
def zs(u, v): return (u[0] - v[0], u[1] - v[1])


def wpow(k):
    k %= 3
    return [(1, 0), (0, 1), (-1, -1)][k]


def zeta6(k):                       # zeta = -w^2 = 1 + w, a primitive 6th root of unity
    z = (1, 0)
    for _ in range(k % 6):
        z = zm(z, (1, 1))
    return z


def det3(L1, L2, L3):
    a, b, c = L1; d, e, f = L2; g, h, i = L3
    t1 = zm(a, zs(zm(e, i), zm(f, h)))
    t2 = zm(b, zs(zm(d, i), zm(f, g)))
    t3 = zm(c, zs(zm(d, h), zm(e, g)))
    return za(zs(t1, t2), t3)


ONE, ZERO = (1, 0), (0, 0)


def neg(u): return (-u[0], -u[1])


def ext_hesse():
    lines = [(ONE, ZERO, ZERO), (ZERO, ONE, ZERO), (ZERO, ZERO, ONE)]; labels = ['x', 'y', 'z']
    for a in range(3):
        for b in range(3):
            lines.append((ONE, wpow(a), wpow(b))); labels.append(f'x+w{a}y+w{b}z')
    for (i, j, nm) in [(0, 1, 'x-w{k}y'), (1, 2, 'y-w{k}z'), (2, 0, 'z-w{k}x')]:
        for k in range(3):
            v = [ZERO, ZERO, ZERO]; v[i] = ONE; v[j] = neg(wpow(k))
            lines.append(tuple(v)); labels.append(nm.format(k=k))
    return lines, labels


def g613():
    lines = [(ONE, ZERO, ZERO), (ZERO, ONE, ZERO), (ZERO, ZERO, ONE)]; labels = ['x', 'y', 'z']
    for (i, j, nm) in [(0, 1, 'x-w{k}y'), (1, 2, 'y-w{k}z'), (2, 0, 'z-w{k}x')]:
        for k in range(6):
            v = [ZERO, ZERO, ZERO]; v[i] = ONE; v[j] = neg(zeta6(k))
            lines.append(tuple(v)); labels.append(nm.format(k=k))
    return lines, labels


def lattice(lines):
    """points of the arrangement as frozensets of line indices (exact over Z[w])"""
    n = len(lines); pts = set()
    for i, j in itertools.combinations(range(n), 2):
        pts.add(frozenset([i, j] + [k for k in range(n) if k not in (i, j) and det3(lines[i], lines[j], lines[k]) == ZERO]))
    return pts


# ---- D_0(A)_r modulo P
W = pow(3, (P - 1) // 3, P)
while W == 1:
    W = pow(W + 1, (P - 1) // 3, P)
assert (W * W + W + 1) % P == 0


def red(u): return (u[0] + u[1] * W) % P


def monos(r): return [(i, j, r - i - j) for i in range(r + 1) for j in range(r + 1 - i)]


def poly_product(forms):
    f = {(0, 0, 0): 1}
    for (a, b, c) in forms:
        g = {}
        for (i, j, k), v in f.items():
            for (e, cf) in (((1, 0, 0), a), ((0, 1, 0), b), ((0, 0, 1), c)):
                if cf:
                    m = (i + e[0], j + e[1], k + e[2]); g[m] = (g.get(m, 0) + v * cf) % P
        f = g
    return f


def dimD0(lines, r):
    forms = [tuple(red(c) for c in L) for L in lines]
    f = poly_product(forms)
    d = len(lines)
    parts = []
    for t in range(3):
        g = {}
        for m, v in f.items():
            if m[t]:
                mm = list(m); mm[t] -= 1; g[tuple(mm)] = (g.get(tuple(mm), 0) + v * m[t]) % P
        parts.append(g)
    unk = monos(r); rows = {m: i for i, m in enumerate(monos(r + d - 1))}
    M = flint.nmod_mat(len(rows), 3 * len(unk), P)
    for t in range(3):
        for u, mu in enumerate(unk):
            col = t * len(unk) + u
            for m, v in parts[t].items():
                M[rows[(m[0] + mu[0], m[1] + mu[1], m[2] + mu[2])], col] = v      # distinct rows for distinct m
    return 3 * len(unk) - M.rank()


def main():
    out = []; seen = set()
    for name, (lines, labels) in (('ExtHesse', ext_hesse()), ('G(6,1,3)', g613())):
        full = lattice(lines)
        hist = Counter(len(S) for S in full)
        print(f'{name}: {len(lines)} lines, points by multiplicity {dict(sorted(hist.items()))}, '
              f'dim D_0 in degrees 6, 7: {dimD0(lines, 6)}, {dimD0(lines, 7)}', flush=True)
        stats = Counter()
        for dele in itertools.combinations(range(len(lines)), 4):
            keep = [i for i in range(len(lines)) if i not in dele]; new = {x: k for k, x in enumerate(keep)}
            pts = [sorted(new[x] for x in S if x in new) for S in full]
            pts = [S for S in pts if len(S) >= 2]
            L = Lat.from_blocklists(17, [S for S in pts if len(S) >= 3])
            nu = L.b2 - 79
            if nu not in (2, 3) or max(len(S) for S in pts) > 6:
                continue
            stats['defect 2 or 3, multiplicities <= 6'] += 1
            c = canon_batch([L.g6()], 17)[0]
            if c in seen:
                continue
            sub = [lines[i] for i in keep]
            d6, d7 = dimD0(sub, 6), dimD0(sub, 7)
            if d6 != 0:
                stats['not critical'] += 1; continue
            seen.add(c)
            out.append(dict(parent=name, deleted=[labels[i] for i in dele], nu=nu,
                            mult=dict(sorted(Counter(len(S) for S in pts).items())),
                            blocks=[S for S in pts if len(S) >= 3], dimD0_6_7=[d6, d7]))
            print(f'  {name} minus {[labels[i] for i in dele]}: defect {nu}, multiplicities '
                  f'{dict(sorted(Counter(len(S) for S in pts).items()))}, dim D_0 in degrees 6, 7 modulo p: {d6}, {d7}', flush=True)
        print(f'  {name}: {dict(stats)}', flush=True)
    json.dump(out, open('check/known17.json', 'w'))
    print(f'{len(out)} isomorphism classes of critical lattices (defect 2: {sum(e["nu"] == 2 for e in out)}, defect 3: {sum(e["nu"] == 3 for e in out)})')


if __name__ == '__main__':
    main()


==> anc/gst1718_computation/lib/mtree.py <==
"""Marked extension search from the non-rigid minimal cores of one class.
A node is a lattice N containing the core M as its first 12 lines; the lines 12.. were added in
non-decreasing order of h_M (number of points on the core).
usage: python3 mtree.py X lo0 delta outprefix [root_index_filter]"""
import sys, time, json, itertools
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import *

CORE = (1 << 12) - 1
QUICK = [0]
quick = True

def xcross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]

def xdet3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])

def root_ok(L, delta):
    lo = 5 if delta == 5 else 4
    if max(L.h) > 11 - lo: return False
    for T in itertools.combinations(range(12), 5):
        m = 0
        for x in T: m |= 1 << x
        phi = sum(L.h[x] - 7 for x in T) - sum(1 for v in L.verts if v & ~m == 0)
        if phi > 4 - delta: return False
    for s in (11, 10):
        for T in itertools.combinations(range(12), 12 - s):
            m = 0
            for x in T: m |= 1 << x
            if L.sub_b2(m) < NEED[s]: return False
    return True

def load_roots(X, lo0, delta):
    """non-rigid realizable minimal-core candidates: (index, g6, kind)"""
    gen = {}
    try:
        for l in open(f'gscan/X{X}.jsonl'):
            r = json.loads(l); gen[r['k']] = r
    except FileNotFoundError:
        pass
    roots = []; cnt = Counter()
    for s, l in zip(open(f'census/X{X}_lo{lo0}.g6'), open(f'scan/X{X}.st')):
        k, st, cost, nc = l.split(); k = int(k)
        if st.startswith('empty'): continue
        if st == 'point' or (st == 'points' and nc == '1'): continue
        kind = 'F' if st == 'family' else ('M' + nc if st == 'points' else None)
        if st == 'cost>1':
            r = gen.get(k)
            if r is None:
                # outside the minimal-core range (some line with too many points): not needed
                cnt['skipped-not-minimal'] += 1; continue
            if r['status'] in ('E', 'R'): continue
            assert r['status'] == 'O', r
            kind = 'O' + ','.join(str(c[0]) for c in r['comps'])
        L = lat_from_g6(s.strip(), 12)
        assert L.b2 == 41 + delta
        if not root_ok(L, delta):
            cnt['root-filtered'] += 1; continue
        cnt[kind] += 1
        roots.append((k, s.strip(), kind))
    return roots, cnt

def expand(g6, n, vs, hM, delta):
    """children of the marked node (g6, n) whose added lines have h_M values vs"""
    L = lat_from_g6(g6, n)
    j = n - 12
    vlast = vs[-1] if vs else 0
    sumv = sum(vs)
    def pre(C, chosen):
        covered = 0; pts = 0
        for a in chosen:
            am = a & CORE
            c = popc(am)
            if c >= 1: pts += 1
            if c >= 2: covered |= am
        inany = 0
        for a in chosen: inany |= a & CORE
        v = pts + (12 - popc(inany))
        if v < vlast: return False
        if sumv + v * (5 - j) > 39 - delta: return False
        for H in range(12):
            if hM[H] + (0 if (covered >> H) & 1 else 1) > v: return False
        C_v[id(C)] = v
        return True
    C_v = {}
    ch = children(L, delta, hmin=max(3, vlast, max(hM)), prefilter=pre)
    out = []
    # quick exact test on a one-parameter chart of the parent: the anchors must be collinear somewhere
    lines = None
    if ch and quick:
        st, R = status_of(L)
        if st == 'F':
            lines = R['lines']
    nquick = 0
    for C, chosen in ch:
        if lines is not None and len(chosen) >= 3:
            P = []
            for a in chosen:
                xs = bits(a)
                P.append(xcross(lines[xs[0]], lines[xs[1]]))
            G = None
            for k in range(2, len(P)):
                d = xdet3(P[0], P[1], P[k])
                if d.is_zero(): continue
                G = d if G is None else G.gcd(d)
                if G.degree() <= 0: break
            if G is not None and G.degree() <= 0:
                nquick += 1
                continue
        out.append((C, C_v[id(C)]))
    QUICK[0] += nquick
    return out

def main(X, lo0, delta, pref, only=None):
    t0 = time.time()
    roots, cnt = load_roots(X, lo0, delta)
    print(f"class b2={41+delta}: roots {dict(cnt)}  ({time.time()-t0:.0f}s)", flush=True)
    if only is not None:
        roots = [r for r in roots if r[0] in only]
    log = open(pref + '.nodes.jsonl', 'w')
    final = []
    tot = Counter()
    for (k, g, kind) in roots:
        t1 = time.time()
        L0 = lat_from_g6(g, 12)
        hM = list(L0.h)
        level = [(g, [])]
        rstat = []
        for n in range(12, 17):
            nxt = {}
            st_count = Counter(); npat = 0
            for (g6, vs) in level:
                ch = expand(g6, n, vs, hM, delta)
                npat += len(ch)
                if not ch: continue
                cg = canon_batch_marked([C.g6() for C, v in ch], n + 1)
                for (C, v), c in zip(ch, cg):
                    if c in nxt: continue
                    st = status_general(C)
                    nxt[c] = (st, vs + [v], C.g6())
            level = []
            for c, (st, vs, raw) in nxt.items():
                st_count[st[0]] += 1
                if st[0] not in 'ER':
                    level.append((raw, vs))
                    log.write(json.dumps(dict(root=k, n=n + 1, g6=raw, st=st, vs=vs)) + '\n')
            rstat.append((n + 1, npat, len(nxt), dict(sorted(st_count.items()))))
            tot[(n + 1, 'open')] += len(level); tot[(n + 1, 'children')] += len(nxt)
            if not level: break
        if level and n + 1 == 17:
            for raw, vs in level: final.append((k, raw, vs))
        log.flush()
        print(f"  root {k} [{kind}] mult {L0.mult_hist()} hmax {max(hM)}: " +
              ' | '.join(f"{a}: pat {b}, distinct {c}, {d}" for a, b, c, d in rstat) + f"  ({time.time()-t1:.1f}s)", flush=True)
    json.dump(final, open(pref + '.final.json', 'w'))
    print(f"class b2={41+delta}: totals {dict(sorted(tot.items()))}; open 17-line lattices: {len(final)}  ({time.time()-t0:.0f}s)", flush=True)

if __name__ == '__main__':
    a = sys.argv
    only = set(int(x) for x in a[5].split(',')) if len(a) > 5 else None
    main(int(a[1]), int(a[2]), int(a[3]), a[4], only)


==> anc/gst1718_computation/lib/mtree2.py <==
"""Marked extension search from the non-rigid minimal cores of one class, with incremental exact
algebra on one-parameter charts.

Node: a lattice N whose first 12 lines are the core M; the lines 12.. were added in non-decreasing
order of v = h_M (number of points on the core).  Node kinds:
  'F'  R(N) is a cofinite subset of a line: chart lines[i] in Z[t]^3, excluded = roots of `badset`
  'M'  R(N) is a finite union of k >= 2 Galois orbits: chart lines[i] in Z[t]^3, orbits = `factors`
  'O'  several construction parameters (general engine, no chart)
Children are all one-line extensions through >= 2 vertices satisfying the necessary conditions
(see t17lib.children and expand below).  A child whose realization space is empty ('E') or a single
Galois orbit ('R') is terminal.

usage: python3 mtree2.py X lo0 delta outprefix [--verify] [--roots i,j,..] [--part a/b]
"""
import sys, time, json, itertools, random
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
import flint
from t17lib import *
from mtree import root_ok, load_roots

ZP = flint.fmpz_poly
CORE = (1 << 12) - 1
VERIFY = False


def xcross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def xdot(u, v):
    return u[0] * v[0] + u[1] * v[1] + u[2] * v[2]


def fkey(f):
    c = [int(x) for x in f.coeffs()]
    if c[-1] < 0: c = [-x for x in c]
    return tuple(c)


def irr_keys(polys):
    out = set()
    for f in polys:
        if f.is_zero() or f.degree() <= 0: continue
        _, fac = f.factor()
        for g, e in fac:
            if g.degree() >= 1: out.add(fkey(g))
    return out


def vpoint(lines, a):
    xs = bits(a)
    return xcross(lines[xs[0]], lines[xs[1]])


def chart_from_engine(L):
    """(kind, chart) for a lattice, from the full engines"""
    st, R = status_of(L)
    if st == 'F':
        return 'F', (R['lines'], irr_keys(R['bad']))
    if st[0] == 'M':
        return 'M', (R['lines'], list(R['comps']))
    if st in ('E', 'R'):
        return st, None
    s2 = status_general(L)
    if s2 in ('E', 'R'): return s2, None
    return 'O', s2


def child_status(kind, chart, L, chosen):
    """exact status of the child of the node (kind, chart, L) given by the anchors `chosen`"""
    lines = chart[0]
    P = [vpoint(lines, a) for a in chosen]
    ell = xcross(P[0], P[1])
    if all(c.is_zero() for c in ell):
        return 'E', None
    eqs = [xdot(ell, P[k]) for k in range(2, len(P))]
    chosen_set = set(chosen)
    if kind == 'F':
        badset = chart[1]
        G = None
        for e in eqs:
            if e.is_zero(): continue
            G = e if G is None else G.gcd(e)
            if G.degree() <= 0: return 'E', None
        newbad = [xdot(ell, vpoint(lines, q)) for q in L.verts if q not in chosen_set]
        if G is None:
            if any(b.is_zero() for b in newbad): return 'E', None
            g = ell[0].gcd(ell[1]).gcd(ell[2])
            ellp = [c // g for c in ell] if g.degree() > 0 else ell
            return 'F', (lines + [ellp], badset | irr_keys(newbad) | irr_keys([g]))
        if any(b.is_zero() for b in newbad): return 'E', None
        _, fac = G.factor()
        good = []
        for f, e in fac:
            if f.degree() <= 0: continue
            if fkey(f) in badset: continue
            if any((b % f).is_zero() for b in newbad): continue
            if all((c % f).is_zero() for c in ell): continue
            good.append(f)
        if not good: return 'E', None
        if len(good) == 1: return 'R', None
        return 'M', (lines + [ell], good)
    if kind == 'M':
        factors = chart[1]
        newbad = None
        good = []
        for f in factors:
            if all((c % f).is_zero() for c in ell): continue
            if any(not (e % f).is_zero() for e in eqs): continue
            if newbad is None:
                newbad = [xdot(ell, vpoint(lines, q)) for q in L.verts if q not in chosen_set]
            if any((b % f).is_zero() for b in newbad): continue
            good.append(f)
        if not good: return 'E', None
        if len(good) == 1: return 'R', None
        return 'M', (lines + [ell], good)
    raise RuntimeError(kind)


def expand(node, hM, delta, stats):
    """children of a node: list of (Lat C, v, kind, chart) with kind not in 'ER', before deduplication"""
    L, vs, kind, chart = node
    n = L.n
    j = n - 12
    vlast = vs[-1] if vs else 0
    sumv = sum(vs)
    C_v = {}

    def pre(C, chosen):
        covered = 0; pts = 0; inany = 0
        for a in chosen:
            am = a & CORE
            c = popc(am)
            if c >= 1: pts += 1
            if c >= 2: covered |= am
            inany |= am
        v = pts + (12 - popc(inany))
        if v < vlast: return False
        if sumv + v * (5 - j) > 39 - delta: return False
        for H in range(12):
            if hM[H] + (0 if (covered >> H) & 1 else 1) > v: return False
        C_v[id(C)] = v
        return True

    ch = children(L, delta, hmin=max(3, vlast, max(hM)), check_sizes=(), prefilter=pre)
    stats['patterns'] += len(ch)
    out = []
    for C, chosen in ch:
        if kind in 'FM':
            st, cchart = child_status(kind, chart, L, chosen)
            if VERIFY:
                ref = status_general(C)
                a = st if st != 'M' else 'M'
                assert ref[0] == a[0] or (ref[0] == 'O' and a[0] in 'FM'), (st, ref, C.blocklists())
            stats[st] += 1
            if st in 'ER': continue
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
        else:
            if not child_ok(C, n, delta): stats['subset-fail'] += 1; continue
            st, cchart = chart_from_engine(C)
            stats[st] += 1
            if cchart == 'T': stats['undecided'] += 1                 # kept as an open node of kind O
            if st in 'ER': continue
        out.append((C, vs + [C_v[id(C)]], st, cchart))
    return out


def main(X, lo0, delta, pref, only=None, part=None):
    t0 = time.time()
    roots, cnt = load_roots(X, lo0, delta)
    print(f"class b2={41+delta}: roots {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)", flush=True)
    if only is not None:
        roots = [r for r in roots if r[0] in only]
    if part is not None:
        roots = [r for i, r in enumerate(roots) if i % part[1] == part[0]]
    log = open(pref + '.nodes.jsonl', 'w')
    rlog = open(pref + '.roots.jsonl', 'w')
    final = []
    tot = Counter()
    for ir, (k, g, kindr) in enumerate(roots):
        t1 = time.time()
        L0 = lat_from_g6(g, 12)
        hM = list(L0.h)
        kind, chart = chart_from_engine(L0)
        assert kind in 'FMO', (k, kind)
        level = [(L0, [], kind, chart)]
        rstat = []
        n = 12
        while level and n < 17:
            stats = Counter()
            cand = []
            for node in level:
                cand += expand(node, hM, delta, stats)
            nxt = {}
            if cand:
                cg = canon_batch_marked([C.g6() for C, vs, st, cc in cand], n + 1)
                for item, c in zip(cand, cg):
                    if c not in nxt: nxt[c] = item
            lev2 = list(nxt.values())
            rstat.append((n + 1, dict(sorted(stats.items())), len(lev2), Counter(x[2] for x in lev2)))
            for (C, vs, st, cc) in lev2:
                log.write(json.dumps(dict(root=k, n=n + 1, g6=C.g6(), st=st, vs=vs)) + '\n')
                tot[(n + 1, st)] += 1
            level = lev2
            n += 1
        if level and n == 17:
            for (C, vs, st, cc) in level:
                final.append(dict(root=k, g6=C.g6(), vs=vs, st=st,
                                  lines=[[str(c) for c in l] for l in cc[0]] if cc else None,
                                  factors=[str(f) for f in cc[1]] if (cc and st == 'M') else None))
        dt = time.time() - t1
        rlog.write(json.dumps(dict(root=k, kind=kindr, mult=L0.mult_hist(), time=round(dt, 2),
                                   levels=[(a, b, c, dict(d)) for a, b, c, d in rstat],
                                   open17=sum(1 for x in final if x['root'] == k))) + '\n')
        rlog.flush(); log.flush()
        if dt > 20 or (ir % 50 == 0):
            print(f"  [{ir}/{len(roots)}] root {k} [{kindr}] mult {L0.mult_hist()}: " +
                  ' | '.join(f"{a}: {b} open {c} {dict(d)}" for a, b, c, d in rstat) + f"  ({dt:.1f}s, total {time.time()-t0:.0f}s)", flush=True)
    json.dump(final, open(pref + '.final.json', 'w'))
    print(f"class b2={41+delta}: open nodes by level {dict(sorted(tot.items()))}; open 17-line lattices: {len(final)}  ({time.time()-t0:.0f}s)", flush=True)


if __name__ == '__main__':
    a = sys.argv
    only = None; part = None
    rest = a[5:]
    if '--verify' in rest: VERIFY = True
    for i, x in enumerate(rest):
        if x == '--roots': only = set(int(y) for y in rest[i + 1].split(','))
        if x == '--part':
            p, q = rest[i + 1].split('/'); part = (int(p), int(q))
    main(int(a[1]), int(a[2]), int(a[3]), a[4], only, part)


==> anc/gst1718_computation/lib/newlat.py <==
"""Independent check of the 17-line lattices found in classification mode which are not among the 23 known
ones: rational coordinates, lattice, window, D_0 dimensions (linear algebra over F_p for two primes; the
dimension over Q is at most the dimension mod p), Ziegler exponents."""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import os
import sys, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from fractions import Fraction
from collections import defaultdict
from math import lcm
from t17lib import *
from arr import Arr, DA_dims

known = set()
for s in open(os.path.join(_ROOT, 'check', 'sub24.g6')):
    known.add(canon_batch([lat_from_g6(s.strip(), 17).g6()], 17)[0])
fin = []
for p in sys.argv[1:]: fin += json.load(open(p))
cg = canon_batch([r['g6'] for r in fin], 17)
seen = {}
for r, c in zip(fin, cg):
    if c in known or c in seen: continue
    seen[c] = r
out = []
for c, r in seen.items():
    f = r['factors'][0]
    if len(f) != 2:
        print("non-rational new lattice, factor", f); continue
    t = Fraction(-f[0], f[1])
    lines = []
    for l in r['lines']:
        v = [sum(Fraction(cf) * t ** k for k, cf in enumerate(c_)) for c_ in l]
        den = 1
        for x in v: den = lcm(den, x.denominator)
        v = [int(x * den) for x in v]
        from math import gcd
        g = 0
        for x in v: g = gcd(g, abs(x))
        lines.append([x // g for x in v])
    L = lat_from_g6(r['g6'], 17)
    res = []
    for p in (1000003, 1000033):
        A = Arr(lines, p)
        same = A.multipoints() == frozenset(frozenset(b) for b in L.blocklists())
        dims = DA_dims(A, 9)
        res.append((p, same, A.b2() + 16, dims[5:10] if isinstance(dims, list) else dims, A.ziegler_exponents()))
    print("mult", L.mult_hist(), "r in", (min(L.h), max(L.h)), "t =", t)
    for x in res: print("    p=%d lattice ok %s b=%d  D(A) dims (degrees 5..9) %s  Ziegler exponents %s" % x)
    print("    lines:", lines)
    out.append(dict(g6=c, lines=lines, mult=L.mult_hist()))
json.dump(out, open('classify/new_lattices_b41.json', 'w'))


==> anc/gst1718_computation/lib/poscontrol.py <==
"""Positive control: the known nearly free (critical) realizable lattices in L(17;8,8) with maximal
multiplicity <= 6 must pass every necessary condition used in the search, and the search must follow
them: for every minimal core M and every admissible order of the five other lines, each prefix must be
produced by `children` with all filters, and must not be declared empty."""
import sys, itertools, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import *
from mtree import root_ok
import mtree2

def census_index():
    idx = {}
    for X, lo0 in [(25, 4), (24, 3), (23, 3), (22, 3), (21, 3), (20, 3)]:
        st = [l.split() for l in open(f'scan/X{X}.st')]
        for k, s in enumerate(open(f'census/X{X}_lo{lo0}.g6')):
            idx[s.strip()] = (X, k, st[k][1], st[k][3])
    return idx

def relabel(L, order):
    new = {x: k for k, x in enumerate(order)}
    return Lat.from_blocklists(L.n, [[new[x] for x in bits(b)] for b in L.blocks])

MAXC = 25
MAXO = 4

def main(path):
    idx = census_index()
    gen = {}
    for X in (25, 24, 23, 22, 21, 20):
        for l in open(f'gscan/X{X}.jsonl'):
            r = json.loads(l); gen[(X, r['k'])] = r['status']
    for k, s in enumerate(open(path)):
        L = lat_from_g6(s.strip(), 17)
        mm = max(popc(b) for b in L.blocks)
        ok_window = (L.b2 == 80 and max(L.h) <= 8)
        if mm > 6:
            print(f"lattice {k}: max multiplicity {mm} (septuple branch, not part of this search)"); continue
        # sublattice conditions
        viol = 0
        for sz in (10, 11, 12, 13, 14):
            if min_sub_b2(L, sz) < NEED[sz]: viol += 1
        delta = min_sub_b2(L, 12) - 41
        cores = minimal_cores(L, delta)
        res = Counter()
        rng = __import__('random').Random(k)
        cores_s = cores if len(cores) <= MAXC else rng.sample(cores, MAXC)
        for T in cores_s:
            S = bits(T); Mlines = [x for x in range(17) if x not in S]
            M = L.delete(T)
            c = canon_batch([M.g6()], 12)[0]
            ent = idx.get(c)
            if ent is None: res['core not in census'] += 1; continue
            X, kk, st, nc = ent
            stat = 'E' if st.startswith('empty') else ('R' if (st == 'point' or (st == 'points' and nc == '1')) else st)
            if st == 'cost>1': stat = gen.get((X, kk), 'cost>1 not scanned')
            if not root_ok(M, delta): res['ROOT FILTER FAILS'] += 1; continue
            res['core status ' + stat] += 1
            if stat == 'E': continue
            # h_M of the five lines
            LM = relabel(L, Mlines + S)       # core first
            hM = list(LM.delete(sum(1 << x for x in range(12, 17))).h)
            def vM(x):
                # points of line x on the core
                pts = 0
                for v in LM.verts:
                    if (v >> x) & 1 and v & mtree2.CORE: pts += 1
                return pts
            vs_all = {x: vM(x) for x in range(12, 17)}
            good_order = False
            nord = 0
            for perm in itertools.permutations(range(12, 17)):
                vv = [vs_all[x] for x in perm]
                if vv != sorted(vv): continue
                nord += 1
                if nord > MAXO: break
                LL = relabel(LM, list(range(12)) + list(perm))
                okpath = True
                vs = []
                for n in range(12, 17):
                    N = LL.delete(sum(1 << x for x in range(n, 17)))
                    target = frozenset(LL.delete(sum(1 << x for x in range(n + 1, 17))).blocks)
                    stn = Counter()
                    node = (N, vs, 'O', None)
                    # use the combinatorial part of expand only
                    found = None
                    j = n - 12
                    vlast = vs[-1] if vs else 0
                    def pre(C, chosen, vs=vs, vlast=vlast, j=j):
                        covered = 0; pts = 0; inany = 0
                        for a in chosen:
                            am = a & mtree2.CORE; cc = popc(am)
                            if cc >= 1: pts += 1
                            if cc >= 2: covered |= am
                            inany |= am
                        v = pts + (12 - popc(inany))
                        if v < vlast: return False
                        if sum(vs) + v * (5 - j) > 39 - delta: return False
                        for H in range(12):
                            if hM[H] + (0 if (covered >> H) & 1 else 1) > v: return False
                        return True
                    ch = children(N, delta, hmin=max(3, vlast, max(hM)), check_sizes=(), prefilter=pre)
                    for C, chosen in ch:
                        if frozenset(C.blocks) == target:
                            found = C; break
                    if found is None or not child_ok(found, n, delta):
                        okpath = False; res[f'PATH LOST at {n}->{n+1}'] += 1; break
                    stc = status_general(found)
                    if stc == 'E':
                        okpath = False; res[f'PREFIX DECLARED EMPTY at {n+1}'] += 1; break
                    vs = vs + [vs_all[perm[n - 12]]]
                    if stc == 'R':
                        res[f'rigid prefix at {n+1} lines'] += 1; break
                if okpath: good_order = True
            if not good_order: res['NO GOOD ORDER'] += 1
        print(f"lattice {k}: mult {L.mult_hist()} window {ok_window} sublattice violations {viol} delta {delta} "
              f"minimal cores {len(cores)}: {dict(sorted(res.items()))}", flush=True)

if __name__ == '__main__':
    main(sys.argv[1])


==> anc/gst1718_computation/lib/poscontrol_nu.py <==
"""Positive control for defects 2 and 3 ([A], Section 11): the critical arrangements of 17 lines with defect
2 or 3 and multiplicities at most 6 obtained by deleting four lines from the extended Hesse arrangement or
from A(G(6,1,3)) (check/known17.json, written by lib/known17.py) must satisfy every necessary condition used
in the search, their minimal cores must be in the census with a status different from E, and the search
must follow them.  usage (from the top directory): python3 lib/poscontrol_nu.py"""
import sys, json, itertools, random
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import *
import gtree, classify as CL


FILES = {25: 4, 24: 3, 23: 3, 22: 4, 21: 4, 20: 4, 19: 4}
MAXC, MAXO = 12, 3


def census_index(X):
    lo = FILES[X]
    st = [l.split() for l in open(f'scan7/X{X}.st')]
    gen = {}
    try:
        for l in open(f'scan7/X{X}.gen.jsonl'):
            r = json.loads(l); gen[r['k']] = r['status']
    except FileNotFoundError:
        pass
    idx = {}
    for k, s in enumerate(open(f'census/m7_X{X}_lo{lo}.g6')):
        a = st[k]
        if a[1].startswith('empty'): stat = 'E'
        elif a[1] == 'point' or (a[1] == 'points' and a[3] == '1'): stat = 'R'
        elif a[1] == 'cost>1': stat = gen.get(int(a[0]), '?')
        else: stat = 'F/M'
        idx[s.strip()] = stat
    return idx


def relabel(L, order):
    new = {x: k for k, x in enumerate(order)}
    return Lat.from_blocklists(L.n, [[new[x] for x in bits(b)] for b in L.blocks])


def test_lattices():
    return [(e['parent'], e['nu'], e['deleted'], Lat.from_blocklists(17, e['blocks']))
            for e in json.load(open('check/known17.json'))]


def main():
    idxc = {}
    for name, nu, deleted, L in test_lattices():
        BT = gtree.setup(nu, 6)
        ok_window = (L.b2 == BT and max(L.h) <= 8 and max(popc(b) for b in L.blocks) <= 6)
        viol = sum(1 for sz in (10, 11, 12, 13, 14, 15, 16) if min_sub_b2(L, sz) < max(NEED.get(sz, 0), BT - 8 * (17 - sz)))
        delta = min_sub_b2(L, 12) - 41
        BUD = BT - 41 - delta
        rmax = min(8, BUD // 5)
        if delta == 0: rmax = min(rmax, 7)
        cores = minimal_cores(L, delta)
        X = 25 - delta
        if X not in idxc: idxc[X] = census_index(X)
        res = Counter()
        rng = random.Random(len(cores))
        for T in (cores if len(cores) <= MAXC else rng.sample(cores, MAXC)):
            S = bits(T); Ml = [x for x in range(17) if x not in S]
            M = L.delete(T)
            if max(M.h) > rmax: res['CORE HAS A LINE WITH TOO MANY POINTS'] += 1; continue
            stat = idxc[X].get(canon_batch([M.g6()], 12)[0])
            if stat is None: res['CORE NOT IN CENSUS'] += 1; continue
            res['core status ' + stat] += 1
            if stat == 'E': res['CORE DECLARED EMPTY'] += 1; continue
            LM = relabel(L, Ml + S)
            hM = list(LM.delete(sum(1 << x for x in range(12, 17))).h)
            vall = {x: sum(1 for v in LM.verts if (v >> x) & 1 and v & gtree.CORE) for x in range(12, 17)}
            if sum(vall.values()) > BUD: res['BUDGET VIOLATED'] += 1; continue
            good = False; nord = 0
            for perm in itertools.permutations(range(12, 17)):
                vv = [vall[x] for x in perm]
                if vv != sorted(vv): continue
                LL = relabel(LM, list(range(12)) + list(perm))
                # the first line must contain two vertices of the core
                if sum(1 for v in LL.verts if (v >> 12) & 1 and popc(v & gtree.CORE) >= 2) < 2: continue
                nord += 1
                if nord > MAXO: break
                okpath = True; vs = []
                for n in range(12, 17):
                    N = LL.delete(sum(1 << x for x in range(n, 17)))
                    target = frozenset(LL.delete(sum(1 << x for x in range(n + 1, 17))).blocks)
                    ch = gtree.expand((N, vs, 'O', None), hM, delta, BT, 6, Counter())
                    found = [c for c in ch if frozenset(c[0].blocks) == target]
                    if not found:
                        okpath = False; res[f'PATH LOST at {n}->{n+1}'] += 1; break
                    stc = CL.chart_from_engine(found[0][0])[0]
                    if stc == 'E':
                        okpath = False; res[f'PREFIX DECLARED EMPTY at {n+1}'] += 1; break
                    vs = found[0][1]
                    if stc == 'R':
                        res[f'rigid prefix at {n+1} lines'] += 1; break
                else:
                    res['path reaches 17 lines without a rigid prefix'] += 1
                if okpath: good = True
            if not good: res['NO GOOD ORDER'] += 1
        print(f"{name} nu={nu} mult {L.mult_hist()} window {ok_window} violations {viol} delta {delta} "
              f"minimal cores {len(cores)}: {dict(sorted(res.items()))}", flush=True)


main()


==> anc/gst1718_computation/lib/poscontrol_sym.py <==
"""Positive control for the reduction of [A], Section 14 (gtree.py --symbreak): for the critical lattices of
defect 2 and 3 with multiplicities at most 6 of check/known17.json (written by lib/known17.py), the minimal
core of largest census index must be followed by the search: every prefix is among the children produced,
passes extremal_core, and is not declared empty.  usage (from the top directory): python3 lib/poscontrol_sym.py"""
import sys, json, itertools
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import *
import gtree, classify as CL
FILES = {25: 4, 24: 3, 23: 3, 22: 4, 21: 4, 20: 4, 19: 4}


def relabel(L, order):
    new = {x: k for k, x in enumerate(order)}
    return Lat.from_blocklists(L.n, [[new[x] for x in bits(b)] for b in L.blocks])


idx = {}
for e in json.load(open('check/known17.json')):
    name = e['parent']
    L = Lat.from_blocklists(17, e['blocks'])
    nu = e['nu']; BT = gtree.setup(nu, 6)
    delta = min_sub_b2(L, 12) - 41
    X = 25 - delta
    if X not in idx:
        idx[X] = {l.strip(): k for k, l in enumerate(open(f'census/m7_X{X}_lo{FILES[X]}.g6'))}
    cores = minimal_cores(L, delta)
    cg = canon_batch([L.delete(T).g6() for T in cores], 12)
    ks = [idx[X].get(c) for c in cg]
    assert all(k is not None for k in ks), 'a minimal core is not in the census'
    kmax = max(ks)
    res = Counter()
    for T, k in zip(cores, ks):
        if k != kmax: continue
        S = bits(T); Ml = [x for x in range(17) if x not in S]
        LM = relabel(L, Ml + S)
        hM = list(LM.delete(sum(1 << x for x in range(12, 17))).h)
        vall = {x: sum(1 for v in LM.verts if (v >> x) & 1 and v & gtree.CORE) for x in range(12, 17)}
        good = False
        for perm in itertools.permutations(range(12, 17)):
            vv = [vall[x] for x in perm]
            if vv != sorted(vv): continue
            LL = relabel(LM, list(range(12)) + list(perm))
            if sum(1 for v in LL.verts if (v >> 12) & 1 and popc(v & gtree.CORE) >= 2) < 2: continue
            ok = True; vs = []
            for n in range(12, 17):
                N = LL.delete(sum(1 << x for x in range(n, 17)))
                C = LL.delete(sum(1 << x for x in range(n + 1, 17)))
                ch = gtree.expand((N, vs, 'O', None), hM, delta, BT, 6, Counter())
                found = [c for c in ch if frozenset(c[0].blocks) == frozenset(C.blocks)]
                if not found: ok = False; res['path lost'] += 1; break
                st = CL.chart_from_engine(found[0][0])[0]
                if st == 'E': ok = False; res['prefix declared empty'] += 1; break
                vs = found[0][1]
                if st == 'R': break
                if not gtree.extremal_core(found[0][0], n, delta, idx[X], kmax):
                    ok = False; res[f'PRUNED BY THE SYMMETRY BREAKING at {n+1}'] += 1; break
            if ok: good = True; break
        res['followed' if good else 'NOT FOLLOWED'] += 1
    print(f"{name} nu={nu} delta={delta}: {len(cores)} minimal cores, indices {sorted(set(ks))[:6]}{'...' if len(set(ks))>6 else ''}, largest {kmax}: {dict(res)}", flush=True)


==> anc/gst1718_computation/lib/realize.py <==
"""Enumerate all realizations over F_p of a rank-3 simple matroid (line arrangement lattice),
modulo PGL_3 (4 frame lines fixed to x, y, z, x+y+z), by backtracking.

matroid: (d, multipoints) where multipoints = list of frozensets (size>=3) of line labels;
all other triples are non-concurrent.
"""
import itertools, math, random
import numpy as np
from arr import Arr, normalize, cross

FRAME = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]


def proj_points(p):
    pts = [(1, a, b) for a in range(p) for b in range(p)] + [(0, 1, a) for a in range(p)] + [(0, 0, 1)]
    return np.array(pts, dtype=np.int64)


_PP = {}


def all_lines(p):
    if p not in _PP:
        _PP[p] = proj_points(p)
    return _PP[p]


class Matroid:
    def __init__(self, d, multipoints):
        self.d = d
        self.mps = [frozenset(s) for s in multipoints]
        self.mp_of_pair = {}
        for k, s in enumerate(self.mps):
            if len(s) < 3 or not s <= set(range(d)):
                raise ValueError("a block must have at least 3 elements, all in range(d)")
            for i, j in itertools.combinations(sorted(s), 2):
                if (i, j) in self.mp_of_pair:
                    raise ValueError("two blocks share two elements: not a linear space")
                self.mp_of_pair[(i, j)] = k

    def pair_mp(self, i, j):
        if i > j: i, j = j, i
        return self.mp_of_pair.get((i, j))

    def general_position(self, S):
        for a, b, c in itertools.combinations(S, 3):
            k = self.pair_mp(a, b)
            if k is not None and c in self.mps[k]:
                return False
        return True

    def order_cost(self, frame):
        """greedy static order after the frame; returns (cost, order, kinds)."""
        placed = list(frame)
        rest = [i for i in range(self.d) if i not in frame]
        order, kinds, cost = [], [], 0
        while rest:
            best = None
            for l in rest:
                npts = sum(1 for s in self.mps if l in s and len(s.intersection(placed)) >= 2)
                key = -min(npts, 2)
                if best is None or key < best[0]:
                    best = (key, l, npts)
            _, l, npts = best
            kind = 'det' if npts >= 2 else ('pencil' if npts == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed.append(l); rest.remove(l)
        return cost, order, kinds

    def best_frame(self, max_frames=4000):
        best = None
        cnt = 0
        for F in itertools.combinations(range(self.d), 4):
            if not self.general_position(F):
                continue
            cnt += 1
            c, order, kinds = self.order_cost(F)
            if best is None or c < best[0]:
                best = (c, F, order, kinds)
            if cnt >= max_frames:
                break
        return best


def realizations(M, p, limit=None, frame_info=None):
    """yield label-ordered lists of line vectors realizing M exactly over F_p (frame fixed)."""
    if frame_info is None:
        frame_info = M.best_frame()
    cost, F, order, kinds = frame_info
    d = M.d
    lines = [None] * d
    for k, l in enumerate(F):
        lines[l] = FRAME[k]
    # partial points: dict point -> set(lines)
    pts = {}
    placed = list(F)
    for a, b in itertools.combinations(F, 2):
        q = normalize(cross(lines[a], lines[b], p), p)
        pts.setdefault(q, set()).update((a, b))
    ALL = all_lines(p)
    count = [0]

    def rec(level, pts, placed):
        if limit is not None and count[0] >= limit:
            return
        if level == len(order):
            count[0] += 1
            yield list(lines)
            return
        l = order[level]
        # required points: partial points whose line set lies in a multipoint containing l
        req, forb = [], []
        for q, T in pts.items():
            a, b = sorted(T)[:2]
            k = M.pair_mp(a, b)
            if k is not None and l in M.mps[k] and T <= M.mps[k]:
                req.append(q)
            else:
                forb.append(q)
        # candidate lines
        if len(req) >= 2:
            v = normalize(cross(req[0], req[1], p), p)
            if v is None:
                return
            cands = np.array([v], dtype=np.int64)
        elif len(req) == 1:
            q = np.array(req[0], dtype=np.int64)
            cands = ALL[(ALL @ q) % p == 0]
        else:
            cands = ALL
        ok = np.ones(len(cands), dtype=bool)
        if req:
            R = np.array(req, dtype=np.int64)
            ok &= ((cands @ R.T) % p == 0).all(axis=1)
        if forb:
            Fq = np.array(forb, dtype=np.int64)
            ok &= ~((cands @ Fq.T) % p == 0).any(axis=1)
        # distinct from placed lines
        PL = np.array([lines[i] for i in placed], dtype=np.int64)
        # a candidate equal to a placed line passes through all its points -> already excluded
        # unless that line has no forbidden point; check explicitly
        eq = (np.cross(cands, PL[:, None, :]) % p == 0).all(axis=2).any(axis=0) if len(PL) else np.zeros(len(cands), bool)
        ok &= ~eq
        for v in cands[ok]:
            v = tuple(int(x) for x in v)
            lines[l] = v
            new = {q: set(T) for q, T in pts.items()}
            for i in placed:
                q = normalize(cross(v, lines[i], p), p)
                new.setdefault(q, set()).update((i, l))
            yield from rec(level + 1, new, placed + [l])
            lines[l] = None
            if limit is not None and count[0] >= limit:
                return

    yield from rec(0, pts, placed)


def matroid_of(arr):
    return Matroid(arr.d, [sorted(s) for s in arr.multipoints()])


def analyze(M, p, limit=None, verbose=False):
    """return list of (lines, free, ziegler exps) for all F_p-realizations."""
    fi = M.best_frame()
    out = []
    for L in realizations(M, p, limit=limit, frame_info=fi):
        A = Arr(L, p)
        assert A.multipoints() == frozenset(M.mps), "lattice mismatch"
        free, e, ce = A.is_free()
        out.append((L, free, e))
    return out, fi


==> anc/gst1718_computation/lib/scan1.py <==
"""scan with the cost<=1 engine; writes one status line per class: idx status cost ncomps"""
import sys, time
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from g6util import blocks_checked
from realize import Matroid
from exact import realization_space, Degenerate
def main(path, out):
    stat = Counter(); t0 = time.time()
    with open(out, 'w') as fo:
        for k, s in enumerate(open(path)):
            s = s.strip()
            if not s: continue
            M = Matroid(12, blocks_checked(s, 12))
            nc = 0
            try:
                R = realization_space(M); st = R['status']; cost = R['cost']
                if st == 'points': nc = len(R['comps'])
                if st == 'family' and cost == 0: st = 'point'; nc = 1
            except Degenerate:
                st, cost = 'empty-degenerate', -1
            stat[(st, min(cost, 9), nc)] += 1
            fo.write(f"{k} {st} {cost} {nc}\n")
    print(path, f"{time.time()-t0:.1f}s")
    for k, v in sorted(stat.items(), key=lambda kv: (kv[0][1], kv[0][0])): print("   ", k, v)
if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/gst1718_computation/lib/stats_nu.py <==
"""sizes and statuses of the classes of cores used for defects 1, 2, 3 (multiplicities <= 6)"""
import sys, json
sys.path.insert(0, __file__.rsplit('/', 1)[0])
from collections import Counter
from t17lib import *
FILES = {25: 4, 24: 3, 23: 3, 22: 4, 21: 4, 20: 4, 19: 4}
for X in (25, 24, 23, 22, 21, 20, 19):
    gen = {}
    try:
        for l in open(f'scan7/X{X}.gen.jsonl'):
            r = json.loads(l); gen[r['k']] = r['status']
    except FileNotFoundError: pass
    cnt = {7: Counter(), 8: Counter()}
    for s, l in zip(open(f'census/m7_X{X}_lo{FILES[X]}.g6'), open(f'scan7/X{X}.st')):
        k, st, cost, nc = l.split(); k = int(k)
        L = lat_from_g6(s.strip(), 12)
        if any(popc(b) > 6 for b in L.blocks): continue
        if st.startswith('empty'): kind = 'E'
        elif st == 'point' or (st == 'points' and nc == '1'): kind = 'R'
        elif st == 'family': kind = 'F'
        elif st == 'points': kind = 'M'
        else:
            g = gen.get(k, '?')
            kind = g if g in ('E', 'R') else 'O'
        for rm in (7, 8):
            if max(L.h) <= rm: cnt[rm][kind] += 1; cnt[rm]['all'] += 1
    print(f"b={66-X}: r<=7 {dict(sorted(cnt[7].items()))}   r<=8 {dict(sorted(cnt[8].items())) if FILES[X]==3 else '(not generated)'}", flush=True)


==> anc/gst1718_computation/lib/t17lib.py <==
"""Lattice-level tools for the twelve-line-core route to Terao's conjecture for 17 lines.

A lattice of n lines is a simple rank-3 matroid on {0..n-1}: a list of blocks (bitmasks, size >= 3),
two blocks sharing at most one element.  Pairs in no block are double points.  For a line H,
h(H) = number of vertices on H, and b2 = sum over vertices of (m - 1).

Window (critical member of a hypothetical Terao counterpair on 17 lines, max multiplicity <= 6):
    b2 = 80, h <= 8, m <= 6.
Necessary conditions for every sublattice with s lines of a lattice having a critical realization
(mdr = 7) in the window (Lemma "deletion degree"):   b2 >= NEED[s].
"""
import itertools, subprocess, sys
from collections import Counter

NEED = {10: 27, 11: 34, 12: 41, 13: 48, 14: 56, 15: 64, 16: 72, 17: 80}


def popc(x):
    return bin(x).count('1')


def bits(m):
    out = []
    i = 0
    while m:
        if m & 1: out.append(i)
        m >>= 1; i += 1
    return out


class Lat:
    __slots__ = ('n', 'blocks', 'verts', 'h', 'b2', 'dbl')

    def __init__(self, n, blocks):
        self.n = n
        self.blocks = sorted(blocks)
        cov = [0] * n
        for b in self.blocks:
            for x in bits(b):
                if cov[x] & b:
                    raise ValueError("two blocks share two elements")
                cov[x] |= b & ~(1 << x)
        dbl = []
        for i in range(n):
            for j in range(i + 1, n):
                if not (cov[i] >> j) & 1:
                    dbl.append((1 << i) | (1 << j))
        self.dbl = dbl
        self.verts = self.blocks + dbl
        h = [0] * n
        for v in self.verts:
            for x in bits(v): h[x] += 1
        self.h = h
        self.b2 = sum(popc(v) - 1 for v in self.verts)

    @staticmethod
    def from_blocklists(n, bl):
        return Lat(n, [sum(1 << x for x in b) for b in bl])

    def blocklists(self):
        return [bits(b) for b in self.blocks]

    def mult_hist(self):
        return dict(sorted(Counter(popc(v) for v in self.verts).items()))

    def sub_b2(self, T):
        """b2 of the sublattice obtained by deleting the lines in the mask T"""
        s = self.b2
        for x in bits(T): s -= self.h[x]
        for v in self.verts:
            if v & ~T == 0: s += 1
        return s

    def delete(self, T):
        """sublattice after deleting the lines of mask T (relabelled 0..)"""
        keep = [x for x in range(self.n) if not (T >> x) & 1]
        new = {x: k for k, x in enumerate(keep)}
        bl = []
        for b in self.blocks:
            r = [new[x] for x in bits(b & ~T)]
            if len(r) >= 3: bl.append(r)
        return Lat.from_blocklists(len(keep), bl)

    def g6(self):
        """graph6 of the point-block incidence graph, points (lines of the arrangement) first"""
        n = self.n + len(self.blocks)
        val = 0
        nb = 0
        for j in range(1, n):
            if j < self.n:
                field = 0
            else:
                m = self.blocks[j - self.n]
                f = 0
                for i in range(self.n):
                    f = (f << 1) | ((m >> i) & 1)
                field = f << (j - self.n)
            val = (val << j) | field
            nb += j
        pad = (-nb) % 6
        val <<= pad
        nch = (nb + pad) // 6
        return chr(63 + n) + ''.join(chr(63 + ((val >> (6 * (nch - 1 - k))) & 63)) for k in range(nch))


def lat_from_g6(s, d):
    from g6util import blocks_checked
    return Lat.from_blocklists(d, blocks_checked(s, d))


def labelg(g6list, part):
    """canonical forms of a list of graph6 strings via nauty-labelg with the colour partition `part`.
    Stops (RuntimeError) if labelg fails, or if its output is not one graph6 string, on the same number of
    vertices, for each input: a failure is never turned into a canonical key."""
    if not g6list:
        return []
    p = subprocess.run(['nauty-labelg', '-q', '-f' + part], input='\n'.join(g6list) + '\n',
                       capture_output=True, text=True)
    if p.returncode != 0:
        raise RuntimeError(f"labelg exit status {p.returncode}: {p.stderr[:200]}")
    out = p.stdout.split()
    if len(out) != len(g6list):
        raise RuntimeError(f"labelg returned {len(out)} lines for {len(g6list)} inputs: {p.stderr[:200]}")
    for a, b in zip(g6list, out):
        if len(b) != len(a) or b[0] != a[0] or any(not 63 <= ord(c) <= 126 for c in b):
            raise RuntimeError(f"labelg returned {b!r} for {a!r}")
    return out


def canon_batch(g6list, d):
    """canonical forms (points first) of a list of graph6 strings, via nauty-labelg"""
    return labelg(g6list, 'a' * d)


# ------------------------------------------------------------------------------------------
def min_sub_b2(L, s):
    """minimum of b2 over the sublattices with s lines"""
    k = L.n - s
    best = None
    for T in itertools.combinations(range(L.n), k):
        m = 0
        for x in T: m |= 1 << x
        v = L.sub_b2(m)
        if best is None or v < best: best = v
    return best


def minimal_cores(L, delta):
    """masks T (deleted lines) such that L minus T is a 12-line sublattice with b2 = 41 + delta"""
    out = []
    for T in itertools.combinations(range(L.n), L.n - 12):
        m = 0
        for x in T: m |= 1 << x
        if L.sub_b2(m) == 41 + delta: out.append(m)
    return out


def hstar(L, delta):
    """max over the minimal cores D of L (12 lines, b2 = 41+delta) of max_H h_D(H).  Every line added
    later has at least this many points at the time it is added (minimality of the core)."""
    best = 0
    for m in minimal_cores(L, delta):
        hd = list(L.h)
        # h in the sublattice: a vertex survives on H if at least one other line of it survives
        for v in L.verts:
            r = v & ~m
            if popc(r) < 2:
                for x in bits(r): hd[x] -= 1
        mx = max(hd[x] for x in range(L.n) if not (m >> x) & 1)
        if mx > best: best = mx
    return best


def child_ok(C, new, delta, sizes=(12, 13, 14, 11, 10)):
    """necessary conditions on the sublattices of C containing the new line `new`"""
    n = C.n
    others = [x for x in range(n) if x != new]
    # complete vertices: doubles and blocks; precompute per-pair double indicator
    for s in sizes:
        k = n - s
        if k < 0: continue
        need = 41 + delta if s == 12 else NEED[s]
        if k == 0:
            if C.b2 < need: return False
            continue
        base = C.b2 - need
        hh = C.h
        verts = C.verts
        for T in itertools.combinations(others, k):
            sh = 0
            m = 0
            for x in T:
                sh += hh[x]; m |= 1 << x
            if sh <= base: continue          # f >= 0 cannot hurt
            f = 0
            nm = ~m
            for v in verts:
                if v & nm == 0: f += 1
            if sh - f > base: return False
    return True


def children(L, delta, hmin=3, check_sizes=(12, 13, 14, 11, 10), prefilter=None):
    """all one-line extensions C = L + (new line through >= 2 vertices of L) satisfying the necessary
    conditions.  Returns a list of Lat (new line has label L.n)."""
    n = L.n
    n1 = n + 1
    r = 17 - n1
    lo = max(NEED[n1] - L.b2, hmin, 2)
    hi = min(8, 80 - L.b2 - r * hmin)
    if n1 == 17:
        lo = max(lo, 80 - L.b2); hi = min(hi, 80 - L.b2)
    if lo > hi:
        return []
    wlo, whi = n - hi, n - lo
    full8 = 0
    for x in range(n):
        if L.h[x] == 8: full8 |= 1 << x
    V = [v for v in L.verts if popc(v) <= 5]
    V.sort(key=lambda v: (-popc(v), v))
    wt = [popc(v) - 1 for v in V]
    nv = len(V)
    # suffix: maximal weight obtainable from index i on is unbounded in practice; use simple DFS
    out = []
    newbit = 1 << n

    def rec(i, used, w, chosen):
        if w >= wlo and len(chosen) >= 2 and (full8 & ~used) == 0:
            bl = []
            cm = 0
            for v in chosen: cm |= v
            for b in L.blocks:
                if b in chosen: bl.append(b | newbit)
                else: bl.append(b)
            for v in chosen:
                if popc(v) == 2: bl.append(v | newbit)
            out.append((Lat(n1, bl), tuple(chosen)))
        if w >= whi: return
        for j in range(i, nv):
            v = V[j]
            if v & used: continue
            if w + wt[j] > whi: continue
            rec(j + 1, used | v, w + wt[j], chosen + [v])

    rec(0, 0, 0, [])
    res = []
    for C, chosen in out:
        if max(C.h) > 8: continue
        if prefilter is not None and not prefilter(C, chosen): continue
        if check_sizes and not child_ok(C, n, delta, check_sizes): continue
        res.append((C, chosen))
    return res


# ------------------------------------------------------------------------------------------
def status_of(L):
    """exact status of the realization space with the cost <= 1 engine:
       'E' empty, 'R' one Galois orbit, 'F' one-parameter family, 'M<k>' k >= 2 Galois orbits,
       'U<cost>' construction of cost >= 2 (not decided here)."""
    from realize import Matroid
    from exact import realization_space, Degenerate
    M = Matroid(L.n, L.blocklists())
    try:
        R = realization_space(M)
    except Degenerate:
        return 'E', None
    st, cost = R['status'], R['cost']
    if st == 'cost>1': return f'U{cost}', R
    if st.startswith('empty'): return 'E', R
    if st == 'family':
        return ('R' if cost == 0 else 'F'), R
    if st == 'points':
        k = len(R['comps'])
        return ('R' if k == 1 else f'M{k}'), R
    raise RuntimeError(st)


def canon_batch_marked(g6list, n):
    """canonical forms keeping three colour classes: core lines 0..11, added lines 12..n-1, blocks"""
    return labelg(g6list, 'a' * 12 + 'b' * (n - 12))


def status_general(L, timeout=120):
    """status with the fast engine, and with the general engine when the construction cost is >= 2"""
    st, R = status_of(L)
    if st[0] != 'U':
        return st
    from geneng import realization_components
    s2, info = realization_components(L.n, L.blocks, timeout=timeout)
    if s2 in ('E', 'R'): return s2
    if s2 == 'T': return 'T'
    comps = info['comps']
    return 'O' + ','.join(str(c[0]) for c in comps)


==> anc/gst1718_computation/lib/table_nu.py <==
"""Table of the search for defects 2 and 3, from the per-root records gtree/nu*_b*.roots.jsonl
(a class may be split into several runs); the number of roots is read from the header of a log."""
import sys, glob, re, ast, json
from collections import Counter
SIZES = {(2, 41): 767, (2, 42): 3650, (2, 43): 14226, (2, 44): 40142, (2, 45): 88669, (2, 46): 143699,
         (3, 42): 4025, (3, 43): 14226, (3, 44): 40142, (3, 45): 88669, (3, 46): 143699, (3, 47): 155619,
         (4, 43): 18569, (4, 44): 40142, (4, 45): 88669, (4, 46): 143699, (4, 47): 155619}
SYM = set()
rows = []; incomplete = []; patterns = Counter()
for (nu, cls), size in sorted(SIZES.items()):
    nroots = None
    for f in glob.glob(f'logs/g2_nu{nu}_b{cls}*.log') + glob.glob(f'logs/g2s_nu{nu}_b{cls}*.log'):
        m = re.search(r'roots (\{.*?\})', open(f).read(200000))
        if m:
            c = ast.literal_eval(m.group(1))
            nroots = sum(v for k, v in c.items() if k not in ('R-terminal', 'sub-fail'))
    seen = {}
    fs = sorted(glob.glob(f'gtree/nu{nu}_b{cls}*.roots.jsonl'))
    fsym = sorted(glob.glob(f'gtree/sym_nu{nu}_b{cls}*.roots.jsonl'))
    if fsym: SYM.add((nu, cls))
    for f in fs + fsym:
        for l in open(f):
            r = json.loads(l)
            if r['root'] in seen: print('% duplicate root', nu, cls, r['root'], file=sys.stderr)
            seen[r['root']] = r
    op = Counter(); rg = Counter(); o17 = 0
    for r in seen.values():
        o17 += r['open17']
        for n, stats, nopen, kinds, nterm in r['levels']:
            op[n] += nopen; rg[n] += nterm; patterns[nu] += stats.get('patterns', 0)
    status = 'done' if (nroots is not None and len(seen) == nroots) else 'running'
    if status != 'done': incomplete.append((nu, cls, len(seen), nroots))
    rows.append((nu, cls, size, nroots, op, rg, o17, status))
f = lambda x: f"{x:,}".replace(',', r'\,') if x is not None else '?'
print(r'''\begin{center}\small\upshape
\begin{tabular}{ccrrrrrrc}\toprule
$\nu$&$b(M)$&$|\mathcal K^\nu_\delta|$&roots&open on $13$ lines&on $14$&on $15$&on $16$&on $17$\\\midrule''')
NUS = [int(x) for x in sys.argv[1:]] or [2, 3]
for nu in NUS:
    for (n, cls, size, nroots, op, rg, o17, status) in rows:
        if n != nu: continue
        print(f"{nu}&{cls}{'$^*$' if (nu, cls) in SYM else ''}&{f(size)}&{f(nroots)}&{f(op[13])}&{f(op[14])}&{f(op[15])}&{f(op[16])}&{o17}\\\\" + ('' if status == 'done' else '  % INCOMPLETE'))
    print(r'\midrule' if nu != NUS[-1] else r'\bottomrule')
print(r'''\end{tabular}
\end{center}''')
print('% incomplete (nu, class, roots done, roots):', incomplete)
print('% rigid nodes by level:', {(r[0], r[1]): dict(sorted(r[5].items())) for r in rows})
print('% patterns examined:', dict(patterns))


==> anc/gst1718_computation/logs/analyze17.log <==
marked 17-line nodes: 113
distinct lattices: 16
  nodes  20 mult {2: 23, 3: 15, 4: 3, 5: 2, 6: 2} r in [6,8] known #None freeness nonfree field [-3, 2] roots [1, 6, 12, 16, 38, 42]
  nodes  18 mult {2: 23, 3: 10, 4: 8, 5: 2, 6: 1} r in [5,8] known #None freeness nonfree field [0, 1] roots [4, 12, 23, 38, 42, 55]
  nodes  17 mult {2: 26, 3: 8, 4: 6, 5: 5} r in [6,8] known #3 freeness nonfree field [1, -1, 1] roots [5, 53, 146]
  nodes  11 mult {2: 20, 3: 18, 4: 2, 5: 2, 6: 2} r in [5,8] known #None freeness nonfree field [0, 1] roots [0, 6, 16, 98, 124, 149]
  nodes   9 mult {2: 26, 3: 8, 4: 6, 5: 5} r in [6,8] known #None freeness nonfree field [0, 1] roots [4, 23, 38, 42, 75, 98]
  nodes   8 mult {2: 27, 3: 5, 4: 9, 5: 4} r in [6,8] known #0 freeness nonfree field [1, -1, 1] roots [5, 53, 146]
  nodes   7 mult {2: 24, 3: 8, 4: 8, 5: 4} r in [5,8] known #8 freeness nonfree field [1, -1, 1] roots [5, 53, 146]
  nodes   5 mult {2: 27, 3: 5, 4: 9, 5: 4} r in [6,8] known #1 freeness nonfree field [1, -1, 1] roots [5, 53, 146]
  nodes   3 mult {2: 25, 3: 11, 4: 3, 5: 6} r in [7,8] known #11 freeness nonfree field [1, -1, 1] roots [5, 53, 146]
  nodes   3 mult {2: 24, 3: 8, 4: 8, 5: 4} r in [6,8] known #7 freeness nonfree field [3, -3, 1] roots [53, 146]
  nodes   3 mult {2: 25, 3: 5, 4: 11, 5: 3} r in [6,8] known #2 freeness nonfree field [3, -3, 1] roots [53, 146]
  nodes   3 mult {2: 24, 3: 8, 4: 8, 5: 4} r in [4,8] known #12 freeness nonfree field [3, -3, 1] roots [53, 228, 406]
  nodes   2 mult {2: 24, 3: 8, 4: 8, 5: 4} r in [6,8] known #10 freeness nonfree field [3, -3, 1] roots [53, 146]
  nodes   2 mult {2: 22, 3: 8, 4: 10, 5: 3} r in [6,8] known #14 freeness nonfree field [1, 1, 1] roots [406]
  nodes   1 mult {2: 23, 3: 5, 4: 13, 5: 2} r in [6,8] known #9 freeness nonfree field [1, 1, 1] roots [406]
  nodes   1 mult {2: 23, 3: 5, 4: 13, 5: 2} r in [5,8] known #13 freeness nonfree field [1, 1, 1] roots [406]
known lattices found: [0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14]
verdicts: Counter({'nonfree': 16})


==> anc/gst1718_computation/logs/b41.log <==
class b2=41: roots {'F': 5, 'O1': 2, 'O3': 1}  (0s)
  [0/8] root 0 [O3] mult {2: 21, 3: 5, 6: 2}: 13: {'E': 225, 'F': 120, 'O': 40, 'R': 144, 'patterns': 529} open 2 {'O': 1, 'F': 1} | 14: {'E': 2006, 'F': 2, 'R': 93, 'patterns': 2161, 'subset-fail': 60} open 2 {'F': 2} | 15: {'E': 1723, 'F': 2, 'R': 13, 'patterns': 1738} open 1 {'F': 1} | 16: {'E': 886, 'patterns': 886} open 0 {}  (4.6s, total 5s)
class b2=41: open nodes by level {(13, 'F'): 5, (13, 'O'): 2, (14, 'F'): 13, (15, 'F'): 4}; open 17-line lattices: 0  (9s)


==> anc/gst1718_computation/logs/b42.log <==
class b2=42: roots {'F': 41, 'O1': 8, 'O2': 8, 'O4': 1, 'skipped-not-minimal': 18}  (0s)
  [0/58] root 0 [O4] mult {2: 24, 3: 4, 6: 2}: 13: {'E': 68, 'F': 216, 'O': 148, 'patterns': 432} open 13 {'O': 6, 'F': 7} | 14: {'E': 4827, 'F': 4, 'R': 360, 'patterns': 5846, 'subset-fail': 656} open 2 {'F': 2} | 15: {'E': 1745, 'R': 24, 'patterns': 1769} open 0 {}  (10.3s, total 10s)
  [11/58] root 12 [O2] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'E': 200, 'F': 13, 'O': 3, 'R': 92, 'patterns': 308} open 16 {'O': 3, 'F': 13} | 14: {'E': 7334, 'F': 72, 'O': 4, 'R': 419, 'patterns': 8258, 'subset-fail': 433} open 36 {'F': 34, 'O': 2} | 15: {'E': 51888, 'F': 19, 'O': 3, 'R': 550, 'patterns': 53375, 'subset-fail': 915} open 22 {'F': 19, 'O': 3} | 16: {'patterns': 0} open 0 {}  (23.4s, total 70s)
  [50/58] root 238 [O2] mult {2: 17, 3: 8, 5: 1, 6: 1}: 13: {'E': 128, 'F': 16, 'R': 16, 'patterns': 160} open 1 {'F': 1} | 14: {'E': 284, 'F': 1, 'R': 10, 'patterns': 295} open 1 {'F': 1} | 15: {'E': 898, 'R': 32, 'patterns': 930} open 0 {}  (0.8s, total 102s)
class b2=42: open nodes by level {(13, 'F'): 122, (13, 'O'): 18, (14, 'F'): 151, (14, 'O'): 4, (15, 'F'): 47, (15, 'O'): 5}; open 17-line lattices: 0  (103s)


==> anc/gst1718_computation/logs/b43_p0.log <==
class b2=43: roots {'F': 278, 'O1': 34, 'O2': 50, 'O3': 5, 'root-filtered': 214, 'skipped-not-minimal': 177}  (1s)
  [0/184] root 1 [O3] mult {2: 24, 3: 1, 4: 4, 6: 1}: 13: {'E': 48, 'F': 8, 'O': 16, 'R': 156, 'patterns': 228} open 3 {'O': 2, 'F': 1} | 14: {'E': 892, 'F': 8, 'O': 11, 'R': 43, 'patterns': 1108, 'subset-fail': 154} open 11 {'O': 6, 'F': 5} | 15: {'E': 3219, 'R': 24, 'patterns': 3950, 'subset-fail': 707} open 0 {}  (9.2s, total 10s)
  [2/184] root 6 [O3] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'E': 38, 'F': 52, 'O': 11, 'R': 113, 'patterns': 214} open 63 {'O': 11, 'F': 52} | 14: {'E': 16948, 'F': 7, 'O': 18, 'R': 641, 'patterns': 18552, 'subset-fail': 939} open 12 {'F': 3, 'O': 9} | 15: {'E': 2967, 'R': 7, 'patterns': 4313, 'subset-fail': 1339} open 0 {}  (26.2s, total 38s)
  [50/184] root 192 [F] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'E': 122, 'F': 1, 'R': 10, 'patterns': 133} open 1 {'F': 1} | 14: {'E': 305, 'R': 10, 'patterns': 315} open 0 {}  (0.3s, total 84s)
  [100/184] root 674 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 113, 'R': 24, 'patterns': 137} open 0 {}  (0.1s, total 102s)
  [150/184] root 1625 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 79, 'R': 11, 'patterns': 90} open 0 {}  (0.0s, total 115s)
class b2=43: open nodes by level {(13, 'F'): 329, (13, 'O'): 28, (14, 'F'): 74, (14, 'O'): 19, (15, 'F'): 1}; open 17-line lattices: 0  (121s)


==> anc/gst1718_computation/logs/b43_p1.log <==
class b2=43: roots {'F': 278, 'O1': 34, 'O2': 50, 'O3': 5, 'root-filtered': 214, 'skipped-not-minimal': 177}  (1s)
  [0/183] root 3 [O2] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'E': 255, 'F': 21, 'O': 8, 'R': 55, 'patterns': 339} open 29 {'O': 8, 'F': 21} | 14: {'E': 13319, 'F': 138, 'O': 22, 'R': 662, 'patterns': 15816, 'subset-fail': 1713} open 61 {'F': 50, 'O': 11} | 15: {'E': 24208, 'F': 2, 'R': 241, 'patterns': 27249, 'subset-fail': 2800} open 0 {}  (27.7s, total 29s)
  [3/183] root 13 [O3] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'E': 28, 'F': 68, 'O': 13, 'R': 184, 'patterns': 293} open 42 {'O': 8, 'F': 34} | 14: {'E': 14410, 'F': 22, 'O': 26, 'R': 808, 'patterns': 16493, 'subset-fail': 1228} open 21 {'O': 12, 'F': 9} | 15: {'E': 6042, 'R': 11, 'patterns': 8437, 'subset-fail': 2384} open 0 {}  (24.8s, total 72s)
  [50/183] root 193 [F] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'E': 207, 'F': 4, 'R': 25, 'patterns': 236} open 4 {'F': 4} | 14: {'E': 1875, 'F': 10, 'R': 105, 'patterns': 1990, 'subset-fail': 6} open 2 {'F': 2} | 15: {'E': 781, 'R': 4, 'patterns': 785} open 0 {}  (1.3s, total 155s)
  [100/183] root 675 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 119, 'R': 21, 'patterns': 140} open 0 {}  (0.1s, total 178s)
  [150/183] root 1631 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 77, 'R': 13, 'patterns': 90} open 0 {}  (0.0s, total 195s)
class b2=43: open nodes by level {(13, 'F'): 379, (13, 'O'): 53, (14, 'F'): 190, (14, 'O'): 42}; open 17-line lattices: 0  (203s)


==> anc/gst1718_computation/logs/b44_p0.log <==
class b2=44: roots {'F': 866, 'O0,0': 1, 'O1': 84, 'O2': 97, 'O3': 10, 'O4': 1, 'root-filtered': 1865, 'skipped-not-minimal': 1415}  (3s)
  [0/530] root 0 [O4] mult {2: 27, 4: 4, 6: 1}: 13: {'F': 120, 'patterns': 120} open 4 {'F': 4} | 14: {'E': 510, 'R': 4, 'patterns': 514} open 0 {}  (1.1s, total 5s)
  [50/530] root 504 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 130, 'F': 1, 'R': 12, 'patterns': 143} open 1 {'F': 1} | 14: {'E': 325, 'R': 10, 'patterns': 335} open 0 {}  (0.3s, total 78s)
  [100/530] root 822 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 130, 'R': 7, 'patterns': 137} open 0 {}  (0.1s, total 90s)
  [150/530] root 1208 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 95, 'R': 13, 'patterns': 108} open 0 {}  (0.1s, total 107s)
  [200/530] root 2364 [O1] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 140, 'R': 20, 'patterns': 160} open 0 {}  (0.3s, total 121s)
  [250/530] root 2950 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 97, 'R': 6, 'patterns': 103} open 0 {}  (0.1s, total 133s)
  [300/530] root 3233 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 100, 'R': 5, 'patterns': 105} open 0 {}  (0.1s, total 140s)
  [350/530] root 3571 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 95, 'R': 3, 'patterns': 98} open 0 {}  (0.1s, total 147s)
  [400/530] root 3835 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 7, 'patterns': 106} open 0 {}  (0.1s, total 155s)
  [450/530] root 9498 [F] mult {2: 17, 3: 7, 4: 3, 5: 1}: 13: {'E': 124, 'F': 2, 'R': 16, 'patterns': 142} open 2 {'F': 2} | 14: {'E': 512, 'F': 2, 'R': 33, 'patterns': 547, 'subset-fail': 2} open 0 {}  (0.3s, total 165s)
  [500/530] root 14182 [O1] mult {2: 18, 3: 9, 4: 1, 6: 1}: 13: {'E': 64, 'R': 9, 'patterns': 73} open 0 {}  (0.3s, total 174s)
class b2=44: open nodes by level {(13, 'F'): 337, (13, 'O'): 45, (14, 'F'): 51, (14, 'O'): 4}; open 17-line lattices: 0  (179s)


==> anc/gst1718_computation/logs/b44_p1.log <==
class b2=44: roots {'F': 866, 'O0,0': 1, 'O1': 84, 'O2': 97, 'O3': 10, 'O4': 1, 'root-filtered': 1865, 'skipped-not-minimal': 1415}  (3s)
  [0/529] root 5 [O3] mult {2: 25, 3: 1, 4: 3, 5: 2}: 13: {'E': 70, 'F': 26, 'O': 13, 'R': 240, 'patterns': 349} open 12 {'O': 5, 'F': 7} | 14: {'E': 4633, 'F': 35, 'O': 7, 'R': 378, 'patterns': 6047, 'subset-fail': 1000} open 12 {'O': 2, 'F': 10} | 15: {'E': 4202, 'F': 1, 'R': 27, 'patterns': 4628, 'subset-fail': 399} open 0 {}  (10.6s, total 14s)
  [50/529] root 505 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 89, 'R': 7, 'patterns': 96} open 0 {}  (0.1s, total 86s)
  [100/529] root 827 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 160, 'F': 1, 'R': 15, 'patterns': 176} open 1 {'F': 1} | 14: {'E': 409, 'R': 15, 'patterns': 424} open 0 {}  (0.3s, total 98s)
  [150/529] root 1209 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 97, 'R': 9, 'patterns': 106} open 0 {}  (0.1s, total 111s)
  [200/529] root 2365 [O1] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 145, 'R': 16, 'patterns': 161} open 0 {}  (0.4s, total 122s)
  [250/529] root 2951 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 64, 'F': 1, 'R': 6, 'patterns': 71} open 1 {'F': 1} | 14: {'E': 144, 'R': 6, 'patterns': 150} open 0 {}  (0.2s, total 135s)
  [300/529] root 3234 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 94, 'R': 8, 'patterns': 102} open 0 {}  (0.1s, total 145s)
  [350/529] root 3573 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 100, 'R': 3, 'patterns': 103} open 0 {}  (0.1s, total 150s)
  [400/529] root 3836 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {}  (0.1s, total 155s)
  [450/529] root 9499 [F] mult {2: 17, 3: 7, 4: 3, 5: 1}: 13: {'E': 79, 'F': 1, 'R': 14, 'patterns': 94} open 1 {'F': 1} | 14: {'E': 173, 'R': 14, 'patterns': 187} open 0 {}  (0.2s, total 162s)
  [500/529] root 14219 [F] mult {2: 17, 3: 7, 4: 3, 5: 1}: 13: {'E': 71, 'F': 1, 'R': 18, 'patterns': 90} open 1 {'F': 1} | 14: {'E': 188, 'R': 16, 'patterns': 204} open 0 {}  (0.2s, total 170s)
class b2=44: open nodes by level {(13, 'F'): 334, (13, 'O'): 55, (14, 'F'): 48, (14, 'O'): 5}; open 17-line lattices: 0  (172s)


==> anc/gst1718_computation/logs/b45_p0.log <==
class b2=45: roots {'F': 2257, 'O1': 331, 'O2': 173, 'O3': 6, 'O4': 2, 'root-filtered': 10205, 'skipped-not-minimal': 6988}  (9s)
  [0/1385] root 14 [O4] mult {2: 27, 3: 3, 5: 3}: 13: {'O': 78, 'patterns': 78} open 4 {'O': 4} | 14: {'E': 310, 'patterns': 310} open 0 {}  (5.6s, total 15s)
  [50/1385] root 1058 [F] mult {2: 21, 3: 3, 4: 6}: 13: {'E': 156, 'R': 10, 'patterns': 166} open 0 {}  (0.1s, total 53s)
  [100/1385] root 1774 [O2] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'E': 92, 'F': 2, 'O': 2, 'R': 36, 'patterns': 132} open 4 {'O': 2, 'F': 2} | 14: {'E': 499, 'R': 7, 'patterns': 671, 'subset-fail': 165} open 0 {}  (0.9s, total 70s)
  [150/1385] root 2632 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 76, 'R': 2, 'patterns': 78} open 0 {}  (0.0s, total 91s)
  [200/1385] root 2914 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 121, 'O': 1, 'R': 5, 'patterns': 127} open 1 {'O': 1} | 14: {'E': 76, 'patterns': 97, 'subset-fail': 21} open 0 {}  (0.8s, total 99s)
  [250/1385] root 3819 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 84, 'R': 4, 'patterns': 88} open 0 {}  (0.0s, total 104s)
  [300/1385] root 4392 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 9, 'patterns': 135} open 0 {}  (0.1s, total 109s)
  [350/1385] root 4721 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 123, 'R': 10, 'patterns': 133} open 0 {}  (0.1s, total 114s)
  [400/1385] root 5542 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 91, 'R': 2, 'patterns': 93} open 0 {}  (0.0s, total 118s)
  [450/1385] root 5966 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 49, 'R': 2, 'patterns': 51} open 0 {}  (0.0s, total 125s)
  [500/1385] root 6372 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 88, 'R': 4, 'patterns': 92} open 0 {}  (0.0s, total 129s)
  [550/1385] root 6681 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 121, 'R': 12, 'patterns': 133} open 0 {}  (0.0s, total 134s)
  [600/1385] root 7212 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 113, 'R': 8, 'patterns': 121} open 0 {}  (0.0s, total 140s)
  [650/1385] root 7646 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 81, 'R': 4, 'patterns': 85} open 0 {}  (0.0s, total 147s)
  [700/1385] root 8374 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 2, 'patterns': 87} open 0 {}  (0.0s, total 152s)
  [750/1385] root 9193 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 130, 'R': 7, 'patterns': 137} open 0 {}  (0.0s, total 154s)
  [800/1385] root 9758 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 4, 'patterns': 89} open 0 {}  (0.0s, total 157s)
  [850/1385] root 11451 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 73, 'R': 3, 'patterns': 76} open 0 {}  (0.0s, total 161s)
  [900/1385] root 12443 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 172, 'F': 1, 'R': 17, 'patterns': 190} open 1 {'F': 1} | 14: {'E': 203, 'R': 5, 'patterns': 208} open 0 {}  (0.7s, total 168s)
  [950/1385] root 13570 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 125, 'R': 9, 'patterns': 134} open 0 {}  (0.2s, total 172s)
  [1000/1385] root 14538 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 44, 'R': 2, 'patterns': 46} open 0 {}  (0.0s, total 180s)
  [1050/1385] root 15325 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 84, 'R': 4, 'patterns': 88} open 0 {}  (0.0s, total 185s)
  [1100/1385] root 16218 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 90, 'R': 3, 'patterns': 93} open 0 {}  (0.0s, total 189s)
  [1150/1385] root 21378 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 118, 'R': 8, 'patterns': 126} open 0 {}  (0.0s, total 192s)
  [1200/1385] root 26862 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 113, 'R': 15, 'patterns': 128} open 0 {}  (0.0s, total 195s)
  [1250/1385] root 36070 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 49, 'R': 4, 'patterns': 53} open 0 {}  (0.0s, total 201s)
  [1300/1385] root 46896 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 76, 'R': 6, 'patterns': 82} open 0 {}  (0.0s, total 204s)
  [1350/1385] root 70507 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 47, 'R': 4, 'patterns': 51} open 0 {}  (0.0s, total 206s)
class b2=45: open nodes by level {(13, 'F'): 244, (13, 'O'): 110, (14, 'F'): 3, (14, 'O'): 7, (15, 'O'): 3}; open 17-line lattices: 0  (215s)


==> anc/gst1718_computation/logs/b45_p1.log <==
class b2=45: roots {'F': 2257, 'O1': 331, 'O2': 173, 'O3': 6, 'O4': 2, 'root-filtered': 10205, 'skipped-not-minimal': 6988}  (9s)
  [0/1384] root 17 [O3] mult {2: 26, 4: 5, 5: 1}: 13: {'E': 78, 'O': 3, 'R': 120, 'patterns': 201} open 1 {'O': 1} | 14: {'E': 84, 'R': 2, 'patterns': 208, 'subset-fail': 122} open 0 {}  (0.6s, total 10s)
  [50/1384] root 1059 [F] mult {2: 21, 3: 3, 4: 6}: 13: {'E': 164, 'R': 14, 'patterns': 178} open 0 {}  (0.1s, total 28s)
  [100/1384] root 1789 [O2] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'E': 84, 'O': 2, 'R': 82, 'patterns': 168} open 2 {'O': 2} | 14: {'E': 114, 'R': 16, 'patterns': 388, 'subset-fail': 258} open 0 {}  (1.4s, total 48s)
  [150/1384] root 2634 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 117, 'R': 10, 'patterns': 127} open 0 {}  (0.0s, total 63s)
  [200/1384] root 2918 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {}  (0.0s, total 66s)
  [250/1384] root 3826 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 104, 'R': 12, 'patterns': 116} open 0 {}  (0.0s, total 71s)
  [300/1384] root 4393 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 135, 'R': 4, 'patterns': 139} open 0 {}  (0.0s, total 77s)
  [350/1384] root 4722 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 88, 'R': 3, 'patterns': 91} open 0 {}  (0.0s, total 80s)
  [400/1384] root 5543 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 94, 'R': 4, 'patterns': 98} open 0 {}  (0.1s, total 86s)
  [450/1384] root 5967 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 86, 'R': 3, 'patterns': 89} open 0 {}  (0.0s, total 91s)
  [500/1384] root 6373 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 124, 'R': 11, 'patterns': 135} open 0 {}  (0.1s, total 94s)
  [550/1384] root 6683 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 127, 'F': 1, 'R': 8, 'patterns': 136} open 1 {'F': 1} | 14: {'E': 110, 'R': 5, 'patterns': 115} open 0 {}  (0.1s, total 98s)
  [600/1384] root 7226 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 6, 'patterns': 132} open 0 {}  (0.0s, total 104s)
  [650/1384] root 7647 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 177, 'O': 1, 'R': 17, 'patterns': 195} open 1 {'O': 1} | 14: {'E': 114, 'patterns': 299, 'subset-fail': 185} open 0 {}  (0.6s, total 110s)
  [700/1384] root 8377 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 59, 'R': 1, 'patterns': 60} open 0 {}  (0.0s, total 114s)
  [750/1384] root 9198 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 118, 'F': 1, 'R': 2, 'patterns': 121} open 1 {'F': 1} | 14: {'E': 171, 'R': 1, 'patterns': 172} open 0 {}  (0.1s, total 118s)
  [800/1384] root 9760 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 125, 'R': 7, 'patterns': 132} open 0 {}  (0.2s, total 122s)
  [850/1384] root 11455 [O1] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 132, 'R': 4, 'patterns': 136} open 0 {}  (0.2s, total 128s)
  [900/1384] root 12444 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 176, 'F': 1, 'R': 10, 'patterns': 187} open 1 {'F': 1} | 14: {'E': 262, 'R': 2, 'patterns': 264} open 0 {}  (0.2s, total 137s)
  [950/1384] root 13574 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 131, 'F': 1, 'R': 6, 'patterns': 138} open 1 {'F': 1} | 14: {'E': 232, 'R': 1, 'patterns': 233} open 0 {}  (0.1s, total 142s)
  [1000/1384] root 14539 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 127, 'R': 6, 'patterns': 133} open 0 {}  (0.1s, total 151s)
  [1050/1384] root 15327 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 76, 'R': 1, 'patterns': 77} open 0 {}  (0.1s, total 155s)
  [1100/1384] root 16219 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 92, 'R': 2, 'patterns': 94} open 0 {}  (0.0s, total 159s)
  [1150/1384] root 21413 [F] mult {2: 18, 3: 6, 4: 5}: 13: {'E': 33, 'R': 5, 'patterns': 38} open 0 {}  (0.0s, total 165s)
  [1200/1384] root 27096 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 254, 'R': 8, 'patterns': 262} open 0 {}  (0.1s, total 169s)
  [1250/1384] root 36071 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 51, 'R': 2, 'patterns': 53} open 0 {}  (0.0s, total 178s)
  [1300/1384] root 47429 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 97, 'R': 13, 'patterns': 110} open 0 {}  (0.0s, total 180s)
  [1350/1384] root 70565 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 47, 'R': 3, 'patterns': 50} open 0 {}  (0.0s, total 182s)
class b2=45: open nodes by level {(13, 'F'): 224, (13, 'O'): 97, (14, 'F'): 5, (14, 'O'): 10, (15, 'O'): 4}; open 17-line lattices: 0  (190s)


==> anc/gst1718_computation/logs/census.log <==
X=25 lo=4 heavy=67 classes=767 completion mode: configs=67 nodes=718808 solutions=14327
X=24 lo=3 heavy=74 classes=4025 completion mode: configs=74 nodes=5853247 solutions=127774
X=23 lo=3 heavy=75 classes=18569 completion mode: configs=75 nodes=27258556 solutions=760956
X=22 lo=3 heavy=76 classes=68427 completion mode: configs=76 nodes=110585574 solutions=3076182
X=21 lo=3 heavy=74 classes=211826 completion mode: configs=74 nodes=351706000 solutions=9850605
X=20 lo=3 heavy=70 classes=540173 completion mode: configs=70 nodes=966026207 solutions=30584847


==> anc/gst1718_computation/logs/census7.log <==
mmax=7 X=25 lo=4 heavy=74 classes=788
mmax=7 X=24 lo=3 heavy=80 classes=4059
mmax=7 X=23 lo=3 heavy=81 classes=18600
mmax=7 X=22 lo=4 heavy=78 classes=40142
mmax=7 X=21 lo=4 heavy=70 classes=88669
mmax=7 X=20 lo=4 heavy=65 classes=143699
mmax=7 X=19 lo=4 heavy=45 classes=155619


==> anc/gst1718_computation/logs/classify_b41.log <==
class b2=41: roots {'F': 5, 'O': 3, 'R': 41}  (0s)
  [0/49] root 0 [O] mult {2: 21, 3: 5, 6: 2}: 13: {'E': 225, 'F': 120, 'O': 40, 'R': 144, 'patterns': 529} open 4 {'O': 1, 'F': 1, 'R': 2} | 14: {'E': 3412, 'F': 2, 'R': 101, 'patterns': 3575, 'subset-fail': 60} open 44 {'R': 42, 'F': 2} | 15: {'E': 34615, 'F': 2, 'R': 82, 'patterns': 34699} open 39 {'R': 38, 'F': 1} | 16: {'E': 23129, 'R': 29, 'patterns': 23158} open 12 {'R': 12} | 17: {'E': 3380, 'R': 3, 'patterns': 3383} open 1 {'R': 1}  (12.8s, total 13s)
  [2/49] root 3 [F] mult {2: 17, 3: 6, 4: 1, 5: 1, 6: 1}: 13: {'E': 275, 'F': 4, 'R': 24, 'patterns': 303} open 15 {'F': 2, 'R': 13} | 14: {'E': 10702, 'F': 6, 'R': 224, 'patterns': 10932} open 185 {'F': 5, 'R': 180} | 15: {'E': 126654, 'F': 3, 'R': 253, 'patterns': 126910} open 151 {'F': 2, 'R': 149} | 16: {'E': 75007, 'R': 54, 'patterns': 75061} open 24 {'R': 24} | 17: {'E': 5632, 'patterns': 5632} open 0 {}  (29.5s, total 57s)
  [5/49] root 6 [F] mult {2: 17, 3: 6, 4: 1, 5: 1, 6: 1}: 13: {'E': 270, 'F': 2, 'R': 32, 'patterns': 304} open 9 {'F': 1, 'R': 8} | 14: {'E': 5712, 'F': 4, 'R': 166, 'patterns': 5882} open 117 {'F': 4, 'R': 113} | 15: {'E': 70069, 'R': 364, 'patterns': 70433} open 190 {'R': 190} | 16: {'E': 87927, 'R': 136, 'patterns': 88063} open 56 {'R': 56} | 17: {'E': 15408, 'R': 20, 'patterns': 15428} open 6 {'R': 6}  (26.7s, total 106s)
class b2=41: open nodes by level {(13, 'F'): 5, (13, 'O'): 2, (13, 'R'): 179, (14, 'F'): 13, (14, 'R'): 1993, (15, 'F'): 4, (15, 'R'): 2787, (16, 'R'): 804, (17, 'R'): 113}; open 17-line lattices: 113  (312s)


==> anc/gst1718_computation/logs/crosscheck.log <==
X=25: compared 756: {('E', 'E'): 710, ('F', 'F'): 5, ('R', 'R'): 41}; disagreements 0  (2s)
X=24: compared 3617: {('E', 'E'): 3351, ('F', 'F'): 41, ('R', 'R'): 225}; disagreements 0  (13s)
X=23: compared 14080: {('E', 'E'): 12647, ('F', 'F'): 278, ('R', 'R'): 1155}; disagreements 0  (78s)
X=22: compared 39865: {('E', 'E'): 34577, ('F', 'F'): 866, ('R', 'R'): 4422}; disagreements 0  (334s)
X=21: compared 87842: {('E', 'E'): 73551, ('F', 'F'): 2257, ('R', 'R'): 12034}; disagreements 0  (987s)


==> anc/gst1718_computation/logs/crosscheck7.log <==
X=24 r8: compared 357: {('E', 'E'): 349, ('R', 'R'): 8}; disagreements 0  (1s)
X=23 r8: compared 4166: {('E', 'E'): 3514, ('F', 'F'): 214, ('R', 'R'): 438}; disagreements 0  (14s)
X=20 r7: compared 140058: {('E', 'E'): 114645, ('F', 'F'): 3221, ('R', 'R'): 22192}; disagreements 0  (1823s)
X=19 r7: compared 137878: {('E', 'E'): 107599, ('F', 'F'): 1839, ('M', 'M'): 4, ('R', 'R'): 28436}; disagreements 0  (2152s)


==> anc/gst1718_computation/logs/crosscheck_nu.log <==
defect 2: roots compared 58, identical (open, rigid) counts on every level: 58, different: 0, not yet in the main logs: 0
defect 3: roots compared 48, identical (open, rigid) counts on every level: 48, different: 0, not yet in the main logs: 0


==> anc/gst1718_computation/logs/fpchildren.log <==
E children tested 4000: (lines, primes with a realization): {('skipped', 13): 84, ('skipped', 14): 50, ('skipped', 15): 13, (13, 0): 1537, (14, 0): 1595, (15, 0): 855, (16, 0): 13}  (1964s)


==> anc/gst1718_computation/logs/fpscan.log <==
X=25 part 0/1: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 8, ('E', 0): 710, ('O', 'skipped-cost>1'): 3, ('O', 3): 5, ('R', 1): 20, ('R', 3): 21}  (138s)
X=24 part 0/1: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 21, ('E', 0): 3346, ('O', 'skipped-cost>1'): 18, ('O', 3): 40, ('R', 1): 99, ('R', 3): 126}  (255s)
X=23 part 0/1: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 86, ('E', 0): 12617, ('O', 'skipped-cost>1'): 109, ('O', 3): 258, ('R', 'skipped-cost>1'): 6, ('R', 0): 13, ('R', 1): 584, ('R', 2): 5, ('R', 3): 548}  (1732s)
X=22 part 0/4: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 74, ('E', 0): 8572, ('O', 'skipped-cost>1'): 79, ('O', 3): 201, ('R', 'skipped-cost>1'): 22, ('R', 0): 38, ('R', 1): 529, ('R', 2): 16, ('R', 3): 488}  (1783s)
X=21 part 0/8: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 230, ('E', 0): 9061, ('O', 'skipped-cost>1'): 142, ('O', 3): 188, ('R', 'skipped-cost>1'): 87, ('R', 0): 106, ('R', 1): 605, ('R', 2): 63, ('R', 3): 568}  (3372s)


==> anc/gst1718_computation/logs/fpscan7.log <==
census/m7_X24_lo3.g6 r8: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 15, ('E', 0): 349, ('O', 'skipped-cost>1'): 3, ('R', 1): 8}  (65s)
census/m7_X20_lo4.g6 part 0/40: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 297, ('E', 0): 2610, ('O', 'skipped-cost>1'): 77, ('O', 3): 45, ('R', 'skipped-cost>1'): 119, ('R', 0): 53, ('R', 1): 168, ('R', 2): 69, ('R', 3): 155}  (1501s)
census/m7_X19_lo4.g6 part 0/40: (status, number of primes among (101, 103, 107) with a realization): {('E', 'skipped-cost>1'): 1205, ('E', 0): 1675, ('O', 'skipped-cost>1'): 145, ('O', 3): 8, ('R', 'skipped-cost>1'): 379, ('R', 0): 60, ('R', 1): 181, ('R', 2): 100, ('R', 3): 138}  (862s)


==> anc/gst1718_computation/logs/g2_nu1_b41.log <==
nu=1 b(M)=41 mult<=6: roots {'F': 5, 'O': 3, 'R-terminal': 41}  (0s)
  [0/8] root 5 [O] mult {2: 21, 3: 5, 6: 2}: 13: {'eng-E': 6, 'eng-F': 1, 'eng-O': 1, 'eng-R': 2, 'patterns': 529, 'to-engine': 529} open 2 {'O': 1, 'F': 1} term 2 | 14: {'E': 1030, 'F': 2, 'R': 51, 'eng-E': 182, 'eng-R': 10, 'patterns': 2161, 'subset-fail': 60, 'to-engine': 1018} open 2 {'F': 2} term 37 | 15: {'E': 1723, 'F': 2, 'R': 13, 'patterns': 1738} open 1 {'F': 1} term 8 | 16: {'E': 886, 'patterns': 886} open 0 {} term 0  (2.4s, total 2s)
nu=1 b(M)=41: nodes by level {(13, 'F'): 5, (13, 'O'): 2, (13, 'R-terminal'): 37, (14, 'F'): 13, (14, 'R-terminal'): 201, (15, 'F'): 4, (15, 'R-terminal'): 71, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (7s)


==> anc/gst1718_computation/logs/g2_nu1_b42.log <==
nu=1 b(M)=42 mult<=6: roots {'F': 41, 'O': 17, 'R-terminal': 225}  (0s)
  [0/58] root 3 [O] mult {2: 24, 3: 4, 6: 2}: 13: {'eng-E': 5, 'eng-F': 7, 'eng-O': 6, 'patterns': 432, 'to-engine': 432} open 13 {'O': 6, 'F': 7} term 0 | 14: {'E': 2408, 'F': 1, 'R': 33, 'eng-E': 1106, 'eng-F': 2, 'eng-R': 91, 'patterns': 5846, 'subset-fail': 674, 'to-engine': 2749} open 2 {'F': 2} term 103 | 15: {'E': 1745, 'R': 24, 'patterns': 1769, 'subset-fail': 5} open 0 {} term 11  (5.3s, total 5s)
nu=1 b(M)=42: nodes by level {(13, 'F'): 122, (13, 'O'): 18, (13, 'R-terminal'): 1010, (14, 'F'): 151, (14, 'O'): 4, (14, 'R-terminal'): 1986, (15, 'F'): 47, (15, 'O'): 5, (15, 'R-terminal'): 1263, (16, 'R-terminal'): 1}; open 17-line lattices: 0  (95s)


==> anc/gst1718_computation/logs/g2_nu1_b43.log <==
nu=1 b(M)=43 mult<=6: roots {'F': 278, 'O': 89, 'R-terminal': 1156}  (0s)
  [0/367] root 3 [O] mult {2: 24, 3: 1, 4: 4, 6: 1}: 13: {'eng-E': 7, 'eng-F': 1, 'eng-O': 2, 'eng-R': 20, 'patterns': 228, 'to-engine': 228} open 3 {'O': 2, 'F': 1} term 20 | 14: {'E': 296, 'R': 10, 'eng-E': 594, 'eng-F': 5, 'eng-O': 6, 'eng-R': 15, 'patterns': 1108, 'subset-fail': 154, 'to-engine': 648} open 11 {'O': 6, 'F': 5} term 25 | 15: {'E': 1924, 'R': 23, 'eng-E': 1106, 'patterns': 3950, 'subset-fail': 727, 'to-engine': 1296} open 0 {} term 1  (7.4s, total 8s)
  [100/367] root 212 [F] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'E': 122, 'F': 1, 'R': 10, 'patterns': 133} open 1 {'F': 1} term 5 | 14: {'E': 305, 'R': 10, 'patterns': 315, 'subset-fail': 2} open 0 {} term 4  (0.2s, total 236s)
  [200/367] root 705 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 113, 'R': 24, 'patterns': 137} open 0 {} term 24  (0.1s, total 279s)
  [300/367] root 1656 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 79, 'R': 11, 'patterns': 90} open 0 {} term 11  (0.0s, total 307s)
nu=1 b(M)=43: nodes by level {(13, 'F'): 708, (13, 'O'): 81, (13, 'R-terminal'): 5871, (14, 'F'): 264, (14, 'O'): 61, (14, 'R-terminal'): 5925, (15, 'F'): 1, (15, 'R-terminal'): 89, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (319s)


==> anc/gst1718_computation/logs/g2_nu1_b44.log <==
nu=1 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/1059] root 0 [O] mult {2: 27, 4: 4, 6: 1}: 13: {'eng-F': 4, 'patterns': 120, 'to-engine': 120} open 4 {'F': 4} term 0 | 14: {'E': 510, 'R': 4, 'patterns': 514} open 0 {} term 3  (0.9s, total 2s)
  [100/1059] root 105 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 130, 'F': 1, 'R': 12, 'patterns': 143} open 1 {'F': 1} term 12 | 14: {'E': 325, 'R': 10, 'patterns': 335, 'subset-fail': 5} open 0 {} term 5  (0.4s, total 126s)
  [200/1059] root 214 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 130, 'R': 7, 'patterns': 137} open 0 {} term 7  (0.1s, total 145s)
  [300/1059] root 328 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 95, 'R': 13, 'patterns': 108} open 0 {} term 13  (0.1s, total 170s)
  [400/1059] root 794 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 140, 'eng-R': 20, 'patterns': 160, 'to-engine': 160} open 0 {} term 20  (0.3s, total 192s)
  [500/1059] root 1026 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 97, 'R': 6, 'patterns': 103} open 0 {} term 6  (0.1s, total 218s)
  [600/1059] root 1135 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 100, 'R': 5, 'patterns': 105} open 0 {} term 5  (0.1s, total 232s)
  [700/1059] root 1240 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 95, 'R': 3, 'patterns': 98} open 0 {} term 3  (0.1s, total 245s)
  [800/1059] root 1343 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 7, 'patterns': 106} open 0 {} term 7  (0.1s, total 258s)
  [900/1059] root 4227 [F] mult {2: 17, 3: 7, 4: 3, 5: 1}: 13: {'E': 124, 'F': 2, 'R': 16, 'patterns': 142} open 2 {'F': 2} term 16 | 14: {'E': 512, 'F': 2, 'R': 33, 'patterns': 547, 'subset-fail': 19} open 0 {} term 16  (0.3s, total 273s)
  [1000/1059] root 5772 [O] mult {2: 18, 3: 9, 4: 1, 6: 1}: 13: {'eng-E': 34, 'eng-R': 5, 'patterns': 73, 'to-engine': 73} open 0 {} term 5  (0.1s, total 287s)
nu=1 b(M)=44: nodes by level {(13, 'F'): 671, (13, 'O'): 100, (13, 'R-terminal'): 11123, (14, 'F'): 99, (14, 'O'): 9, (14, 'R-terminal'): 3496, (15, 'R-terminal'): 21}; open 17-line lattices: 0  (293s)


==> anc/gst1718_computation/logs/g2_nu1_b45.log <==
nu=1 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (5s)
  [0/2769] root 0 [O] mult {2: 27, 3: 3, 5: 3}: 13: {'eng-O': 4, 'patterns': 78, 'to-engine': 78} open 4 {'O': 4} term 0 | 14: {'eng-E': 93, 'patterns': 310, 'to-engine': 310} open 0 {} term 0  (0.8s, total 5s)
  [100/2769] root 109 [F] mult {2: 21, 3: 3, 4: 6}: 13: {'E': 156, 'R': 10, 'patterns': 166} open 0 {} term 5  (0.0s, total 43s)
  [200/2769] root 214 [O] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'eng-E': 92, 'eng-F': 2, 'eng-O': 2, 'eng-R': 36, 'patterns': 132, 'to-engine': 132} open 4 {'O': 2, 'F': 2} term 36 | 14: {'E': 329, 'R': 5, 'eng-E': 170, 'eng-R': 1, 'patterns': 671, 'subset-fail': 169, 'to-engine': 172} open 0 {} term 2  (0.9s, total 68s)
  [300/2769] root 319 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 76, 'R': 2, 'patterns': 78} open 0 {} term 2  (0.0s, total 94s)
  [400/2769] root 444 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 62, 'eng-O': 1, 'eng-R': 3, 'patterns': 127, 'to-engine': 127} open 1 {'O': 1} term 3 | 14: {'eng-E': 39, 'patterns': 97, 'subset-fail': 21, 'to-engine': 76} open 0 {} term 0  (0.5s, total 103s)
  [500/2769] root 555 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 84, 'R': 4, 'patterns': 88} open 0 {} term 4  (0.0s, total 112s)
  [600/2769] root 661 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 9, 'patterns': 135} open 0 {} term 9  (0.0s, total 123s)
  [700/2769] root 764 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 123, 'R': 10, 'patterns': 133} open 0 {} term 10  (0.1s, total 130s)
  [800/2769] root 874 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 91, 'R': 2, 'patterns': 93} open 0 {} term 2  (0.0s, total 139s)
  [900/2769] root 993 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 49, 'R': 2, 'patterns': 51} open 0 {} term 2  (0.0s, total 148s)
  [1000/2769] root 1102 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 88, 'R': 4, 'patterns': 92} open 0 {} term 4  (0.0s, total 154s)
  [1100/2769] root 1207 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 121, 'R': 12, 'patterns': 133} open 0 {} term 12  (0.0s, total 162s)
  [1200/2769] root 1311 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 113, 'R': 8, 'patterns': 121} open 0 {} term 8  (0.0s, total 171s)
  [1300/2769] root 1412 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 81, 'R': 4, 'patterns': 85} open 0 {} term 4  (0.0s, total 184s)
  [1400/2769] root 1518 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 2, 'patterns': 87} open 0 {} term 2  (0.0s, total 195s)
  [1500/2769] root 1623 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 130, 'R': 7, 'patterns': 137} open 0 {} term 7  (0.0s, total 200s)
  [1600/2769] root 1735 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 4, 'patterns': 89} open 0 {} term 4  (0.0s, total 208s)
  [1700/2769] root 1849 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 73, 'R': 3, 'patterns': 76} open 0 {} term 3  (0.0s, total 218s)
  [1800/2769] root 1960 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 172, 'eng-F': 1, 'eng-R': 17, 'patterns': 190, 'to-engine': 190} open 1 {'F': 1} term 17 | 14: {'E': 203, 'R': 5, 'patterns': 208, 'subset-fail': 4} open 0 {} term 1  (0.6s, total 231s)
  [1900/2769] root 2072 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 125, 'eng-R': 9, 'patterns': 134, 'to-engine': 134} open 0 {} term 9  (0.3s, total 240s)
  [2000/2769] root 2184 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 44, 'R': 2, 'patterns': 46} open 0 {} term 2  (0.0s, total 255s)
  [2100/2769] root 2293 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 84, 'R': 4, 'patterns': 88} open 0 {} term 4  (0.1s, total 264s)
  [2200/2769] root 2404 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 90, 'R': 3, 'patterns': 93} open 0 {} term 3  (0.0s, total 271s)
  [2300/2769] root 4036 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 118, 'R': 8, 'patterns': 126} open 0 {} term 8  (0.0s, total 277s)
  [2400/2769] root 5801 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 113, 'R': 15, 'patterns': 128} open 0 {} term 15  (0.0s, total 285s)
  [2500/2769] root 7808 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 49, 'R': 4, 'patterns': 53} open 0 {} term 2  (0.0s, total 299s)
  [2600/2769] root 11798 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 76, 'R': 6, 'patterns': 82} open 0 {} term 6  (0.0s, total 305s)
  [2700/2769] root 17545 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 47, 'R': 4, 'patterns': 51} open 0 {} term 4  (0.0s, total 309s)
nu=1 b(M)=45: nodes by level {(13, 'F'): 468, (13, 'O'): 207, (13, 'R-terminal'): 19494, (14, 'F'): 8, (14, 'O'): 17, (14, 'R-terminal'): 387, (15, 'O'): 7, (15, 'R-terminal'): 60, (16, 'R-terminal'): 16}; open 17-line lattices: 0  (321s)


==> anc/gst1718_computation/logs/g2_nu2_b41.log <==
nu=2 b(M)=41 mult<=6: roots {'F': 5, 'O': 3, 'R-terminal': 41}  (0s)
  [0/8] root 5 [O] mult {2: 21, 3: 5, 6: 2}: 13: {'eng-E': 3, 'eng-F': 3, 'eng-O': 6, 'patterns': 795, 'to-engine': 795} open 9 {'O': 6, 'F': 3} term 0 | 14: {'E': 2045, 'F': 4, 'R': 174, 'eng-E': 919, 'eng-F': 30, 'eng-O': 14, 'eng-R': 139, 'patterns': 8489, 'to-engine': 6266} open 48 {'F': 34, 'O': 14} term 226 | 15: {'E': 30833, 'F': 16, 'R': 600, 'eng-E': 3988, 'eng-O': 2, 'eng-R': 52, 'patterns': 45027, 'subset-fail': 3, 'to-engine': 13575} open 15 {'F': 13, 'O': 2} term 273 | 16: {'E': 9861, 'R': 75, 'eng-E': 644, 'eng-R': 2, 'patterns': 11648, 'to-engine': 1712} open 0 {} term 43  (45.8s, total 46s)
nu=2 b(M)=41: nodes by level {(13, 'F'): 18, (13, 'O'): 10, (13, 'R-terminal'): 150, (14, 'F'): 94, (14, 'O'): 19, (14, 'R-terminal'): 668, (15, 'F'): 34, (15, 'O'): 4, (15, 'R-terminal'): 686, (16, 'R-terminal'): 74}; open 17-line lattices: 0  (83s)


==> anc/gst1718_computation/logs/g2_nu2_b42.log <==
nu=2 b(M)=42 mult<=6: roots {'F': 41, 'O': 17, 'R-terminal': 225}  (0s)
  [0/58] root 3 [O] mult {2: 24, 3: 4, 6: 2}: 13: {'eng-E': 5, 'eng-F': 7, 'eng-O': 6, 'patterns': 432, 'to-engine': 432} open 13 {'O': 6, 'F': 7} term 0 | 14: {'E': 5434, 'F': 7, 'R': 373, 'eng-E': 2665, 'eng-F': 98, 'eng-O': 13, 'eng-R': 832, 'patterns': 14119, 'subset-fail': 1430, 'to-engine': 6934} open 114 {'F': 101, 'O': 13} term 1046 | 15: {'E': 114897, 'F': 46, 'R': 883, 'eng-E': 13044, 'eng-F': 3, 'eng-O': 4, 'eng-R': 118, 'patterns': 135572, 'subset-fail': 3566, 'to-engine': 16442} open 34 {'F': 30, 'O': 4} term 562 | 16: {'E': 26837, 'R': 40, 'eng-E': 2067, 'eng-R': 3, 'patterns': 30388, 'subset-fail': 1186, 'to-engine': 2337} open 0 {} term 25  (88.4s, total 89s)
  [8/58] root 17 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 191, 'eng-F': 17, 'eng-O': 3, 'eng-R': 97, 'patterns': 308, 'to-engine': 308} open 20 {'O': 3, 'F': 17} term 97 | 14: {'E': 17644, 'F': 110, 'R': 1052, 'eng-E': 2716, 'eng-F': 39, 'eng-O': 11, 'eng-R': 697, 'patterns': 22908, 'subset-fail': 864, 'to-engine': 3498} open 140 {'F': 129, 'O': 11} term 1458 | 15: {'E': 153094, 'F': 57, 'R': 1168, 'eng-E': 13087, 'eng-O': 4, 'eng-R': 116, 'patterns': 170532, 'subset-fail': 3268, 'to-engine': 13277} open 31 {'F': 27, 'O': 4} term 856 | 16: {'E': 24173, 'R': 30, 'eng-E': 3324, 'eng-R': 4, 'patterns': 28464, 'subset-fail': 939, 'to-engine': 3333} open 0 {} term 23  (87.0s, total 206s)
  [11/58] root 27 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 200, 'eng-F': 13, 'eng-O': 3, 'eng-R': 92, 'patterns': 308, 'to-engine': 308} open 16 {'O': 3, 'F': 13} term 92 | 14: {'E': 13504, 'F': 84, 'R': 739, 'eng-E': 2495, 'eng-F': 71, 'eng-O': 16, 'eng-R': 934, 'patterns': 18437, 'subset-fail': 715, 'to-engine': 3549} open 160 {'F': 144, 'O': 16} term 1503 | 15: {'E': 156105, 'F': 43, 'R': 1608, 'eng-E': 17718, 'eng-F': 18, 'eng-O': 8, 'eng-R': 301, 'patterns': 179909, 'subset-fail': 4229, 'to-engine': 18313} open 57 {'F': 49, 'O': 8} term 1382 | 16: {'E': 45630, 'R': 91, 'eng-E': 4747, 'eng-R': 10, 'patterns': 52904, 'subset-fail': 2454, 'to-engine': 4757} open 0 {} term 62  (121.6s, total 366s)
nu=2 b(M)=42: nodes by level {(13, 'F'): 119, (13, 'O'): 18, (13, 'R-terminal'): 1009, (14, 'F'): 744, (14, 'O'): 47, (14, 'R-terminal'): 8230, (15, 'F'): 163, (15, 'O'): 18, (15, 'R-terminal'): 5365, (16, 'R-terminal'): 175}; open 17-line lattices: 0  (429s)


==> anc/gst1718_computation/logs/g2_nu2_b43.log <==
nu=2 b(M)=43 mult<=6: roots {'F': 278, 'O': 89, 'R-terminal': 1156}  (1s)
  [0/367] root 3 [O] mult {2: 24, 3: 1, 4: 4, 6: 1}: 13: {'eng-E': 7, 'eng-F': 1, 'eng-O': 2, 'eng-R': 20, 'patterns': 228, 'to-engine': 228} open 3 {'O': 2, 'F': 1} term 20 | 14: {'E': 296, 'R': 10, 'eng-E': 594, 'eng-F': 5, 'eng-O': 6, 'eng-R': 15, 'patterns': 1108, 'subset-fail': 154, 'to-engine': 648} open 11 {'O': 6, 'F': 5} term 25 | 15: {'E': 8772, 'F': 7, 'R': 117, 'eng-E': 5443, 'eng-R': 16, 'patterns': 19720, 'subset-fail': 4952, 'to-engine': 5978} open 0 {} term 30  (16.5s, total 17s)
  [1/367] root 5 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 255, 'eng-F': 21, 'eng-O': 8, 'eng-R': 55, 'patterns': 339, 'to-engine': 339} open 29 {'O': 8, 'F': 21} term 55 | 14: {'E': 10435, 'F': 87, 'R': 452, 'eng-E': 2880, 'eng-F': 2, 'eng-O': 11, 'eng-R': 134, 'patterns': 15816, 'subset-fail': 1870, 'to-engine': 3167} open 61 {'F': 50, 'O': 11} term 337 | 15: {'E': 83955, 'F': 21, 'R': 970, 'eng-E': 10266, 'eng-F': 4, 'eng-R': 60, 'patterns': 104516, 'subset-fail': 10057, 'to-engine': 10340} open 7 {'F': 7} term 208 | 16: {'patterns': 0} open 0 {} term 0  (47.2s, total 64s)
  [4/367] root 15 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 38, 'eng-F': 52, 'eng-O': 11, 'eng-R': 113, 'patterns': 214, 'to-engine': 214} open 63 {'O': 11, 'F': 52} term 113 | 14: {'E': 14228, 'F': 2, 'R': 374, 'eng-E': 2696, 'eng-F': 2, 'eng-O': 9, 'eng-R': 50, 'patterns': 18552, 'subset-fail': 1045, 'to-engine': 3010} open 12 {'F': 3, 'O': 9} term 288 | 15: {'E': 4320, 'R': 39, 'eng-E': 9225, 'eng-R': 40, 'patterns': 21436, 'subset-fail': 7841, 'to-engine': 9270} open 0 {} term 45  (36.9s, total 110s)
  [7/367] root 25 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 15, 'eng-F': 34, 'eng-O': 8, 'eng-R': 93, 'patterns': 293, 'to-engine': 293} open 42 {'O': 8, 'F': 34} term 93 | 14: {'E': 11948, 'F': 1, 'R': 460, 'eng-E': 2026, 'eng-F': 9, 'eng-O': 12, 'eng-R': 41, 'patterns': 16493, 'subset-fail': 1362, 'to-engine': 2857} open 21 {'O': 12, 'F': 9} term 329 | 15: {'E': 14565, 'F': 3, 'R': 148, 'eng-E': 10112, 'eng-R': 34, 'patterns': 36826, 'subset-fail': 11234, 'to-engine': 10998} open 0 {} term 62  (37.7s, total 160s)
  [100/367] root 212 [F] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'E': 122, 'F': 1, 'R': 10, 'patterns': 133} open 1 {'F': 1} term 5 | 14: {'E': 305, 'R': 10, 'patterns': 315, 'subset-fail': 2} open 0 {} term 4  (0.2s, total 317s)
  [200/367] root 705 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 113, 'R': 24, 'patterns': 137} open 0 {} term 24  (0.1s, total 356s)
  [300/367] root 1656 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 79, 'R': 11, 'patterns': 90} open 0 {} term 11  (0.0s, total 385s)
nu=2 b(M)=43: nodes by level {(13, 'F'): 708, (13, 'O'): 81, (13, 'R-terminal'): 5871, (14, 'F'): 264, (14, 'O'): 61, (14, 'R-terminal'): 5925, (15, 'F'): 20, (15, 'R-terminal'): 892, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (397s)


==> anc/gst1718_computation/logs/g2_nu2_b44_p0of2.log <==
nu=2 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/530] root 0 [O] mult {2: 27, 4: 4, 6: 1}: 13: {'eng-F': 4, 'patterns': 120, 'to-engine': 120} open 4 {'F': 4} term 0 | 14: {'E': 510, 'R': 4, 'patterns': 514} open 0 {} term 3  (0.9s, total 3s)
  [100/530] root 214 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 130, 'R': 7, 'patterns': 137} open 0 {} term 7  (0.1s, total 64s)
  [200/530] root 794 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 140, 'eng-R': 20, 'patterns': 160, 'to-engine': 160} open 0 {} term 20  (0.3s, total 90s)
  [300/530] root 1135 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 100, 'R': 5, 'patterns': 105} open 0 {} term 5  (0.1s, total 107s)
  [400/530] root 1343 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 7, 'patterns': 106} open 0 {} term 7  (0.1s, total 120s)
  [500/530] root 5772 [O] mult {2: 18, 3: 9, 4: 1, 6: 1}: 13: {'eng-E': 34, 'eng-R': 5, 'patterns': 73, 'to-engine': 73} open 0 {} term 5  (0.1s, total 136s)
nu=2 b(M)=44: nodes by level {(13, 'F'): 337, (13, 'O'): 45, (13, 'R-terminal'): 5497, (14, 'F'): 51, (14, 'O'): 4, (14, 'R-terminal'): 1708, (15, 'R-terminal'): 20}; open 17-line lattices: 0  (140s)


==> anc/gst1718_computation/logs/g2_nu2_b44_p1of2.log <==
nu=2 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/529] root 1 [O] mult {2: 25, 3: 1, 4: 3, 5: 2}: 13: {'eng-E': 19, 'eng-F': 7, 'eng-O': 5, 'eng-R': 63, 'patterns': 349, 'to-engine': 349} open 12 {'O': 5, 'F': 7} term 63 | 14: {'E': 2888, 'F': 7, 'R': 71, 'eng-E': 1184, 'eng-F': 9, 'eng-O': 2, 'eng-R': 78, 'patterns': 6047, 'subset-fail': 1015, 'to-engine': 2087} open 12 {'F': 10, 'O': 2} term 131 | 15: {'E': 4917, 'F': 1, 'R': 27, 'eng-E': 342, 'patterns': 5752, 'subset-fail': 493, 'to-engine': 342} open 0 {} term 0  (9.8s, total 12s)
  [100/529] root 215 [F] mult {2: 20, 3: 4, 4: 4, 5: 1}: 13: {'E': 160, 'F': 1, 'R': 15, 'patterns': 176} open 1 {'F': 1} term 15 | 14: {'E': 409, 'R': 15, 'patterns': 424, 'subset-fail': 9} open 0 {} term 6  (0.3s, total 81s)
  [200/529] root 795 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 145, 'eng-R': 16, 'patterns': 161, 'to-engine': 161} open 0 {} term 16  (0.5s, total 105s)
  [300/529] root 1136 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 94, 'R': 8, 'patterns': 102} open 0 {} term 8  (0.1s, total 126s)
  [400/529] root 1344 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.1s, total 137s)
  [500/529] root 5790 [F] mult {2: 17, 3: 7, 4: 3, 5: 1}: 13: {'E': 71, 'F': 1, 'R': 18, 'patterns': 90} open 1 {'F': 1} term 18 | 14: {'E': 188, 'R': 16, 'patterns': 204, 'subset-fail': 13} open 0 {} term 3  (0.2s, total 152s)
nu=2 b(M)=44: nodes by level {(13, 'F'): 334, (13, 'O'): 55, (13, 'R-terminal'): 5626, (14, 'F'): 48, (14, 'O'): 5, (14, 'R-terminal'): 1788, (15, 'R-terminal'): 12}; open 17-line lattices: 0  (154s)


==> anc/gst1718_computation/logs/g2_nu2_b45_p0of2.log <==
nu=2 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (5s)
  [0/1385] root 0 [O] mult {2: 27, 3: 3, 5: 3}: 13: {'eng-O': 4, 'patterns': 78, 'to-engine': 78} open 4 {'O': 4} term 0 | 14: {'eng-E': 136, 'eng-R': 1, 'patterns': 439, 'to-engine': 439} open 0 {} term 1  (2.0s, total 7s)
  [100/1385] root 214 [O] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'eng-E': 92, 'eng-F': 2, 'eng-O': 2, 'eng-R': 36, 'patterns': 132, 'to-engine': 132} open 4 {'O': 2, 'F': 2} term 36 | 14: {'E': 507, 'F': 1, 'R': 8, 'eng-E': 322, 'eng-R': 1, 'patterns': 1025, 'subset-fail': 190, 'to-engine': 325} open 0 {} term 4  (1.3s, total 81s)
  [200/1385] root 444 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 62, 'eng-O': 1, 'eng-R': 3, 'patterns': 127, 'to-engine': 127} open 1 {'O': 1} term 3 | 14: {'eng-E': 64, 'eng-R': 2, 'patterns': 150, 'subset-fail': 22, 'to-engine': 128} open 0 {} term 2  (0.6s, total 113s)
  [300/1385] root 661 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 9, 'patterns': 135} open 0 {} term 9  (0.1s, total 125s)
  [400/1385] root 874 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 91, 'R': 2, 'patterns': 93} open 0 {} term 2  (0.1s, total 135s)
  [500/1385] root 1102 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 88, 'R': 4, 'patterns': 92} open 0 {} term 4  (0.1s, total 148s)
  [600/1385] root 1311 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 113, 'R': 8, 'patterns': 121} open 0 {} term 8  (0.1s, total 159s)
  [700/1385] root 1518 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 2, 'patterns': 87} open 0 {} term 2  (0.1s, total 176s)
  [800/1385] root 1735 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 4, 'patterns': 89} open 0 {} term 4  (0.1s, total 185s)
  [900/1385] root 1960 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 172, 'eng-F': 1, 'eng-R': 17, 'patterns': 190, 'to-engine': 190} open 1 {'F': 1} term 17 | 14: {'E': 331, 'R': 12, 'patterns': 343, 'subset-fail': 5} open 0 {} term 7  (0.8s, total 197s)
  [1000/1385] root 2184 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 44, 'R': 2, 'patterns': 46} open 0 {} term 2  (0.0s, total 210s)
  [1100/1385] root 2404 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 90, 'R': 3, 'patterns': 93} open 0 {} term 3  (0.1s, total 220s)
  [1200/1385] root 5801 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 113, 'R': 15, 'patterns': 128} open 0 {} term 15  (0.1s, total 228s)
  [1300/1385] root 11798 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 76, 'R': 6, 'patterns': 82} open 0 {} term 6  (0.0s, total 239s)
nu=2 b(M)=45: nodes by level {(13, 'F'): 244, (13, 'O'): 110, (13, 'R-terminal'): 9745, (14, 'F'): 15, (14, 'O'): 12, (14, 'R-terminal'): 981, (15, 'O'): 3, (15, 'R-terminal'): 18, (16, 'R-terminal'): 5}; open 17-line lattices: 0  (251s)


==> anc/gst1718_computation/logs/g2_nu2_b45_p1of2.log <==
nu=2 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (4s)
  [0/1384] root 1 [O] mult {2: 26, 4: 5, 5: 1}: 13: {'eng-E': 7, 'eng-O': 1, 'eng-R': 11, 'patterns': 201, 'to-engine': 201} open 1 {'O': 1} term 11 | 14: {'eng-E': 44, 'eng-R': 1, 'patterns': 322, 'subset-fail': 148, 'to-engine': 174} open 0 {} term 1  (0.5s, total 4s)
  [100/1384] root 215 [O] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'eng-E': 22, 'eng-O': 2, 'eng-R': 21, 'patterns': 168, 'to-engine': 168} open 2 {'O': 2} term 21 | 14: {'eng-E': 66, 'eng-R': 10, 'patterns': 614, 'subset-fail': 314, 'to-engine': 300} open 0 {} term 10  (0.8s, total 49s)
  [200/1384] root 445 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.0s, total 70s)
  [300/1384] root 662 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 135, 'R': 4, 'patterns': 139} open 0 {} term 4  (0.1s, total 84s)
  [400/1384] root 875 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 94, 'R': 4, 'patterns': 98} open 0 {} term 4  (0.1s, total 96s)
  [500/1384] root 1103 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 124, 'R': 11, 'patterns': 135} open 0 {} term 11  (0.1s, total 106s)
  [600/1384] root 1312 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 6, 'patterns': 132} open 0 {} term 6  (0.1s, total 118s)
  [700/1384] root 1519 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 59, 'R': 1, 'patterns': 60} open 0 {} term 1  (0.1s, total 132s)
  [800/1384] root 1737 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 125, 'eng-R': 7, 'patterns': 132, 'to-engine': 132} open 0 {} term 7  (0.2s, total 142s)
  [900/1384] root 1961 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 176, 'F': 1, 'R': 10, 'patterns': 187} open 1 {'F': 1} term 10 | 14: {'E': 428, 'R': 10, 'patterns': 438, 'subset-fail': 6} open 0 {} term 4  (0.3s, total 159s)
  [1000/1384] root 2185 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 127, 'R': 6, 'patterns': 133} open 0 {} term 6  (0.1s, total 174s)
  [1100/1384] root 2405 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 92, 'R': 2, 'patterns': 94} open 0 {} term 2  (0.1s, total 184s)
  [1200/1384] root 5840 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 254, 'R': 8, 'patterns': 262} open 0 {} term 4  (0.1s, total 196s)
  [1300/1384] root 11910 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 97, 'R': 13, 'patterns': 110} open 0 {} term 13  (0.1s, total 209s)
nu=2 b(M)=45: nodes by level {(13, 'F'): 224, (13, 'O'): 97, (13, 'R-terminal'): 9749, (14, 'F'): 14, (14, 'O'): 10, (14, 'R-terminal'): 912, (15, 'O'): 4, (15, 'R-terminal'): 42, (16, 'R-terminal'): 11}; open 17-line lattices: 0  (220s)


==> anc/gst1718_computation/logs/g2_nu2_b46_p0of2.log <==
nu=2 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (7s)
  [0/2444] root 0 [O] mult {2: 36, 6: 2}: 13: {'patterns': 0} open 0 {} term 0  (0.3s, total 7s)
  [100/2444] root 200 [O] mult {2: 23, 3: 5, 4: 3, 5: 1}: 13: {'eng-E': 33, 'eng-R': 4, 'patterns': 74, 'to-engine': 74} open 0 {} term 4  (0.1s, total 48s)
  [200/2444] root 423 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 3, 'patterns': 104} open 0 {} term 3  (0.0s, total 62s)
  [300/2444] root 652 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 72, 'eng-R': 1, 'patterns': 73, 'to-engine': 73} open 0 {} term 1  (0.2s, total 70s)
  [400/2444] root 877 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 63, 'patterns': 63, 'to-engine': 63} open 0 {} term 0  (0.1s, total 82s)
  [500/2444] root 1097 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 95, 'eng-O': 1, 'eng-R': 3, 'patterns': 99, 'to-engine': 99} open 1 {'O': 1} term 3 | 14: {'eng-E': 59, 'patterns': 156, 'subset-fail': 97, 'to-engine': 59} open 0 {} term 0  (0.5s, total 94s)
  [600/2444] root 1321 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 160, 'R': 7, 'patterns': 167} open 0 {} term 7  (0.0s, total 109s)
  [700/2444] root 1543 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 53, 'R': 5, 'patterns': 58} open 0 {} term 5  (0.0s, total 132s)
  [800/2444] root 1770 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 85, 'eng-F': 1, 'eng-R': 4, 'patterns': 90, 'to-engine': 90} open 1 {'F': 1} term 4 | 14: {'E': 115, 'R': 2, 'patterns': 117, 'subset-fail': 2} open 0 {} term 0  (0.3s, total 143s)
  [900/2444] root 1991 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 75, 'R': 2, 'patterns': 77} open 0 {} term 2  (0.0s, total 152s)
  [1000/2444] root 2208 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 52, 'R': 2, 'patterns': 54} open 0 {} term 2  (0.0s, total 162s)
  [1100/2444] root 2429 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 95, 'eng-R': 7, 'patterns': 102, 'to-engine': 102} open 0 {} term 7  (0.2s, total 173s)
  [1200/2444] root 2671 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 92, 'R': 4, 'patterns': 96} open 0 {} term 4  (0.0s, total 182s)
  [1300/2444] root 2872 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 67, 'patterns': 67} open 0 {} term 0  (0.0s, total 193s)
  [1400/2444] root 3080 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 102, 'eng-R': 3, 'patterns': 105, 'to-engine': 105} open 0 {} term 3  (0.4s, total 203s)
  [1500/2444] root 3291 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 62, 'eng-R': 3, 'patterns': 65, 'to-engine': 65} open 0 {} term 3  (0.2s, total 214s)
  [1600/2444] root 3502 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.0s, total 224s)
  [1700/2444] root 3704 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 65, 'eng-R': 1, 'patterns': 66, 'to-engine': 66} open 0 {} term 1  (0.2s, total 235s)
  [1800/2444] root 3933 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.0s, total 244s)
  [1900/2444] root 4142 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'patterns': 65} open 0 {} term 0  (0.1s, total 253s)
  [2000/2444] root 4370 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 10, 'patterns': 144, 'to-engine': 144} open 0 {} term 10  (0.2s, total 268s)
  [2100/2444] root 4606 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 67, 'R': 1, 'patterns': 68} open 0 {} term 1  (0.0s, total 277s)
  [2200/2444] root 4991 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 89, 'R': 5, 'patterns': 94} open 0 {} term 5  (0.0s, total 288s)
  [2300/2444] root 20142 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 93, 'R': 8, 'patterns': 101} open 0 {} term 8  (0.0s, total 295s)
  [2400/2444] root 33050 [O] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'eng-E': 53, 'eng-R': 6, 'patterns': 59, 'to-engine': 59} open 0 {} term 6  (0.3s, total 302s)
nu=2 b(M)=46: nodes by level {(13, 'F'): 142, (13, 'M'): 3, (13, 'O'): 118, (13, 'R-terminal'): 8236, (14, 'R-terminal'): 28}; open 17-line lattices: 0  (303s)


==> anc/gst1718_computation/logs/g2_nu2_b46_p1of2.log <==
nu=2 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (7s)
  [0/2444] root 1 [O] mult {2: 26, 3: 2, 4: 4, 5: 1}: 13: {'eng-E': 20, 'eng-F': 5, 'eng-O': 1, 'eng-R': 54, 'patterns': 160, 'to-engine': 160} open 6 {'O': 1, 'F': 5} term 54 | 14: {'E': 726, 'R': 1, 'eng-E': 58, 'patterns': 940, 'subset-fail': 156, 'to-engine': 58} open 0 {} term 0  (0.9s, total 8s)
  [100/2444] root 201 [O] mult {2: 23, 3: 5, 4: 3, 5: 1}: 13: {'eng-E': 61, 'eng-R': 9, 'patterns': 70, 'to-engine': 70} open 0 {} term 9  (0.3s, total 47s)
  [200/2444] root 424 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 107, 'eng-R': 2, 'patterns': 109, 'to-engine': 109} open 0 {} term 2  (0.2s, total 61s)
  [300/2444] root 653 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 72, 'patterns': 72, 'to-engine': 72} open 0 {} term 0  (0.3s, total 71s)
  [400/2444] root 878 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 5, 'patterns': 106} open 0 {} term 5  (0.0s, total 82s)
  [500/2444] root 1098 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 100, 'R': 3, 'patterns': 103} open 0 {} term 3  (0.0s, total 95s)
  [600/2444] root 1322 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 155, 'R': 5, 'patterns': 160} open 0 {} term 5  (0.0s, total 111s)
  [700/2444] root 1544 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 62, 'R': 2, 'patterns': 64} open 0 {} term 2  (0.0s, total 134s)
  [800/2444] root 1771 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 71, 'R': 1, 'patterns': 72} open 0 {} term 1  (0.0s, total 145s)
  [900/2444] root 1992 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 95, 'R': 3, 'patterns': 98} open 0 {} term 3  (0.1s, total 153s)
  [1000/2444] root 2209 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 44, 'patterns': 44} open 0 {} term 0  (0.0s, total 165s)
  [1100/2444] root 2431 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 97, 'eng-R': 8, 'patterns': 105, 'to-engine': 105} open 0 {} term 8  (0.3s, total 174s)
  [1200/2444] root 2672 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 134, 'R': 9, 'patterns': 143} open 0 {} term 9  (0.1s, total 183s)
  [1300/2444] root 2873 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 102, 'R': 2, 'patterns': 104} open 0 {} term 2  (0.0s, total 193s)
  [1400/2444] root 3081 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 68, 'R': 1, 'patterns': 69} open 0 {} term 1  (0.0s, total 203s)
  [1500/2444] root 3292 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 60, 'eng-R': 1, 'patterns': 61, 'to-engine': 61} open 0 {} term 1  (0.2s, total 214s)
  [1600/2444] root 3503 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 99, 'eng-R': 6, 'patterns': 105, 'to-engine': 105} open 0 {} term 6  (0.4s, total 225s)
  [1700/2444] root 3705 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 61, 'patterns': 61} open 0 {} term 0  (0.0s, total 235s)
  [1800/2444] root 3935 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 38, 'R': 1, 'patterns': 39} open 0 {} term 1  (0.0s, total 244s)
  [1900/2444] root 4143 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 46, 'patterns': 46} open 0 {} term 0  (0.0s, total 253s)
  [2000/2444] root 4371 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 8, 'patterns': 142, 'to-engine': 142} open 0 {} term 8  (0.2s, total 267s)
  [2100/2444] root 4607 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 91, 'eng-R': 6, 'patterns': 97, 'to-engine': 97} open 0 {} term 6  (0.1s, total 276s)
  [2200/2444] root 4995 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.0s, total 286s)
  [2300/2444] root 20259 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 58, 'R': 3, 'patterns': 61} open 0 {} term 3  (0.0s, total 292s)
  [2400/2444] root 33056 [F] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'E': 40, 'R': 1, 'patterns': 41} open 0 {} term 1  (0.0s, total 297s)
nu=2 b(M)=46: nodes by level {(13, 'F'): 144, (13, 'M'): 2, (13, 'O'): 112, (13, 'R-terminal'): 8043, (14, 'R-terminal'): 22}; open 17-line lattices: 0  (300s)


==> anc/gst1718_computation/logs/g2_nu3_b42_p0of4.log <==
nu=3 b(M)=42 mult<=6: roots {'F': 41, 'O': 20, 'R-terminal': 233}  (0s)
  [0/16] root 3 [O] mult {2: 24, 3: 4, 6: 2}: 13: {'eng-E': 8, 'eng-O': 35, 'patterns': 1119, 'to-engine': 1119} open 35 {'O': 35} term 0 | 14: {'eng-E': 7444, 'eng-F': 1000, 'eng-M': 1, 'eng-O': 243, 'eng-R': 3610, 'patterns': 36670, 'to-engine': 36670} open 1244 {'O': 243, 'F': 1000, 'M': 1} term 3610 | 15: {'E': 951047, 'F': 54, 'R': 6137, 'eng-E': 235039, 'eng-F': 27, 'eng-O': 59, 'eng-R': 349, 'patterns': 1237754, 'to-engine': 280516} open 118 {'F': 59, 'O': 59} term 4061 | 16: {'E': 50220, 'R': 52, 'eng-E': 46257, 'eng-F': 1, 'eng-O': 2, 'eng-R': 10, 'patterns': 106500, 'to-engine': 56228} open 3 {'O': 2, 'F': 1} term 53 | 17: {'E': 622, 'eng-E': 268, 'patterns': 1992, 'to-engine': 1370} open 0 {} term 0  (1321.0s, total 1321s)
  [2/16] root 17 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 196, 'eng-F': 148, 'eng-O': 32, 'eng-R': 305, 'patterns': 681, 'to-engine': 681} open 180 {'O': 32, 'F': 148} term 305 | 14: {'E': 115182, 'F': 588, 'R': 6881, 'eng-E': 24782, 'eng-F': 41, 'eng-O': 129, 'eng-R': 837, 'patterns': 151758, 'to-engine': 29107} open 726 {'F': 597, 'O': 129} term 5838 | 15: {'E': 590208, 'F': 87, 'R': 4553, 'eng-E': 143506, 'eng-F': 7, 'eng-O': 36, 'eng-R': 570, 'patterns': 743410, 'to-engine': 148562} open 87 {'F': 51, 'O': 36} term 3690 | 16: {'E': 45917, 'R': 56, 'eng-E': 34692, 'eng-R': 4, 'patterns': 80713, 'to-engine': 34740} open 0 {} term 51  (720.3s, total 2062s)
  [8/16] root 74 [O] mult {2: 18, 3: 5, 4: 3, 6: 1}: 13: {'eng-E': 165, 'eng-O': 13, 'eng-R': 32, 'patterns': 403, 'to-engine': 403} open 13 {'O': 13} term 32 | 14: {'eng-E': 6704, 'eng-O': 17, 'eng-R': 300, 'patterns': 8392, 'to-engine': 8392} open 17 {'O': 17} term 300 | 15: {'eng-E': 11587, 'eng-R': 30, 'patterns': 13077, 'to-engine': 13077} open 0 {} term 30  (38.3s, total 2127s)
  [10/16] root 92 [O] mult {2: 17, 3: 3, 4: 5, 5: 1}: 13: {'eng-E': 28, 'eng-O': 4, 'eng-R': 11, 'patterns': 236, 'to-engine': 236} open 4 {'O': 4} term 11 | 14: {'eng-E': 1527, 'eng-O': 20, 'eng-R': 101, 'patterns': 2059, 'to-engine': 2059} open 20 {'O': 20} term 101 | 15: {'eng-E': 11013, 'eng-O': 2, 'eng-R': 105, 'patterns': 12876, 'to-engine': 12876} open 2 {'O': 2} term 105 | 16: {'eng-E': 1214, 'patterns': 1214, 'to-engine': 1214} open 0 {} term 0  (38.1s, total 2179s)
nu=3 b(M)=42: nodes by level {(13, 'F'): 312, (13, 'O'): 90, (13, 'R-terminal'): 917, (14, 'F'): 2014, (14, 'M'): 1, (14, 'O'): 420, (14, 'R-terminal'): 14116, (15, 'F'): 128, (15, 'O'): 98, (15, 'R-terminal'): 9516, (16, 'F'): 1, (16, 'O'): 2, (16, 'R-terminal'): 113, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (2230s)


==> anc/gst1718_computation/logs/g2_nu3_b42_p1of4.log <==
nu=3 b(M)=42 mult<=6: roots {'F': 41, 'O': 20, 'R-terminal': 233}  (0s)
  [0/15] root 4 [O] mult {2: 21, 3: 2, 4: 4, 6: 1}: 13: {'eng-E': 51, 'eng-F': 9, 'eng-O': 9, 'eng-R': 28, 'patterns': 694, 'to-engine': 694} open 18 {'O': 9, 'F': 9} term 28 | 14: {'E': 6362, 'F': 25, 'R': 540, 'eng-E': 4632, 'eng-F': 61, 'eng-O': 16, 'eng-R': 214, 'patterns': 14755, 'to-engine': 7828} open 101 {'F': 85, 'O': 16} term 627 | 15: {'E': 90827, 'F': 37, 'R': 948, 'eng-E': 17768, 'eng-O': 4, 'eng-R': 63, 'patterns': 114817, 'to-engine': 23005} open 27 {'F': 23, 'O': 4} term 618 | 16: {'E': 23837, 'F': 3, 'R': 23, 'eng-E': 4909, 'patterns': 28778, 'to-engine': 4915} open 1 {'F': 1} term 15 | 17: {'E': 622, 'patterns': 622} open 0 {} term 0  (116.4s, total 117s)
  [2/15] root 23 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 227, 'eng-F': 131, 'eng-O': 44, 'eng-R': 234, 'patterns': 636, 'to-engine': 636} open 175 {'O': 44, 'F': 131} term 234 | 14: {'E': 96090, 'F': 410, 'R': 5389, 'eng-E': 25074, 'eng-F': 15, 'eng-O': 44, 'eng-R': 773, 'patterns': 130418, 'to-engine': 28529} open 449 {'F': 405, 'O': 44} term 4602 | 15: {'E': 363825, 'F': 31, 'R': 2452, 'eng-E': 41916, 'eng-O': 13, 'eng-R': 153, 'patterns': 409667, 'to-engine': 43359} open 27 {'F': 14, 'O': 13} term 1721 | 16: {'E': 12920, 'R': 14, 'eng-E': 10917, 'patterns': 23851, 'to-engine': 10917} open 0 {} term 13  (323.4s, total 470s)
  [8/15] root 76 [O] mult {2: 18, 3: 6, 5: 3}: 13: {'eng-E': 51, 'eng-F': 1, 'eng-O': 1, 'eng-R': 6, 'patterns': 570, 'to-engine': 570} open 2 {'O': 1, 'F': 1} term 6 | 14: {'E': 748, 'F': 11, 'R': 29, 'eng-E': 564, 'eng-F': 1, 'eng-O': 6, 'eng-R': 9, 'patterns': 1935, 'to-engine': 1147} open 13 {'F': 7, 'O': 6} term 24 | 15: {'E': 7278, 'F': 8, 'R': 88, 'eng-E': 7082, 'eng-O': 2, 'eng-R': 29, 'patterns': 15925, 'to-engine': 8551} open 7 {'F': 5, 'O': 2} term 72 | 16: {'E': 4310, 'F': 1, 'R': 8, 'eng-E': 1954, 'patterns': 6918, 'to-engine': 2599} open 1 {'F': 1} term 5 | 17: {'E': 622, 'patterns': 622} open 0 {} term 0  (40.5s, total 542s)
nu=3 b(M)=42: nodes by level {(13, 'F'): 266, (13, 'O'): 65, (13, 'R-terminal'): 949, (14, 'F'): 833, (14, 'O'): 81, (14, 'R-terminal'): 9036, (15, 'F'): 76, (15, 'O'): 19, (15, 'R-terminal'): 4134, (16, 'F'): 2, (16, 'R-terminal'): 48, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (608s)


==> anc/gst1718_computation/logs/g2_nu3_b42_p2of4.log <==
nu=3 b(M)=42 mult<=6: roots {'F': 41, 'O': 20, 'R-terminal': 233}  (0s)
  [0/15] root 5 [O] mult {2: 21, 3: 2, 4: 4, 6: 1}: 13: {'eng-E': 32, 'eng-F': 8, 'eng-O': 6, 'eng-R': 56, 'patterns': 759, 'to-engine': 759} open 14 {'O': 6, 'F': 8} term 56 | 14: {'E': 6257, 'F': 22, 'R': 426, 'eng-E': 4776, 'eng-F': 59, 'eng-O': 42, 'eng-R': 324, 'patterns': 13838, 'to-engine': 7133} open 120 {'F': 78, 'O': 42} term 659 | 15: {'E': 83888, 'F': 18, 'R': 762, 'eng-E': 49301, 'eng-F': 1, 'eng-O': 10, 'eng-R': 210, 'patterns': 141609, 'to-engine': 56941} open 24 {'F': 14, 'O': 10} term 751 | 16: {'E': 11696, 'R': 16, 'eng-E': 11239, 'eng-O': 1, 'eng-R': 3, 'patterns': 22983, 'to-engine': 11271} open 1 {'O': 1} term 14 | 17: {'eng-E': 175, 'patterns': 685, 'to-engine': 685} open 0 {} term 0  (219.2s, total 219s)
  [2/15] root 24 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 170, 'eng-F': 86, 'eng-O': 14, 'eng-R': 46, 'patterns': 627, 'to-engine': 627} open 100 {'O': 14, 'F': 86} term 46 | 14: {'E': 55601, 'F': 244, 'R': 3762, 'eng-E': 9107, 'eng-F': 12, 'eng-O': 20, 'eng-R': 212, 'patterns': 70922, 'to-engine': 11315} open 266 {'F': 246, 'O': 20} term 2644 | 15: {'E': 211753, 'F': 33, 'R': 1634, 'eng-E': 20373, 'eng-O': 6, 'eng-R': 61, 'patterns': 235279, 'to-engine': 21859} open 23 {'F': 17, 'O': 6} term 1099 | 16: {'E': 15181, 'R': 20, 'eng-E': 4919, 'eng-R': 2, 'patterns': 20122, 'to-engine': 4921} open 0 {} term 15  (148.7s, total 383s)
  [7/15] root 71 [O] mult {2: 18, 3: 5, 4: 3, 6: 1}: 13: {'eng-E': 369, 'eng-O': 23, 'eng-R': 54, 'patterns': 446, 'to-engine': 446} open 23 {'O': 23} term 54 | 14: {'eng-E': 13336, 'eng-O': 19, 'eng-R': 608, 'patterns': 14332, 'to-engine': 14332} open 19 {'O': 19} term 608 | 15: {'eng-E': 18209, 'eng-R': 95, 'patterns': 18348, 'to-engine': 18348} open 0 {} term 95  (72.4s, total 490s)
  [8/15] root 77 [O] mult {2: 18, 3: 6, 5: 3}: 13: {'eng-E': 8, 'eng-F': 6, 'eng-O': 1, 'eng-R': 9, 'patterns': 564, 'to-engine': 564} open 7 {'O': 1, 'F': 6} term 9 | 14: {'E': 4289, 'F': 66, 'R': 244, 'eng-E': 155, 'eng-F': 2, 'eng-O': 3, 'eng-R': 3, 'patterns': 5720, 'to-engine': 1121} open 56 {'F': 53, 'O': 3} term 122 | 15: {'E': 49994, 'F': 52, 'R': 759, 'eng-E': 2272, 'eng-F': 6, 'eng-O': 6, 'eng-R': 6, 'patterns': 55333, 'to-engine': 4528} open 40 {'F': 34, 'O': 6} term 401 | 16: {'E': 28581, 'F': 1, 'R': 86, 'eng-E': 5225, 'patterns': 35940, 'to-engine': 7272} open 1 {'F': 1} term 43 | 17: {'E': 622, 'patterns': 622} open 0 {} term 0  (59.5s, total 549s)
nu=3 b(M)=42: nodes by level {(13, 'F'): 254, (13, 'O'): 44, (13, 'R-terminal'): 862, (14, 'F'): 741, (14, 'O'): 84, (14, 'R-terminal'): 8478, (15, 'F'): 86, (15, 'O'): 22, (15, 'R-terminal'): 3872, (16, 'F'): 1, (16, 'O'): 1, (16, 'R-terminal'): 82, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (580s)


==> anc/gst1718_computation/logs/g2_nu3_b42_p3of4.log <==
nu=3 b(M)=42 mult<=6: roots {'F': 41, 'O': 20, 'R-terminal': 233}  (0s)
  [0/15] root 6 [F] mult {2: 19, 3: 3, 4: 3, 5: 2}: 13: {'E': 402, 'F': 21, 'R': 81, 'patterns': 504} open 12 {'F': 12} term 41 | 14: {'E': 10137, 'F': 132, 'R': 461, 'patterns': 10730} open 85 {'F': 85} term 293 | 15: {'E': 79611, 'F': 22, 'R': 796, 'patterns': 80429} open 10 {'F': 10} term 388 | 16: {'E': 8377, 'R': 22, 'patterns': 8399} open 0 {} term 9  (16.5s, total 17s)
  [2/15] root 27 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 190, 'eng-F': 142, 'eng-O': 30, 'eng-R': 325, 'patterns': 687, 'to-engine': 687} open 172 {'O': 30, 'F': 142} term 325 | 14: {'E': 110372, 'F': 534, 'R': 6060, 'eng-E': 26182, 'eng-F': 26, 'eng-O': 117, 'eng-R': 769, 'patterns': 146932, 'to-engine': 29966} open 651 {'F': 534, 'O': 117} term 5138 | 15: {'E': 509838, 'F': 56, 'R': 3713, 'eng-E': 132694, 'eng-F': 2, 'eng-O': 20, 'eng-R': 480, 'patterns': 650696, 'to-engine': 137089} open 46 {'F': 26, 'O': 20} term 3027 | 16: {'E': 20626, 'R': 23, 'eng-E': 18924, 'eng-R': 10, 'patterns': 39608, 'to-engine': 18959} open 0 {} term 30  (654.0s, total 687s)
  [9/15] root 91 [O] mult {2: 18, 3: 5, 4: 3, 6: 1}: 13: {'eng-E': 171, 'eng-O': 14, 'eng-R': 29, 'patterns': 415, 'to-engine': 415} open 14 {'O': 14} term 29 | 14: {'eng-E': 6346, 'eng-O': 12, 'eng-R': 288, 'patterns': 7757, 'to-engine': 7757} open 12 {'O': 12} term 288 | 15: {'eng-E': 7866, 'eng-R': 30, 'patterns': 8950, 'to-engine': 8950} open 0 {} term 30  (35.6s, total 759s)
nu=3 b(M)=42: nodes by level {(13, 'F'): 291, (13, 'O'): 47, (13, 'R-terminal'): 1074, (14, 'F'): 905, (14, 'O'): 132, (14, 'R-terminal'): 9504, (15, 'F'): 51, (15, 'O'): 20, (15, 'R-terminal'): 4711, (16, 'R-terminal'): 50}; open 17-line lattices: 0  (783s)


==> anc/gst1718_computation/logs/g2_nu3_b43_p0of2.log <==
nu=3 b(M)=43 mult<=6: roots {'F': 278, 'O': 89, 'R-terminal': 1156}  (1s)
  [0/184] root 3 [O] mult {2: 24, 3: 1, 4: 4, 6: 1}: 13: {'eng-E': 7, 'eng-F': 1, 'eng-O': 2, 'eng-R': 20, 'patterns': 228, 'to-engine': 228} open 3 {'O': 2, 'F': 1} term 20 | 14: {'E': 1121, 'F': 4, 'R': 92, 'eng-E': 1790, 'eng-F': 40, 'eng-O': 16, 'eng-R': 270, 'patterns': 4436, 'subset-fail': 1129, 'to-engine': 2130} open 60 {'F': 44, 'O': 16} term 322 | 15: {'E': 53581, 'F': 24, 'R': 552, 'eng-E': 13419, 'eng-F': 1, 'eng-R': 60, 'patterns': 78319, 'subset-fail': 11081, 'to-engine': 13536} open 6 {'F': 6} term 161 | 16: {'E': 6620, 'R': 13, 'patterns': 6633, 'subset-fail': 13} open 0 {} term 0  (39.7s, total 40s)
  [2/184] root 15 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 38, 'eng-F': 52, 'eng-O': 11, 'eng-R': 113, 'patterns': 214, 'to-engine': 214} open 63 {'O': 11, 'F': 52} term 113 | 14: {'E': 51282, 'F': 236, 'R': 3029, 'eng-E': 8112, 'eng-F': 102, 'eng-O': 61, 'eng-R': 1026, 'patterns': 69780, 'subset-fail': 7452, 'to-engine': 9478} open 216 {'F': 155, 'O': 61} term 2518 | 15: {'E': 180429, 'F': 31, 'R': 1739, 'eng-E': 46121, 'eng-F': 1, 'eng-R': 136, 'patterns': 266791, 'subset-fail': 39623, 'to-engine': 46416} open 7 {'F': 7} term 424 | 16: {'E': 7257, 'R': 7, 'patterns': 7264, 'subset-fail': 7} open 0 {} term 0  (146.1s, total 191s)
  [4/184] root 28 [O] mult {2: 21, 3: 5, 5: 3}: 13: {'eng-E': 102, 'eng-F': 2, 'eng-O': 3, 'eng-R': 33, 'patterns': 271, 'to-engine': 271} open 5 {'O': 3, 'F': 2} term 33 | 14: {'E': 2448, 'F': 18, 'R': 125, 'eng-E': 2178, 'eng-F': 7, 'eng-O': 17, 'eng-R': 302, 'patterns': 7136, 'subset-fail': 1596, 'to-engine': 2987} open 37 {'F': 20, 'O': 17} term 393 | 15: {'E': 25465, 'F': 1, 'R': 197, 'eng-E': 12112, 'eng-R': 28, 'patterns': 48260, 'subset-fail': 10568, 'to-engine': 12166} open 0 {} term 86  (32.3s, total 237s)
  [100/184] root 705 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 113, 'R': 24, 'patterns': 137} open 0 {} term 24  (0.1s, total 353s)
nu=3 b(M)=43: nodes by level {(13, 'F'): 329, (13, 'O'): 28, (13, 'R-terminal'): 2830, (14, 'F'): 528, (14, 'O'): 128, (14, 'R-terminal'): 11810, (15, 'F'): 25, (15, 'R-terminal'): 1373, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (384s)


==> anc/gst1718_computation/logs/g2_nu3_b43_p1of2.log <==
nu=3 b(M)=43 mult<=6: roots {'F': 278, 'O': 89, 'R-terminal': 1156}  (0s)
  [0/183] root 5 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 255, 'eng-F': 21, 'eng-O': 8, 'eng-R': 55, 'patterns': 339, 'to-engine': 339} open 29 {'O': 8, 'F': 21} term 55 | 14: {'E': 25167, 'F': 292, 'R': 1040, 'eng-E': 7963, 'eng-F': 81, 'eng-O': 58, 'eng-R': 612, 'patterns': 38541, 'subset-fail': 3667, 'to-engine': 8798} open 263 {'F': 205, 'O': 58} term 1325 | 15: {'E': 263478, 'F': 66, 'R': 2787, 'eng-E': 43924, 'eng-F': 4, 'eng-R': 155, 'patterns': 344854, 'subset-fail': 36629, 'to-engine': 44225} open 16 {'F': 16} term 592 | 16: {'E': 17194, 'R': 19, 'patterns': 17213, 'subset-fail': 19} open 0 {} term 0  (152.1s, total 153s)
  [1/183] root 9 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 104, 'eng-F': 7, 'eng-O': 2, 'eng-R': 25, 'patterns': 265, 'to-engine': 265} open 9 {'O': 2, 'F': 7} term 25 | 14: {'E': 7965, 'F': 73, 'R': 385, 'eng-E': 1847, 'eng-F': 14, 'eng-O': 14, 'eng-R': 172, 'patterns': 11319, 'subset-fail': 1009, 'to-engine': 2059} open 58 {'F': 44, 'O': 14} term 399 | 15: {'E': 52915, 'F': 10, 'R': 459, 'eng-E': 9939, 'eng-R': 34, 'patterns': 71643, 'subset-fail': 8612, 'to-engine': 10007} open 2 {'F': 2} term 128 | 16: {'E': 2167, 'R': 1, 'patterns': 2168, 'subset-fail': 1} open 0 {} term 0  (37.4s, total 190s)
  [2/183] root 20 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 18, 'eng-F': 27, 'eng-O': 6, 'eng-R': 57, 'patterns': 216, 'to-engine': 216} open 33 {'O': 6, 'F': 27} term 57 | 14: {'E': 26822, 'F': 117, 'R': 1543, 'eng-E': 4565, 'eng-F': 32, 'eng-O': 19, 'eng-R': 386, 'patterns': 36242, 'subset-fail': 3522, 'to-engine': 5058} open 74 {'F': 55, 'O': 19} term 1186 | 15: {'E': 61629, 'F': 13, 'R': 669, 'eng-E': 13279, 'eng-R': 31, 'patterns': 87362, 'subset-fail': 12186, 'to-engine': 13374} open 2 {'F': 2} term 190 | 16: {'E': 2092, 'patterns': 2092} open 0 {} term 0  (55.8s, total 246s)
  [3/183] root 25 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 15, 'eng-F': 34, 'eng-O': 8, 'eng-R': 93, 'patterns': 293, 'to-engine': 293} open 42 {'O': 8, 'F': 34} term 93 | 14: {'E': 36040, 'F': 176, 'R': 1981, 'eng-E': 5414, 'eng-F': 98, 'eng-O': 62, 'eng-R': 891, 'patterns': 51337, 'subset-fail': 6002, 'to-engine': 8116} open 202 {'F': 140, 'O': 62} term 2001 | 15: {'E': 171335, 'F': 44, 'R': 1718, 'eng-E': 48108, 'eng-F': 2, 'eng-R': 152, 'patterns': 264559, 'subset-fail': 43328, 'to-engine': 49569} open 8 {'F': 8} term 443 | 16: {'E': 8748, 'R': 14, 'patterns': 8762, 'subset-fail': 14} open 0 {} term 0  (158.2s, total 404s)
  [5/183] root 38 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 144, 'eng-F': 11, 'eng-O': 4, 'eng-R': 55, 'patterns': 214, 'to-engine': 214} open 15 {'F': 11, 'O': 4} term 55 | 14: {'E': 12416, 'F': 76, 'R': 673, 'eng-E': 3395, 'eng-F': 28, 'eng-O': 24, 'eng-R': 317, 'patterns': 18900, 'subset-fail': 2274, 'to-engine': 3788} open 72 {'F': 48, 'O': 24} term 695 | 15: {'E': 59789, 'F': 18, 'R': 673, 'eng-E': 18546, 'eng-F': 2, 'eng-R': 56, 'patterns': 94615, 'subset-fail': 16054, 'to-engine': 18663} open 3 {'F': 3} term 156 | 16: {'E': 3306, 'R': 8, 'patterns': 3314, 'subset-fail': 8} open 0 {} term 0  (59.5s, total 464s)
  [8/183] root 49 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 73, 'eng-F': 5, 'eng-O': 3, 'eng-R': 28, 'patterns': 211, 'to-engine': 211} open 8 {'F': 5, 'O': 3} term 28 | 14: {'E': 5009, 'F': 37, 'R': 324, 'eng-E': 2546, 'eng-F': 14, 'eng-O': 16, 'eng-R': 209, 'patterns': 9491, 'subset-fail': 1471, 'to-engine': 2807} open 42 {'F': 26, 'O': 16} term 391 | 15: {'E': 31706, 'F': 9, 'R': 404, 'eng-E': 12810, 'eng-F': 1, 'eng-R': 52, 'patterns': 55836, 'subset-fail': 10401, 'to-engine': 13645} open 2 {'F': 2} term 129 | 16: {'E': 2152, 'R': 4, 'patterns': 2156, 'subset-fail': 4} open 0 {} term 0  (39.5s, total 509s)
  [19/183] root 89 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 125, 'eng-F': 19, 'eng-O': 3, 'eng-R': 46, 'patterns': 193, 'to-engine': 193} open 22 {'F': 19, 'O': 3} term 46 | 14: {'E': 18278, 'F': 133, 'R': 1272, 'eng-E': 2413, 'eng-F': 15, 'eng-O': 12, 'eng-R': 187, 'patterns': 23746, 'subset-fail': 2042, 'to-engine': 2656} open 53 {'F': 41, 'O': 12} term 862 | 15: {'E': 45837, 'F': 20, 'R': 596, 'eng-E': 8637, 'eng-R': 30, 'patterns': 62405, 'subset-fail': 7721, 'to-engine': 8706} open 2 {'F': 2} term 161 | 16: {'E': 2152, 'R': 4, 'patterns': 2156, 'subset-fail': 4} open 0 {} term 0  (34.8s, total 591s)
  [100/183] root 706 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 119, 'R': 21, 'patterns': 140} open 0 {} term 21  (0.1s, total 705s)
nu=3 b(M)=43: nodes by level {(13, 'F'): 379, (13, 'O'): 53, (13, 'R-terminal'): 3041, (14, 'F'): 964, (14, 'O'): 237, (14, 'R-terminal'): 15611, (15, 'F'): 54, (15, 'R-terminal'): 2751, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (734s)


==> anc/gst1718_computation/logs/g2_nu3_b44_p0of4.log <==
nu=3 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/265] root 0 [O] mult {2: 27, 4: 4, 6: 1}: 13: {'eng-F': 4, 'patterns': 120, 'to-engine': 120} open 4 {'F': 4} term 0 | 14: {'E': 510, 'R': 4, 'patterns': 514} open 0 {} term 3  (1.1s, total 3s)
  [100/265] root 794 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 140, 'eng-R': 20, 'patterns': 160, 'to-engine': 160} open 0 {} term 20  (0.3s, total 51s)
  [200/265] root 1343 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 7, 'patterns': 106} open 0 {} term 7  (0.1s, total 65s)
nu=3 b(M)=44: nodes by level {(13, 'F'): 167, (13, 'O'): 27, (13, 'R-terminal'): 2736, (14, 'F'): 25, (14, 'O'): 1, (14, 'R-terminal'): 832, (15, 'R-terminal'): 59}; open 17-line lattices: 0  (75s)


==> anc/gst1718_computation/logs/g2_nu3_b44_p1of4.log <==
nu=3 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (1s)
  [0/265] root 1 [O] mult {2: 25, 3: 1, 4: 3, 5: 2}: 13: {'eng-E': 19, 'eng-F': 7, 'eng-O': 5, 'eng-R': 63, 'patterns': 349, 'to-engine': 349} open 12 {'O': 5, 'F': 7} term 63 | 14: {'E': 2888, 'F': 7, 'R': 71, 'eng-E': 1184, 'eng-F': 9, 'eng-O': 2, 'eng-R': 78, 'patterns': 6047, 'subset-fail': 1015, 'to-engine': 2087} open 12 {'F': 10, 'O': 2} term 131 | 15: {'E': 20813, 'F': 12, 'R': 220, 'eng-E': 1630, 'eng-R': 2, 'patterns': 25187, 'subset-fail': 2739, 'to-engine': 1632} open 0 {} term 5  (14.2s, total 16s)
  [100/265] root 795 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 145, 'eng-R': 16, 'patterns': 161, 'to-engine': 161} open 0 {} term 16  (0.4s, total 61s)
  [200/265] root 1344 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.0s, total 76s)
nu=3 b(M)=44: nodes by level {(13, 'F'): 155, (13, 'O'): 28, (13, 'R-terminal'): 2907, (14, 'F'): 25, (14, 'O'): 2, (14, 'R-terminal'): 839, (15, 'R-terminal'): 39}; open 17-line lattices: 0  (85s)


==> anc/gst1718_computation/logs/g2_nu3_b44_p2of4.log <==
nu=3 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/265] root 2 [O] mult {2: 24, 3: 3, 4: 3, 6: 1}: 13: {'eng-E': 21, 'eng-F': 7, 'eng-R': 25, 'patterns': 106, 'to-engine': 106} open 7 {'F': 7} term 25 | 14: {'E': 1033, 'R': 4, 'patterns': 1037, 'subset-fail': 1} open 0 {} term 2  (1.1s, total 3s)
  [100/265] root 796 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 142, 'eng-R': 20, 'patterns': 162, 'to-engine': 162} open 0 {} term 20  (0.4s, total 49s)
  [200/265] root 1345 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 2, 'patterns': 101} open 0 {} term 2  (0.1s, total 61s)
nu=3 b(M)=44: nodes by level {(13, 'F'): 170, (13, 'O'): 18, (13, 'R-terminal'): 2761, (14, 'F'): 26, (14, 'O'): 3, (14, 'R-terminal'): 876, (15, 'R-terminal'): 56}; open 17-line lattices: 0  (70s)


==> anc/gst1718_computation/logs/g2_nu3_b44_p3of4.log <==
nu=3 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (1s)
  [0/264] root 3 [O] mult {2: 24, 3: 3, 4: 3, 6: 1}: 13: {'eng-E': 10, 'eng-F': 3, 'eng-R': 18, 'patterns': 168, 'to-engine': 168} open 3 {'F': 3} term 18 | 14: {'E': 651, 'R': 6, 'patterns': 657, 'subset-fail': 3} open 0 {} term 2  (0.9s, total 2s)
  [100/264] root 801 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 147, 'R': 11, 'patterns': 158} open 0 {} term 7  (0.1s, total 53s)
  [200/264] root 1346 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 101, 'R': 6, 'patterns': 107} open 0 {} term 6  (0.1s, total 69s)
nu=3 b(M)=44: nodes by level {(13, 'F'): 179, (13, 'O'): 27, (13, 'R-terminal'): 2719, (14, 'F'): 23, (14, 'O'): 3, (14, 'R-terminal'): 949, (15, 'R-terminal'): 49}; open 17-line lattices: 0  (77s)


==> anc/gst1718_computation/logs/g2_nu3_b45_p0of4.log <==
nu=3 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (4s)
  [0/693] root 0 [O] mult {2: 27, 3: 3, 5: 3}: 13: {'eng-O': 4, 'patterns': 78, 'to-engine': 78} open 4 {'O': 4} term 0 | 14: {'eng-E': 136, 'eng-R': 1, 'patterns': 439, 'to-engine': 439} open 0 {} term 1  (2.2s, total 7s)
  [100/693] root 444 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 62, 'eng-O': 1, 'eng-R': 3, 'patterns': 127, 'to-engine': 127} open 1 {'O': 1} term 3 | 14: {'eng-E': 64, 'eng-R': 2, 'patterns': 150, 'subset-fail': 22, 'to-engine': 128} open 0 {} term 2  (0.7s, total 60s)
  [200/693] root 874 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 91, 'R': 2, 'patterns': 93} open 0 {} term 2  (0.1s, total 74s)
  [300/693] root 1311 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 113, 'R': 8, 'patterns': 121} open 0 {} term 8  (0.1s, total 90s)
  [400/693] root 1735 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 4, 'patterns': 89} open 0 {} term 4  (0.1s, total 105s)
  [500/693] root 2184 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 44, 'R': 2, 'patterns': 46} open 0 {} term 2  (0.0s, total 121s)
  [600/693] root 5801 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 113, 'R': 15, 'patterns': 128} open 0 {} term 15  (0.1s, total 131s)
nu=3 b(M)=45: nodes by level {(13, 'F'): 125, (13, 'O'): 54, (13, 'R-terminal'): 4809, (14, 'F'): 6, (14, 'O'): 1, (14, 'R-terminal'): 414, (15, 'R-terminal'): 5}; open 17-line lattices: 0  (144s)


==> anc/gst1718_computation/logs/g2_nu3_b45_p1of4.log <==
nu=3 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (4s)
  [0/692] root 1 [O] mult {2: 26, 4: 5, 5: 1}: 13: {'eng-E': 7, 'eng-O': 1, 'eng-R': 11, 'patterns': 201, 'to-engine': 201} open 1 {'O': 1} term 11 | 14: {'eng-E': 44, 'eng-R': 1, 'patterns': 322, 'subset-fail': 148, 'to-engine': 174} open 0 {} term 1  (0.6s, total 5s)
  [100/692] root 445 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.1s, total 53s)
  [200/692] root 875 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 94, 'R': 4, 'patterns': 98} open 0 {} term 4  (0.1s, total 70s)
  [300/692] root 1312 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 6, 'patterns': 132} open 0 {} term 6  (0.1s, total 83s)
  [400/692] root 1737 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 125, 'eng-R': 7, 'patterns': 132, 'to-engine': 132} open 0 {} term 7  (0.2s, total 97s)
  [500/692] root 2185 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 127, 'R': 6, 'patterns': 133} open 0 {} term 6  (0.1s, total 117s)
  [600/692] root 5840 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 254, 'R': 8, 'patterns': 262} open 0 {} term 4  (0.1s, total 133s)
nu=3 b(M)=45: nodes by level {(13, 'F'): 110, (13, 'O'): 59, (13, 'R-terminal'): 5005, (14, 'F'): 5, (14, 'O'): 9, (14, 'R-terminal'): 496, (15, 'O'): 4, (15, 'R-terminal'): 33, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (148s)


==> anc/gst1718_computation/logs/g2_nu3_b45_p2of4.log <==
nu=3 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (4s)
  [0/692] root 2 [O] mult {2: 25, 3: 3, 4: 2, 5: 2}: 13: {'eng-E': 17, 'eng-F': 16, 'eng-O': 4, 'eng-R': 74, 'patterns': 215, 'to-engine': 215} open 20 {'O': 4, 'F': 16} term 74 | 14: {'E': 4775, 'R': 42, 'eng-E': 764, 'eng-R': 7, 'patterns': 6169, 'subset-fail': 471, 'to-engine': 897} open 0 {} term 33  (5.8s, total 10s)
  [100/692] root 446 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 114, 'eng-R': 11, 'patterns': 125, 'to-engine': 125} open 0 {} term 11  (0.4s, total 62s)
  [200/692] root 876 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 128, 'eng-R': 6, 'patterns': 134, 'to-engine': 134} open 0 {} term 6  (0.6s, total 76s)
  [300/692] root 1313 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 173, 'R': 6, 'patterns': 179} open 0 {} term 6  (0.1s, total 88s)
  [400/692] root 1738 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 76, 'R': 9, 'patterns': 85} open 0 {} term 9  (0.1s, total 102s)
  [500/692] root 2186 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 81, 'R': 5, 'patterns': 86} open 0 {} term 5  (0.1s, total 118s)
  [600/692] root 5844 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 122, 'R': 9, 'patterns': 131} open 0 {} term 9  (0.1s, total 130s)
nu=3 b(M)=45: nodes by level {(13, 'F'): 119, (13, 'O'): 56, (13, 'R-terminal'): 4936, (14, 'F'): 9, (14, 'O'): 11, (14, 'R-terminal'): 567, (15, 'O'): 3, (15, 'R-terminal'): 16, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (147s)


==> anc/gst1718_computation/logs/g2_nu3_b45_p3of4.log <==
nu=3 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (4s)
  [0/692] root 3 [O] mult {2: 25, 3: 3, 4: 2, 5: 2}: 13: {'eng-E': 10, 'eng-F': 5, 'eng-O': 1, 'eng-R': 22, 'patterns': 133, 'to-engine': 133} open 6 {'O': 1, 'F': 5} term 22 | 14: {'E': 987, 'R': 15, 'eng-E': 36, 'eng-R': 4, 'patterns': 1238, 'subset-fail': 89, 'to-engine': 160} open 0 {} term 6  (1.4s, total 5s)
  [100/692] root 447 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 112, 'R': 12, 'patterns': 124} open 0 {} term 6  (0.1s, total 40s)
  [200/692] root 877 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 71, 'R': 5, 'patterns': 76} open 0 {} term 5  (0.1s, total 56s)
  [300/692] root 1314 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 163, 'F': 2, 'R': 21, 'patterns': 186} open 2 {'F': 2} term 21 | 14: {'E': 653, 'F': 2, 'R': 43, 'patterns': 698, 'subset-fail': 29} open 0 {} term 16  (0.4s, total 69s)
  [400/692] root 1739 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 71, 'R': 5, 'patterns': 76} open 0 {} term 5  (0.1s, total 83s)
  [500/692] root 2187 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 76, 'R': 1, 'patterns': 77} open 0 {} term 1  (0.1s, total 102s)
  [600/692] root 5845 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 110, 'R': 15, 'patterns': 125} open 0 {} term 15  (0.1s, total 112s)
nu=3 b(M)=45: nodes by level {(13, 'F'): 114, (13, 'O'): 38, (13, 'R-terminal'): 4744, (14, 'F'): 9, (14, 'O'): 1, (14, 'R-terminal'): 416, (15, 'R-terminal'): 11}; open 17-line lattices: 0  (125s)


==> anc/gst1718_computation/logs/g2_nu3_b46_p0of4.log <==
nu=3 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (9s)
  [0/1222] root 0 [O] mult {2: 36, 6: 2}: 13: {'patterns': 0} open 0 {} term 0  (0.6s, total 9s)
  [100/1222] root 423 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 3, 'patterns': 104} open 0 {} term 3  (0.1s, total 70s)
  [200/1222] root 877 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 63, 'patterns': 63, 'to-engine': 63} open 0 {} term 0  (0.2s, total 86s)
  [300/1222] root 1321 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 160, 'R': 7, 'patterns': 167} open 0 {} term 7  (0.1s, total 111s)
  [400/1222] root 1770 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 85, 'eng-F': 1, 'eng-R': 4, 'patterns': 90, 'to-engine': 90} open 1 {'F': 1} term 4 | 14: {'E': 174, 'R': 4, 'patterns': 178, 'subset-fail': 3} open 0 {} term 1  (0.6s, total 139s)
  [500/1222] root 2208 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 52, 'R': 2, 'patterns': 54} open 0 {} term 2  (0.1s, total 156s)
  [600/1222] root 2671 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 92, 'R': 4, 'patterns': 96} open 0 {} term 4  (0.1s, total 175s)
  [700/1222] root 3080 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 102, 'eng-R': 3, 'patterns': 105, 'to-engine': 105} open 0 {} term 3  (0.9s, total 195s)
  [800/1222] root 3502 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.1s, total 215s)
  [900/1222] root 3933 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.1s, total 234s)
  [1000/1222] root 4370 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 10, 'patterns': 144, 'to-engine': 144} open 0 {} term 10  (0.3s, total 257s)
  [1100/1222] root 4991 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 89, 'R': 5, 'patterns': 94} open 0 {} term 5  (0.1s, total 276s)
  [1200/1222] root 33050 [O] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'eng-E': 53, 'eng-R': 6, 'patterns': 59, 'to-engine': 59} open 0 {} term 6  (0.5s, total 294s)
nu=3 b(M)=46: nodes by level {(13, 'F'): 69, (13, 'M'): 1, (13, 'O'): 71, (13, 'R-terminal'): 4185, (14, 'O'): 2, (14, 'R-terminal'): 123, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (296s)


==> anc/gst1718_computation/logs/g2_nu3_b46_p1of4.log <==
nu=3 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (9s)
  [0/1222] root 1 [O] mult {2: 26, 3: 2, 4: 4, 5: 1}: 13: {'eng-E': 20, 'eng-F': 5, 'eng-O': 1, 'eng-R': 54, 'patterns': 160, 'to-engine': 160} open 6 {'O': 1, 'F': 5} term 54 | 14: {'E': 1124, 'R': 5, 'eng-E': 126, 'eng-R': 1, 'patterns': 1448, 'subset-fail': 197, 'to-engine': 127} open 0 {} term 1  (2.7s, total 12s)
  [100/1222] root 424 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 107, 'eng-R': 2, 'patterns': 109, 'to-engine': 109} open 0 {} term 2  (0.3s, total 69s)
  [200/1222] root 878 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 5, 'patterns': 106} open 0 {} term 5  (0.1s, total 89s)
  [300/1222] root 1322 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 155, 'R': 5, 'patterns': 160} open 0 {} term 5  (0.1s, total 112s)
  [400/1222] root 1771 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 71, 'R': 1, 'patterns': 72} open 0 {} term 1  (0.1s, total 137s)
  [500/1222] root 2209 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 44, 'patterns': 44} open 0 {} term 0  (0.1s, total 153s)
  [600/1222] root 2672 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 134, 'R': 9, 'patterns': 143} open 0 {} term 9  (0.1s, total 167s)
  [700/1222] root 3081 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 68, 'R': 1, 'patterns': 69} open 0 {} term 1  (0.1s, total 182s)
  [800/1222] root 3503 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 99, 'eng-R': 6, 'patterns': 105, 'to-engine': 105} open 0 {} term 6  (0.4s, total 199s)
  [900/1222] root 3935 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 38, 'R': 1, 'patterns': 39} open 0 {} term 1  (0.1s, total 212s)
  [1000/1222] root 4371 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 8, 'patterns': 142, 'to-engine': 142} open 0 {} term 8  (0.2s, total 233s)
  [1100/1222] root 4995 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.1s, total 248s)
  [1200/1222] root 33056 [F] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'E': 40, 'R': 1, 'patterns': 41} open 0 {} term 1  (0.0s, total 259s)
nu=3 b(M)=46: nodes by level {(13, 'F'): 77, (13, 'M'): 2, (13, 'O'): 56, (13, 'R-terminal'): 4027, (14, 'O'): 4, (14, 'R-terminal'): 106, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (261s)


==> anc/gst1718_computation/logs/g2_nu3_b46_p2of4.log <==
nu=3 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (7s)
  [0/1222] root 2 [O] mult {2: 24, 3: 2, 4: 6}: 13: {'eng-E': 38, 'eng-F': 1, 'patterns': 77, 'to-engine': 77} open 1 {'F': 1} term 0 | 14: {'E': 168, 'patterns': 168} open 0 {} term 0  (0.4s, total 7s)
  [100/1222] root 425 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 102, 'R': 3, 'patterns': 105} open 0 {} term 3  (0.1s, total 46s)
  [200/1222] root 879 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 105, 'R': 2, 'patterns': 107} open 0 {} term 2  (0.1s, total 61s)
  [300/1222] root 1323 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 153, 'R': 4, 'patterns': 157} open 0 {} term 4  (0.1s, total 78s)
  [400/1222] root 1772 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 99, 'R': 3, 'patterns': 102} open 0 {} term 3  (0.1s, total 98s)
  [500/1222] root 2210 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.1s, total 113s)
  [600/1222] root 2673 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 90, 'R': 3, 'patterns': 93} open 0 {} term 3  (0.1s, total 128s)
  [700/1222] root 3082 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 72, 'eng-R': 1, 'patterns': 73, 'to-engine': 73} open 0 {} term 1  (0.3s, total 145s)
  [800/1222] root 3504 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'R': 3, 'patterns': 68} open 0 {} term 3  (0.1s, total 158s)
  [900/1222] root 3936 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 40, 'R': 1, 'patterns': 41} open 0 {} term 1  (0.1s, total 172s)
  [1000/1222] root 4373 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 57, 'patterns': 57} open 0 {} term 0  (0.1s, total 186s)
  [1100/1222] root 5045 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 91, 'R': 9, 'patterns': 100} open 0 {} term 9  (0.1s, total 202s)
  [1200/1222] root 33065 [F] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'E': 60, 'R': 3, 'patterns': 63} open 0 {} term 3  (0.1s, total 212s)
nu=3 b(M)=46: nodes by level {(13, 'F'): 73, (13, 'M'): 2, (13, 'O'): 47, (13, 'R-terminal'): 4051, (14, 'O'): 1, (14, 'R-terminal'): 100, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (213s)


==> anc/gst1718_computation/logs/g2_nu3_b46_p3of4.log <==
nu=3 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (7s)
  [0/1222] root 3 [O] mult {2: 24, 3: 2, 4: 6}: 13: {'eng-E': 59, 'eng-R': 3, 'patterns': 123, 'to-engine': 123} open 0 {} term 3  (0.4s, total 7s)
  [100/1222] root 426 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 104, 'R': 3, 'patterns': 107} open 0 {} term 3  (0.1s, total 52s)
  [200/1222] root 880 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 108, 'R': 1, 'patterns': 109} open 0 {} term 1  (0.1s, total 68s)
  [300/1222] root 1324 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 154, 'eng-R': 8, 'patterns': 162, 'to-engine': 162} open 0 {} term 8  (0.4s, total 89s)
  [400/1222] root 1773 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 98, 'R': 3, 'patterns': 101} open 0 {} term 3  (0.1s, total 111s)
  [500/1222] root 2211 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 97, 'eng-R': 6, 'patterns': 103, 'to-engine': 103} open 0 {} term 6  (0.4s, total 126s)
  [600/1222] root 2674 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 89, 'R': 5, 'patterns': 94} open 0 {} term 5  (0.1s, total 139s)
  [700/1222] root 3083 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 43, 'R': 2, 'patterns': 45} open 0 {} term 2  (0.1s, total 155s)
  [800/1222] root 3505 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 65, 'eng-R': 5, 'patterns': 70, 'to-engine': 70} open 0 {} term 5  (0.3s, total 171s)
  [900/1222] root 3937 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 40, 'R': 1, 'patterns': 41} open 0 {} term 1  (0.1s, total 184s)
  [1000/1222] root 4374 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 38, 'patterns': 38} open 0 {} term 0  (0.1s, total 200s)
  [1100/1222] root 5046 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 93, 'R': 9, 'patterns': 102} open 0 {} term 9  (0.1s, total 214s)
  [1200/1222] root 33146 [O] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'eng-E': 55, 'eng-R': 4, 'patterns': 59, 'to-engine': 59} open 0 {} term 4  (0.3s, total 224s)
nu=3 b(M)=46: nodes by level {(13, 'F'): 67, (13, 'O'): 56, (13, 'R-terminal'): 4016, (14, 'O'): 2, (14, 'R-terminal'): 84, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (225s)


==> anc/gst1718_computation/logs/g2_nu3_b47_p0of4.log <==
nu=3 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (14s)
  [0/1525] root 0 [O] mult {2: 28, 3: 4, 4: 1, 5: 2}: 13: {'eng-O': 3, 'patterns': 24, 'to-engine': 24} open 3 {'O': 3} term 0 | 14: {'patterns': 68, 'subset-fail': 68} open 0 {} term 0  (0.8s, total 15s)
  [100/1525] root 430 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 36, 'patterns': 72, 'to-engine': 72} open 0 {} term 0  (0.2s, total 60s)
  [200/1525] root 886 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'patterns': 52, 'to-engine': 52} open 0 {} term 0  (0.3s, total 96s)
  [300/1525] root 1325 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'eng-R': 1, 'patterns': 49, 'to-engine': 49} open 0 {} term 1  (0.3s, total 130s)
  [400/1525] root 1752 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 2, 'patterns': 53, 'to-engine': 53} open 0 {} term 2  (0.6s, total 160s)
  [500/1525] root 2198 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'eng-R': 1, 'patterns': 49, 'to-engine': 49} open 0 {} term 1  (0.3s, total 200s)
  [600/1525] root 2642 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'eng-R': 1, 'patterns': 81, 'to-engine': 81} open 0 {} term 1  (0.4s, total 239s)
  [700/1525] root 3099 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 42, 'R': 1, 'patterns': 43} open 0 {} term 1  (0.1s, total 267s)
  [800/1525] root 3543 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.3s, total 296s)
  [900/1525] root 3991 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 55, 'patterns': 55, 'to-engine': 55} open 0 {} term 0  (0.2s, total 324s)
  [1000/1525] root 4411 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'patterns': 48, 'to-engine': 48} open 0 {} term 0  (0.4s, total 359s)
  [1100/1525] root 4848 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 33, 'R': 1, 'patterns': 34} open 0 {} term 1  (0.0s, total 394s)
  [1200/1525] root 5289 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 29, 'patterns': 29} open 0 {} term 0  (0.1s, total 409s)
  [1300/1525] root 5770 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 54, 'eng-R': 2, 'patterns': 56, 'to-engine': 56} open 0 {} term 2  (0.6s, total 427s)
  [1400/1525] root 18162 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 27, 'R': 1, 'patterns': 28} open 0 {} term 1  (0.0s, total 446s)
  [1500/1525] root 51008 [O] mult {2: 18, 3: 10, 4: 3}: 13: {'eng-E': 44, 'patterns': 44, 'to-engine': 44} open 0 {} term 0  (0.4s, total 463s)
nu=3 b(M)=47: nodes by level {(13, 'F'): 10, (13, 'M'): 2, (13, 'O'): 39, (13, 'R-terminal'): 1791, (14, 'R-terminal'): 6}; open 17-line lattices: 0  (466s)


==> anc/gst1718_computation/logs/g2_nu3_b47_p1of4.log <==
nu=3 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (11s)
  [0/1524] root 1 [O] mult {2: 27, 3: 1, 4: 6}: 13: {'eng-E': 8, 'eng-O': 1, 'eng-R': 8, 'patterns': 78, 'to-engine': 78} open 1 {'O': 1} term 8 | 14: {'eng-E': 10, 'patterns': 62, 'subset-fail': 42, 'to-engine': 20} open 0 {} term 0  (0.9s, total 12s)
  [100/1524] root 431 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 60, 'eng-R': 1, 'patterns': 61, 'to-engine': 61} open 0 {} term 1  (0.1s, total 44s)
  [200/1524] root 887 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 49, 'eng-R': 1, 'patterns': 50, 'to-engine': 50} open 0 {} term 1  (0.2s, total 68s)
  [300/1524] root 1326 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.4s, total 95s)
  [400/1524] root 1753 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'patterns': 48, 'to-engine': 48} open 0 {} term 0  (0.4s, total 119s)
  [500/1524] root 2199 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 54, 'patterns': 54, 'to-engine': 54} open 0 {} term 0  (0.2s, total 145s)
  [600/1524] root 2643 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 82, 'eng-R': 1, 'patterns': 83, 'to-engine': 83} open 0 {} term 1  (0.4s, total 174s)
  [700/1524] root 3100 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 39, 'R': 1, 'patterns': 40} open 0 {} term 1  (0.0s, total 197s)
  [800/1524] root 3544 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.2s, total 220s)
  [900/1524] root 3992 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 45, 'patterns': 45, 'to-engine': 45} open 0 {} term 0  (0.1s, total 242s)
  [1000/1524] root 4412 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 54, 'patterns': 54, 'to-engine': 54} open 0 {} term 0  (0.2s, total 265s)
  [1100/1524] root 4849 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 30, 'patterns': 30} open 0 {} term 0  (0.0s, total 295s)
  [1200/1524] root 5292 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 19, 'patterns': 19} open 0 {} term 0  (0.0s, total 312s)
  [1300/1524] root 5772 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.0s, total 327s)
  [1400/1524] root 18182 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 28, 'patterns': 28} open 0 {} term 0  (0.0s, total 343s)
  [1500/1524] root 51012 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 55, 'R': 1, 'patterns': 56} open 0 {} term 1  (0.0s, total 357s)
nu=3 b(M)=47: nodes by level {(13, 'F'): 23, (13, 'M'): 2, (13, 'O'): 31, (13, 'R-terminal'): 1745, (14, 'R-terminal'): 9}; open 17-line lattices: 0  (358s)


==> anc/gst1718_computation/logs/g2_nu3_b47_p2of4.log <==
nu=3 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (11s)
  [0/1524] root 2 [O] mult {2: 26, 3: 4, 4: 3, 5: 1}: 13: {'eng-E': 3, 'eng-F': 1, 'eng-R': 3, 'patterns': 26, 'to-engine': 26} open 1 {'F': 1} term 3 | 14: {'E': 35, 'patterns': 35} open 0 {} term 0  (0.2s, total 11s)
  [100/1524] root 432 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 15, 'eng-R': 6, 'patterns': 73, 'to-engine': 73} open 0 {} term 6  (0.1s, total 43s)
  [200/1524] root 888 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'patterns': 52, 'to-engine': 52} open 0 {} term 0  (0.3s, total 67s)
  [300/1524] root 1327 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'patterns': 52, 'to-engine': 52} open 0 {} term 0  (0.1s, total 97s)
  [400/1524] root 1754 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 50, 'patterns': 50, 'to-engine': 50} open 0 {} term 0  (0.2s, total 121s)
  [500/1524] root 2200 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 51, 'R': 1, 'patterns': 52} open 0 {} term 1  (0.0s, total 147s)
  [600/1524] root 2644 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'patterns': 80, 'to-engine': 80} open 0 {} term 0  (0.3s, total 176s)
  [700/1524] root 3101 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 50, 'patterns': 50} open 0 {} term 0  (0.0s, total 199s)
  [800/1524] root 3545 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'eng-R': 1, 'patterns': 53, 'to-engine': 53} open 0 {} term 1  (0.2s, total 222s)
  [900/1524] root 3993 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 54, 'patterns': 54, 'to-engine': 54} open 0 {} term 0  (0.2s, total 244s)
  [1000/1524] root 4413 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 46, 'R': 1, 'patterns': 47} open 0 {} term 1  (0.0s, total 270s)
  [1100/1524] root 4850 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 56, 'R': 1, 'patterns': 57} open 0 {} term 1  (0.1s, total 298s)
  [1200/1524] root 5297 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 28, 'patterns': 28} open 0 {} term 0  (0.0s, total 311s)
  [1300/1524] root 5773 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 37, 'R': 1, 'patterns': 38} open 0 {} term 1  (0.0s, total 328s)
  [1400/1524] root 18212 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 62, 'patterns': 62} open 0 {} term 0  (0.0s, total 343s)
  [1500/1524] root 51123 [O] mult {2: 18, 3: 10, 4: 3}: 13: {'eng-E': 46, 'eng-R': 2, 'patterns': 48, 'to-engine': 48} open 0 {} term 2  (0.2s, total 358s)
nu=3 b(M)=47: nodes by level {(13, 'F'): 20, (13, 'O'): 34, (13, 'R-terminal'): 1903, (14, 'R-terminal'): 2}; open 17-line lattices: 0  (361s)


==> anc/gst1718_computation/logs/g2_nu3_b47_p3of4.log <==
nu=3 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (11s)
  [0/1524] root 3 [O] mult {2: 26, 3: 4, 4: 3, 5: 1}: 13: {'eng-E': 1, 'eng-F': 1, 'eng-O': 1, 'eng-R': 15, 'patterns': 34, 'to-engine': 34} open 2 {'O': 1, 'F': 1} term 15 | 14: {'E': 37, 'patterns': 83, 'subset-fail': 46} open 0 {} term 0  (0.5s, total 12s)
  [100/1524] root 433 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 32, 'patterns': 32} open 0 {} term 0  (0.1s, total 48s)
  [200/1524] root 889 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 47, 'eng-R': 1, 'patterns': 48, 'to-engine': 48} open 0 {} term 1  (0.4s, total 74s)
  [300/1524] root 1328 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 47, 'patterns': 47, 'to-engine': 47} open 0 {} term 0  (0.2s, total 105s)
  [400/1524] root 1755 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 49, 'patterns': 49, 'to-engine': 49} open 0 {} term 0  (0.3s, total 131s)
  [500/1524] root 2202 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 53, 'patterns': 53, 'to-engine': 53} open 0 {} term 0  (0.7s, total 163s)
  [600/1524] root 2645 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'patterns': 80, 'to-engine': 80} open 0 {} term 0  (0.3s, total 197s)
  [700/1524] root 3102 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 49, 'patterns': 49, 'to-engine': 49} open 0 {} term 0  (0.3s, total 220s)
  [800/1524] root 3546 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 62, 'eng-R': 1, 'patterns': 63, 'to-engine': 63} open 0 {} term 1  (0.2s, total 243s)
  [900/1524] root 3994 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'patterns': 52, 'to-engine': 52} open 0 {} term 0  (0.2s, total 267s)
  [1000/1524] root 4414 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 50, 'patterns': 50, 'to-engine': 50} open 0 {} term 0  (0.5s, total 297s)
  [1100/1524] root 4851 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 52, 'eng-R': 2, 'patterns': 54, 'to-engine': 54} open 0 {} term 2  (0.5s, total 329s)
  [1200/1524] root 5299 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 29, 'eng-R': 1, 'patterns': 30, 'to-engine': 30} open 0 {} term 1  (0.3s, total 343s)
  [1300/1524] root 5774 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 34, 'R': 1, 'patterns': 35} open 0 {} term 1  (0.0s, total 361s)
  [1400/1524] root 18283 [O] mult {2: 18, 3: 10, 4: 3}: 13: {'eng-E': 50, 'eng-R': 2, 'patterns': 52, 'to-engine': 52} open 0 {} term 2  (0.4s, total 379s)
  [1500/1524] root 51138 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 48, 'R': 1, 'patterns': 49} open 0 {} term 1  (0.0s, total 396s)
nu=3 b(M)=47: nodes by level {(13, 'F'): 15, (13, 'M'): 3, (13, 'O'): 40, (13, 'R-terminal'): 1832, (14, 'R-terminal'): 17}; open 17-line lattices: 0  (398s)


==> anc/gst1718_computation/logs/g2_nu4_b45_p0of2.log <==
nu=4 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (5s)
  [0/1385] root 0 [O] mult {2: 27, 3: 3, 5: 3}: 13: {'eng-O': 4, 'patterns': 78, 'to-engine': 78} open 4 {'O': 4} term 0 | 14: {'eng-E': 136, 'eng-R': 1, 'patterns': 439, 'to-engine': 439} open 0 {} term 1  (2.3s, total 7s)
  [100/1385] root 214 [O] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'eng-E': 92, 'eng-F': 2, 'eng-O': 2, 'eng-R': 36, 'patterns': 132, 'to-engine': 132} open 4 {'O': 2, 'F': 2} term 36 | 14: {'E': 507, 'F': 1, 'R': 8, 'eng-E': 322, 'eng-R': 1, 'patterns': 1025, 'subset-fail': 190, 'to-engine': 325} open 0 {} term 4  (1.4s, total 104s)
  [200/1385] root 444 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 62, 'eng-O': 1, 'eng-R': 3, 'patterns': 127, 'to-engine': 127} open 1 {'O': 1} term 3 | 14: {'eng-E': 64, 'eng-R': 2, 'patterns': 150, 'subset-fail': 22, 'to-engine': 128} open 0 {} term 2  (0.7s, total 146s)
  [300/1385] root 661 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 9, 'patterns': 135} open 0 {} term 9  (0.1s, total 161s)
  [400/1385] root 874 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 91, 'R': 2, 'patterns': 93} open 0 {} term 2  (0.1s, total 176s)
  [500/1385] root 1102 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 88, 'R': 4, 'patterns': 92} open 0 {} term 4  (0.1s, total 192s)
  [600/1385] root 1311 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 113, 'R': 8, 'patterns': 121} open 0 {} term 8  (0.1s, total 207s)
  [700/1385] root 1518 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 2, 'patterns': 87} open 0 {} term 2  (0.1s, total 231s)
  [800/1385] root 1735 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 85, 'R': 4, 'patterns': 89} open 0 {} term 4  (0.1s, total 242s)
  [900/1385] root 1960 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 172, 'eng-F': 1, 'eng-R': 17, 'patterns': 190, 'to-engine': 190} open 1 {'F': 1} term 17 | 14: {'E': 331, 'R': 12, 'patterns': 343, 'subset-fail': 5} open 0 {} term 7  (0.9s, total 257s)
  [1000/1385] root 2184 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 44, 'R': 2, 'patterns': 46} open 0 {} term 2  (0.1s, total 274s)
  [1100/1385] root 2404 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 90, 'R': 3, 'patterns': 93} open 0 {} term 3  (0.1s, total 289s)
  [1200/1385] root 5801 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 113, 'R': 15, 'patterns': 128} open 0 {} term 15  (0.1s, total 301s)
  [1300/1385] root 11798 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 76, 'R': 6, 'patterns': 82} open 0 {} term 6  (0.1s, total 318s)
nu=4 b(M)=45: nodes by level {(13, 'F'): 244, (13, 'O'): 110, (13, 'R-terminal'): 9745, (14, 'F'): 15, (14, 'O'): 12, (14, 'R-terminal'): 981, (15, 'F'): 13, (15, 'R-terminal'): 37, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (335s)


==> anc/gst1718_computation/logs/g2_nu4_b45_p1of2.log <==
nu=4 b(M)=45 mult<=6: roots {'F': 2257, 'O': 512, 'R-terminal': 12119}  (5s)
  [0/1384] root 1 [O] mult {2: 26, 4: 5, 5: 1}: 13: {'eng-E': 7, 'eng-O': 1, 'eng-R': 11, 'patterns': 201, 'to-engine': 201} open 1 {'O': 1} term 11 | 14: {'eng-E': 44, 'eng-R': 1, 'patterns': 322, 'subset-fail': 148, 'to-engine': 174} open 0 {} term 1  (0.6s, total 6s)
  [100/1384] root 215 [O] mult {2: 22, 3: 6, 4: 1, 5: 2}: 13: {'eng-E': 22, 'eng-O': 2, 'eng-R': 21, 'patterns': 168, 'to-engine': 168} open 2 {'O': 2} term 21 | 14: {'eng-E': 66, 'eng-R': 10, 'patterns': 614, 'subset-fail': 314, 'to-engine': 300} open 0 {} term 10  (1.2s, total 76s)
  [200/1384] root 445 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.1s, total 110s)
  [300/1384] root 662 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 135, 'R': 4, 'patterns': 139} open 0 {} term 4  (0.1s, total 132s)
  [400/1384] root 875 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 94, 'R': 4, 'patterns': 98} open 0 {} term 4  (0.1s, total 150s)
  [500/1384] root 1103 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 124, 'R': 11, 'patterns': 135} open 0 {} term 11  (0.1s, total 163s)
  [600/1384] root 1312 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 126, 'R': 6, 'patterns': 132} open 0 {} term 6  (0.1s, total 181s)
  [700/1384] root 1519 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 59, 'R': 1, 'patterns': 60} open 0 {} term 1  (0.1s, total 198s)
  [800/1384] root 1737 [O] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'eng-E': 125, 'eng-R': 7, 'patterns': 132, 'to-engine': 132} open 0 {} term 7  (0.3s, total 213s)
  [900/1384] root 1961 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 176, 'F': 1, 'R': 10, 'patterns': 187} open 1 {'F': 1} term 10 | 14: {'E': 428, 'R': 10, 'patterns': 438, 'subset-fail': 6} open 0 {} term 4  (0.3s, total 235s)
  [1000/1384] root 2185 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 127, 'R': 6, 'patterns': 133} open 0 {} term 6  (0.1s, total 257s)
  [1100/1384] root 2405 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 92, 'R': 2, 'patterns': 94} open 0 {} term 2  (0.1s, total 271s)
  [1200/1384] root 5840 [F] mult {2: 19, 3: 9, 5: 2}: 13: {'E': 254, 'R': 8, 'patterns': 262} open 0 {} term 4  (0.1s, total 288s)
  [1300/1384] root 11910 [F] mult {2: 17, 3: 9, 4: 2, 5: 1}: 13: {'E': 97, 'R': 13, 'patterns': 110} open 0 {} term 13  (0.1s, total 309s)
nu=4 b(M)=45: nodes by level {(13, 'F'): 224, (13, 'O'): 97, (13, 'R-terminal'): 9749, (14, 'F'): 14, (14, 'O'): 10, (14, 'R-terminal'): 912, (15, 'F'): 3, (15, 'R-terminal'): 20, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (323s)


==> anc/gst1718_computation/logs/g2_nu4_b46_p0of2.log <==
nu=4 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (10s)
  [0/2444] root 0 [O] mult {2: 36, 6: 2}: 13: {'patterns': 0} open 0 {} term 0  (1.0s, total 11s)
  [100/2444] root 200 [O] mult {2: 23, 3: 5, 4: 3, 5: 1}: 13: {'eng-E': 33, 'eng-R': 4, 'patterns': 74, 'to-engine': 74} open 0 {} term 4  (0.2s, total 106s)
  [200/2444] root 423 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 3, 'patterns': 104} open 0 {} term 3  (0.1s, total 133s)
  [300/2444] root 652 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 72, 'eng-R': 1, 'patterns': 73, 'to-engine': 73} open 0 {} term 1  (0.3s, total 153s)
  [400/2444] root 877 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 63, 'patterns': 63, 'to-engine': 63} open 0 {} term 0  (0.3s, total 177s)
  [500/2444] root 1097 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 95, 'eng-O': 1, 'eng-R': 3, 'patterns': 99, 'to-engine': 99} open 1 {'O': 1} term 3 | 14: {'eng-E': 118, 'patterns': 244, 'subset-fail': 126, 'to-engine': 118} open 0 {} term 0  (1.1s, total 205s)
  [600/2444] root 1321 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 160, 'R': 7, 'patterns': 167} open 0 {} term 7  (0.2s, total 238s)
  [700/2444] root 1543 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 53, 'R': 5, 'patterns': 58} open 0 {} term 5  (0.1s, total 278s)
  [800/2444] root 1770 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 85, 'eng-F': 1, 'eng-R': 4, 'patterns': 90, 'to-engine': 90} open 1 {'F': 1} term 4 | 14: {'E': 174, 'R': 4, 'patterns': 178, 'subset-fail': 3} open 0 {} term 1  (0.9s, total 304s)
  [900/2444] root 1991 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 75, 'R': 2, 'patterns': 77} open 0 {} term 2  (0.1s, total 323s)
  [1000/2444] root 2208 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 52, 'R': 2, 'patterns': 54} open 0 {} term 2  (0.1s, total 343s)
  [1100/2444] root 2429 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 95, 'eng-R': 7, 'patterns': 102, 'to-engine': 102} open 0 {} term 7  (0.3s, total 364s)
  [1200/2444] root 2671 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 92, 'R': 4, 'patterns': 96} open 0 {} term 4  (0.1s, total 384s)
  [1300/2444] root 2872 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 67, 'patterns': 67} open 0 {} term 0  (0.1s, total 406s)
  [1400/2444] root 3080 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 102, 'eng-R': 3, 'patterns': 105, 'to-engine': 105} open 0 {} term 3  (0.6s, total 426s)
  [1500/2444] root 3291 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 62, 'eng-R': 3, 'patterns': 65, 'to-engine': 65} open 0 {} term 3  (0.4s, total 446s)
  [1600/2444] root 3502 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'R': 2, 'patterns': 67} open 0 {} term 2  (0.1s, total 469s)
  [1700/2444] root 3704 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 65, 'eng-R': 1, 'patterns': 66, 'to-engine': 66} open 0 {} term 1  (0.4s, total 489s)
  [1800/2444] root 3933 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.1s, total 509s)
  [1900/2444] root 4142 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 65, 'patterns': 65} open 0 {} term 0  (0.2s, total 524s)
  [2000/2444] root 4370 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 10, 'patterns': 144, 'to-engine': 144} open 0 {} term 10  (0.3s, total 550s)
  [2100/2444] root 4606 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 67, 'R': 1, 'patterns': 68} open 0 {} term 1  (0.1s, total 569s)
  [2200/2444] root 4991 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 89, 'R': 5, 'patterns': 94} open 0 {} term 5  (0.1s, total 590s)
  [2300/2444] root 20142 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 93, 'R': 8, 'patterns': 101} open 0 {} term 8  (0.1s, total 606s)
  [2400/2444] root 33050 [O] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'eng-E': 53, 'eng-R': 6, 'patterns': 59, 'to-engine': 59} open 0 {} term 6  (0.3s, total 620s)
nu=4 b(M)=46: nodes by level {(13, 'F'): 142, (13, 'M'): 3, (13, 'O'): 118, (13, 'R-terminal'): 8236, (14, 'O'): 3, (14, 'R-terminal'): 223, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (624s)


==> anc/gst1718_computation/logs/g2_nu4_b46_p1of2.log <==
nu=4 b(M)=46 mult<=6: roots {'F': 3221, 'O': 1667, 'R-terminal': 23162}  (10s)
  [0/2444] root 1 [O] mult {2: 26, 3: 2, 4: 4, 5: 1}: 13: {'eng-E': 20, 'eng-F': 5, 'eng-O': 1, 'eng-R': 54, 'patterns': 160, 'to-engine': 160} open 6 {'O': 1, 'F': 5} term 54 | 14: {'E': 1124, 'R': 5, 'eng-E': 126, 'eng-R': 1, 'patterns': 1448, 'subset-fail': 197, 'to-engine': 127} open 0 {} term 1  (3.2s, total 13s)
  [100/2444] root 201 [O] mult {2: 23, 3: 5, 4: 3, 5: 1}: 13: {'eng-E': 61, 'eng-R': 9, 'patterns': 70, 'to-engine': 70} open 0 {} term 9  (0.5s, total 109s)
  [200/2444] root 424 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 107, 'eng-R': 2, 'patterns': 109, 'to-engine': 109} open 0 {} term 2  (0.3s, total 134s)
  [300/2444] root 653 [O] mult {2: 21, 3: 5, 4: 5}: 13: {'eng-E': 72, 'patterns': 72, 'to-engine': 72} open 0 {} term 0  (0.5s, total 152s)
  [400/2444] root 878 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 101, 'R': 5, 'patterns': 106} open 0 {} term 5  (0.2s, total 179s)
  [500/2444] root 1098 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 100, 'R': 3, 'patterns': 103} open 0 {} term 3  (0.1s, total 208s)
  [600/2444] root 1322 [F] mult {2: 21, 3: 5, 4: 5}: 13: {'E': 155, 'R': 5, 'patterns': 160} open 0 {} term 5  (0.2s, total 243s)
  [700/2444] root 1544 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 62, 'R': 2, 'patterns': 64} open 0 {} term 2  (0.1s, total 287s)
  [800/2444] root 1771 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 71, 'R': 1, 'patterns': 72} open 0 {} term 1  (0.1s, total 311s)
  [900/2444] root 1992 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 95, 'R': 3, 'patterns': 98} open 0 {} term 3  (0.1s, total 331s)
  [1000/2444] root 2209 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 44, 'patterns': 44} open 0 {} term 0  (0.1s, total 356s)
  [1100/2444] root 2431 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 97, 'eng-R': 8, 'patterns': 105, 'to-engine': 105} open 0 {} term 8  (0.5s, total 376s)
  [1200/2444] root 2672 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 134, 'R': 9, 'patterns': 143} open 0 {} term 9  (0.2s, total 397s)
  [1300/2444] root 2873 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 102, 'R': 2, 'patterns': 104} open 0 {} term 2  (0.1s, total 418s)
  [1400/2444] root 3081 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 68, 'R': 1, 'patterns': 69} open 0 {} term 1  (0.1s, total 439s)
  [1500/2444] root 3292 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 60, 'eng-R': 1, 'patterns': 61, 'to-engine': 61} open 0 {} term 1  (0.3s, total 460s)
  [1600/2444] root 3503 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 99, 'eng-R': 6, 'patterns': 105, 'to-engine': 105} open 0 {} term 6  (0.4s, total 478s)
  [1700/2444] root 3705 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 61, 'patterns': 61} open 0 {} term 0  (0.1s, total 498s)
  [1800/2444] root 3935 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 38, 'R': 1, 'patterns': 39} open 0 {} term 1  (0.1s, total 516s)
  [1900/2444] root 4143 [F] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'E': 46, 'patterns': 46} open 0 {} term 0  (0.1s, total 535s)
  [2000/2444] root 4371 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 134, 'eng-R': 8, 'patterns': 142, 'to-engine': 142} open 0 {} term 8  (0.4s, total 568s)
  [2100/2444] root 4607 [O] mult {2: 20, 3: 8, 4: 2, 5: 1}: 13: {'eng-E': 91, 'eng-R': 6, 'patterns': 97, 'to-engine': 97} open 0 {} term 6  (0.3s, total 586s)
  [2200/2444] root 4995 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.1s, total 607s)
  [2300/2444] root 20259 [F] mult {2: 18, 3: 8, 4: 4}: 13: {'E': 58, 'R': 3, 'patterns': 61} open 0 {} term 3  (0.1s, total 621s)
  [2400/2444] root 33056 [F] mult {2: 17, 3: 11, 4: 1, 5: 1}: 13: {'E': 40, 'R': 1, 'patterns': 41} open 0 {} term 1  (0.1s, total 635s)
nu=4 b(M)=46: nodes by level {(13, 'F'): 144, (13, 'M'): 2, (13, 'O'): 112, (13, 'R-terminal'): 8043, (14, 'O'): 6, (14, 'R-terminal'): 190, (15, 'R-terminal'): 0}; open 17-line lattices: 0  (640s)


==> anc/gst1718_computation/logs/g2_nu4_b47_p0of2.log <==
nu=4 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (13s)
  [0/3049] root 0 [O] mult {2: 28, 3: 4, 4: 1, 5: 2}: 13: {'eng-O': 3, 'patterns': 24, 'to-engine': 24} open 3 {'O': 3} term 0 | 14: {'patterns': 90, 'subset-fail': 90} open 0 {} term 0  (1.3s, total 14s)
  [100/3049] root 206 [O] mult {2: 23, 3: 7, 4: 2, 5: 1}: 13: {'eng-E': 28, 'eng-R': 3, 'patterns': 31, 'to-engine': 31} open 0 {} term 3  (0.3s, total 83s)
  [200/3049] root 430 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 36, 'patterns': 72, 'to-engine': 72} open 0 {} term 0  (0.2s, total 128s)
  [300/3049] root 667 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 46, 'patterns': 46, 'to-engine': 46} open 0 {} term 0  (0.3s, total 165s)
  [400/3049] root 886 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'patterns': 52, 'to-engine': 52} open 0 {} term 0  (0.2s, total 210s)
  [500/3049] root 1101 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 76, 'eng-R': 2, 'patterns': 78, 'to-engine': 78} open 0 {} term 2  (0.5s, total 260s)
  [600/3049] root 1325 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'eng-R': 1, 'patterns': 49, 'to-engine': 49} open 0 {} term 1  (0.3s, total 304s)
  [700/3049] root 1541 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 76, 'eng-R': 3, 'patterns': 79, 'to-engine': 79} open 0 {} term 3  (0.6s, total 347s)
  [800/3049] root 1752 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 2, 'patterns': 53, 'to-engine': 53} open 0 {} term 2  (0.6s, total 385s)
  [900/3049] root 1970 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 50, 'patterns': 50} open 0 {} term 0  (0.1s, total 433s)
  [1000/3049] root 2198 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'eng-R': 1, 'patterns': 49, 'to-engine': 49} open 0 {} term 1  (0.4s, total 475s)
  [1100/3049] root 2418 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 83, 'patterns': 83, 'to-engine': 83} open 0 {} term 0  (0.5s, total 518s)
  [1200/3049] root 2642 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'eng-R': 1, 'patterns': 81, 'to-engine': 81} open 0 {} term 1  (0.7s, total 575s)
  [1300/3049] root 2868 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'eng-R': 2, 'patterns': 82, 'to-engine': 82} open 0 {} term 2  (0.4s, total 613s)
  [1400/3049] root 3099 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 42, 'R': 1, 'patterns': 43} open 0 {} term 1  (0.1s, total 646s)
  [1500/3049] root 3329 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 50, 'patterns': 50, 'to-engine': 50} open 0 {} term 0  (0.5s, total 679s)
  [1600/3049] root 3543 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.3s, total 716s)
  [1700/3049] root 3768 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 78, 'eng-R': 1, 'patterns': 79, 'to-engine': 79} open 0 {} term 1  (0.6s, total 756s)
  [1800/3049] root 3991 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 55, 'patterns': 55, 'to-engine': 55} open 0 {} term 0  (0.3s, total 787s)
  [1900/3049] root 4202 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 52, 'eng-R': 1, 'patterns': 53, 'to-engine': 53} open 0 {} term 1  (0.7s, total 825s)
  [2000/3049] root 4411 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'patterns': 48, 'to-engine': 48} open 0 {} term 0  (0.7s, total 869s)
  [2100/3049] root 4626 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 80, 'eng-R': 1, 'patterns': 81, 'to-engine': 81} open 0 {} term 1  (0.4s, total 916s)
  [2200/3049] root 4848 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 33, 'R': 1, 'patterns': 34} open 0 {} term 1  (0.2s, total 960s)
  [2300/3049] root 5060 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 19, 'patterns': 19} open 0 {} term 0  (0.1s, total 986s)
  [2400/3049] root 5289 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 29, 'patterns': 29} open 0 {} term 0  (0.1s, total 1010s)
  [2500/3049] root 5538 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 31, 'eng-R': 1, 'patterns': 32, 'to-engine': 32} open 0 {} term 1  (0.4s, total 1037s)
  [2600/3049] root 5770 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 54, 'eng-R': 2, 'patterns': 56, 'to-engine': 56} open 0 {} term 2  (0.6s, total 1068s)
  [2700/3049] root 6006 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 60, 'eng-R': 1, 'patterns': 61, 'to-engine': 61} open 0 {} term 1  (0.2s, total 1098s)
  [2800/3049] root 18162 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 27, 'R': 1, 'patterns': 28} open 0 {} term 1  (0.1s, total 1126s)
  [2900/3049] root 34322 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 34, 'patterns': 34} open 0 {} term 0  (0.1s, total 1156s)
  [3000/3049] root 51008 [O] mult {2: 18, 3: 10, 4: 3}: 13: {'eng-E': 44, 'patterns': 44, 'to-engine': 44} open 0 {} term 0  (0.5s, total 1179s)
nu=4 b(M)=47: nodes by level {(13, 'F'): 30, (13, 'M'): 2, (13, 'O'): 73, (13, 'R-terminal'): 3694, (14, 'R-terminal'): 25}; open 17-line lattices: 0  (1189s)


==> anc/gst1718_computation/logs/g2_nu4_b47_p1of2.log <==
nu=4 b(M)=47 mult<=6: roots {'F': 1839, 'M': 4, 'O': 4254, 'R-terminal': 34379}  (13s)
  [0/3048] root 1 [O] mult {2: 27, 3: 1, 4: 6}: 13: {'eng-E': 8, 'eng-O': 1, 'eng-R': 8, 'patterns': 78, 'to-engine': 78} open 1 {'O': 1} term 8 | 14: {'eng-E': 20, 'patterns': 88, 'subset-fail': 48, 'to-engine': 40} open 0 {} term 0  (1.4s, total 14s)
  [100/3048] root 207 [O] mult {2: 23, 3: 7, 4: 2, 5: 1}: 13: {'eng-E': 31, 'eng-R': 2, 'patterns': 33, 'to-engine': 33} open 0 {} term 2  (0.6s, total 78s)
  [200/3048] root 431 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 60, 'eng-R': 1, 'patterns': 61, 'to-engine': 61} open 0 {} term 1  (0.2s, total 123s)
  [300/3048] root 668 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'eng-R': 2, 'patterns': 50, 'to-engine': 50} open 0 {} term 2  (0.4s, total 160s)
  [400/3048] root 887 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 49, 'eng-R': 1, 'patterns': 50, 'to-engine': 50} open 0 {} term 1  (0.4s, total 206s)
  [500/3048] root 1102 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 84, 'eng-R': 1, 'patterns': 85, 'to-engine': 85} open 0 {} term 1  (0.8s, total 253s)
  [600/3048] root 1326 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.5s, total 294s)
  [700/3048] root 1542 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 70, 'eng-R': 2, 'patterns': 72, 'to-engine': 72} open 0 {} term 2  (0.5s, total 341s)
  [800/3048] root 1753 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 48, 'patterns': 48, 'to-engine': 48} open 0 {} term 0  (0.7s, total 380s)
  [900/3048] root 1971 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 49, 'R': 1, 'patterns': 50} open 0 {} term 1  (0.1s, total 428s)
  [1000/3048] root 2199 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 54, 'patterns': 54, 'to-engine': 54} open 0 {} term 0  (0.3s, total 468s)
  [1100/3048] root 2419 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 79, 'eng-R': 2, 'patterns': 81, 'to-engine': 81} open 0 {} term 2  (0.4s, total 510s)
  [1200/3048] root 2643 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 82, 'eng-R': 1, 'patterns': 83, 'to-engine': 83} open 0 {} term 1  (0.6s, total 568s)
  [1300/3048] root 2869 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 33, 'eng-R': 1, 'patterns': 47, 'to-engine': 47} open 0 {} term 1  (0.6s, total 609s)
  [1400/3048] root 3100 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 39, 'R': 1, 'patterns': 40} open 0 {} term 1  (0.1s, total 649s)
  [1500/3048] root 3331 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 45, 'eng-R': 1, 'patterns': 46, 'to-engine': 46} open 0 {} term 1  (0.6s, total 686s)
  [1600/3048] root 3544 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 51, 'eng-R': 1, 'patterns': 52, 'to-engine': 52} open 0 {} term 1  (0.3s, total 728s)
  [1700/3048] root 3769 [F] mult {2: 21, 3: 7, 4: 4}: 13: {'E': 83, 'F': 1, 'patterns': 84} open 1 {'F': 1} term 0 | 14: {'E': 114, 'patterns': 114} open 0 {} term 0  (0.4s, total 768s)
  [1800/3048] root 3992 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 45, 'patterns': 45, 'to-engine': 45} open 0 {} term 0  (0.3s, total 798s)
  [1900/3048] root 4203 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 49, 'patterns': 49, 'to-engine': 49} open 0 {} term 0  (0.2s, total 833s)
  [2000/3048] root 4412 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 54, 'patterns': 54, 'to-engine': 54} open 0 {} term 0  (0.2s, total 877s)
  [2100/3048] root 4627 [O] mult {2: 21, 3: 7, 4: 4}: 13: {'eng-E': 75, 'eng-R': 2, 'patterns': 77, 'to-engine': 77} open 0 {} term 2  (0.9s, total 932s)
  [2200/3048] root 4849 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 30, 'patterns': 30} open 0 {} term 0  (0.1s, total 973s)
  [2300/3048] root 5061 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.1s, total 998s)
  [2400/3048] root 5292 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 19, 'patterns': 19} open 0 {} term 0  (0.1s, total 1024s)
  [2500/3048] root 5540 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 26, 'R': 1, 'patterns': 27} open 0 {} term 1  (0.1s, total 1052s)
  [2600/3048] root 5772 [F] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'E': 37, 'patterns': 37} open 0 {} term 0  (0.1s, total 1079s)
  [2700/3048] root 6007 [O] mult {2: 20, 3: 10, 4: 1, 5: 1}: 13: {'eng-E': 61, 'eng-O': 1, 'patterns': 62, 'to-engine': 62} open 1 {'O': 1} term 0 | 14: {'patterns': 203, 'subset-fail': 203} open 0 {} term 0  (0.8s, total 1109s)
  [2800/3048] root 18182 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 28, 'patterns': 28} open 0 {} term 0  (0.1s, total 1138s)
  [2900/3048] root 34344 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 31, 'patterns': 31} open 0 {} term 0  (0.1s, total 1165s)
  [3000/3048] root 51012 [F] mult {2: 18, 3: 10, 4: 3}: 13: {'E': 55, 'R': 1, 'patterns': 56} open 0 {} term 1  (0.1s, total 1188s)
nu=4 b(M)=47: nodes by level {(13, 'F'): 38, (13, 'M'): 5, (13, 'O'): 71, (13, 'R-terminal'): 3577, (14, 'R-terminal'): 41}; open 17-line lattices: 0  (1196s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p0of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/83] root 2 [O] mult {2: 27, 3: 3, 6: 2}: 13: {'eng-E': 3, 'eng-O': 37, 'patterns': 1171, 'sym': 29, 'to-engine': 1171} open 8 {'O': 8} term 0 | 14: {'eng-E': 1295, 'eng-F': 1818, 'eng-M': 2, 'eng-O': 634, 'eng-R': 2271, 'patterns': 11621, 'sym': 2446, 'to-engine': 11621} open 8 {'O': 6, 'M': 2} term 2271 | 15: {'E': 2598, 'R': 4, 'eng-E': 7972, 'eng-F': 2, 'eng-R': 67, 'patterns': 13304, 'sym': 2, 'to-engine': 10702} open 0 {} term 70  (103.3s, total 104s)
  [1/83] root 20 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 52, 'eng-F': 274, 'eng-O': 175, 'patterns': 984, 'sym': 388, 'to-engine': 984} open 61 {'O': 24, 'F': 37} term 0 | 14: {'E': 37912, 'F': 168, 'R': 1979, 'eng-E': 24171, 'eng-F': 622, 'eng-O': 295, 'eng-R': 3680, 'patterns': 70106, 'sym': 1033, 'to-engine': 30047} open 50 {'F': 39, 'O': 11} term 5573 | 15: {'E': 38336, 'F': 5, 'R': 280, 'eng-E': 12958, 'eng-F': 8, 'eng-O': 18, 'eng-R': 217, 'patterns': 51894, 'sym': 30, 'to-engine': 13273} open 0 {} term 487  (150.0s, total 254s)
  [3/83] root 39 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 411, 'eng-F': 112, 'eng-O': 58, 'eng-R': 100, 'patterns': 681, 'sym': 143, 'to-engine': 681} open 27 {'O': 7, 'F': 20} term 100 | 14: {'E': 17376, 'F': 65, 'R': 1233, 'eng-E': 5502, 'eng-F': 196, 'eng-O': 31, 'eng-R': 1081, 'patterns': 25741, 'sym': 268, 'to-engine': 7067} open 24 {'F': 14, 'O': 10} term 2252 | 15: {'E': 15777, 'F': 5, 'R': 87, 'eng-E': 10807, 'eng-F': 4, 'eng-O': 3, 'eng-R': 102, 'patterns': 26804, 'sym': 12, 'to-engine': 10935} open 0 {} term 186  (48.5s, total 304s)
  [4/83] root 48 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 332, 'eng-F': 88, 'eng-O': 64, 'eng-R': 191, 'patterns': 675, 'sym': 122, 'to-engine': 675} open 30 {'O': 7, 'F': 23} term 191 | 14: {'E': 19107, 'F': 62, 'R': 1379, 'eng-E': 5450, 'eng-F': 194, 'eng-O': 34, 'eng-R': 1055, 'patterns': 27579, 'sym': 268, 'to-engine': 7031} open 22 {'F': 10, 'O': 12} term 2365 | 15: {'E': 11733, 'F': 4, 'R': 70, 'eng-E': 13258, 'eng-F': 8, 'eng-O': 3, 'eng-R': 160, 'patterns': 25265, 'sym': 14, 'to-engine': 13458} open 1 {'O': 1} term 228 | 16: {'eng-E': 705, 'patterns': 705, 'to-engine': 705} open 0 {} term 0  (56.3s, total 360s)
  [8/83] root 81 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 138, 'eng-F': 48, 'eng-O': 23, 'eng-R': 160, 'patterns': 725, 'sym': 47, 'to-engine': 725} open 24 {'O': 13, 'F': 11} term 160 | 14: {'E': 10006, 'F': 54, 'R': 605, 'eng-E': 9861, 'eng-F': 176, 'eng-O': 91, 'eng-R': 1124, 'patterns': 23375, 'sym': 261, 'to-engine': 12710} open 56 {'F': 28, 'O': 28} term 1632 | 15: {'E': 25909, 'F': 14, 'R': 253, 'eng-E': 27717, 'eng-F': 5, 'eng-O': 5, 'eng-R': 177, 'patterns': 56334, 'sym': 19, 'to-engine': 30158} open 1 {'F': 1} term 390 | 16: {'E': 648, 'patterns': 648} open 0 {} term 0  (106.4s, total 495s)
  [14/83] root 161 [O] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'eng-E': 269, 'eng-F': 2, 'eng-O': 7, 'eng-R': 44, 'patterns': 602, 'to-engine': 602} open 9 {'O': 7, 'F': 2} term 44 | 14: {'E': 1519, 'F': 15, 'R': 94, 'eng-E': 6221, 'eng-F': 3, 'eng-O': 32, 'eng-R': 149, 'patterns': 8701, 'sym': 17, 'to-engine': 7073} open 30 {'F': 6, 'O': 24} term 215 | 15: {'E': 4771, 'F': 4, 'R': 36, 'eng-E': 20358, 'eng-F': 1, 'eng-R': 61, 'patterns': 26169, 'sym': 3, 'to-engine': 21358} open 1 {'F': 1} term 95 | 16: {'E': 690, 'R': 1, 'patterns': 691} open 0 {} term 1  (63.7s, total 586s)
  [21/83] root 230 [O] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'eng-E': 341, 'eng-O': 8, 'eng-R': 55, 'patterns': 404, 'sym': 4, 'to-engine': 404} open 4 {'O': 4} term 55 | 14: {'eng-E': 3270, 'eng-O': 20, 'eng-R': 64, 'patterns': 3360, 'sym': 3, 'to-engine': 3360} open 17 {'O': 17} term 64 | 15: {'eng-E': 12612, 'eng-R': 27, 'patterns': 12661, 'to-engine': 12661} open 0 {} term 27  (35.6s, total 670s)
  [34/83] root 353 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 118, 'eng-F': 134, 'eng-O': 23, 'eng-R': 134, 'patterns': 409, 'sym': 98, 'to-engine': 409} open 59 {'O': 9, 'F': 50} term 134 | 14: {'E': 34012, 'F': 106, 'R': 2066, 'eng-E': 5224, 'eng-F': 29, 'eng-O': 11, 'eng-R': 488, 'patterns': 42378, 'sym': 65, 'to-engine': 6194} open 79 {'F': 73, 'O': 6} term 2217 | 15: {'E': 47404, 'F': 1, 'R': 165, 'eng-E': 3749, 'eng-R': 7, 'patterns': 51335, 'sym': 1, 'to-engine': 3765} open 0 {} term 148  (38.3s, total 785s)
  [53/83] root 1070 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 29, 'eng-F': 45, 'eng-O': 8, 'eng-R': 60, 'patterns': 530, 'sym': 24, 'to-engine': 530} open 29 {'O': 6, 'F': 23} term 60 | 14: {'E': 13790, 'F': 70, 'R': 1158, 'eng-E': 2480, 'eng-F': 67, 'eng-O': 30, 'eng-R': 464, 'patterns': 19529, 'sym': 44, 'to-engine': 4511} open 118 {'F': 93, 'O': 25} term 1372 | 15: {'E': 67120, 'F': 25, 'R': 729, 'eng-E': 18600, 'eng-O': 4, 'eng-R': 183, 'patterns': 90011, 'sym': 4, 'to-engine': 22137} open 15 {'F': 12, 'O': 3} term 697 | 16: {'E': 6648, 'R': 21, 'eng-E': 2069, 'eng-R': 4, 'patterns': 9083, 'to-engine': 2414} open 0 {} term 19  (84.8s, total 924s)
  [56/83] root 1222 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 305, 'eng-F': 4, 'eng-O': 10, 'eng-R': 74, 'patterns': 393, 'sym': 1, 'to-engine': 393} open 13 {'O': 10, 'F': 3} term 74 | 14: {'E': 1408, 'F': 4, 'R': 102, 'eng-E': 6761, 'eng-F': 2, 'eng-O': 8, 'eng-R': 213, 'patterns': 8638, 'sym': 3, 'to-engine': 7124} open 11 {'F': 3, 'O': 8} term 311 | 15: {'E': 2242, 'R': 17, 'eng-E': 7000, 'eng-R': 37, 'patterns': 9309, 'to-engine': 7050} open 0 {} term 53  (39.5s, total 977s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 901, (13, 'O'): 165, (13, 'R-terminal'): 6528, (14, 'F'): 1162, (14, 'M'): 2, (14, 'O'): 182, (14, 'R-terminal'): 41777, (15, 'F'): 44, (15, 'O'): 4, (15, 'R-terminal'): 5662, (16, 'R-terminal'): 46}; open 17-line lattices: 0  (1107s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p1of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/83] root 3 [O] mult {2: 24, 3: 1, 4: 4, 6: 1}: 13: {'eng-E': 18, 'eng-F': 92, 'eng-O': 36, 'patterns': 1071, 'sym': 110, 'to-engine': 1071} open 18 {'F': 16, 'O': 2} term 0 | 14: {'E': 17423, 'F': 94, 'R': 1018, 'eng-E': 1634, 'eng-F': 5, 'eng-O': 9, 'eng-R': 73, 'patterns': 20835, 'sym': 98, 'to-engine': 2300} open 0 {} term 945  (9.5s, total 10s)
  [3/83] root 40 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 166, 'eng-F': 50, 'eng-O': 40, 'eng-R': 119, 'patterns': 735, 'sym': 74, 'to-engine': 735} open 16 {'O': 4, 'F': 12} term 119 | 14: {'E': 10942, 'F': 30, 'R': 776, 'eng-E': 2953, 'eng-F': 79, 'eng-O': 27, 'eng-R': 677, 'patterns': 16107, 'sym': 113, 'to-engine': 4359} open 23 {'F': 8, 'O': 15} term 1407 | 15: {'E': 10271, 'F': 3, 'R': 62, 'eng-E': 16712, 'eng-F': 6, 'eng-O': 4, 'eng-R': 140, 'patterns': 29563, 'sym': 11, 'to-engine': 19227} open 2 {'O': 2} term 196 | 16: {'eng-E': 1966, 'patterns': 1966, 'to-engine': 1966} open 0 {} term 0  (62.8s, total 85s)
  [4/83] root 49 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 130, 'eng-F': 55, 'eng-O': 28, 'eng-R': 185, 'patterns': 774, 'sym': 53, 'to-engine': 774} open 30 {'O': 14, 'F': 16} term 185 | 14: {'E': 13684, 'F': 48, 'R': 930, 'eng-E': 12083, 'eng-F': 139, 'eng-O': 87, 'eng-R': 1233, 'patterns': 29277, 'sym': 238, 'to-engine': 14615} open 34 {'F': 9, 'O': 25} term 2111 | 15: {'E': 8658, 'F': 3, 'R': 89, 'eng-E': 26781, 'eng-F': 8, 'eng-O': 3, 'eng-R': 177, 'patterns': 37672, 'sym': 12, 'to-engine': 28922} open 1 {'O': 1} term 255 | 16: {'eng-E': 692, 'patterns': 692, 'to-engine': 692} open 0 {} term 0  (103.8s, total 189s)
  [6/83] root 66 [O] mult {2: 21, 3: 5, 5: 3}: 13: {'eng-E': 121, 'eng-F': 84, 'eng-O': 14, 'eng-R': 167, 'patterns': 743, 'sym': 85, 'to-engine': 743} open 13 {'O': 9, 'F': 4} term 167 | 14: {'E': 4364, 'F': 37, 'R': 189, 'eng-E': 7717, 'eng-F': 19, 'eng-O': 56, 'eng-R': 445, 'patterns': 14537, 'sym': 76, 'to-engine': 9947} open 36 {'F': 17, 'O': 19} term 632 | 15: {'E': 17689, 'R': 104, 'eng-E': 18603, 'eng-O': 1, 'eng-R': 118, 'patterns': 36977, 'sym': 1, 'to-engine': 19184} open 0 {} term 212  (59.5s, total 249s)
  [7/83] root 74 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 205, 'eng-F': 77, 'eng-O': 33, 'eng-R': 213, 'patterns': 528, 'sym': 71, 'to-engine': 528} open 39 {'O': 21, 'F': 18} term 213 | 14: {'E': 13724, 'F': 42, 'R': 884, 'eng-E': 16286, 'eng-F': 188, 'eng-O': 119, 'eng-R': 1614, 'patterns': 33665, 'sym': 279, 'to-engine': 19015} open 69 {'F': 17, 'O': 52} term 2437 | 15: {'E': 17795, 'F': 2, 'R': 163, 'eng-E': 55226, 'eng-F': 10, 'eng-O': 9, 'eng-R': 422, 'patterns': 74023, 'sym': 15, 'to-engine': 56063} open 6 {'O': 6} term 575 | 16: {'eng-E': 4393, 'eng-R': 1, 'patterns': 4394, 'to-engine': 4394} open 0 {} term 1  (178.6s, total 428s)
  [9/83] root 91 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 210, 'eng-F': 46, 'eng-O': 33, 'eng-R': 107, 'patterns': 779, 'sym': 39, 'to-engine': 779} open 40 {'O': 6, 'F': 34} term 107 | 14: {'E': 30120, 'F': 114, 'R': 2103, 'eng-E': 4852, 'eng-F': 128, 'eng-O': 20, 'eng-R': 435, 'patterns': 38761, 'sym': 186, 'to-engine': 6424} open 75 {'F': 63, 'O': 12} term 2262 | 15: {'E': 64479, 'F': 12, 'R': 438, 'eng-E': 13074, 'eng-F': 5, 'eng-O': 3, 'eng-R': 93, 'patterns': 78881, 'sym': 11, 'to-engine': 13952} open 5 {'F': 3, 'O': 2} term 411 | 16: {'E': 3114, 'R': 1, 'eng-E': 1491, 'patterns': 4606, 'to-engine': 1491} open 0 {} term 1  (56.9s, total 505s)
  [17/83] root 196 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 63, 'eng-F': 87, 'eng-O': 24, 'eng-R': 207, 'patterns': 755, 'sym': 38, 'to-engine': 755} open 73 {'F': 53, 'O': 20} term 207 | 14: {'E': 49143, 'F': 201, 'R': 2754, 'eng-E': 16147, 'eng-F': 29, 'eng-O': 54, 'eng-R': 614, 'patterns': 71964, 'sym': 127, 'to-engine': 19866} open 148 {'F': 109, 'O': 39} term 2823 | 15: {'E': 106989, 'F': 7, 'R': 711, 'eng-E': 34637, 'eng-F': 1, 'eng-R': 136, 'patterns': 143910, 'sym': 5, 'to-engine': 36203} open 1 {'F': 1} term 660 | 16: {'E': 774, 'R': 3, 'patterns': 777} open 0 {} term 3  (133.8s, total 677s)
  [33/83] root 341 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 90, 'eng-F': 78, 'eng-O': 30, 'eng-R': 159, 'patterns': 709, 'sym': 66, 'to-engine': 709} open 42 {'O': 25, 'F': 17} term 159 | 14: {'E': 15103, 'F': 87, 'R': 915, 'eng-E': 20032, 'eng-F': 74, 'eng-O': 86, 'eng-R': 1271, 'patterns': 39850, 'sym': 95, 'to-engine': 23745} open 151 {'F': 69, 'O': 82} term 2117 | 15: {'E': 61073, 'F': 3, 'R': 459, 'eng-E': 74508, 'eng-F': 6, 'eng-O': 8, 'eng-R': 507, 'patterns': 141528, 'sym': 13, 'to-engine': 79993} open 4 {'F': 2, 'O': 2} term 882 | 16: {'E': 1355, 'eng-E': 1590, 'eng-R': 1, 'patterns': 2946, 'to-engine': 1591} open 0 {} term 1  (214.7s, total 950s)
  [50/83] root 1013 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 393, 'eng-F': 2, 'eng-O': 15, 'eng-R': 130, 'patterns': 540, 'sym': 2, 'to-engine': 540} open 15 {'O': 15} term 130 | 14: {'eng-E': 10937, 'eng-F': 5, 'eng-O': 7, 'eng-R': 416, 'patterns': 11533, 'sym': 3, 'to-engine': 11533} open 9 {'O': 7, 'F': 2} term 416 | 15: {'E': 1220, 'R': 8, 'eng-E': 6176, 'eng-R': 18, 'patterns': 7425, 'to-engine': 6197} open 0 {} term 26  (34.3s, total 1010s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 852, (13, 'O'): 159, (13, 'R-terminal'): 6697, (14, 'F'): 1000, (14, 'O'): 273, (14, 'R-terminal'): 36163, (15, 'F'): 26, (15, 'O'): 13, (15, 'R-terminal'): 5814, (16, 'R-terminal'): 14}; open 17-line lattices: 0  (1103s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p2of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 4 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 127, 'eng-F': 39, 'eng-O': 7, 'eng-R': 124, 'patterns': 576, 'sym': 41, 'to-engine': 576} open 5 {'O': 5} term 124 | 14: {'eng-E': 4539, 'eng-F': 91, 'eng-O': 56, 'eng-R': 708, 'patterns': 6057, 'sym': 132, 'to-engine': 6057} open 15 {'O': 6, 'F': 9} term 708 | 15: {'E': 12930, 'F': 9, 'R': 108, 'eng-E': 7890, 'eng-R': 39, 'patterns': 21012, 'sym': 9, 'to-engine': 7965} open 0 {} term 133  (30.2s, total 31s)
  [9/82] root 93 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 23, 'eng-F': 16, 'eng-O': 11, 'eng-R': 94, 'patterns': 837, 'to-engine': 837} open 27 {'O': 11, 'F': 16} term 94 | 14: {'E': 15235, 'F': 58, 'R': 927, 'eng-E': 8460, 'eng-F': 62, 'eng-O': 41, 'eng-R': 420, 'patterns': 27767, 'sym': 63, 'to-engine': 11547} open 88 {'F': 55, 'O': 33} term 1128 | 15: {'E': 60740, 'F': 19, 'R': 463, 'eng-E': 30834, 'eng-F': 4, 'eng-O': 5, 'eng-R': 108, 'patterns': 96672, 'sym': 16, 'to-engine': 35450} open 5 {'F': 2, 'O': 3} term 433 | 16: {'E': 1888, 'eng-E': 1698, 'eng-F': 1, 'eng-R': 1, 'patterns': 4697, 'sym': 1, 'to-engine': 2809} open 0 {} term 1  (116.7s, total 187s)
  [32/82] root 334 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 60, 'eng-F': 61, 'eng-O': 20, 'eng-R': 109, 'patterns': 495, 'sym': 53, 'to-engine': 495} open 28 {'O': 12, 'F': 16} term 109 | 14: {'E': 11984, 'F': 38, 'R': 856, 'eng-E': 7829, 'eng-F': 43, 'eng-O': 17, 'eng-R': 565, 'patterns': 22642, 'sym': 61, 'to-engine': 9764} open 36 {'F': 26, 'O': 10} term 1350 | 15: {'E': 17282, 'F': 5, 'R': 113, 'eng-E': 6811, 'eng-F': 1, 'eng-R': 19, 'patterns': 24253, 'sym': 2, 'to-engine': 6853} open 2 {'F': 2} term 115 | 16: {'E': 1184, 'patterns': 1184} open 0 {} term 0  (40.8s, total 379s)
  [41/82] root 514 [O] mult {2: 17, 3: 5, 4: 4, 5: 1}: 13: {'eng-E': 62, 'eng-O': 4, 'eng-R': 9, 'patterns': 294, 'to-engine': 294} open 4 {'O': 4} term 9 | 14: {'eng-E': 2483, 'eng-O': 22, 'eng-R': 89, 'patterns': 2666, 'to-engine': 2666} open 22 {'O': 22} term 89 | 15: {'eng-E': 16293, 'eng-O': 3, 'eng-R': 79, 'patterns': 17715, 'to-engine': 17715} open 3 {'O': 3} term 79 | 16: {'eng-E': 2176, 'eng-O': 1, 'patterns': 2177, 'to-engine': 2177} open 1 {'O': 1} term 0 | 17: {'patterns': 0} open 0 {} term 0  (53.4s, total 450s)
  [64/82] root 1593 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 260, 'eng-O': 15, 'eng-R': 87, 'patterns': 362, 'sym': 1, 'to-engine': 362} open 14 {'O': 14} term 87 | 14: {'eng-E': 7903, 'eng-O': 10, 'eng-R': 308, 'patterns': 8383, 'to-engine': 8383} open 10 {'O': 10} term 308 | 15: {'eng-E': 6419, 'eng-R': 19, 'patterns': 6445, 'to-engine': 6445} open 0 {} term 19  (41.1s, total 569s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 695, (13, 'O'): 143, (13, 'R-terminal'): 5913, (14, 'F'): 900, (14, 'O'): 112, (14, 'R-terminal'): 25067, (15, 'F'): 21, (15, 'O'): 7, (15, 'R-terminal'): 3743, (16, 'O'): 1, (16, 'R-terminal'): 11, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (652s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p3of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 5 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 265, 'eng-F': 87, 'eng-O': 28, 'eng-R': 470, 'patterns': 850, 'sym': 69, 'to-engine': 850} open 46 {'O': 13, 'F': 33} term 470 | 14: {'E': 34994, 'F': 254, 'R': 2127, 'eng-E': 15761, 'eng-F': 186, 'eng-O': 182, 'eng-R': 1592, 'patterns': 55840, 'sym': 555, 'to-engine': 18465} open 64 {'F': 49, 'O': 15} term 3543 | 15: {'E': 70944, 'F': 30, 'R': 791, 'eng-E': 22047, 'eng-F': 8, 'eng-O': 10, 'eng-R': 191, 'patterns': 94111, 'sym': 48, 'to-engine': 22346} open 0 {} term 911  (98.8s, total 99s)
  [3/82] root 42 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 94, 'eng-F': 31, 'eng-O': 16, 'eng-R': 153, 'patterns': 574, 'sym': 37, 'to-engine': 574} open 10 {'O': 5, 'F': 5} term 153 | 14: {'E': 3753, 'F': 12, 'R': 227, 'eng-E': 3750, 'eng-F': 85, 'eng-O': 66, 'eng-R': 577, 'patterns': 9245, 'sym': 140, 'to-engine': 5253} open 22 {'O': 19, 'F': 3} term 798 | 15: {'E': 4320, 'R': 23, 'eng-E': 19834, 'eng-O': 3, 'eng-R': 130, 'patterns': 26417, 'sym': 2, 'to-engine': 22074} open 1 {'O': 1} term 152 | 16: {'eng-E': 735, 'patterns': 735, 'to-engine': 735} open 0 {} term 0  (58.9s, total 185s)
  [7/82] root 76 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 152, 'eng-F': 89, 'eng-O': 25, 'eng-R': 295, 'patterns': 561, 'sym': 82, 'to-engine': 561} open 32 {'O': 15, 'F': 17} term 295 | 14: {'E': 12992, 'F': 45, 'R': 876, 'eng-E': 12133, 'eng-F': 163, 'eng-O': 95, 'eng-R': 1683, 'patterns': 28541, 'sym': 253, 'to-engine': 14628} open 47 {'F': 4, 'O': 43} term 2517 | 15: {'E': 3491, 'R': 32, 'eng-E': 50226, 'eng-F': 3, 'eng-O': 8, 'eng-R': 386, 'patterns': 54503, 'sym': 9, 'to-engine': 50980} open 2 {'O': 2} term 418 | 16: {'eng-E': 1941, 'patterns': 1942, 'to-engine': 1942} open 0 {} term 0  (139.6s, total 330s)
  [23/82] root 251 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 144, 'eng-F': 176, 'eng-O': 42, 'eng-R': 339, 'patterns': 701, 'sym': 137, 'to-engine': 701} open 81 {'O': 19, 'F': 62} term 339 | 14: {'E': 53696, 'F': 254, 'R': 3015, 'eng-E': 16635, 'eng-F': 72, 'eng-O': 63, 'eng-R': 1256, 'patterns': 75857, 'sym': 182, 'to-engine': 18892} open 195 {'F': 153, 'O': 42} term 3937 | 15: {'E': 145225, 'F': 13, 'R': 900, 'eng-E': 39769, 'eng-F': 9, 'eng-O': 6, 'eng-R': 442, 'patterns': 186851, 'sym': 10, 'to-engine': 40713} open 13 {'F': 7, 'O': 6} term 1145 | 16: {'E': 5789, 'R': 2, 'eng-E': 5649, 'patterns': 11441, 'to-engine': 5650} open 0 {} term 2  (167.4s, total 576s)
  [31/82] root 326 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 70, 'eng-O': 55, 'eng-R': 37, 'patterns': 476, 'sym': 40, 'to-engine': 476} open 15 {'O': 15} term 37 | 14: {'eng-E': 9549, 'eng-O': 44, 'eng-R': 651, 'patterns': 10859, 'sym': 20, 'to-engine': 10859} open 24 {'O': 24} term 651 | 15: {'eng-E': 17004, 'eng-R': 35, 'patterns': 17184, 'to-engine': 17184} open 0 {} term 35  (63.8s, total 683s)
  [50/82] root 1015 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 426, 'eng-F': 2, 'eng-O': 13, 'eng-R': 96, 'patterns': 537, 'sym': 2, 'to-engine': 537} open 13 {'O': 13} term 96 | 14: {'eng-E': 9306, 'eng-F': 3, 'eng-O': 7, 'eng-R': 255, 'patterns': 9682, 'sym': 2, 'to-engine': 9682} open 8 {'O': 7, 'F': 1} term 255 | 15: {'E': 522, 'R': 2, 'eng-E': 5935, 'eng-R': 6, 'patterns': 6466, 'to-engine': 5942} open 0 {} term 8  (31.4s, total 769s)
  [68/82] root 1653 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 354, 'eng-O': 22, 'eng-R': 122, 'patterns': 498, 'sym': 1, 'to-engine': 498} open 21 {'O': 21} term 122 | 14: {'eng-E': 14269, 'eng-O': 28, 'eng-R': 640, 'patterns': 15300, 'sym': 4, 'to-engine': 15300} open 24 {'O': 24} term 640 | 15: {'eng-E': 18781, 'eng-O': 2, 'eng-R': 124, 'patterns': 18952, 'to-engine': 18952} open 2 {'O': 2} term 124 | 16: {'eng-E': 1369, 'patterns': 1369, 'to-engine': 1369} open 0 {} term 0  (78.2s, total 890s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 932, (13, 'O'): 140, (13, 'R-terminal'): 7291, (14, 'F'): 1248, (14, 'O'): 199, (14, 'R-terminal'): 38235, (15, 'F'): 51, (15, 'O'): 13, (15, 'R-terminal'): 6337, (16, 'F'): 2, (16, 'R-terminal'): 38, (17, 'R-terminal'): 5}; open 17-line lattices: 0  (945s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p4of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 6 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 80, 'eng-F': 26, 'eng-O': 10, 'eng-R': 85, 'patterns': 741, 'sym': 30, 'to-engine': 741} open 6 {'O': 4, 'F': 2} term 85 | 14: {'E': 1880, 'F': 12, 'R': 150, 'eng-E': 2373, 'eng-F': 56, 'eng-O': 26, 'eng-R': 340, 'patterns': 6459, 'sym': 88, 'to-engine': 4417} open 6 {'F': 5, 'O': 1} term 487 | 15: {'E': 6451, 'F': 2, 'R': 65, 'eng-E': 647, 'eng-R': 9, 'patterns': 7772, 'sym': 2, 'to-engine': 1254} open 0 {} term 62  (10.7s, total 11s)
  [1/82] root 24 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 31, 'eng-F': 237, 'eng-O': 112, 'patterns': 747, 'sym': 329, 'to-engine': 747} open 20 {'O': 20} term 0 | 14: {'eng-E': 15541, 'eng-F': 1064, 'eng-O': 361, 'eng-R': 5445, 'patterns': 23225, 'sym': 1352, 'to-engine': 23225} open 73 {'O': 43, 'F': 30} term 5445 | 15: {'E': 31271, 'F': 7, 'R': 170, 'eng-E': 46257, 'eng-F': 17, 'eng-O': 16, 'eng-R': 643, 'patterns': 79604, 'sym': 40, 'to-engine': 48156} open 0 {} term 811  (206.6s, total 218s)
  [2/82] root 35 [O] mult {2: 21, 3: 5, 5: 3}: 13: {'eng-E': 101, 'eng-F': 74, 'eng-O': 23, 'eng-R': 209, 'patterns': 802, 'sym': 76, 'to-engine': 802} open 21 {'O': 13, 'F': 8} term 209 | 14: {'E': 8941, 'F': 90, 'R': 314, 'eng-E': 13183, 'eng-F': 43, 'eng-O': 104, 'eng-R': 699, 'patterns': 25557, 'sym': 169, 'to-engine': 16212} open 64 {'F': 36, 'O': 28} term 972 | 15: {'E': 44755, 'F': 23, 'R': 359, 'eng-E': 32148, 'eng-F': 9, 'eng-O': 13, 'eng-R': 316, 'patterns': 79701, 'sym': 24, 'to-engine': 34564} open 9 {'F': 5, 'O': 4} term 619 | 16: {'E': 4345, 'R': 1, 'eng-E': 4245, 'patterns': 8592, 'to-engine': 4246} open 0 {} term 1  (138.8s, total 357s)
  [3/82] root 43 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 74, 'eng-F': 65, 'eng-O': 24, 'eng-R': 228, 'patterns': 770, 'sym': 70, 'to-engine': 770} open 19 {'O': 12, 'F': 7} term 228 | 14: {'E': 6506, 'F': 11, 'R': 471, 'eng-E': 10963, 'eng-F': 109, 'eng-O': 72, 'eng-R': 1528, 'patterns': 20601, 'sym': 163, 'to-engine': 13613} open 27 {'F': 2, 'O': 25} term 1881 | 15: {'E': 1965, 'R': 21, 'eng-E': 30288, 'eng-F': 3, 'eng-O': 5, 'eng-R': 197, 'patterns': 33865, 'sym': 8, 'to-engine': 31879} open 0 {} term 218  (107.2s, total 464s)
  [8/82] root 85 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 219, 'eng-F': 129, 'eng-O': 41, 'eng-R': 315, 'patterns': 704, 'sym': 125, 'to-engine': 704} open 45 {'O': 22, 'F': 23} term 315 | 14: {'E': 18979, 'F': 59, 'R': 1426, 'eng-E': 18682, 'eng-F': 316, 'eng-O': 108, 'eng-R': 2373, 'patterns': 42747, 'sym': 407, 'to-engine': 22283} open 73 {'F': 33, 'O': 40} term 3744 | 15: {'E': 31781, 'F': 4, 'R': 262, 'eng-E': 44817, 'eng-F': 5, 'eng-O': 8, 'eng-R': 274, 'patterns': 77354, 'sym': 17, 'to-engine': 45307} open 0 {} term 514  (156.5s, total 623s)
  [31/82] root 328 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 78, 'eng-F': 51, 'eng-O': 11, 'eng-R': 37, 'patterns': 690, 'sym': 40, 'to-engine': 690} open 22 {'O': 4, 'F': 18} term 37 | 14: {'E': 14810, 'F': 72, 'R': 950, 'eng-E': 2266, 'eng-F': 18, 'eng-O': 13, 'eng-R': 269, 'patterns': 20718, 'sym': 42, 'to-engine': 4886} open 54 {'F': 46, 'O': 8} term 1091 | 15: {'E': 41818, 'F': 10, 'R': 281, 'eng-E': 6605, 'eng-F': 5, 'eng-O': 1, 'eng-R': 107, 'patterns': 51664, 'sym': 3, 'to-engine': 9555} open 8 {'F': 7, 'O': 1} term 316 | 16: {'E': 5655, 'F': 1, 'R': 1, 'eng-E': 1004, 'patterns': 6661, 'sym': 1, 'to-engine': 1004} open 0 {} term 1  (42.9s, total 741s)
  [32/82] root 336 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 82, 'eng-F': 79, 'eng-O': 28, 'eng-R': 168, 'patterns': 709, 'sym': 63, 'to-engine': 709} open 44 {'O': 19, 'F': 25} term 168 | 14: {'E': 21816, 'F': 105, 'R': 1210, 'eng-E': 15351, 'eng-F': 34, 'eng-O': 72, 'eng-R': 809, 'patterns': 42015, 'sym': 85, 'to-engine': 18884} open 122 {'F': 70, 'O': 52} term 1911 | 15: {'E': 62410, 'F': 8, 'R': 417, 'eng-E': 48631, 'eng-F': 2, 'eng-O': 5, 'eng-R': 282, 'patterns': 113686, 'sym': 9, 'to-engine': 50851} open 4 {'F': 2, 'O': 2} term 618 | 16: {'E': 1356, 'R': 3, 'eng-E': 1478, 'patterns': 2837, 'to-engine': 1478} open 0 {} term 3  (182.4s, total 924s)
  [33/82] root 346 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 115, 'eng-F': 135, 'eng-O': 31, 'eng-R': 208, 'patterns': 489, 'sym': 114, 'to-engine': 489} open 52 {'O': 10, 'F': 42} term 208 | 14: {'E': 31776, 'F': 78, 'R': 1896, 'eng-E': 7035, 'eng-F': 44, 'eng-O': 16, 'eng-R': 512, 'patterns': 41745, 'sym': 78, 'to-engine': 7995} open 59 {'F': 52, 'O': 7} term 2177 | 15: {'E': 35592, 'F': 4, 'R': 124, 'eng-E': 4678, 'eng-R': 13, 'patterns': 40417, 'sym': 4, 'to-engine': 4697} open 0 {} term 123  (35.9s, total 960s)
  [59/82] root 1377 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 117, 'eng-O': 5, 'eng-R': 69, 'patterns': 376, 'sym': 2, 'to-engine': 376} open 3 {'O': 3} term 69 | 14: {'eng-E': 1837, 'eng-O': 6, 'eng-R': 71, 'patterns': 2346, 'to-engine': 2346} open 6 {'O': 6} term 71 | 15: {'eng-E': 4458, 'eng-O': 5, 'eng-R': 8, 'patterns': 5193, 'to-engine': 5193} open 5 {'O': 5} term 8 | 16: {'eng-E': 3291, 'eng-O': 2, 'patterns': 3747, 'to-engine': 3747} open 2 {'O': 2} term 0 | 17: {'eng-E': 684, 'patterns': 912, 'to-engine': 912} open 0 {} term 0  (45.9s, total 1103s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 833, (13, 'O'): 137, (13, 'R-terminal'): 6596, (14, 'F'): 1190, (14, 'O'): 219, (14, 'R-terminal'): 36505, (15, 'F'): 40, (15, 'O'): 12, (15, 'R-terminal'): 6568, (16, 'F'): 1, (16, 'O'): 2, (16, 'R-terminal'): 19, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (1180s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p5of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 9 [O] mult {2: 22, 3: 2, 4: 3, 5: 2}: 13: {'eng-E': 173, 'eng-F': 41, 'eng-O': 17, 'eng-R': 193, 'patterns': 821, 'sym': 32, 'to-engine': 821} open 26 {'O': 13, 'F': 13} term 193 | 14: {'E': 13028, 'F': 111, 'R': 717, 'eng-E': 11996, 'eng-F': 96, 'eng-O': 120, 'eng-R': 1118, 'patterns': 28783, 'sym': 271, 'to-engine': 14927} open 49 {'F': 29, 'O': 20} term 1755 | 15: {'E': 35646, 'F': 12, 'R': 267, 'eng-E': 25968, 'eng-F': 1, 'eng-O': 14, 'eng-R': 167, 'patterns': 64408, 'sym': 26, 'to-engine': 28483} open 0 {} term 407  (107.3s, total 108s)
  [1/82] root 25 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 26, 'eng-F': 348, 'eng-O': 150, 'patterns': 1044, 'sym': 382, 'to-engine': 1044} open 116 {'O': 43, 'F': 73} term 0 | 14: {'E': 75883, 'F': 309, 'R': 4416, 'eng-E': 37572, 'eng-F': 1529, 'eng-M': 1, 'eng-O': 785, 'eng-R': 9429, 'patterns': 137954, 'sym': 2316, 'to-engine': 57346} open 308 {'F': 123, 'O': 185} term 13732 | 15: {'E': 156413, 'F': 30, 'R': 1147, 'eng-E': 237180, 'eng-F': 259, 'eng-O': 298, 'eng-R': 5555, 'patterns': 409552, 'sym': 523, 'to-engine': 251962} open 63 {'F': 13, 'O': 50} term 6628 | 16: {'E': 15025, 'R': 2, 'eng-E': 49108, 'eng-F': 2, 'eng-R': 16, 'patterns': 64246, 'sym': 2, 'to-engine': 49219} open 0 {} term 18  (1038.1s, total 1146s)
  [3/82] root 45 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 274, 'eng-F': 114, 'eng-O': 57, 'eng-R': 203, 'patterns': 648, 'sym': 156, 'to-engine': 648} open 15 {'O': 5, 'F': 10} term 203 | 14: {'E': 8799, 'F': 25, 'R': 649, 'eng-E': 4075, 'eng-F': 171, 'eng-O': 20, 'eng-R': 982, 'patterns': 14824, 'sym': 203, 'to-engine': 5351} open 13 {'F': 6, 'O': 7} term 1616 | 15: {'E': 7973, 'F': 2, 'R': 58, 'eng-E': 8413, 'eng-F': 2, 'eng-O': 2, 'eng-R': 73, 'patterns': 16538, 'sym': 6, 'to-engine': 8505} open 0 {} term 129  (34.2s, total 1191s)
  [8/82] root 87 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 109, 'eng-F': 41, 'eng-O': 14, 'eng-R': 104, 'patterns': 531, 'sym': 17, 'to-engine': 531} open 38 {'O': 14, 'F': 24} term 104 | 14: {'E': 15939, 'F': 77, 'R': 1062, 'eng-E': 9615, 'eng-F': 143, 'eng-O': 59, 'eng-R': 647, 'patterns': 29062, 'sym': 199, 'to-engine': 11984} open 76 {'F': 39, 'O': 37} term 1565 | 15: {'E': 36597, 'F': 7, 'R': 315, 'eng-E': 32980, 'eng-F': 3, 'eng-O': 3, 'eng-R': 166, 'patterns': 72171, 'sym': 9, 'to-engine': 35252} open 2 {'O': 2} term 427 | 16: {'eng-E': 1273, 'patterns': 1558, 'to-engine': 1558} open 0 {} term 0  (108.1s, total 1327s)
  [17/82] root 200 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 168, 'eng-F': 174, 'eng-O': 26, 'eng-R': 208, 'patterns': 576, 'sym': 120, 'to-engine': 576} open 80 {'O': 10, 'F': 70} term 208 | 14: {'E': 54637, 'F': 285, 'R': 3304, 'eng-E': 7733, 'eng-F': 62, 'eng-O': 38, 'eng-R': 731, 'patterns': 67496, 'sym': 253, 'to-engine': 9270} open 126 {'F': 105, 'O': 21} term 3494 | 15: {'E': 90620, 'F': 12, 'R': 568, 'eng-E': 16521, 'eng-F': 12, 'eng-O': 4, 'eng-R': 305, 'patterns': 108243, 'sym': 19, 'to-engine': 17043} open 6 {'F': 2, 'O': 4} term 776 | 16: {'E': 1609, 'eng-E': 2854, 'eng-R': 1, 'patterns': 4464, 'to-engine': 2855} open 0 {} term 1  (98.4s, total 1448s)
  [19/82] root 218 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 169, 'eng-F': 117, 'eng-O': 41, 'eng-R': 185, 'patterns': 512, 'sym': 98, 'to-engine': 512} open 60 {'O': 15, 'F': 45} term 185 | 14: {'E': 33138, 'F': 93, 'R': 1961, 'eng-E': 11529, 'eng-F': 107, 'eng-O': 48, 'eng-R': 996, 'patterns': 48713, 'sym': 153, 'to-engine': 13521} open 93 {'F': 72, 'O': 21} term 2684 | 15: {'E': 66931, 'F': 20, 'R': 271, 'eng-E': 19870, 'eng-F': 5, 'eng-O': 2, 'eng-R': 162, 'patterns': 87342, 'sym': 9, 'to-engine': 20120} open 11 {'F': 11} term 387 | 16: {'E': 9605, 'R': 1, 'patterns': 9606} open 0 {} term 1  (85.2s, total 1533s)
  [33/82] root 348 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 165, 'eng-F': 123, 'eng-O': 34, 'eng-R': 194, 'patterns': 516, 'sym': 65, 'to-engine': 516} open 92 {'O': 28, 'F': 64} term 194 | 14: {'E': 45422, 'F': 143, 'R': 2692, 'eng-E': 19226, 'eng-F': 64, 'eng-O': 58, 'eng-R': 927, 'patterns': 70210, 'sym': 63, 'to-engine': 21953} open 196 {'F': 139, 'O': 57} term 3179 | 15: {'E': 107490, 'F': 8, 'R': 506, 'eng-E': 49188, 'eng-O': 3, 'eng-R': 122, 'patterns': 157730, 'sym': 1, 'to-engine': 49726} open 6 {'F': 3, 'O': 3} term 526 | 16: {'E': 1936, 'eng-E': 2239, 'eng-R': 2, 'patterns': 4177, 'to-engine': 2241} open 0 {} term 2  (193.4s, total 1816s)
  [63/82] root 1545 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 266, 'eng-O': 14, 'eng-R': 82, 'patterns': 362, 'to-engine': 362} open 14 {'O': 14} term 82 | 14: {'eng-E': 8197, 'eng-O': 14, 'eng-R': 279, 'patterns': 8644, 'sym': 4, 'to-engine': 8644} open 10 {'O': 10} term 279 | 15: {'eng-E': 6762, 'eng-R': 14, 'patterns': 6776, 'to-engine': 6776} open 0 {} term 14  (35.8s, total 1951s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 1027, (13, 'O'): 196, (13, 'R-terminal'): 6862, (14, 'F'): 1632, (14, 'O'): 384, (14, 'R-terminal'): 50401, (15, 'F'): 62, (15, 'O'): 61, (15, 'R-terminal'): 13460, (16, 'R-terminal'): 38}; open 17-line lattices: 0  (2050s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p6of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 15 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 99, 'eng-F': 503, 'eng-O': 371, 'patterns': 973, 'sym': 752, 'to-engine': 973} open 122 {'O': 38, 'F': 84} term 0 | 14: {'E': 84963, 'F': 349, 'R': 4892, 'eng-E': 37286, 'eng-F': 1339, 'eng-M': 2, 'eng-O': 508, 'eng-R': 6999, 'patterns': 138477, 'sym': 2072, 'to-engine': 48273} open 125 {'F': 82, 'O': 43} term 11829 | 15: {'E': 86443, 'F': 3, 'R': 612, 'eng-E': 50143, 'eng-F': 47, 'eng-O': 50, 'eng-R': 762, 'patterns': 138328, 'sym': 96, 'to-engine': 51270} open 4 {'O': 4} term 1341 | 16: {'eng-E': 3515, 'eng-O': 1, 'patterns': 3520, 'sym': 1, 'to-engine': 3520} open 0 {} term 0  (341.8s, total 342s)
  [1/82] root 27 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 10, 'eng-F': 139, 'eng-O': 44, 'patterns': 764, 'sym': 182, 'to-engine': 764} open 1 {'O': 1} term 0 | 14: {'eng-E': 343, 'eng-F': 242, 'eng-O': 119, 'eng-R': 948, 'patterns': 1652, 'sym': 355, 'to-engine': 1652} open 6 {'O': 6} term 948 | 15: {'eng-E': 3901, 'eng-F': 6, 'eng-O': 63, 'eng-R': 938, 'patterns': 6540, 'sym': 63, 'to-engine': 6540} open 6 {'O': 6} term 938 | 16: {'eng-E': 1584, 'eng-R': 8, 'patterns': 3168, 'to-engine': 3168} open 0 {} term 8  (60.0s, total 402s)
  [2/82] root 37 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 167, 'eng-F': 74, 'eng-O': 35, 'eng-R': 291, 'patterns': 567, 'sym': 98, 'to-engine': 567} open 11 {'O': 9, 'F': 2} term 291 | 14: {'E': 1630, 'F': 3, 'R': 102, 'eng-E': 7805, 'eng-F': 151, 'eng-O': 106, 'eng-R': 1283, 'patterns': 11188, 'sym': 234, 'to-engine': 9453} open 26 {'O': 19, 'F': 7} term 1384 | 15: {'E': 8067, 'R': 57, 'eng-E': 25247, 'eng-F': 9, 'eng-O': 11, 'eng-R': 405, 'patterns': 33890, 'sym': 16, 'to-engine': 25766} open 4 {'O': 4} term 462 | 16: {'eng-E': 3928, 'eng-R': 5, 'patterns': 3934, 'to-engine': 3934} open 0 {} term 5  (116.9s, total 519s)
  [4/82] root 54 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 105, 'eng-F': 33, 'eng-O': 23, 'eng-R': 131, 'patterns': 580, 'sym': 33, 'to-engine': 580} open 23 {'O': 14, 'F': 9} term 131 | 14: {'E': 6624, 'F': 24, 'R': 334, 'eng-E': 10734, 'eng-F': 89, 'eng-O': 81, 'eng-R': 932, 'patterns': 19362, 'sym': 135, 'to-engine': 12380} open 58 {'F': 15, 'O': 43} term 1250 | 15: {'E': 15440, 'F': 3, 'R': 113, 'eng-E': 44824, 'eng-F': 5, 'eng-O': 7, 'eng-R': 297, 'patterns': 63357, 'sym': 10, 'to-engine': 47801} open 4 {'O': 4} term 401 | 16: {'eng-E': 3417, 'eng-R': 3, 'patterns': 3422, 'to-engine': 3422} open 0 {} term 3  (157.1s, total 688s)
  [8/82] root 88 [O] mult {2: 21, 3: 5, 5: 3}: 13: {'eng-E': 57, 'eng-F': 54, 'eng-O': 11, 'eng-R': 75, 'patterns': 737, 'sym': 52, 'to-engine': 737} open 13 {'O': 5, 'F': 8} term 75 | 14: {'E': 7297, 'F': 81, 'R': 475, 'eng-E': 2865, 'eng-F': 27, 'eng-O': 26, 'eng-R': 178, 'patterns': 13378, 'sym': 75, 'to-engine': 5525} open 36 {'F': 19, 'O': 17} term 493 | 15: {'E': 20489, 'F': 31, 'R': 290, 'eng-E': 13618, 'eng-F': 4, 'eng-O': 3, 'eng-R': 166, 'patterns': 37689, 'sym': 17, 'to-engine': 16879} open 8 {'F': 5, 'O': 3} term 360 | 16: {'E': 3340, 'F': 4, 'R': 22, 'eng-E': 1654, 'eng-F': 1, 'eng-R': 6, 'patterns': 5706, 'sym': 3, 'to-engine': 2340} open 0 {} term 23  (53.4s, total 747s)
  [10/82] root 117 [O] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'eng-E': 486, 'eng-F': 3, 'eng-O': 14, 'eng-R': 102, 'patterns': 605, 'sym': 1, 'to-engine': 605} open 16 {'O': 14, 'F': 2} term 102 | 14: {'E': 1662, 'F': 15, 'R': 111, 'eng-E': 13519, 'eng-F': 5, 'eng-O': 65, 'eng-R': 424, 'patterns': 16049, 'sym': 20, 'to-engine': 14261} open 65 {'F': 13, 'O': 52} term 534 | 15: {'E': 11395, 'R': 94, 'eng-E': 45569, 'eng-R': 127, 'patterns': 57690, 'to-engine': 46201} open 0 {} term 210  (126.2s, total 875s)
  [16/82] root 191 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 41, 'eng-F': 95, 'eng-O': 16, 'eng-R': 143, 'patterns': 568, 'sym': 68, 'to-engine': 568} open 43 {'O': 4, 'F': 39} term 143 | 14: {'E': 29492, 'F': 151, 'M': 1, 'R': 1880, 'eng-E': 2412, 'eng-F': 34, 'eng-O': 20, 'eng-R': 401, 'patterns': 35775, 'sym': 133, 'to-engine': 4251} open 66 {'F': 55, 'M': 1, 'O': 10} term 1937 | 15: {'E': 48868, 'F': 8, 'R': 351, 'eng-E': 8183, 'eng-F': 11, 'eng-O': 1, 'eng-R': 214, 'patterns': 58216, 'sym': 14, 'to-engine': 8989} open 5 {'F': 4, 'O': 1} term 498 | 16: {'E': 2878, 'R': 1, 'eng-E': 720, 'patterns': 3600, 'to-engine': 721} open 0 {} term 1  (43.0s, total 926s)
  [19/82] root 219 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 173, 'eng-F': 114, 'eng-O': 48, 'eng-R': 183, 'patterns': 518, 'sym': 93, 'to-engine': 518} open 69 {'O': 31, 'F': 38} term 183 | 14: {'E': 26654, 'F': 85, 'R': 1819, 'eng-E': 22673, 'eng-F': 95, 'eng-O': 89, 'eng-R': 1471, 'patterns': 54482, 'sym': 148, 'to-engine': 25924} open 118 {'F': 57, 'O': 61} term 3090 | 15: {'E': 45784, 'F': 3, 'R': 312, 'eng-E': 55152, 'eng-F': 7, 'eng-O': 8, 'eng-R': 310, 'patterns': 102056, 'sym': 9, 'to-engine': 55957} open 8 {'F': 2, 'O': 6} term 588 | 16: {'E': 1588, 'eng-E': 4320, 'eng-R': 5, 'patterns': 5915, 'to-engine': 4327} open 0 {} term 5  (213.2s, total 1146s)
  [23/82] root 254 [O] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'eng-E': 301, 'eng-O': 8, 'eng-R': 65, 'patterns': 374, 'to-engine': 374} open 8 {'O': 8} term 65 | 14: {'eng-E': 5307, 'eng-O': 20, 'eng-R': 113, 'patterns': 5492, 'sym': 3, 'to-engine': 5492} open 17 {'O': 17} term 113 | 15: {'eng-E': 11982, 'eng-R': 21, 'patterns': 12032, 'to-engine': 12032} open 0 {} term 21  (33.9s, total 1194s)
  [33/82] root 349 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 142, 'eng-F': 64, 'eng-O': 18, 'eng-R': 34, 'patterns': 510, 'sym': 32, 'to-engine': 510} open 50 {'O': 10, 'F': 40} term 34 | 14: {'E': 25843, 'F': 90, 'R': 1755, 'eng-E': 6350, 'eng-F': 27, 'eng-O': 20, 'eng-R': 366, 'patterns': 36204, 'sym': 40, 'to-engine': 8516} open 89 {'F': 75, 'O': 14} term 1717 | 15: {'E': 61184, 'F': 16, 'R': 269, 'eng-E': 12367, 'eng-O': 1, 'eng-R': 62, 'patterns': 74515, 'sym': 1, 'to-engine': 13046} open 10 {'F': 9, 'O': 1} term 284 | 16: {'E': 6630, 'eng-E': 755, 'patterns': 7385, 'to-engine': 755} open 0 {} term 0  (61.8s, total 1308s)
  [50/82] root 1018 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 386, 'eng-F': 2, 'eng-O': 16, 'eng-R': 134, 'patterns': 538, 'to-engine': 538} open 18 {'O': 16, 'F': 2} term 134 | 14: {'E': 1502, 'F': 6, 'R': 119, 'eng-E': 11684, 'eng-F': 2, 'eng-O': 7, 'eng-R': 402, 'patterns': 13964, 'to-engine': 12337} open 15 {'F': 8, 'O': 7} term 520 | 15: {'E': 5297, 'R': 31, 'eng-E': 6064, 'eng-R': 10, 'patterns': 11407, 'to-engine': 6079} open 0 {} term 39  (44.8s, total 1407s)
  [67/82] root 1629 [O] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'eng-E': 343, 'eng-O': 20, 'eng-R': 128, 'patterns': 491, 'sym': 1, 'to-engine': 491} open 19 {'O': 19} term 128 | 14: {'eng-E': 13003, 'eng-O': 14, 'eng-R': 493, 'patterns': 13792, 'sym': 1, 'to-engine': 13792} open 13 {'O': 13} term 493 | 15: {'eng-E': 10187, 'eng-R': 25, 'patterns': 10221, 'to-engine': 10221} open 0 {} term 25  (52.5s, total 1526s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 918, (13, 'O'): 196, (13, 'R-terminal'): 6670, (14, 'F'): 1272, (14, 'M'): 1, (14, 'O'): 314, (14, 'R-terminal'): 43764, (15, 'F'): 57, (15, 'O'): 30, (15, 'R-terminal'): 8376, (16, 'R-terminal'): 74}; open 17-line lattices: 0  (1564s)


==> anc/gst1718_computation/logs/g2s_nu4_b43_p7of8.log <==
nu=4 b(M)=43 mult<=6: roots {'F': 492, 'O': 166, 'R-terminal': 1594}  (1s)
  [0/82] root 18 [O] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 40, 'eng-F': 214, 'eng-O': 106, 'patterns': 710, 'sym': 319, 'to-engine': 710} open 1 {'O': 1} term 0 | 14: {'eng-E': 168, 'eng-F': 111, 'eng-O': 58, 'eng-R': 492, 'patterns': 1646, 'sym': 169, 'to-engine': 1646} open 0 {} term 492  (15.9s, total 17s)
  [1/82] root 28 [O] mult {2: 21, 3: 5, 5: 3}: 13: {'eng-E': 128, 'eng-F': 64, 'eng-O': 23, 'eng-R': 201, 'patterns': 808, 'sym': 66, 'to-engine': 808} open 21 {'O': 17, 'F': 4} term 201 | 14: {'E': 4160, 'F': 37, 'R': 208, 'eng-E': 18284, 'eng-F': 38, 'eng-O': 148, 'eng-R': 813, 'patterns': 24787, 'sym': 148, 'to-engine': 20382} open 70 {'F': 16, 'O': 54} term 986 | 15: {'E': 18894, 'F': 5, 'R': 146, 'eng-E': 61062, 'eng-F': 3, 'eng-O': 5, 'eng-R': 468, 'patterns': 81891, 'sym': 8, 'to-engine': 62846} open 4 {'F': 3, 'O': 1} term 599 | 16: {'E': 2662, 'eng-E': 1072, 'eng-F': 1, 'eng-R': 1, 'patterns': 3736, 'sym': 1, 'to-engine': 1074} open 0 {} term 1  (198.6s, total 216s)
  [2/82] root 38 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 215, 'eng-F': 105, 'eng-O': 52, 'eng-R': 413, 'patterns': 785, 'sym': 113, 'to-engine': 785} open 44 {'O': 27, 'F': 17} term 413 | 14: {'E': 16713, 'F': 51, 'R': 1146, 'eng-E': 24279, 'eng-F': 291, 'eng-M': 1, 'eng-O': 180, 'eng-R': 2998, 'patterns': 46747, 'sym': 435, 'to-engine': 28837} open 88 {'F': 24, 'O': 64} term 4108 | 15: {'E': 27506, 'F': 1, 'R': 174, 'eng-E': 74429, 'eng-F': 5, 'eng-O': 8, 'eng-R': 534, 'patterns': 103198, 'sym': 11, 'to-engine': 75517} open 3 {'O': 3} term 692 | 16: {'eng-E': 2960, 'patterns': 2961, 'to-engine': 2961} open 0 {} term 0  (267.3s, total 483s)
  [3/82] root 47 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 218, 'eng-F': 60, 'eng-O': 39, 'eng-R': 258, 'patterns': 575, 'sym': 70, 'to-engine': 575} open 29 {'O': 19, 'F': 10} term 258 | 14: {'E': 7775, 'F': 30, 'R': 490, 'eng-E': 15341, 'eng-F': 200, 'eng-O': 138, 'eng-R': 1554, 'patterns': 26130, 'sym': 291, 'to-engine': 17835} open 77 {'F': 20, 'O': 57} term 2027 | 15: {'E': 21476, 'F': 2, 'R': 192, 'eng-E': 63982, 'eng-F': 5, 'eng-O': 10, 'eng-R': 430, 'patterns': 86732, 'sym': 11, 'to-engine': 65062} open 6 {'O': 6} term 613 | 16: {'eng-E': 4980, 'eng-R': 2, 'patterns': 4983, 'to-engine': 4983} open 0 {} term 2  (234.7s, total 718s)
  [6/82] root 72 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 157, 'eng-F': 88, 'eng-O': 21, 'eng-R': 246, 'patterns': 512, 'sym': 76, 'to-engine': 512} open 33 {'O': 12, 'F': 21} term 246 | 14: {'E': 14529, 'F': 53, 'R': 1033, 'eng-E': 9208, 'eng-F': 207, 'eng-O': 60, 'eng-R': 1245, 'patterns': 26795, 'sym': 282, 'to-engine': 11180} open 36 {'F': 14, 'O': 22} term 2224 | 15: {'E': 13443, 'F': 2, 'R': 100, 'eng-E': 23175, 'eng-F': 3, 'eng-O': 3, 'eng-R': 221, 'patterns': 37033, 'sym': 5, 'to-engine': 23488} open 3 {'O': 3} term 319 | 16: {'eng-E': 2990, 'patterns': 2991, 'to-engine': 2991} open 0 {} term 0  (100.2s, total 821s)
  [8/82] root 89 [O] mult {2: 21, 3: 4, 4: 3, 6: 1}: 13: {'eng-E': 265, 'eng-F': 103, 'eng-O': 41, 'eng-R': 321, 'patterns': 730, 'sym': 58, 'to-engine': 730} open 86 {'O': 32, 'F': 54} term 321 | 14: {'E': 42414, 'F': 178, 'R': 2812, 'eng-E': 26160, 'eng-F': 432, 'eng-M': 1, 'eng-O': 189, 'eng-R': 2212, 'patterns': 76561, 'sym': 599, 'to-engine': 31157} open 198 {'F': 104, 'O': 93, 'M': 1} term 4746 | 15: {'E': 98652, 'F': 15, 'R': 834, 'eng-E': 92401, 'eng-F': 5, 'eng-O': 7, 'eng-R': 660, 'patterns': 193583, 'sym': 22, 'to-engine': 94082} open 4 {'F': 1, 'O': 3} term 1363 | 16: {'E': 888, 'eng-E': 2208, 'eng-R': 2, 'patterns': 3098, 'to-engine': 2210} open 0 {} term 2  (325.3s, total 1148s)
  [16/82] root 192 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 60, 'eng-F': 43, 'eng-O': 7, 'eng-R': 44, 'patterns': 580, 'sym': 30, 'to-engine': 580} open 20 {'O': 5, 'F': 15} term 44 | 14: {'E': 11904, 'F': 65, 'R': 670, 'eng-E': 3314, 'eng-F': 39, 'eng-O': 17, 'eng-R': 272, 'patterns': 17270, 'sym': 78, 'to-engine': 4631} open 41 {'F': 30, 'O': 11} term 840 | 15: {'E': 25660, 'F': 4, 'R': 234, 'eng-E': 7190, 'eng-F': 10, 'eng-R': 135, 'patterns': 34038, 'sym': 11, 'to-engine': 8140} open 2 {'F': 2} term 323 | 16: {'E': 872, 'R': 2, 'patterns': 874} open 0 {} term 2  (38.2s, total 1204s)
  [32/82] root 339 [O] mult {2: 20, 3: 7, 5: 1, 6: 1}: 13: {'eng-E': 90, 'eng-F': 77, 'eng-O': 32, 'eng-R': 165, 'patterns': 713, 'sym': 63, 'to-engine': 713} open 46 {'O': 23, 'F': 23} term 165 | 14: {'E': 20479, 'F': 100, 'R': 1184, 'eng-E': 17949, 'eng-F': 36, 'eng-O': 76, 'eng-R': 926, 'patterns': 43945, 'sym': 83, 'to-engine': 22182} open 124 {'F': 65, 'O': 59} term 1985 | 15: {'E': 58899, 'F': 8, 'R': 414, 'eng-E': 54449, 'eng-F': 7, 'eng-O': 3, 'eng-R': 318, 'patterns': 116320, 'sym': 12, 'to-engine': 56999} open 5 {'F': 3, 'O': 2} term 643 | 16: {'E': 2220, 'eng-E': 1472, 'patterns': 3692, 'to-engine': 1472} open 0 {} term 0  (217.8s, total 1466s)
  [33/82] root 352 [O] mult {2: 19, 3: 5, 4: 2, 5: 2}: 13: {'eng-E': 122, 'eng-O': 7, 'eng-R': 23, 'patterns': 525, 'sym': 1, 'to-engine': 525} open 6 {'O': 6} term 23 | 14: {'eng-E': 3310, 'eng-O': 13, 'eng-R': 91, 'patterns': 3994, 'to-engine': 3994} open 13 {'O': 13} term 91 | 15: {'eng-E': 8128, 'eng-R': 15, 'patterns': 9661, 'to-engine': 9661} open 0 {} term 15  (31.6s, total 1498s)
nu=4 b(M)=43: nodes by level {(13, 'F'): 866, (13, 'O'): 163, (13, 'R-terminal'): 7327, (14, 'F'): 1194, (14, 'M'): 1, (14, 'O'): 378, (14, 'R-terminal'): 36951, (15, 'F'): 55, (15, 'O'): 18, (15, 'R-terminal'): 7663, (16, 'F'): 3, (16, 'R-terminal'): 47, (17, 'F'): 1, (17, 'R-terminal'): 5}; open 17-line lattices: 1  (1683s)


==> anc/gst1718_computation/logs/g2s_nu4_b44_p0of4.log <==
nu=4 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (2s)
  [0/265] root 0 [O] mult {2: 27, 4: 4, 6: 1}: 13: {'eng-F': 4, 'patterns': 120, 'sym': 4, 'to-engine': 120} open 0 {} term 0  (0.2s, total 2s)
  [100/265] root 794 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 140, 'eng-R': 20, 'patterns': 160, 'to-engine': 160} open 0 {} term 20  (0.3s, total 17s)
  [200/265] root 1343 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 7, 'patterns': 106} open 0 {} term 7  (0.1s, total 32s)
nu=4 b(M)=44: nodes by level {(13, 'F'): 29, (13, 'O'): 6, (13, 'R-terminal'): 2736, (14, 'F'): 13, (14, 'O'): 1, (14, 'R-terminal'): 612, (15, 'R-terminal'): 45}; open 17-line lattices: 0  (42s)


==> anc/gst1718_computation/logs/g2s_nu4_b44_p1of4.log <==
nu=4 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (1s)
  [0/265] root 1 [O] mult {2: 25, 3: 1, 4: 3, 5: 2}: 13: {'eng-E': 19, 'eng-F': 7, 'eng-O': 5, 'eng-R': 63, 'patterns': 349, 'sym': 11, 'to-engine': 349} open 1 {'O': 1} term 63 | 14: {'eng-E': 112, 'eng-O': 5, 'eng-R': 286, 'patterns': 2687, 'subset-fail': 1103, 'sym': 5, 'to-engine': 1584} open 0 {} term 286  (2.3s, total 4s)
  [100/265] root 795 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 145, 'eng-R': 16, 'patterns': 161, 'to-engine': 161} open 0 {} term 16  (0.4s, total 17s)
  [200/265] root 1344 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 90, 'R': 6, 'patterns': 96} open 0 {} term 6  (0.1s, total 31s)
nu=4 b(M)=44: nodes by level {(13, 'F'): 17, (13, 'O'): 4, (13, 'R-terminal'): 2907, (14, 'F'): 1, (14, 'O'): 2, (14, 'R-terminal'): 697, (15, 'R-terminal'): 3}; open 17-line lattices: 0  (40s)


==> anc/gst1718_computation/logs/g2s_nu4_b44_p2of4.log <==
nu=4 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (1s)
  [0/265] root 2 [O] mult {2: 24, 3: 3, 4: 3, 6: 1}: 13: {'eng-E': 21, 'eng-F': 7, 'eng-R': 25, 'patterns': 106, 'sym': 7, 'to-engine': 106} open 0 {} term 25  (0.3s, total 2s)
  [100/265] root 796 [O] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'eng-E': 142, 'eng-R': 20, 'patterns': 162, 'to-engine': 162} open 0 {} term 20  (0.4s, total 22s)
  [200/265] root 1345 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 99, 'R': 2, 'patterns': 101} open 0 {} term 2  (0.1s, total 31s)
nu=4 b(M)=44: nodes by level {(13, 'F'): 24, (13, 'O'): 4, (13, 'R-terminal'): 2761, (14, 'F'): 12, (14, 'O'): 1, (14, 'R-terminal'): 735, (15, 'R-terminal'): 18}; open 17-line lattices: 0  (39s)


==> anc/gst1718_computation/logs/g2s_nu4_b44_p3of4.log <==
nu=4 b(M)=44 mult<=6: roots {'F': 866, 'O': 193, 'R-terminal': 4427}  (1s)
  [0/264] root 3 [O] mult {2: 24, 3: 3, 4: 3, 6: 1}: 13: {'eng-E': 10, 'eng-F': 3, 'eng-R': 18, 'patterns': 168, 'sym': 3, 'to-engine': 168} open 0 {} term 18  (0.3s, total 2s)
  [100/264] root 801 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 147, 'R': 11, 'patterns': 158} open 0 {} term 7  (0.1s, total 21s)
  [200/264] root 1346 [F] mult {2: 19, 3: 7, 4: 1, 5: 2}: 13: {'E': 101, 'R': 6, 'patterns': 107} open 0 {} term 6  (0.1s, total 35s)
nu=4 b(M)=44: nodes by level {(13, 'F'): 36, (13, 'O'): 3, (13, 'R-terminal'): 2719, (14, 'F'): 13, (14, 'O'): 1, (14, 'R-terminal'): 791, (15, 'R-terminal'): 14}; open 17-line lattices: 0  (41s)


==> anc/gst1718_computation/logs/gen_recheck.log <==
runs 2588, disagreements 0, {'E[]': 778, 'O[0, 0]': 2, 'O[1]': 918, 'O[2]': 656, 'O[3]': 44, 'O[4]': 8, 'R[0]': 182}  (48s)


==> anc/gst1718_computation/logs/gen_recheck7.log <==
X=25, at most 7 points on a line: lattices 11, runs 22, disagreements 0, {'E[]': 16, 'O[1]': 4, 'O[3]': 2}  (0s)
X=24, at most 8 points on a line: lattices 51, runs 102, disagreements 0, {'E[]': 62, 'O[1]': 22, 'O[2]': 16, 'O[4]': 2}  (2s)
X=22, at most 7 points on a line: lattices 277, runs 554, disagreements 0, {'E[]': 158, 'O[0, 0]': 2, 'O[1]': 168, 'O[2]': 194, 'O[3]': 20, 'O[4]': 2, 'R[0]': 10}  (13s)
X=21, at most 7 points on a line: lattices 827, runs 1654, disagreements 0, {'E[]': 460, 'O[1]': 662, 'O[2]': 346, 'O[3]': 12, 'O[4]': 4, 'R[0]': 170}  (48s)
X=20, at most 7 points on a line: lattices 3641, runs 7282, disagreements 0, {'E[]': 2008, 'O[1]': 2862, 'O[2]': 462, 'O[3]': 8, 'O[8]': 2, 'R[0]': 1940}  (289s)
X=19, at most 7 points on a line: lattices 17741, runs 35482, disagreements 0, {'E[]': 15088, 'O[0, 0]': 8, 'O[1]': 7924, 'O[2]': 558, 'O[3]': 16, 'O[4]': 2, 'R[0]': 11886}  (1504s)


==> anc/gst1718_computation/logs/gen_scan.log <==
X=25 lo>=4: {'E': 8, 'O:1': 2, 'O:3': 1}  0s
X=24 lo>=4: {'E': 16, 'O:1': 8, 'O:2': 8, 'O:4': 1}  0s
X=23 lo>=4: {'E': 56, 'O:1': 34, 'O:2': 50, 'O:3': 5, 'R': 1}  2s
X=22 lo>=4: {'E': 79, 'O:0,0': 1, 'O:1': 84, 'O:2': 97, 'O:3': 10, 'O:4': 1, 'R': 5}  5s
X=21 lo>=4: {'E': 230, 'O:1': 331, 'O:2': 173, 'O:3': 6, 'O:4': 2, 'R': 85}  21s
X=20 lo>=5: {'E': 5}  3s


==> anc/gst1718_computation/logs/heavy_X20_lo3.log <==
heavyaug d=12 mmax=6 lo=3 hi_eff=11 Xt=20 Wmin=0 budget=24: nodes=70 output=70


==> anc/gst1718_computation/logs/heavy_X21_lo3.log <==
heavyaug d=12 mmax=6 lo=3 hi_eff=11 Xt=21 Wmin=0 budget=27: nodes=75 output=74


==> anc/gst1718_computation/logs/heavy_X22_lo3.log <==
heavyaug d=12 mmax=6 lo=3 hi_eff=11 Xt=22 Wmin=0 budget=30: nodes=78 output=76


==> anc/gst1718_computation/logs/heavy_X23_lo3.log <==
heavyaug d=12 mmax=6 lo=3 hi_eff=11 Xt=23 Wmin=0 budget=33: nodes=78 output=75


==> anc/gst1718_computation/logs/heavy_X24_lo3.log <==
heavyaug d=12 mmax=6 lo=3 hi_eff=11 Xt=24 Wmin=0 budget=36: nodes=79 output=74


==> anc/gst1718_computation/logs/heavy_X25_lo4.log <==
heavyaug d=12 mmax=6 lo=4 hi_eff=11 Xt=25 Wmin=0 budget=27: nodes=79 output=67


==> anc/gst1718_computation/logs/ls_X20_lo3.log <==
completion mode: configs=70 nodes=966026207 solutions=30584847


==> anc/gst1718_computation/logs/ls_X21_lo3.log <==
completion mode: configs=74 nodes=351706000 solutions=9850605


==> anc/gst1718_computation/logs/ls_X22_lo3.log <==
completion mode: configs=76 nodes=110585574 solutions=3076182


==> anc/gst1718_computation/logs/ls_X23_lo3.log <==
completion mode: configs=75 nodes=27258556 solutions=760956


==> anc/gst1718_computation/logs/ls_X24_lo3.log <==
completion mode: configs=74 nodes=5853247 solutions=127774


==> anc/gst1718_computation/logs/ls_X25_lo4.log <==
completion mode: configs=67 nodes=718808 solutions=14327


==> anc/gst1718_computation/logs/m7_heavy_X19_lo4.log <==
heavyaug d=12 mmax=7 lo=4 hi_eff=11 Xt=19 Wmin=0 budget=9: nodes=45 output=45


==> anc/gst1718_computation/logs/m7_heavy_X20_lo4.log <==
heavyaug d=12 mmax=7 lo=4 hi_eff=11 Xt=20 Wmin=0 budget=12: nodes=65 output=65


==> anc/gst1718_computation/logs/m7_heavy_X21_lo4.log <==
heavyaug d=12 mmax=7 lo=4 hi_eff=11 Xt=21 Wmin=0 budget=15: nodes=71 output=70


==> anc/gst1718_computation/logs/m7_heavy_X22_lo4.log <==
heavyaug d=12 mmax=7 lo=4 hi_eff=11 Xt=22 Wmin=0 budget=18: nodes=80 output=78


==> anc/gst1718_computation/logs/m7_heavy_X23_lo3.log <==
heavyaug d=12 mmax=7 lo=3 hi_eff=11 Xt=23 Wmin=0 budget=33: nodes=84 output=81


==> anc/gst1718_computation/logs/m7_heavy_X24_lo3.log <==
heavyaug d=12 mmax=7 lo=3 hi_eff=11 Xt=24 Wmin=0 budget=36: nodes=85 output=80


==> anc/gst1718_computation/logs/m7_heavy_X25_lo4.log <==
heavyaug d=12 mmax=7 lo=4 hi_eff=11 Xt=25 Wmin=0 budget=27: nodes=86 output=74


==> anc/gst1718_computation/logs/m7_ls_X19_lo4.log <==
completion mode: configs=45 nodes=1111813856 solutions=19791364


==> anc/gst1718_computation/logs/m7_ls_X20_lo4.log <==
completion mode: configs=65 nodes=578028999 solutions=9424138


==> anc/gst1718_computation/logs/m7_ls_X21_lo4.log <==
completion mode: configs=70 nodes=238730502 solutions=3528309


==> anc/gst1718_computation/logs/m7_ls_X22_lo4.log <==
completion mode: configs=78 nodes=86321352 solutions=1167313


==> anc/gst1718_computation/logs/m7_ls_X23_lo3.log <==
completion mode: configs=81 nodes=28810081 solutions=824999


==> anc/gst1718_computation/logs/m7_ls_X24_lo3.log <==
completion mode: configs=80 nodes=7486742 solutions=221168


==> anc/gst1718_computation/logs/m7_ls_X25_lo4.log <==
completion mode: configs=74 nodes=1265268 solutions=37305


==> anc/gst1718_computation/logs/newlat.log <==
mult {2: 20, 3: 18, 4: 2, 5: 2, 6: 2} r in (5, 8) t = 0
    p=1000003 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    p=1000033 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    lines: [[1, 1, 0], [0, 0, 1], [1, 0, -1], [0, -1, -1], [1, 2, 1], [2, 3, 1], [3, 4, 1], [1, 1, 1], [2, 2, 1], [3, 3, 1], [4, 4, 1], [1, 0, 0], [0, 1, 0], [0, -2, -1], [-3, -2, -1], [1, 2, 0], [-3, -2, 0]]
mult {2: 23, 3: 15, 4: 3, 5: 2, 6: 2} r in (6, 8) t = 3/2
    p=1000003 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    p=1000033 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    lines: [[0, 2, 3], [-3, -2, -3], [-2, -2, -3], [-1, -2, -3], [-3, -4, -6], [1, 0, 0], [0, 1, 0], [-1, -1, -2], [0, 0, 1], [0, -1, -1], [1, 1, 1], [-1, 0, -1], [0, 1, 3], [0, -4, -3], [3, 4, 3], [3, 5, 6], [3, 2, 6]]
mult {2: 26, 3: 8, 4: 6, 5: 5} r in (6, 8) t = 0
    p=1000003 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    p=1000033 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    lines: [[-1, -1, 1], [2, 2, 1], [-2, 1, -1], [2, 0, 1], [1, 1, 0], [0, 0, 1], [0, -1, 1], [1, 0, 1], [2, 1, 1], [1, 1, 1], [1, 0, 0], [0, 1, 0], [0, 1, 1], [-3, -1, -1], [0, -2, 1], [1, -1, 0], [-1, -2, 0]]
mult {2: 23, 3: 10, 4: 8, 5: 2, 6: 1} r in (5, 8) t = 0
    p=1000003 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    p=1000033 lattice ok True b=80  D(A) dims (degrees 5..9) [15, 21, 29, 39, 51]  Ziegler exponents (7, 9)
    lines: [[-1, -1, 1], [2, 2, 1], [-2, 1, -1], [2, 0, 1], [1, 1, 0], [0, 0, 1], [0, -1, 1], [1, 0, 1], [2, 1, 1], [1, 1, 1], [1, 0, 0], [0, 1, 0], [-2, -1, 0], [-1, -2, 0], [1, -1, 0], [-3, -1, -1], [0, 2, -1]]


==> anc/gst1718_computation/logs/poscontrol.log <==
lattice 0: mult {2: 27, 3: 5, 4: 9, 5: 4} window True sublattice violations 0 delta 0 minimal cores 15: {'core status R': 15, 'rigid prefix at 13 lines': 60}
lattice 1: mult {2: 27, 3: 5, 4: 9, 5: 4} window True sublattice violations 0 delta 0 minimal cores 14: {'core status R': 14, 'rigid prefix at 13 lines': 56}
lattice 2: mult {2: 25, 3: 5, 4: 11, 5: 3} window True sublattice violations 0 delta 0 minimal cores 3: {'core status R': 3, 'rigid prefix at 13 lines': 12}
lattice 3: mult {2: 26, 3: 8, 4: 6, 5: 5} window True sublattice violations 0 delta 0 minimal cores 17: {'core status R': 17, 'rigid prefix at 13 lines': 68}
lattice 4: max multiplicity 7 (septuple branch, not part of this search)
lattice 5: max multiplicity 7 (septuple branch, not part of this search)
lattice 6: max multiplicity 7 (septuple branch, not part of this search)
lattice 7: mult {2: 24, 3: 8, 4: 8, 5: 4} window True sublattice violations 0 delta 0 minimal cores 3: {'core status R': 3, 'rigid prefix at 13 lines': 12}
lattice 8: mult {2: 24, 3: 8, 4: 8, 5: 4} window True sublattice violations 0 delta 0 minimal cores 12: {'core status R': 12, 'rigid prefix at 13 lines': 48}
lattice 9: mult {2: 23, 3: 5, 4: 13, 5: 2} window True sublattice violations 0 delta 0 minimal cores 2: {'core status R': 2, 'rigid prefix at 13 lines': 8}
lattice 10: mult {2: 24, 3: 8, 4: 8, 5: 4} window True sublattice violations 0 delta 0 minimal cores 3: {'core status R': 3, 'rigid prefix at 13 lines': 12}
lattice 11: mult {2: 25, 3: 11, 4: 3, 5: 6} window True sublattice violations 0 delta 0 minimal cores 18: {'core status R': 18, 'rigid prefix at 13 lines': 72}
lattice 12: mult {2: 24, 3: 8, 4: 8, 5: 4} window True sublattice violations 0 delta 0 minimal cores 56: {'core status R': 25, 'rigid prefix at 13 lines': 100}
lattice 13: mult {2: 23, 3: 5, 4: 13, 5: 2} window True sublattice violations 0 delta 0 minimal cores 2: {'core status R': 2, 'rigid prefix at 13 lines': 8}
lattice 14: mult {2: 22, 3: 8, 4: 10, 5: 3} window True sublattice violations 0 delta 0 minimal cores 2: {'core status R': 2, 'rigid prefix at 13 lines': 8}
lattice 15: max multiplicity 7 (septuple branch, not part of this search)
lattice 16: max multiplicity 7 (septuple branch, not part of this search)
lattice 17: max multiplicity 7 (septuple branch, not part of this search)
lattice 18: max multiplicity 7 (septuple branch, not part of this search)
lattice 19: max multiplicity 7 (septuple branch, not part of this search)
lattice 20: max multiplicity 7 (septuple branch, not part of this search)
lattice 21: max multiplicity 7 (septuple branch, not part of this search)
lattice 22: mult {2: 6, 3: 30, 5: 1, 6: 2} window True sublattice violations 0 delta 4 minimal cores 1960: {'core status O': 8, 'core status R': 7, 'core status family': 10, 'rigid prefix at 13 lines': 68, 'rigid prefix at 14 lines': 28, 'rigid prefix at 15 lines': 4}


==> anc/gst1718_computation/logs/poscontrol_nu.log <==
ExtHesse nu=2 mult {2: 27, 3: 7, 4: 8, 5: 4} window True violations 0 delta 0 minimal cores 4: {'core status R': 4, 'rigid prefix at 13 lines': 12}
ExtHesse nu=2 mult {2: 25, 3: 7, 4: 10, 5: 3} window True violations 0 delta 2 minimal cores 120: {'core status F/M': 3, 'core status O': 1, 'core status R': 8, 'rigid prefix at 13 lines': 36}
ExtHesse nu=2 mult {2: 24, 3: 10, 4: 7, 5: 4} window True violations 0 delta 0 minimal cores 1: {'core status R': 1, 'rigid prefix at 13 lines': 3}
ExtHesse nu=2 mult {2: 28, 3: 4, 4: 11, 5: 3} window True violations 0 delta 0 minimal cores 4: {'core status R': 4, 'rigid prefix at 13 lines': 12}
ExtHesse nu=3 mult {2: 26, 3: 6, 4: 12, 5: 2} window True violations 0 delta 1 minimal cores 18: {'core status O': 2, 'core status R': 10, 'rigid prefix at 13 lines': 36}
ExtHesse nu=3 mult {2: 26, 3: 6, 4: 12, 5: 2} window True violations 0 delta 2 minimal cores 48: {'core status F/M': 3, 'core status O': 1, 'core status R': 8, 'rigid prefix at 13 lines': 36}
ExtHesse nu=2 mult {2: 25, 3: 7, 4: 10, 5: 3} window True violations 0 delta 1 minimal cores 20: {'core status F/M': 1, 'core status R': 11, 'rigid prefix at 13 lines': 36}
ExtHesse nu=2 mult {2: 25, 3: 7, 4: 10, 5: 3} window True violations 0 delta 1 minimal cores 2: {'core status R': 2, 'rigid prefix at 13 lines': 6}
ExtHesse nu=2 mult {2: 25, 3: 7, 4: 10, 5: 3} window True violations 0 delta 0 minimal cores 1: {'core status R': 1, 'rigid prefix at 13 lines': 3}
ExtHesse nu=2 mult {2: 23, 3: 7, 4: 12, 5: 2} window True violations 0 delta 0 minimal cores 1: {'core status R': 1, 'rigid prefix at 13 lines': 3}
ExtHesse nu=3 mult {2: 25, 3: 3, 4: 17} window True violations 0 delta 1 minimal cores 6: {'core status R': 6, 'rigid prefix at 13 lines': 18}
G(6,1,3) nu=2 mult {2: 16, 3: 25, 6: 3} window True violations 0 delta 0 minimal cores 1: {'core status O': 1, 'rigid prefix at 14 lines': 3}


==> anc/gst1718_computation/logs/poscontrol_sym.log <==
ExtHesse nu=2 delta=0: 4 minimal cores, indices [14, 67], largest 67: {'followed': 2}
ExtHesse nu=2 delta=2: 120 minimal cores, indices [58, 123, 167, 227, 229, 240]..., largest 14300: {'followed': 3}
ExtHesse nu=2 delta=0: 1 minimal cores, indices [166], largest 166: {'followed': 1}
ExtHesse nu=2 delta=0: 4 minimal cores, indices [14, 67], largest 67: {'followed': 3}
ExtHesse nu=3 delta=1: 18 minimal cores, indices [92, 147, 171, 1232], largest 1232: {'followed': 2}
ExtHesse nu=3 delta=2: 48 minimal cores, indices [58, 123, 167, 227, 229, 240]..., largest 13249: {'followed': 1}
ExtHesse nu=2 delta=1: 20 minimal cores, indices [64, 69, 204, 236, 258, 430]..., largest 3216: {'followed': 2}
ExtHesse nu=2 delta=1: 2 minimal cores, indices [3216], largest 3216: {'followed': 2}
ExtHesse nu=2 delta=0: 1 minimal cores, indices [67], largest 67: {'followed': 1}
ExtHesse nu=2 delta=0: 1 minimal cores, indices [427], largest 427: {'followed': 1}
ExtHesse nu=3 delta=1: 6 minimal cores, indices [1232], largest 1232: {'followed': 6}
G(6,1,3) nu=2 delta=0: 1 minimal cores, indices [5], largest 5: {'followed': 1}


==> anc/gst1718_computation/logs/regress_nu1.log <==
nu=1 delta=0 : nu=1 b(M)=41: nodes by level {(13, 'F'): 5, (13, 'O'): 2, (13, 'R-terminal'): 37, (14, 'F'): 13, (14, 'R-terminal'): 201, (15, 'F'): 4, (15, 'R-terminal'): 71, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (7s)
nu=1 delta=1 : nu=1 b(M)=42: nodes by level {(13, 'F'): 122, (13, 'O'): 18, (13, 'R-terminal'): 1010, (14, 'F'): 151, (14, 'O'): 4, (14, 'R-terminal'): 1986, (15, 'F'): 47, (15, 'O'): 5, (15, 'R-terminal'): 1263, (16, 'R-terminal'): 1}; open 17-line lattices: 0  (95s)
nu=1 delta=2 : nu=1 b(M)=43: nodes by level {(13, 'F'): 708, (13, 'O'): 81, (13, 'R-terminal'): 5871, (14, 'F'): 264, (14, 'O'): 61, (14, 'R-terminal'): 5925, (15, 'F'): 1, (15, 'R-terminal'): 89, (16, 'R-terminal'): 0}; open 17-line lattices: 0  (319s)
nu=1 delta=3 : nu=1 b(M)=44: nodes by level {(13, 'F'): 671, (13, 'O'): 100, (13, 'R-terminal'): 11123, (14, 'F'): 99, (14, 'O'): 9, (14, 'R-terminal'): 3496, (15, 'R-terminal'): 21}; open 17-line lattices: 0  (293s)
nu=1 delta=4 : nu=1 b(M)=45: nodes by level {(13, 'F'): 468, (13, 'O'): 207, (13, 'R-terminal'): 19494, (14, 'F'): 8, (14, 'O'): 17, (14, 'R-terminal'): 387, (15, 'O'): 7, (15, 'R-terminal'): 60, (16, 'R-terminal'): 16}; open 17-line lattices: 0  (321s)


==> anc/gst1718_computation/logs/scan7.log <==
census/m7_X25_lo4.g6 0.4s
    ('empty-degenerate', -1, 0) 2
    ('empty', 0, 0) 522
    ('point', 0, 1) 21
    ('empty', 1, 0) 186
    ('family', 1, 0) 9
    ('points', 1, 1) 20
    ('cost>1', 2, 0) 18
    ('cost>1', 3, 0) 8
    ('cost>1', 4, 0) 1
    ('cost>1', 7, 0) 1
census/m7_X25_lo4.g6: {'E': 12, 'O:1': 2, 'O:2': 8, 'O:3': 4, 'O:4': 1, 'O:7': 1}  0s
census/m7_X24_lo3.g6 2.1s
    ('empty-degenerate', -1, 0) 6
    ('empty', 0, 0) 2602
    ('empty-family-degenerate', 0, 0) 61
    ('point', 0, 1) 109
    ('empty', 1, 0) 1028
    ('empty-family-degenerate', 1, 0) 3
    ('family', 1, 0) 41
    ('points', 1, 1) 124
    ('cost>1', 2, 0) 64
    ('cost>1', 3, 0) 15
    ('cost>1', 4, 0) 5
    ('cost>1', 5, 0) 1
census/m7_X24_lo3.g6: {'E': 34, 'O:1': 11, 'O:2': 22, 'O:3': 14, 'O:4': 3, 'O:5': 1}  1s
census/m7_X23_lo3.g6 11.4s
    ('empty-degenerate', -1, 0) 14
    ('empty', 0, 0) 9425
    ('empty-family-degenerate', 0, 0) 504
    ('point', 0, 1) 636
    ('empty', 1, 0) 6191
    ('empty-family-degenerate', 1, 0) 27
    ('family', 1, 0) 492
    ('points', 1, 1) 957
    ('cost>1', 2, 0) 297
    ('cost>1', 3, 0) 41
    ('cost>1', 4, 0) 13
    ('cost>1', 5, 0) 3
census/m7_X23_lo3.g6: {'E': 156, 'O:1': 65, 'O:2': 90, 'O:3': 28, 'O:4': 11, 'O:5': 3, 'R': 1}  5s
census/m7_X22_lo4.g6 24.9s
    ('empty-degenerate', -1, 0) 21
    ('empty', 0, 0) 12109
    ('empty-family-degenerate', 0, 0) 683
    ('point', 0, 1) 897
    ('empty', 1, 0) 21714
    ('empty-family-degenerate', 1, 0) 50
    ('family', 1, 0) 866
    ('points', 1, 1) 3525
    ('cost>1', 2, 0) 255
    ('cost>1', 3, 0) 21
    ('cost>1', 4, 0) 1
census/m7_X22_lo4.g6: {'E': 79, 'O:0,0': 1, 'O:1': 84, 'O:2': 97, 'O:3': 10, 'O:4': 1, 'R': 5}  5s
census/m7_X21_lo4.g6 63.9s
    ('empty-degenerate', -1, 0) 34
    ('empty', 0, 0) 9444
    ('empty-family-degenerate', 0, 0) 469
    ('point', 0, 1) 697
    ('empty', 1, 0) 63440
    ('empty-family-degenerate', 1, 0) 164
    ('family', 1, 0) 2257
    ('points', 1, 1) 11337
    ('cost>1', 2, 0) 813
    ('cost>1', 3, 0) 11
    ('cost>1', 4, 0) 3
census/m7_X21_lo4.g6: {'E': 230, 'O:1': 331, 'O:2': 173, 'O:3': 6, 'O:4': 2, 'R': 85}  20s
census/m7_X20_lo4.g6 133.5s
    ('empty-degenerate', -1, 0) 40
    ('empty', 0, 0) 1897
    ('empty-family-degenerate', 0, 0) 70
    ('point', 0, 1) 71
    ('empty', 1, 0) 112297
    ('empty-family-degenerate', 1, 0) 341
    ('family', 1, 0) 3221
    ('points', 1, 1) 22121
    ('cost>1', 2, 0) 3635
    ('cost>1', 3, 0) 5
    ('cost>1', 8, 0) 1
census/m7_X20_lo4.g6: {'E': 1004, 'O:1': 1431, 'O:2': 231, 'O:3': 4, 'O:8': 1, 'R': 970}  105s
census/m7_X19_lo4.g6 214.0s
    ('empty-degenerate', -1, 0) 75
    ('empty', 1, 0) 107246
    ('empty-family-degenerate', 1, 0) 278
    ('family', 1, 0) 1839
    ('points', 1, 1) 28436
    ('points', 1, 2) 4
    ('cost>1', 2, 0) 17730
    ('cost>1', 3, 0) 10
    ('cost>1', 4, 0) 1
census/m7_X19_lo4.g6: {'E': 7544, 'O:0,0': 4, 'O:1': 3962, 'O:2': 279, 'O:3': 8, 'O:4': 1, 'R': 5943}  543s


==> anc/gst1718_computation/logs/scan_X20.log <==
census/X20_lo3.g6 546.2s
    ('empty-degenerate', -1, 0) 95
    ('empty', 0, 0) 25897
    ('empty-family-degenerate', 0, 0) 9139
    ('point', 0, 1) 8797
    ('empty', 1, 0) 300477
    ('empty-family-degenerate', 1, 0) 6968
    ('family', 1, 0) 50255
    ('points', 1, 1) 105180
    ('points', 1, 2) 1
    ('cost>1', 2, 0) 31613
    ('cost>1', 3, 0) 1637
    ('cost>1', 4, 0) 109
    ('cost>1', 5, 0) 4
    ('cost>1', 8, 0) 1


==> anc/gst1718_computation/logs/scan_X21.log <==
census/X21_lo3.g6 175.4s
    ('empty-degenerate', -1, 0) 77
    ('empty', 0, 0) 32152
    ('empty-family-degenerate', 0, 0) 6101
    ('point', 0, 1) 5972
    ('empty', 1, 0) 116076
    ('empty-family-degenerate', 1, 0) 1538
    ('family', 1, 0) 12462
    ('points', 1, 1) 29633
    ('cost>1', 2, 0) 7231
    ('cost>1', 3, 0) 532
    ('cost>1', 4, 0) 48
    ('cost>1', 5, 0) 4


==> anc/gst1718_computation/logs/scan_X22.log <==
census/X22_lo3.g6 45.5s
    ('empty-degenerate', -1, 0) 36
    ('empty', 0, 0) 22273
    ('empty-family-degenerate', 0, 0) 2371
    ('point', 0, 1) 2193
    ('empty', 1, 0) 31101
    ('empty-family-degenerate', 1, 0) 294
    ('family', 1, 0) 2731
    ('points', 1, 1) 5736
    ('cost>1', 2, 0) 1564
    ('cost>1', 3, 0) 121
    ('cost>1', 4, 0) 7


==> anc/gst1718_computation/logs/scan_X23.log <==
census/X23_lo3.g6 10.3s
    ('empty-degenerate', -1, 0) 14
    ('empty', 0, 0) 9425
    ('empty-family-degenerate', 0, 0) 504
    ('point', 0, 1) 636
    ('empty', 1, 0) 6191
    ('empty-family-degenerate', 1, 0) 27
    ('family', 1, 0) 492
    ('points', 1, 1) 957
    ('cost>1', 2, 0) 297
    ('cost>1', 3, 0) 25
    ('cost>1', 5, 0) 1


==> anc/gst1718_computation/logs/scan_X24.log <==
census/X24_lo3.g6 1.9s
    ('empty-degenerate', -1, 0) 6
    ('empty', 0, 0) 2602
    ('empty-family-degenerate', 0, 0) 61
    ('point', 0, 1) 109
    ('empty', 1, 0) 1028
    ('empty-family-degenerate', 1, 0) 3
    ('family', 1, 0) 41
    ('points', 1, 1) 124
    ('cost>1', 2, 0) 50
    ('cost>1', 4, 0) 1


==> anc/gst1718_computation/logs/scan_X25.log <==
census/X25_lo4.g6 0.4s
    ('empty-degenerate', -1, 0) 2
    ('empty', 0, 0) 522
    ('point', 0, 1) 21
    ('empty', 1, 0) 186
    ('family', 1, 0) 5
    ('points', 1, 1) 20
    ('cost>1', 2, 0) 10
    ('cost>1', 3, 0) 1


==> anc/gst1718_computation/logs/stats_nu.log <==
b=41: r<=7 {'E': 718, 'F': 5, 'O': 3, 'R': 41, 'all': 767}   r<=8 (not generated)
b=42: r<=7 {'E': 3367, 'F': 41, 'O': 17, 'R': 225, 'all': 3650}   r<=8 {'E': 3731, 'F': 41, 'O': 20, 'R': 233, 'all': 4025}
b=43: r<=7 {'E': 12703, 'F': 278, 'O': 89, 'R': 1156, 'all': 14226}   r<=8 {'E': 16317, 'F': 492, 'O': 166, 'R': 1594, 'all': 18569}
b=44: r<=7 {'E': 34656, 'F': 866, 'O': 193, 'R': 4427, 'all': 40142}   r<=8 (not generated)
b=45: r<=7 {'E': 73781, 'F': 2257, 'O': 512, 'R': 12119, 'all': 88669}   r<=8 (not generated)
b=46: r<=7 {'E': 115649, 'F': 3221, 'O': 1667, 'R': 23162, 'all': 143699}   r<=8 (not generated)
b=47: r<=7 {'E': 115143, 'F': 1839, 'M': 4, 'O': 4254, 'R': 34379, 'all': 155619}   r<=8 (not generated)


==> anc/gst1718_computation/logs/t_sym_nu3_b42.log <==
nu=3 b(M)=42 mult<=6: roots {'F': 41, 'O': 20, 'R-terminal': 233}  (0s)
  [0/61] root 3 [O] mult {2: 24, 3: 4, 6: 2}: 13: {'eng-E': 8, 'eng-O': 35, 'patterns': 1119, 'sym': 14, 'to-engine': 1119} open 21 {'O': 21} term 0 | 14: {'eng-E': 6163, 'eng-F': 810, 'eng-M': 1, 'eng-O': 210, 'eng-R': 3154, 'patterns': 24620, 'sym': 879, 'to-engine': 24620} open 142 {'O': 27, 'F': 114, 'M': 1} term 3154 | 15: {'E': 141098, 'F': 10, 'R': 1390, 'eng-E': 35447, 'eng-F': 15, 'eng-O': 25, 'eng-R': 587, 'patterns': 186501, 'sym': 45, 'to-engine': 44003} open 3 {'F': 2, 'O': 1} term 1710 | 16: {'E': 1946, 'R': 2, 'eng-E': 657, 'eng-O': 1, 'patterns': 3234, 'sym': 1, 'to-engine': 1286} open 0 {} term 2  (182.1s, total 182s)
  [2/61] root 5 [O] mult {2: 21, 3: 2, 4: 4, 6: 1}: 13: {'eng-E': 32, 'eng-F': 8, 'eng-O': 6, 'eng-R': 56, 'patterns': 759, 'sym': 8, 'to-engine': 759} open 6 {'O': 4, 'F': 2} term 56 | 14: {'E': 1976, 'F': 9, 'R': 149, 'eng-E': 2994, 'eng-F': 51, 'eng-O': 35, 'eng-R': 286, 'patterns': 7092, 'sym': 66, 'to-engine': 4958} open 27 {'F': 11, 'O': 16} term 397 | 15: {'E': 14704, 'F': 3, 'R': 154, 'eng-E': 20101, 'eng-F': 3, 'eng-O': 6, 'eng-R': 196, 'patterns': 39755, 'sym': 10, 'to-engine': 24894} open 2 {'O': 2} term 325 | 16: {'eng-E': 2538, 'eng-O': 1, 'eng-R': 1, 'patterns': 2541, 'to-engine': 2541} open 1 {'O': 1} term 1 | 17: {'eng-E': 175, 'patterns': 685, 'to-engine': 685} open 0 {} term 0  (85.7s, total 283s)
  [8/61] root 17 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 196, 'eng-F': 148, 'eng-O': 32, 'eng-R': 305, 'patterns': 681, 'sym': 92, 'to-engine': 681} open 88 {'O': 14, 'F': 74} term 305 | 14: {'E': 66112, 'F': 364, 'R': 4081, 'eng-E': 13539, 'eng-F': 102, 'eng-O': 93, 'eng-R': 1394, 'patterns': 86956, 'sym': 236, 'to-engine': 16399} open 314 {'F': 247, 'O': 67} term 4841 | 15: {'E': 285023, 'F': 54, 'R': 2480, 'eng-E': 88515, 'eng-F': 17, 'eng-O': 35, 'eng-R': 833, 'patterns': 378664, 'sym': 56, 'to-engine': 91107} open 29 {'F': 19, 'O': 10} term 2807 | 16: {'E': 18390, 'R': 28, 'eng-E': 11949, 'eng-R': 5, 'patterns': 30381, 'to-engine': 11963} open 0 {} term 26  (366.2s, total 680s)
  [9/61] root 23 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 227, 'eng-F': 131, 'eng-O': 44, 'eng-R': 234, 'patterns': 636, 'sym': 112, 'to-engine': 636} open 63 {'O': 5, 'F': 58} term 234 | 14: {'E': 50707, 'F': 243, 'R': 2944, 'eng-E': 3947, 'eng-F': 46, 'eng-O': 17, 'eng-R': 764, 'patterns': 59177, 'sym': 126, 'to-engine': 5283} open 176 {'F': 164, 'O': 12} term 3283 | 15: {'E': 168936, 'F': 18, 'R': 1392, 'eng-E': 13084, 'eng-F': 3, 'eng-O': 13, 'eng-R': 192, 'patterns': 184023, 'sym': 23, 'to-engine': 13677} open 2 {'F': 2} term 1211 | 16: {'E': 1908, 'R': 2, 'patterns': 1910} open 0 {} term 2  (84.4s, total 765s)
  [10/61] root 24 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 170, 'eng-F': 86, 'eng-O': 14, 'eng-R': 46, 'patterns': 627, 'sym': 64, 'to-engine': 627} open 36 {'O': 3, 'F': 33} term 46 | 14: {'E': 26170, 'F': 146, 'R': 1992, 'eng-E': 2137, 'eng-F': 30, 'eng-O': 11, 'eng-R': 328, 'patterns': 31784, 'sym': 88, 'to-engine': 3476} open 93 {'F': 88, 'O': 5} term 1956 | 15: {'E': 88163, 'F': 18, 'R': 835, 'eng-E': 5677, 'eng-F': 4, 'eng-O': 6, 'eng-R': 77, 'patterns': 95727, 'sym': 22, 'to-engine': 6711} open 0 {} term 711  (37.5s, total 802s)
  [11/61] root 27 [O] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'eng-E': 190, 'eng-F': 142, 'eng-O': 30, 'eng-R': 325, 'patterns': 687, 'sym': 53, 'to-engine': 687} open 119 {'O': 30, 'F': 89} term 325 | 14: {'E': 75809, 'F': 379, 'R': 4302, 'eng-E': 26182, 'eng-F': 47, 'eng-O': 117, 'eng-R': 1356, 'patterns': 110456, 'sym': 112, 'to-engine': 29966} open 416 {'F': 308, 'O': 108} term 4861 | 15: {'E': 327077, 'F': 36, 'R': 2607, 'eng-E': 125983, 'eng-F': 3, 'eng-O': 20, 'eng-R': 709, 'patterns': 459749, 'sym': 19, 'to-engine': 130029} open 24 {'F': 7, 'O': 17} term 2655 | 16: {'E': 6668, 'R': 2, 'eng-E': 16276, 'eng-R': 7, 'patterns': 22970, 'to-engine': 16300} open 0 {} term 9  (510.2s, total 1313s)
  [30/61] root 71 [O] mult {2: 18, 3: 5, 4: 3, 6: 1}: 13: {'eng-E': 369, 'eng-O': 23, 'eng-R': 54, 'patterns': 446, 'sym': 13, 'to-engine': 446} open 10 {'O': 10} term 54 | 14: {'eng-E': 7280, 'eng-O': 19, 'eng-R': 353, 'patterns': 7745, 'sym': 11, 'to-engine': 7745} open 8 {'O': 8} term 353 | 15: {'eng-E': 9076, 'eng-R': 73, 'patterns': 9173, 'to-engine': 9173} open 0 {} term 73  (33.9s, total 1419s)
  [33/61] root 76 [O] mult {2: 18, 3: 6, 5: 3}: 13: {'eng-E': 51, 'eng-F': 1, 'eng-O': 1, 'eng-R': 6, 'patterns': 570, 'to-engine': 570} open 2 {'O': 1, 'F': 1} term 6 | 14: {'E': 748, 'F': 11, 'R': 29, 'eng-E': 564, 'eng-F': 1, 'eng-O': 6, 'eng-R': 9, 'patterns': 1935, 'to-engine': 1147} open 13 {'F': 7, 'O': 6} term 24 | 15: {'E': 7278, 'F': 8, 'R': 88, 'eng-E': 7082, 'eng-O': 2, 'eng-R': 29, 'patterns': 15925, 'sym': 2, 'to-engine': 8551} open 5 {'F': 3, 'O': 2} term 72 | 16: {'E': 3034, 'F': 1, 'R': 5, 'eng-E': 1954, 'patterns': 5639, 'sym': 1, 'to-engine': 2599} open 0 {} term 3  (32.3s, total 1469s)
  [34/61] root 77 [O] mult {2: 18, 3: 6, 5: 3}: 13: {'eng-E': 8, 'eng-F': 6, 'eng-O': 1, 'eng-R': 9, 'patterns': 564, 'to-engine': 564} open 7 {'O': 1, 'F': 6} term 9 | 14: {'E': 4289, 'F': 66, 'R': 244, 'eng-E': 155, 'eng-F': 2, 'eng-O': 3, 'eng-R': 3, 'patterns': 5720, 'sym': 3, 'to-engine': 1121} open 53 {'F': 50, 'O': 3} term 122 | 15: {'E': 47829, 'F': 50, 'R': 718, 'eng-E': 2272, 'eng-F': 6, 'eng-O': 6, 'eng-R': 9, 'patterns': 53125, 'sym': 6, 'to-engine': 4528} open 33 {'F': 27, 'O': 6} term 395 | 16: {'E': 23797, 'F': 1, 'R': 77, 'eng-E': 5225, 'patterns': 31147, 'to-engine': 7272} open 1 {'F': 1} term 41 | 17: {'E': 622, 'patterns': 622} open 0 {} term 0  (54.2s, total 1524s)
  [40/61] root 92 [O] mult {2: 17, 3: 3, 4: 5, 5: 1}: 13: {'eng-E': 28, 'eng-O': 4, 'eng-R': 11, 'patterns': 236, 'to-engine': 236} open 4 {'O': 4} term 11 | 14: {'eng-E': 1527, 'eng-O': 20, 'eng-R': 101, 'patterns': 2059, 'sym': 2, 'to-engine': 2059} open 18 {'O': 18} term 101 | 15: {'eng-E': 10195, 'eng-O': 2, 'eng-R': 100, 'patterns': 11704, 'to-engine': 11704} open 2 {'O': 2} term 100 | 16: {'eng-E': 1214, 'patterns': 1214, 'to-engine': 1214} open 0 {} term 0  (35.6s, total 1604s)
nu=3 b(M)=42: nodes by level {(13, 'F'): 719, (13, 'O'): 116, (13, 'R-terminal'): 3802, (14, 'F'): 1854, (14, 'M'): 1, (14, 'O'): 302, (14, 'R-terminal'): 33606, (15, 'F'): 106, (15, 'O'): 41, (15, 'R-terminal'): 14893, (16, 'F'): 1, (16, 'O'): 1, (16, 'R-terminal'): 104, (17, 'R-terminal'): 0}; open 17-line lattices: 0  (1726s)


==> anc/gst1718_computation/logs/table_nu.log <==
\begin{center}\small\upshape
\begin{tabular}{ccrrrrrrc}\toprule
$\nu$&$b(M)$&$|\mathcal K^\nu_\delta|$&roots&open on $13$ lines&on $14$&on $15$&on $16$&on $17$\\\midrule
2&41&767&8&28&113&38&0&0\\
2&42&3\,650&58&137&791&181&0&0\\
2&43&14\,226&367&789&325&20&0&0\\
2&44&40\,142&1\,059&771&108&0&0&0\\
2&45&88\,669&2\,769&675&51&7&0&0\\
2&46&143\,699&4\,888&521&0&0&0&0\\
\midrule
3&42&4\,025&61&1\,369&5\,211&500&7&0\\
3&43&14\,226&367&789&1\,857&79&0&0\\
3&44&40\,142&1\,059&771&108&0&0&0\\
3&45&88\,669&2\,769&675&51&7&0&0\\
3&46&143\,699&4\,888&521&9&0&0&0\\
3&47&155\,619&6\,097&219&0&0&0&0\\
\bottomrule
\end{tabular}
\end{center}
% incomplete (nu, class, roots done, roots): []
% rigid nodes by level: {(2, 41): {13: 150, 14: 668, 15: 686, 16: 74}, (2, 42): {13: 1009, 14: 8230, 15: 5365, 16: 175}, (2, 43): {13: 5871, 14: 5925, 15: 892, 16: 0}, (2, 44): {13: 11123, 14: 3496, 15: 32}, (2, 45): {13: 19494, 14: 1893, 15: 60, 16: 16}, (2, 46): {13: 16279, 14: 50}, (3, 42): {13: 3802, 14: 41134, 15: 22233, 16: 293, 17: 0}, (3, 43): {13: 5871, 14: 27421, 15: 4124, 16: 0}, (3, 44): {13: 11123, 14: 3496, 15: 203}, (3, 45): {13: 19494, 14: 1893, 15: 65, 16: 0}, (3, 46): {13: 16279, 14: 413, 15: 0}, (3, 47): {13: 7271, 14: 34}, (4, 43): {13: 53884, 14: 308863, 15: 57623, 16: 287, 17: 10}, (4, 44): {13: 11123, 14: 2835, 15: 80}, (4, 45): {13: 19494, 14: 1893, 15: 57, 16: 0}, (4, 46): {13: 16279, 14: 413, 15: 0}, (4, 47): {13: 7271, 14: 66}}
% patterns examined: {2: 3614809, 3: 11556224, 4: 18151840}


==> anc/gst1718_computation/logs/table_nu4.log <==
\begin{center}\small\upshape
\begin{tabular}{ccrrrrrrc}\toprule
$\nu$&$b(M)$&$|\mathcal K^\nu_\delta|$&roots&open on $13$ lines&on $14$&on $15$&on $16$&on $17$\\\midrule
4&43$^*$&18\,569&658&8\,323&11\,663&514&9&1\\
4&44$^*$&40\,142&1\,059&123&44&0&0&0\\
4&45&88\,669&2\,769&675&51&16&0&0\\
4&46&143\,699&4\,888&521&9&0&0&0\\
4&47&155\,619&6\,097&219&0&0&0&0\\
\bottomrule
\end{tabular}
\end{center}
% incomplete (nu, class, roots done, roots): []
% rigid nodes by level: {(2, 41): {13: 150, 14: 668, 15: 686, 16: 74}, (2, 42): {13: 1009, 14: 8230, 15: 5365, 16: 175}, (2, 43): {13: 5871, 14: 5925, 15: 892, 16: 0}, (2, 44): {13: 11123, 14: 3496, 15: 32}, (2, 45): {13: 19494, 14: 1893, 15: 60, 16: 16}, (2, 46): {13: 16279, 14: 50}, (3, 42): {13: 3802, 14: 41134, 15: 22233, 16: 293, 17: 0}, (3, 43): {13: 5871, 14: 27421, 15: 4124, 16: 0}, (3, 44): {13: 11123, 14: 3496, 15: 203}, (3, 45): {13: 19494, 14: 1893, 15: 65, 16: 0}, (3, 46): {13: 16279, 14: 413, 15: 0}, (3, 47): {13: 7271, 14: 34}, (4, 43): {13: 53884, 14: 308863, 15: 57623, 16: 287, 17: 10}, (4, 44): {13: 11123, 14: 2835, 15: 80}, (4, 45): {13: 19494, 14: 1893, 15: 57, 16: 0}, (4, 46): {13: 16279, 14: 413, 15: 0}, (4, 47): {13: 7271, 14: 66}}
% patterns examined: {2: 3614809, 3: 11556224, 4: 18151840}


==> anc/gst1718_computation/logs/verify_b41.log <==
class b2=41: roots {'F': 5, 'O1': 2, 'O3': 1}  (0s)
  [0/8] root 0 [O3] mult {2: 21, 3: 5, 6: 2}: 13: {'E': 225, 'F': 120, 'O': 40, 'R': 144, 'patterns': 529} open 2 {'O': 1, 'F': 1} | 14: {'E': 2006, 'F': 2, 'R': 93, 'patterns': 2161, 'subset-fail': 60} open 2 {'F': 2} | 15: {'E': 1723, 'F': 2, 'R': 13, 'patterns': 1738} open 1 {'F': 1} | 16: {'E': 886, 'patterns': 886} open 0 {}  (8.9s, total 9s)
class b2=41: open nodes by level {(13, 'F'): 5, (13, 'O'): 2, (14, 'F'): 13, (15, 'F'): 4}; open 17-line lattices: 0  (31s)


==> anc/gst1718_computation/logs/verify_b42.log <==
class b2=42: roots {'F': 41, 'O1': 8, 'O2': 8, 'O4': 1, 'skipped-not-minimal': 18}  (0s)
  [0/58] root 0 [O4] mult {2: 24, 3: 4, 6: 2}: 13: {'E': 68, 'F': 216, 'O': 148, 'patterns': 432} open 13 {'O': 6, 'F': 7} | 14: {'E': 4827, 'F': 4, 'R': 360, 'patterns': 5846, 'subset-fail': 656} open 2 {'F': 2} | 15: {'E': 1745, 'R': 24, 'patterns': 1769} open 0 {}  (14.7s, total 15s)
  [8/58] root 9 [O2] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'E': 191, 'F': 17, 'O': 3, 'R': 97, 'patterns': 308} open 20 {'O': 3, 'F': 17} | 14: {'E': 9396, 'F': 66, 'O': 2, 'R': 468, 'patterns': 10362, 'subset-fail': 438} open 30 {'F': 29, 'O': 1} | 15: {'E': 46674, 'F': 14, 'R': 241, 'patterns': 47420, 'subset-fail': 496} open 9 {'F': 9} | 16: {'patterns': 0} open 0 {}  (63.5s, total 146s)
  [11/58] root 12 [O2] mult {2: 20, 3: 5, 4: 1, 5: 1, 6: 1}: 13: {'E': 200, 'F': 13, 'O': 3, 'R': 92, 'patterns': 308} open 16 {'O': 3, 'F': 13} | 14: {'E': 7334, 'F': 72, 'O': 4, 'R': 419, 'patterns': 8258, 'subset-fail': 433} open 36 {'F': 34, 'O': 2} | 15: {'E': 51888, 'F': 19, 'O': 3, 'R': 550, 'patterns': 53375, 'subset-fail': 915} open 22 {'F': 19, 'O': 3} | 16: {'patterns': 0} open 0 {}  (72.7s, total 245s)
  [50/58] root 238 [O2] mult {2: 17, 3: 8, 5: 1, 6: 1}: 13: {'E': 128, 'F': 16, 'R': 16, 'patterns': 160} open 1 {'F': 1} | 14: {'E': 284, 'F': 1, 'R': 10, 'patterns': 295} open 1 {'F': 1} | 15: {'E': 898, 'R': 32, 'patterns': 930} open 0 {}  (1.9s, total 336s)
class b2=42: open nodes by level {(13, 'F'): 122, (13, 'O'): 18, (14, 'F'): 151, (14, 'O'): 4, (15, 'F'): 47, (15, 'O'): 5}; open 17-line lattices: 0  (339s)


==> anc/gst1718_computation/logs/verify_b43.log <==
class b2=43: roots {'F': 278, 'O1': 34, 'O2': 50, 'O3': 5, 'root-filtered': 214, 'skipped-not-minimal': 177}  (1s)
  [0/60] root 6 [O3] mult {2: 23, 3: 4, 4: 1, 5: 1, 6: 1}: 13: {'E': 38, 'F': 52, 'O': 11, 'R': 113, 'patterns': 214} open 63 {'O': 11, 'F': 52} | 14: {'E': 16948, 'F': 7, 'O': 18, 'R': 641, 'patterns': 18552, 'subset-fail': 939} open 12 {'F': 3, 'O': 9} | 15: {'E': 2967, 'R': 7, 'patterns': 4313, 'subset-fail': 1339} open 0 {}  (42.9s, total 44s)
  [50/60] root 1751 [F] mult {2: 18, 3: 7, 4: 2, 6: 1}: 13: {'E': 125, 'R': 14, 'patterns': 139} open 0 {}  (0.2s, total 98s)
class b2=43: open nodes by level {(13, 'F'): 128, (13, 'O'): 13, (14, 'F'): 19, (14, 'O'): 9}; open 17-line lattices: 0  (104s)


==> anc/gst1718_computation/logs/verify_b44.log <==
class b2=44: roots {'F': 866, 'O0,0': 1, 'O1': 84, 'O2': 97, 'O3': 10, 'O4': 1, 'root-filtered': 1865, 'skipped-not-minimal': 1415}  (4s)
  [0/60] root 0 [O4] mult {2: 27, 4: 4, 6: 1}: 13: {'F': 120, 'patterns': 120} open 4 {'F': 4} | 14: {'E': 510, 'R': 4, 'patterns': 514} open 0 {}  (2.3s, total 6s)
  [50/60] root 10932 [F] mult {2: 18, 3: 9, 4: 1, 6: 1}: 13: {'E': 89, 'F': 1, 'R': 13, 'patterns': 103} open 1 {'F': 1} | 14: {'E': 186, 'R': 13, 'patterns': 199} open 0 {}  (0.7s, total 36s)
class b2=44: open nodes by level {(13, 'F'): 45, (13, 'O'): 4, (14, 'F'): 2}; open 17-line lattices: 0  (39s)


==> anc/gst1718_computation/logs/verify_b45.log <==
class b2=45: roots {'F': 2257, 'O1': 331, 'O2': 173, 'O3': 6, 'O4': 2, 'root-filtered': 10205, 'skipped-not-minimal': 6988}  (9s)
  [0/80] root 950 [F] mult {2: 21, 3: 3, 4: 6}: 13: {'E': 177, 'R': 12, 'patterns': 189} open 0 {}  (0.2s, total 9s)
  [50/80] root 13259 [F] mult {2: 20, 3: 6, 4: 3, 5: 1}: 13: {'E': 73, 'R': 3, 'patterns': 76} open 0 {}  (0.1s, total 20s)
class b2=45: open nodes by level {(13, 'F'): 6, (13, 'O'): 3}; open 17-line lattices: 0  (24s)


==> anc/gst1718_computation/scan/X24.st <==
0 cost>1 4 0
1 cost>1 2 0
2 cost>1 2 0
3 family 1 0
4 family 1 0
5 family 1 0
6 family 1 0
7 cost>1 2 0
8 family 1 0
9 cost>1 2 0
10 cost>1 2 0
11 cost>1 2 0
12 cost>1 2 0
13 empty 1 0
14 family 1 0
15 family 1 0
16 family 1 0
17 family 1 0
18 cost>1 2 0
19 family 1 0
20 family 1 0
21 family 1 0
22 family 1 0
23 family 1 0
24 cost>1 2 0
25 empty-family-degenerate 1 0
26 family 1 0
27 empty-family-degenerate 0 0
28 point 0 1
29 empty-family-degenerate 0 0
30 empty-family-degenerate 0 0
31 empty 1 0
32 empty 1 0
33 empty-family-degenerate 0 0
34 empty-family-degenerate 0 0
35 family 1 0
36 points 1 1
37 empty 1 0
38 family 1 0
39 family 1 0
40 points 1 1
41 family 1 0
42 family 1 0
43 point 0 1
44 empty 1 0
45 cost>1 2 0
46 points 1 1
47 family 1 0
48 points 1 1
49 empty 1 0
50 point 0 1
51 points 1 1
52 family 1 0
53 cost>1 2 0
54 family 1 0
55 cost>1 2 0
56 cost>1 2 0
57 empty 1 0
58 cost>1 2 0
59 cost>1 2 0
60 family 1 0
61 points 1 1
62 empty-family-degenerate 0 0
63 empty 1 0
64 empty 1 0
65 empty 1 0
66 family 1 0
67 family 1 0
68 family 1 0
69 point 0 1
70 empty-family-degenerate 0 0
71 point 0 1
72 empty 1 0
73 cost>1 2 0
74 cost>1 2 0
75 family 1 0
76 family 1 0
77 empty 1 0
78 empty 0 0
79 empty 0 0
80 empty 0 0
81 empty 0 0
82 empty 0 0
83 empty 1 0
84 empty 0 0
85 empty 0 0
86 empty 1 0
87 empty 1 0
88 empty 1 0
89 points 1 1
90 point 0 1
91 point 0 1
92 point 0 1
93 empty 1 0
94 empty 1 0
95 empty 0 0
96 point 0 1
97 empty 1 0
98 empty 0 0
99 empty-family-degenerate 0 0
100 empty-family-degenerate 0 0
101 empty-family-degenerate 0 0
102 empty 1 0
103 empty 0 0
104 empty-family-degenerate 0 0
105 empty 0 0
106 empty 0 0
107 points 1 1
108 empty 1 0
109 points 1 1
110 empty 1 0
111 point 0 1
112 empty-family-degenerate 0 0
113 points 1 1
114 cost>1 2 0
115 empty 1 0
116 empty 1 0
117 empty 0 0
118 empty 0 0
119 point 0 1
120 point 0 1
121 point 0 1
122 empty 1 0
123 empty-family-degenerate 0 0
124 point 0 1
125 points 1 1
126 point 0 1
127 point 0 1
128 points 1 1
129 points 1 1
130 points 1 1
131 empty 1 0
132 point 0 1
133 point 0 1
134 point 0 1
135 points 1 1
136 cost>1 2 0
137 empty 1 0
138 empty 1 0
139 empty 0 0
140 empty 1 0
141 empty 0 0
142 empty 0 0
143 empty 0 0
144 empty 0 0
145 empty 0 0
146 empty 0 0
147 empty 1 0
148 point 0 1
149 empty 0 0
150 empty 1 0
151 empty 0 0
152 empty 0 0
153 points 1 1
154 empty 1 0
155 empty 1 0
156 cost>1 2 0
157 point 0 1
158 point 0 1
159 empty 1 0
160 empty 0 0
161 empty 1 0
162 point 0 1
163 points 1 1
164 points 1 1
165 point 0 1
166 empty 1 0
167 empty 1 0
168 empty-family-degenerate 0 0
169 empty 1 0
170 empty 0 0
171 point 0 1
172 empty 1 0
173 empty 1 0
174 empty 1 0
175 point 0 1
176 family 1 0
177 family 1 0
178 points 1 1
179 empty-family-degenerate 0 0
180 point 0 1
181 point 0 1
182 points 1 1
183 cost>1 2 0
184 points 1 1
185 point 0 1
186 point 0 1
187 empty 0 0
188 empty 0 0
189 points 1 1
190 points 1 1
191 points 1 1
192 empty 1 0
193 family 1 0
194 points 1 1
195 point 0 1
196 family 1 0
197 points 1 1
198 empty-family-degenerate 0 0
199 empty 1 0
200 empty-family-degenerate 1 0
201 empty-family-degenerate 1 0
202 cost>1 2 0
203 point 0 1
204 point 0 1
205 empty 1 0
206 empty-family-degenerate 0 0
207 points 1 1
208 points 1 1
209 points 1 1
210 empty 1 0
211 points 1 1
212 points 1 1
213 point 0 1
214 points 1 1
215 point 0 1
216 points 1 1
217 points 1 1
218 empty-family-degenerate 0 0
219 empty 1 0
220 point 0 1
221 empty 1 0
222 points 1 1
223 points 1 1
224 empty 1 0
225 point 0 1
226 points 1 1
227 empty 1 0
228 points 1 1
229 points 1 1
230 points 1 1
231 family 1 0
232 family 1 0
233 cost>1 2 0
234 empty 1 0
235 cost>1 2 0
236 points 1 1
237 cost>1 2 0
238 cost>1 2 0
239 points 1 1
240 empty 1 0
241 empty 1 0
242 points 1 1
243 points 1 1
244 empty 1 0
245 points 1 1
246 points 1 1
247 empty 1 0
248 point 0 1
249 empty 1 0
250 point 0 1
251 point 0 1
252 empty 1 0
253 empty 1 0
254 family 1 0
255 cost>1 2 0
256 points 1 1
257 points 1 1
258 point 0 1
259 empty 1 0
260 points 1 1
261 empty 1 0
262 point 0 1
263 points 1 1
264 empty 1 0
265 family 1 0
266 empty 1 0
267 empty 1 0
268 empty 1 0
269 empty 1 0
270 empty 1 0
271 empty-family-degenerate 0 0
272 empty 1 0
273 family 1 0
274 empty-family-degenerate 0 0
275 cost>1 2 0
276 family 1 0
277 empty-family-degenerate 0 0
278 empty-family-degenerate 0 0
279 empty 1 0
280 empty-family-degenerate 0 0
281 empty 1 0
282 empty 0 0
283 empty 1 0
284 empty 0 0
285 empty 0 0
286 empty 0 0
287 empty 0 0
288 empty 1 0
289 empty 1 0
290 empty 0 0
291 empty 1 0
292 empty 0 0
293 empty 0 0
294 empty 0 0
295 empty 0 0
296 empty 1 0
297 empty 0 0
298 empty-family-degenerate 0 0
299 empty-family-degenerate 0 0
300 empty 0 0
301 empty 1 0
302 empty 0 0
303 empty 1 0
304 empty 0 0
305 empty 0 0
306 empty 1 0
307 empty 1 0
308 empty 0 0
309 empty 1 0
310 empty 0 0
311 point 0 1
312 empty 0 0
313 empty 0 0
314 empty 1 0
315 empty 0 0
316 empty 0 0
317 empty 0 0
318 empty 1 0
319 empty 0 0
320 empty 0 0
321 empty 0 0
322 empty 0 0
323 empty 0 0
324 empty 1 0
325 empty 0 0
326 points 1 1
327 point 0 1
328 empty 0 0
329 empty 1 0
330 empty 0 0
331 empty 0 0
332 empty 1 0
333 empty 0 0
334 empty 1 0
335 points 1 1
336 empty 0 0
337 empty-family-degenerate 0 0
338 empty 0 0
339 empty 1 0
340 empty 1 0
341 empty 1 0
342 empty 1 0
343 empty 1 0
344 empty 1 0
345 empty 1 0
346 points 1 1
347 cost>1 2 0
348 empty 0 0
349 empty 1 0
350 empty 1 0
351 empty 0 0
352 empty 0 0
353 empty 1 0
354 empty 1 0
355 empty 0 0
356 empty 0 0
357 empty 0 0
358 empty 0 0
359 empty 1 0
360 empty 1 0
361 empty 1 0
362 empty 0 0
363 cost>1 2 0
364 empty 0 0
365 empty 0 0
366 empty 0 0
367 empty 1 0
368 empty 0 0
369 empty 0 0
370 empty 0 0
371 empty 0 0
372 point 0 1
373 empty 0 0
374 empty 1 0
375 empty 1 0
376 point 0 1
377 empty 0 0
378 empty 1 0
379 empty 1 0
380 empty 1 0
381 empty 0 0
382 empty 0 0
383 empty 0 0
384 empty 1 0
385 empty 0 0
386 empty 1 0
387 empty 0 0
388 empty 0 0
389 empty 0 0
390 empty 0 0
391 empty 1 0
392 empty 0 0
393 empty 0 0
394 empty 1 0
395 empty 0 0
396 points 1 1
397 empty-family-degenerate 0 0
398 empty 1 0
399 point 0 1
400 empty 0 0
401 empty 1 0
402 empty 1 0
403 empty 0 0
404 empty 0 0
405 empty 1 0
406 empty 1 0
407 empty 1 0
408 empty 1 0
409 empty 1 0
410 empty 1 0
411 empty 1 0
412 point 0 1
413 points 1 1
414 empty 0 0
415 empty 0 0
416 empty 1 0
417 empty 0 0
418 empty 0 0
419 empty 1 0
420 point 0 1
421 empty 1 0
422 empty 0 0
423 empty 1 0
424 empty 1 0
425 point 0 1
426 empty 0 0
427 empty 0 0
428 empty 1 0
429 empty 1 0
430 empty 0 0
431 empty 0 0
432 empty 1 0
433 empty 0 0
434 empty 0 0
435 empty 1 0
436 empty 1 0
437 empty 1 0
438 empty 1 0
439 empty 0 0
440 empty 0 0
441 empty 0 0
442 empty 1 0
443 empty 0 0
444 empty-family-degenerate 0 0
445 empty 1 0
446 empty 0 0
447 empty 1 0
448 empty 1 0
449 empty 0 0
450 empty 0 0
451 empty 1 0
452 empty 0 0
453 empty 1 0
454 empty 1 0
455 empty 0 0
456 point 0 1
457 empty 0 0
458 empty 0 0
459 empty 0 0
460 empty 0 0
461 empty 0 0
462 empty 0 0
463 empty 0 0
464 empty 1 0
465 empty 1 0
466 empty 1 0
467 empty 0 0
468 empty 0 0
469 empty 1 0
470 empty 0 0
471 empty 0 0
472 empty 0 0
473 empty 1 0
474 empty 1 0
475 empty 1 0
476 empty 0 0
477 empty 0 0
478 empty 0 0
479 empty 0 0
480 point 0 1
481 empty 0 0
482 empty 0 0
483 empty 0 0
484 empty 0 0
485 empty 0 0
486 empty 1 0
487 empty 0 0
488 empty 0 0
489 empty 0 0
490 empty 0 0
491 empty 0 0
492 empty 1 0
493 empty 0 0
494 empty 0 0
495 empty 0 0
496 empty 0 0
497 empty 0 0
498 empty 0 0
499 point 0 1
500 empty 1 0
501 empty 0 0
502 empty 0 0
503 point 0 1
504 empty 0 0
505 empty 0 0
506 empty 0 0
507 empty 0 0
508 empty 0 0
509 empty 0 0
510 empty 0 0
511 empty 0 0
512 empty 0 0
513 empty 0 0
514 empty 0 0
515 empty 1 0
516 empty 1 0
517 empty 0 0
518 empty 0 0
519 empty 0 0
520 empty 0 0
521 empty 0 0
522 empty 1 0
523 points 1 1
524 empty 0 0
525 empty 1 0
526 empty-family-degenerate 0 0
527 empty 0 0
528 empty 1 0
529 empty 1 0
530 points 1 1
531 empty 1 0
532 empty-family-degenerate 0 0
533 empty 1 0
534 empty 0 0
535 empty 1 0
536 empty 1 0
537 empty 0 0
538 empty 1 0
539 empty 1 0
540 empty 1 0
541 empty 0 0
542 empty 0 0
543 point 0 1
544 empty 0 0
545 empty 0 0
546 empty 0 0
547 empty 1 0
548 empty 0 0
549 empty 1 0
550 empty 0 0
551 empty 0 0
552 empty 1 0
553 cost>1 2 0
554 empty 1 0
555 empty 1 0
556 empty 0 0
557 empty 1 0
558 empty 0 0
559 empty 0 0
560 empty 0 0
561 empty 0 0
562 empty 0 0
563 empty-family-degenerate 0 0
564 points 1 1
565 empty 1 0
566 empty 1 0
567 points 1 1
568 empty 0 0
569 empty 0 0
570 empty 0 0
571 empty 1 0
572 empty-family-degenerate 0 0
573 empty 0 0
574 empty 1 0
575 points 1 1
576 empty 1 0
577 point 0 1
578 empty 1 0
579 empty 1 0
580 empty 0 0
581 empty 0 0
582 point 0 1
583 points 1 1
584 empty 0 0
585 empty 0 0
586 empty 0 0
587 empty 1 0
588 empty-family-degenerate 0 0
589 empty 0 0
590 empty 0 0
591 empty 0 0
592 empty 1 0
593 empty 0 0
594 empty 0 0
595 empty 0 0
596 empty 0 0
597 empty 0 0
598 cost>1 2 0
599 empty 1 0
600 empty 0 0
601 empty 0 0
602 point 0 1
603 empty 1 0
604 empty 1 0
605 empty 0 0
606 empty-degenerate -1 0
607 empty-family-degenerate 0 0
608 point 0 1
609 empty 0 0
610 empty 0 0
611 empty 1 0
612 empty 0 0
613 empty 0 0
614 empty 0 0
615 empty 1 0
616 empty 1 0
617 empty-family-degenerate 0 0
618 empty-family-degenerate 0 0
619 cost>1 2 0
620 cost>1 2 0
621 empty 0 0
622 empty 1 0
623 empty 1 0
624 empty 0 0
625 empty 0 0
626 empty 0 0
627 cost>1 2 0
628 empty 0 0
629 empty 0 0
630 points 1 1
631 empty 0 0
632 point 0 1
633 empty 0 0
634 empty 1 0
635 empty 0 0
636 empty 0 0
637 empty 1 0
638 cost>1 2 0
639 empty 1 0
640 points 1 1
641 empty 1 0
642 points 1 1
643 empty 1 0
644 points 1 1
645 points 1 1
646 points 1 1
647 empty 1 0
648 points 1 1
649 empty 1 0
650 cost>1 2 0
651 empty 0 0
652 empty 1 0
653 empty 0 0
654 empty 0 0
655 empty 1 0
656 empty 1 0
657 empty 0 0
658 empty 0 0
659 empty 0 0
660 empty 1 0
661 empty 0 0
662 empty 1 0
663 points 1 1
664 empty 0 0
665 empty 1 0
666 empty 0 0
667 points 1 1
668 empty 1 0
669 empty 0 0
670 empty 0 0
671 empty 1 0
672 empty 0 0
673 point 0 1
674 empty 0 0
675 empty 0 0
676 empty 0 0
677 empty 0 0
678 empty 0 0
679 empty 1 0
680 empty 0 0
681 empty 0 0
682 empty 0 0
683 empty 1 0
684 empty 1 0
685 points 1 1
686 empty 0 0
687 empty 0 0
688 empty 0 0
689 empty-family-degenerate 0 0
690 point 0 1
691 empty 0 0
692 empty 0 0
693 empty 0 0
694 points 1 1
695 empty 1 0
696 empty 1 0
697 empty 1 0
698 empty 0 0
699 empty 0 0
700 empty 1 0
701 empty 0 0
702 points 1 1
703 points 1 1
704 empty 1 0
705 empty 0 0
706 empty 0 0
707 point 0 1
708 empty 0 0
709 empty 0 0
710 empty 0 0
711 empty 1 0
712 point 0 1
713 points 1 1
714 point 0 1
715 empty 0 0
716 empty 0 0
717 empty 1 0
718 empty 0 0
719 empty 1 0
720 empty 0 0
721 empty 0 0
722 empty 0 0
723 points 1 1
724 empty 0 0
725 empty 1 0
726 empty 0 0
727 point 0 1
728 empty 0 0
729 empty 0 0
730 empty 1 0
731 empty 1 0
732 empty 0 0
733 empty 0 0
734 empty 0 0
735 empty 0 0
736 empty 0 0
737 empty 0 0
738 empty 0 0
739 empty 0 0
740 empty 0 0
741 points 1 1
742 points 1 1
743 points 1 1
744 empty 0 0
745 empty 0 0
746 point 0 1
747 empty 0 0
748 empty 1 0
749 empty 1 0
750 empty 1 0
751 empty 0 0
752 points 1 1
753 empty 0 0
754 empty 1 0
755 empty 1 0
756 empty 1 0
757 empty 1 0
758 empty 1 0
759 empty-family-degenerate 0 0
760 empty 1 0
761 empty 0 0
762 empty 0 0
763 empty 0 0
764 empty 0 0
765 empty 0 0
766 empty 1 0
767 empty 0 0
768 empty 0 0
769 empty 1 0
770 points 1 1
771 empty 0 0
772 point 0 1
773 empty 0 0
774 empty 1 0
775 points 1 1
776 cost>1 2 0
777 family 1 0
778 empty 1 0
779 empty 1 0
780 empty 1 0
781 empty 1 0
782 empty 0 0
783 empty 0 0
784 empty 1 0
785 empty 0 0
786 empty 0 0
787 point 0 1
788 empty 1 0
789 points 1 1
790 points 1 1
791 points 1 1
792 point 0 1
793 empty 1 0
794 empty 0 0
795 empty 0 0
796 empty 0 0
797 empty 0 0
798 points 1 1
799 points 1 1
800 empty 1 0
801 empty 0 0
802 empty 1 0
803 points 1 1
804 empty 0 0
805 empty 0 0
806 empty 1 0
807 points 1 1
808 empty 1 0
809 empty 0 0
810 points 1 1
811 empty 0 0
812 empty 0 0
813 empty 0 0
814 empty 0 0
815 empty 0 0
816 empty 0 0
817 empty 1 0
818 cost>1 2 0
819 points 1 1
820 empty 1 0
821 empty 0 0
822 empty 0 0
823 empty 1 0
824 empty 1 0
825 empty 0 0
826 empty 1 0
827 empty 0 0
828 points 1 1
829 points 1 1
830 points 1 1
831 point 0 1
832 empty 0 0
833 empty 0 0
834 empty 0 0
835 point 0 1
836 empty 0 0
837 empty 0 0
838 empty 0 0
839 empty 1 0
840 empty 1 0
841 empty 0 0
842 empty 1 0
843 empty 0 0
844 empty 0 0
845 empty 0 0
846 empty 1 0
847 empty 0 0
848 empty 1 0
849 empty 0 0
850 empty 1 0
851 empty 0 0
852 empty 0 0
853 empty 0 0
854 point 0 1
855 empty 0 0
856 empty 1 0
857 empty 1 0
858 empty 1 0
859 empty 0 0
860 empty 0 0
861 empty 0 0
862 empty 1 0
863 empty 0 0
864 empty 0 0
865 empty 1 0
866 empty 0 0
867 empty 1 0
868 empty 0 0
869 empty 0 0
870 empty 0 0
871 empty 1 0
872 empty 0 0
873 empty 0 0
874 empty 1 0
875 empty 0 0
876 empty 0 0
877 empty 0 0
878 cost>1 2 0
879 empty 0 0
880 cost>1 2 0
881 empty 1 0
882 empty 1 0
883 empty 0 0
884 empty 0 0
885 empty 0 0
886 empty 0 0
887 empty 0 0
888 empty 1 0
889 empty 0 0
890 points 1 1
891 point 0 1
892 empty 0 0
893 empty 0 0
894 empty 0 0
895 empty 0 0
896 empty 0 0
897 empty 0 0
898 empty 1 0
899 empty 0 0
900 empty 1 0
901 empty 0 0
902 empty 1 0
903 empty 0 0
904 empty 0 0
905 empty 0 0
906 empty 0 0
907 points 1 1
908 empty 1 0
909 empty 0 0
910 empty 0 0
911 empty 0 0
912 empty 0 0
913 empty 0 0
914 empty 1 0
915 family 1 0
916 empty-family-degenerate 0 0
917 empty 1 0
918 empty 0 0
919 empty 0 0
920 empty 0 0
921 empty 1 0
922 empty 0 0
923 empty 0 0
924 empty 0 0
925 cost>1 2 0
926 empty 1 0
927 empty 1 0
928 empty 0 0
929 point 0 1
930 points 1 1
931 empty 0 0
932 empty 0 0
933 empty 0 0
934 point 0 1
935 empty 0 0
936 empty 1 0
937 empty 0 0
938 empty 0 0
939 empty 0 0
940 empty 1 0
941 empty 0 0
942 empty 0 0
943 empty 0 0
944 empty 0 0
945 empty 0 0
946 empty 0 0
947 empty 1 0
948 empty 1 0
949 empty 1 0
950 empty 0 0
951 empty-family-degenerate 0 0
952 empty 1 0
953 empty 0 0
954 empty-family-degenerate 0 0
955 empty 0 0
956 empty 1 0
957 empty 0 0
958 points 1 1
959 empty 1 0
960 empty 0 0
961 empty 0 0
962 empty 1 0
963 empty 0 0
964 empty 1 0
965 empty 0 0
966 empty 1 0
967 point 0 1
968 empty 1 0
969 empty 0 0
970 empty 1 0
971 empty 0 0
972 point 0 1
973 empty 0 0
974 empty 0 0
975 empty 0 0
976 empty 0 0
977 empty-family-degenerate 0 0
978 empty 1 0
979 empty 1 0
980 empty 0 0
981 empty 1 0
982 empty 0 0
983 empty 0 0
984 empty 0 0
985 empty 1 0
986 empty 0 0
987 empty 0 0
988 point 0 1
989 empty 0 0
990 point 0 1
991 empty 1 0
992 empty 1 0
993 point 0 1
994 empty 1 0
995 empty 1 0
996 empty 0 0
997 point 0 1
998 point 0 1
999 empty 0 0
1000 empty 0 0
1001 points 1 1
1002 empty 0 0
1003 empty 0 0
1004 points 1 1
1005 empty 0 0
1006 empty 0 0
1007 empty 1 0
1008 empty 0 0
1009 point 0 1
1010 empty 1 0
1011 point 0 1
1012 point 0 1
1013 empty 1 0
1014 empty 0 0
1015 empty 0 0
1016 empty 0 0
1017 empty 0 0
1018 empty 0 0
1019 empty 1 0
1020 empty 1 0
1021 empty 1 0
1022 empty-family-degenerate 0 0
1023 empty 1 0
1024 empty 1 0
1025 empty 0 0
1026 empty 1 0
1027 empty 0 0
1028 empty 0 0
1029 empty 0 0
1030 point 0 1
1031 empty 0 0
1032 empty 0 0
1033 empty 1 0
1034 empty 1 0
1035 empty 1 0
1036 points 1 1
1037 empty 1 0
1038 point 0 1
1039 point 0 1
1040 empty 1 0
1041 empty 1 0
1042 empty 1 0
1043 empty 1 0
1044 empty 1 0
1045 empty 1 0
1046 empty 0 0
1047 empty 0 0
1048 empty 0 0
1049 empty 0 0
1050 empty 0 0
1051 empty 0 0
1052 empty 0 0
1053 empty 0 0
1054 empty 0 0
1055 empty 0 0
1056 empty 0 0
1057 points 1 1
1058 empty 1 0
1059 empty 0 0
1060 empty 1 0
1061 empty 0 0
1062 points 1 1
1063 empty 1 0
1064 empty 0 0
1065 empty 0 0
1066 empty 1 0
1067 empty 0 0
1068 empty 0 0
1069 empty 1 0
1070 empty 0 0
1071 empty 0 0
1072 empty 0 0
1073 empty 0 0
1074 empty 0 0
1075 empty 0 0
1076 empty 0 0
1077 empty 0 0
1078 empty 1 0
1079 empty 0 0
1080 empty 1 0
1081 empty 0 0
1082 empty 0 0
1083 empty 0 0
1084 empty 0 0
1085 empty 0 0
1086 empty 0 0
1087 empty 0 0
1088 empty 1 0
1089 empty 0 0
1090 empty 0 0
1091 empty 0 0
1092 empty 0 0
1093 empty 0 0
1094 empty 0 0
1095 empty 1 0
1096 empty 0 0
1097 empty 0 0
1098 empty 0 0
1099 empty 0 0
1100 empty 0 0
1101 empty 1 0
1102 empty 0 0
1103 empty 0 0
1104 empty 0 0
1105 empty 0 0
1106 empty 0 0
1107 empty 1 0
1108 empty 0 0
1109 empty 0 0
1110 empty 0 0
1111 empty 0 0
1112 empty 0 0
1113 empty 0 0
1114 empty 0 0
1115 empty 1 0
1116 empty 0 0
1117 empty 0 0
1118 empty 0 0
1119 empty 1 0
1120 empty 0 0
1121 empty 1 0
1122 empty 0 0
1123 empty 0 0
1124 empty 0 0
1125 empty 1 0
1126 empty 0 0
1127 empty 1 0
1128 empty 0 0
1129 empty 0 0
1130 empty 0 0
1131 empty 1 0
1132 empty 0 0
1133 empty 0 0
1134 empty 0 0
1135 empty 0 0
1136 empty 0 0
1137 empty 0 0
1138 empty 0 0
1139 empty 0 0
1140 empty 1 0
1141 empty 0 0
1142 empty 0 0
1143 empty 0 0
1144 point 0 1
1145 empty 0 0
1146 empty 0 0
1147 empty 0 0
1148 empty 0 0
1149 empty 0 0
1150 empty 0 0
1151 empty 0 0
1152 empty 0 0
1153 empty 0 0
1154 empty 0 0
1155 points 1 1
1156 empty 0 0
1157 empty 0 0
1158 empty 0 0
1159 empty 0 0
1160 empty 0 0
1161 empty 0 0
1162 empty 0 0
1163 empty 0 0
1164 empty 0 0
1165 empty 1 0
1166 empty 0 0
1167 empty 0 0
1168 point 0 1
1169 empty 1 0
1170 empty 0 0
1171 empty 0 0
1172 empty 0 0
1173 empty 0 0
1174 empty 1 0
1175 empty 0 0
1176 empty 1 0
1177 empty 0 0
1178 empty 0 0
1179 empty 0 0
1180 empty 0 0
1181 empty 0 0
1182 empty 0 0
1183 empty 0 0
1184 empty 0 0
1185 empty 0 0
1186 empty 0 0
1187 empty 0 0
1188 empty 0 0
1189 empty 0 0
1190 empty 0 0
1191 empty 0 0
1192 empty 0 0
1193 empty 0 0
1194 empty 0 0
1195 empty 0 0
1196 empty 0 0
1197 empty 0 0
1198 points 1 1
1199 empty 1 0
1200 empty 1 0
1201 points 1 1
1202 empty 0 0
1203 empty 1 0
1204 empty 1 0
1205 empty 0 0
1206 empty 1 0
1207 empty 0 0
1208 empty 0 0
1209 empty 1 0
1210 empty 1 0
1211 empty 0 0
1212 empty 0 0
1213 empty 0 0
1214 empty 1 0
1215 empty 0 0
1216 empty 0 0
1217 empty 0 0
1218 empty 0 0
1219 empty 0 0
1220 empty 1 0
1221 empty 1 0
1222 empty 0 0
1223 empty 0 0
1224 empty 0 0
1225 empty 1 0
1226 empty 1 0
1227 empty 0 0
1228 empty 0 0
1229 empty 0 0
1230 empty 0 0
1231 empty 0 0
1232 empty 0 0
1233 empty 0 0
1234 empty 0 0
1235 empty 1 0
1236 empty 0 0
1237 empty 0 0
1238 empty 0 0
1239 empty 0 0
1240 empty 1 0
1241 empty 0 0
1242 empty 0 0
1243 empty 0 0
1244 empty 0 0
1245 empty 0 0
1246 empty 0 0
1247 empty 0 0
1248 empty 1 0
1249 empty 0 0
1250 point 0 1
1251 empty 1 0
1252 empty 0 0
1253 empty 0 0
1254 empty 0 0
1255 empty 1 0
1256 empty 1 0
1257 empty 0 0
1258 empty 0 0
1259 empty 0 0
1260 empty 0 0
1261 empty 0 0
1262 empty 0 0
1263 empty 0 0
1264 empty 1 0
1265 empty 0 0
1266 empty 0 0
1267 empty 1 0
1268 empty 1 0
1269 empty 0 0
1270 empty 0 0
1271 empty 0 0
1272 empty 1 0
1273 empty 0 0
1274 empty 0 0
1275 empty 0 0
1276 empty 1 0
1277 empty 1 0
1278 empty 0 0
1279 empty 1 0
1280 empty 0 0
1281 empty 0 0
1282 empty 0 0
1283 empty 1 0
1284 empty 1 0
1285 empty 1 0
1286 empty 0 0
1287 empty 0 0
1288 empty 1 0
1289 empty 1 0
1290 empty 1 0
1291 empty 0 0
1292 empty 1 0
1293 empty 0 0
1294 empty 1 0
1295 empty 0 0
1296 empty 1 0
1297 empty 1 0
1298 empty 0 0
1299 empty 1 0
1300 empty 0 0
1301 empty 0 0
1302 empty 0 0
1303 empty 0 0
1304 empty 0 0
1305 empty 0 0
1306 empty 0 0
1307 empty 0 0
1308 empty 0 0
1309 empty 0 0
1310 empty 0 0
1311 empty 0 0
1312 empty 0 0
1313 empty 0 0
1314 empty 0 0
1315 empty 0 0
1316 empty 1 0
1317 empty 0 0
1318 empty 0 0
1319 empty 0 0
1320 empty 0 0
1321 empty 0 0
1322 empty 0 0
1323 empty 0 0
1324 empty 0 0
1325 empty 0 0
1326 empty 1 0
1327 empty 0 0
1328 empty 0 0
1329 empty 0 0
1330 empty 1 0
1331 empty 0 0
1332 empty 1 0
1333 empty 0 0
1334 empty 0 0
1335 empty 0 0
1336 empty 1 0
1337 empty 0 0
1338 empty 1 0
1339 empty 0 0
1340 empty 0 0
1341 empty 0 0
1342 empty 0 0
1343 empty 0 0
1344 empty 0 0
1345 empty 0 0
1346 empty 0 0
1347 empty 1 0
1348 empty 0 0
1349 empty 0 0
1350 empty 0 0
1351 empty 1 0
1352 empty 0 0
1353 empty 1 0
1354 empty 1 0
1355 empty 0 0
1356 empty 0 0
1357 empty 0 0
1358 empty 0 0
1359 empty 0 0
1360 empty 1 0
1361 empty 0 0
1362 empty 0 0
1363 empty 0 0
1364 empty 0 0
1365 empty 0 0
1366 empty 1 0
1367 empty 1 0
1368 empty 0 0
1369 empty 0 0
1370 empty 0 0
1371 empty 0 0
1372 empty 0 0
1373 empty 1 0
1374 empty 0 0
1375 empty 0 0
1376 empty 1 0
1377 empty 0 0
1378 empty 0 0
1379 empty 1 0
1380 empty 0 0
1381 empty 0 0
1382 empty 0 0
1383 empty 1 0
1384 empty 1 0
1385 points 1 1
1386 empty 0 0
1387 empty 0 0
1388 empty 0 0
1389 empty 0 0
1390 empty 0 0
1391 points 1 1
1392 empty 1 0
1393 empty 0 0
1394 empty 0 0
1395 empty 0 0
1396 empty 0 0
1397 empty 0 0
1398 empty 0 0
1399 empty 0 0
1400 empty 1 0
1401 empty 0 0
1402 empty 0 0
1403 empty 0 0
1404 empty 0 0
1405 empty 0 0
1406 empty 0 0
1407 empty 0 0
1408 empty 0 0
1409 empty 0 0
1410 empty 0 0
1411 empty 1 0
1412 empty 0 0
1413 empty 0 0
1414 empty 1 0
1415 empty 0 0
1416 empty 0 0
1417 empty 1 0
1418 empty 0 0
1419 empty 0 0
1420 empty 0 0
1421 empty 1 0
1422 empty 0 0
1423 empty 0 0
1424 empty 0 0
1425 empty 0 0
1426 empty 0 0
1427 empty 1 0
1428 empty 0 0
1429 empty 1 0
1430 empty 0 0
1431 empty 0 0
1432 empty 0 0
1433 empty 0 0
1434 empty 0 0
1435 empty 0 0
1436 empty 0 0
1437 point 0 1
1438 empty 0 0
1439 empty 1 0
1440 empty 0 0
1441 empty 1 0
1442 empty 0 0
1443 empty 1 0
1444 empty 0 0
1445 empty 0 0
1446 empty 0 0
1447 empty 0 0
1448 empty 0 0
1449 empty 0 0
1450 empty 0 0
1451 empty 1 0
1452 empty 0 0
1453 empty 1 0
1454 empty 1 0
1455 empty 0 0
1456 empty 0 0
1457 empty 0 0
1458 empty 0 0
1459 empty 0 0
1460 empty 0 0
1461 empty 1 0
1462 cost>1 2 0
1463 empty 1 0
1464 empty 0 0
1465 empty 0 0
1466 empty 1 0
1467 empty 1 0
1468 empty 0 0
1469 empty 1 0
1470 empty 0 0
1471 empty 0 0
1472 empty 0 0
1473 empty 0 0
1474 empty 1 0
1475 empty 0 0
1476 empty 1 0
1477 empty-family-degenerate 0 0
1478 empty 0 0
1479 empty 0 0
1480 points 1 1
1481 empty 1 0
1482 empty 0 0
1483 empty 0 0
1484 empty 1 0
1485 empty 1 0
1486 empty 0 0
1487 empty 1 0
1488 empty 0 0
1489 point 0 1
1490 empty 0 0
1491 empty 0 0
1492 empty 0 0
1493 empty 0 0
1494 empty 0 0
1495 empty 1 0
1496 point 0 1
1497 empty 0 0
1498 empty 1 0
1499 empty 0 0
1500 empty 1 0
1501 empty 1 0
1502 empty 0 0
1503 empty 0 0
1504 empty 0 0
1505 empty 0 0
1506 empty 0 0
1507 empty 0 0
1508 empty 0 0
1509 empty 0 0
1510 empty 0 0
1511 empty 0 0
1512 empty 1 0
1513 empty 0 0
1514 empty 0 0
1515 empty 0 0
1516 empty 0 0
1517 empty 1 0
1518 empty 0 0
1519 empty 0 0
1520 empty 0 0
1521 empty 0 0
1522 empty-family-degenerate 0 0
1523 empty 0 0
1524 empty 0 0
1525 empty 0 0
1526 empty 1 0
1527 empty 1 0
1528 empty 0 0
1529 empty 0 0
1530 empty 0 0
1531 empty 1 0
1532 empty 0 0
1533 empty 0 0
1534 empty 1 0
1535 empty-family-degenerate 0 0
1536 empty 0 0
1537 empty 0 0
1538 empty 0 0
1539 empty 0 0
1540 empty 1 0
1541 empty 0 0
1542 empty 0 0
1543 empty 0 0
1544 empty 0 0
1545 empty 0 0
1546 empty 0 0
1547 empty 0 0
1548 empty 0 0
1549 empty 0 0
1550 empty 1 0
1551 empty 0 0
1552 empty 0 0
1553 empty 0 0
1554 empty 0 0
1555 empty 0 0
1556 empty 0 0
1557 empty 0 0
1558 empty 0 0
1559 empty 1 0
1560 empty 0 0
1561 empty 0 0
1562 empty 0 0
1563 empty 0 0
1564 empty 0 0
1565 empty 0 0
1566 empty 1 0
1567 empty 0 0
1568 empty 1 0
1569 empty 0 0
1570 empty 0 0
1571 empty 0 0
1572 points 1 1
1573 empty 0 0
1574 empty 0 0
1575 empty 0 0
1576 empty 1 0
1577 empty 0 0
1578 empty 0 0
1579 empty 0 0
1580 empty 0 0
1581 empty 0 0
1582 empty 0 0
1583 empty 0 0
1584 empty 0 0
1585 empty 0 0
1586 empty 0 0
1587 empty 0 0
1588 empty 0 0
1589 empty 0 0
1590 empty 0 0
1591 empty 0 0
1592 empty 1 0
1593 empty 1 0
1594 empty 0 0
1595 empty 0 0
1596 empty 0 0
1597 empty 0 0
1598 empty 1 0
1599 empty 0 0
1600 empty 1 0
1601 empty 0 0
1602 empty 0 0
1603 empty 0 0
1604 empty 0 0
1605 empty 1 0
1606 empty 0 0
1607 empty 0 0
1608 empty 0 0
1609 empty 0 0
1610 empty 0 0
1611 empty 0 0
1612 empty 1 0
1613 empty 0 0
1614 empty 1 0
1615 empty 1 0
1616 empty 1 0
1617 empty 1 0
1618 empty 0 0
1619 empty 0 0
1620 empty 0 0
1621 empty 0 0
1622 empty 0 0
1623 empty 0 0
1624 empty 0 0
1625 empty 0 0
1626 empty 0 0
1627 empty 1 0
1628 empty 1 0
1629 empty 0 0
1630 empty 0 0
1631 empty 0 0
1632 empty 0 0
1633 empty 0 0
1634 empty 0 0
1635 empty 1 0
1636 empty 1 0
1637 empty 0 0
1638 empty 0 0
1639 empty 0 0
1640 empty 0 0
1641 empty 0 0
1642 empty 0 0
1643 empty 0 0
1644 empty 0 0
1645 empty 0 0
1646 empty 1 0
1647 empty 0 0
1648 empty 0 0
1649 empty 0 0
1650 empty 0 0
1651 empty 0 0
1652 point 0 1
1653 empty 1 0
1654 empty 0 0
1655 empty 0 0
1656 empty 0 0
1657 empty 1 0
1658 empty 0 0
1659 empty 1 0
1660 empty 0 0
1661 empty 0 0
1662 empty 0 0
1663 empty 0 0
1664 empty 0 0
1665 empty 1 0
1666 empty 1 0
1667 empty 0 0
1668 empty 0 0
1669 empty 0 0
1670 empty 0 0
1671 empty 0 0
1672 point 0 1
1673 empty 0 0
1674 empty 0 0
1675 empty 0 0
1676 empty 0 0
1677 empty 0 0
1678 empty 0 0
1679 empty 0 0
1680 empty 0 0
1681 empty 0 0
1682 empty 0 0
1683 empty 0 0
1684 empty 0 0
1685 empty 0 0
1686 point 0 1
1687 empty 0 0
1688 empty 0 0
1689 empty 0 0
1690 empty 0 0
1691 empty-family-degenerate 0 0
1692 empty 1 0
1693 empty 0 0
1694 empty 0 0
1695 empty 1 0
1696 cost>1 2 0
1697 points 1 1
1698 empty-family-degenerate 0 0
1699 empty 0 0
1700 empty-family-degenerate 0 0
1701 cost>1 2 0
1702 empty 1 0
1703 empty 0 0
1704 empty 0 0
1705 empty 0 0
1706 empty 0 0
1707 empty 1 0
1708 empty 0 0
1709 empty 0 0
1710 empty 0 0
1711 empty 1 0
1712 empty 0 0
1713 empty 0 0
1714 empty 1 0
1715 empty 1 0
1716 empty 0 0
1717 empty 0 0
1718 empty 1 0
1719 empty 0 0
1720 empty 1 0
1721 empty 1 0
1722 empty 1 0
1723 empty 1 0
1724 empty 1 0
1725 empty 0 0
1726 empty 1 0
1727 empty 0 0
1728 empty 1 0
1729 empty 1 0
1730 empty 0 0
1731 empty 0 0
1732 empty 0 0
1733 empty 1 0
1734 empty 0 0
1735 empty-family-degenerate 0 0
1736 empty 0 0
1737 empty 1 0
1738 empty 0 0
1739 empty 0 0
1740 empty-family-degenerate 0 0
1741 empty 1 0
1742 empty 0 0
1743 empty-family-degenerate 0 0
1744 empty-family-degenerate 0 0
1745 empty 0 0
1746 point 0 1
1747 empty 0 0
1748 empty 0 0
1749 empty 0 0
1750 empty 1 0
1751 points 1 1
1752 empty 1 0
1753 empty 0 0
1754 empty 1 0
1755 empty 0 0
1756 empty 0 0
1757 empty 1 0
1758 empty 0 0
1759 empty 0 0
1760 empty 0 0
1761 empty-family-degenerate 0 0
1762 empty 0 0
1763 empty 0 0
1764 empty 0 0
1765 empty 0 0
1766 empty 0 0
1767 empty 0 0
1768 empty 0 0
1769 empty 0 0
1770 empty 0 0
1771 points 1 1
1772 empty 0 0
1773 empty 0 0
1774 empty 0 0
1775 empty 1 0
1776 empty 0 0
1777 empty 0 0
1778 empty 0 0
1779 empty 1 0
1780 empty-family-degenerate 0 0
1781 empty 0 0
1782 points 1 1
1783 empty 0 0
1784 empty 0 0
1785 empty 0 0
1786 empty 1 0
1787 empty 1 0
1788 empty 0 0
1789 empty 1 0
1790 empty 0 0
1791 empty 0 0
1792 empty 0 0
1793 empty 1 0
1794 empty 1 0
1795 empty 0 0
1796 empty 0 0
1797 empty 0 0
1798 empty 0 0
1799 empty 1 0
1800 point 0 1
1801 empty 0 0
1802 empty 1 0
1803 empty 0 0
1804 empty 1 0
1805 empty 1 0
1806 empty 0 0
1807 empty 1 0
1808 empty 0 0
1809 empty 0 0
1810 empty 0 0
1811 empty 0 0
1812 empty 0 0
1813 empty 0 0
1814 empty 0 0
1815 empty 0 0
1816 empty 0 0
1817 empty 1 0
1818 empty 1 0
1819 empty 0 0
1820 empty 1 0
1821 empty 0 0
1822 empty 0 0
1823 empty 0 0
1824 empty 0 0
1825 empty 0 0
1826 empty 0 0
1827 empty 0 0
1828 empty 1 0
1829 empty 0 0
1830 empty 0 0
1831 empty 1 0
1832 empty 0 0
1833 empty 0 0
1834 empty 1 0
1835 empty 0 0
1836 empty 0 0
1837 empty 1 0
1838 empty 1 0
1839 empty 1 0
1840 empty 1 0
1841 cost>1 2 0
1842 point 0 1
1843 empty 1 0
1844 empty 0 0
1845 empty 1 0
1846 empty 0 0
1847 point 0 1
1848 empty 0 0
1849 empty 0 0
1850 empty 0 0
1851 empty 1 0
1852 empty 0 0
1853 empty 1 0
1854 empty 1 0
1855 empty 0 0
1856 empty 0 0
1857 empty 1 0
1858 empty 0 0
1859 empty 0 0
1860 empty 0 0
1861 empty 0 0
1862 empty 0 0
1863 empty 0 0
1864 empty 0 0
1865 empty 0 0
1866 empty 0 0
1867 empty 0 0
1868 empty-family-degenerate 0 0
1869 empty 0 0
1870 empty 0 0
1871 empty 0 0
1872 empty 0 0
1873 empty 0 0
1874 empty 0 0
1875 empty 1 0
1876 empty 0 0
1877 empty 0 0
1878 empty 0 0
1879 empty 0 0
1880 empty 1 0
1881 empty 0 0
1882 empty 0 0
1883 empty 0 0
1884 empty 1 0
1885 points 1 1
1886 empty 0 0
1887 empty 1 0
1888 empty 0 0
1889 empty 0 0
1890 empty 0 0
1891 empty 0 0
1892 empty 1 0
1893 empty 1 0
1894 empty 1 0
1895 empty 1 0
1896 empty 0 0
1897 empty 0 0
1898 empty 0 0
1899 empty 0 0
1900 empty 0 0
1901 empty 0 0
1902 empty 1 0
1903 empty 0 0
1904 empty 0 0
1905 empty 0 0
1906 empty 0 0
1907 empty 1 0
1908 empty 0 0
1909 empty 0 0
1910 empty 0 0
1911 empty 0 0
1912 empty 0 0
1913 empty 0 0
1914 empty 0 0
1915 empty 0 0
1916 empty 1 0
1917 empty 0 0
1918 empty 0 0
1919 empty 1 0
1920 empty 1 0
1921 empty 0 0
1922 empty 1 0
1923 empty 0 0
1924 empty 0 0
1925 empty 0 0
1926 empty 0 0
1927 empty 0 0
1928 empty 0 0
1929 empty 0 0
1930 empty 0 0
1931 empty 1 0
1932 empty 0 0
1933 empty 0 0
1934 empty 0 0
1935 empty 0 0
1936 empty 0 0
1937 empty 1 0
1938 empty 0 0
1939 empty 1 0
1940 empty 0 0
1941 empty 0 0
1942 empty 0 0
1943 empty 1 0
1944 empty 0 0
1945 empty 0 0
1946 empty 0 0
1947 empty 1 0
1948 empty 1 0
1949 empty 0 0
1950 empty 0 0
1951 empty 1 0
1952 empty 0 0
1953 empty 0 0
1954 empty 0 0
1955 empty 0 0
1956 empty 0 0
1957 empty 1 0
1958 empty 0 0
1959 empty 1 0
1960 empty 1 0
1961 empty 1 0
1962 empty 1 0
1963 empty 0 0
1964 empty 0 0
1965 empty 0 0
1966 empty 0 0
1967 empty 0 0
1968 empty 0 0
1969 empty 0 0
1970 empty 0 0
1971 empty 0 0
1972 empty 0 0
1973 empty 0 0
1974 empty 0 0
1975 empty 0 0
1976 empty 0 0
1977 empty 0 0
1978 empty 0 0
1979 empty 1 0
1980 empty 1 0
1981 empty 0 0
1982 empty 0 0
1983 empty 0 0
1984 empty 0 0
1985 empty 1 0
1986 empty 0 0
1987 empty 0 0
1988 empty 0 0
1989 empty 1 0
1990 empty 0 0
1991 empty 0 0
1992 empty 0 0
1993 empty 1 0
1994 empty 1 0
1995 empty 0 0
1996 empty 0 0
1997 empty 0 0
1998 empty 0 0
1999 empty 0 0
2000 empty 0 0
2001 empty 0 0
2002 empty 0 0
2003 empty 0 0
2004 empty 1 0
2005 empty 1 0
2006 empty 0 0
2007 empty 0 0
2008 cost>1 2 0
2009 empty 1 0
2010 empty 1 0
2011 empty 0 0
2012 empty 1 0
2013 empty 1 0
2014 empty 0 0
2015 empty 0 0
2016 empty 0 0
2017 empty 0 0
2018 cost>1 2 0
2019 points 1 1
2020 empty 0 0
2021 empty 1 0
2022 empty 0 0
2023 empty 0 0
2024 empty 0 0
2025 empty 0 0
2026 empty 0 0
2027 empty 0 0
2028 empty 0 0
2029 empty 0 0
2030 empty 0 0
2031 empty 0 0
2032 empty 0 0
2033 empty 0 0
2034 empty 0 0
2035 empty 0 0
2036 empty 0 0
2037 empty 1 0
2038 empty 0 0
2039 empty 0 0
2040 empty 0 0
2041 empty 0 0
2042 empty 0 0
2043 empty 0 0
2044 empty 0 0
2045 empty 1 0
2046 empty 0 0
2047 empty 0 0
2048 empty 0 0
2049 empty 0 0
2050 empty 0 0
2051 empty 0 0
2052 empty 0 0
2053 empty 1 0
2054 empty 0 0
2055 empty 1 0
2056 empty 0 0
2057 empty 0 0
2058 empty 0 0
2059 empty 0 0
2060 empty 0 0
2061 empty 0 0
2062 empty 0 0
2063 empty 1 0
2064 empty 0 0
2065 empty 1 0
2066 empty 0 0
2067 empty 0 0
2068 empty 0 0
2069 empty 0 0
2070 empty 0 0
2071 empty 0 0
2072 empty 0 0
2073 empty 0 0
2074 empty 0 0
2075 empty 0 0
2076 empty 0 0
2077 empty 1 0
2078 empty 1 0
2079 empty 0 0
2080 empty 1 0
2081 empty 0 0
2082 empty 1 0
2083 empty 0 0
2084 empty 0 0
2085 empty 1 0
2086 empty 0 0
2087 empty 0 0
2088 empty 1 0
2089 empty 0 0
2090 empty 0 0
2091 empty 0 0
2092 empty 0 0
2093 empty 1 0
2094 empty 1 0
2095 empty 0 0
2096 empty 1 0
2097 empty 0 0
2098 empty 0 0
2099 empty 0 0
2100 empty 0 0
2101 empty 1 0
2102 empty 1 0
2103 empty 0 0
2104 empty 1 0
2105 empty 0 0
2106 empty 1 0
2107 empty 1 0
2108 empty 1 0
2109 empty 0 0
2110 empty 0 0
2111 empty 1 0
2112 empty 0 0
2113 points 1 1
2114 empty 0 0
2115 points 1 1
2116 empty 1 0
2117 empty 0 0
2118 empty 1 0
2119 empty 1 0
2120 empty 1 0
2121 empty 0 0
2122 empty 0 0
2123 empty 1 0
2124 empty 0 0
2125 empty 0 0
2126 empty 1 0
2127 empty 1 0
2128 empty 1 0
2129 empty 0 0
2130 empty 0 0
2131 empty 1 0
2132 empty 0 0
2133 empty 0 0
2134 empty 0 0
2135 point 0 1
2136 empty 0 0
2137 empty 0 0
2138 empty 0 0
2139 empty 1 0
2140 empty 0 0
2141 empty 0 0
2142 empty 1 0
2143 empty 1 0
2144 empty 1 0
2145 empty 0 0
2146 empty 1 0
2147 empty 0 0
2148 empty 0 0
2149 empty 0 0
2150 empty 0 0
2151 empty 0 0
2152 empty 1 0
2153 empty 0 0
2154 empty 0 0
2155 empty 0 0
2156 empty 0 0
2157 empty 0 0
2158 empty 0 0
2159 empty 1 0
2160 empty 0 0
2161 empty 0 0
2162 empty 0 0
2163 empty 1 0
2164 empty 0 0
2165 empty 1 0
2166 empty 0 0
2167 empty 0 0
2168 empty 0 0
2169 empty 0 0
2170 empty 0 0
2171 empty 1 0
2172 empty 1 0
2173 empty 0 0
2174 empty 0 0
2175 empty 0 0
2176 empty 0 0
2177 empty 0 0
2178 empty 0 0
2179 empty 0 0
2180 empty 0 0
2181 empty 0 0
2182 empty 1 0
2183 empty 0 0
2184 empty 0 0
2185 empty 0 0
2186 empty 1 0
2187 empty 0 0
2188 empty 1 0
2189 empty 0 0
2190 empty 0 0
2191 empty 1 0
2192 empty 0 0
2193 empty 0 0
2194 empty 1 0
2195 empty 0 0
2196 empty 0 0
2197 empty 0 0
2198 empty 0 0
2199 empty 1 0
2200 empty 0 0
2201 empty 0 0
2202 empty 0 0
2203 empty 0 0
2204 empty 0 0
2205 empty 1 0
2206 empty 1 0
2207 empty 0 0
2208 empty 0 0
2209 empty 0 0
2210 empty 1 0
2211 empty 0 0
2212 empty 0 0
2213 empty 0 0
2214 empty 0 0
2215 empty 1 0
2216 empty 0 0
2217 empty 1 0
2218 empty 1 0
2219 empty 1 0
2220 empty 0 0
2221 empty 0 0
2222 empty 1 0
2223 empty 0 0
2224 empty 0 0
2225 empty 0 0
2226 empty 0 0
2227 empty-family-degenerate 0 0
2228 empty 0 0
2229 empty 1 0
2230 empty 0 0
2231 empty 0 0
2232 empty 0 0
2233 empty 0 0
2234 empty 1 0
2235 empty 0 0
2236 empty 0 0
2237 empty 0 0
2238 empty 0 0
2239 empty 0 0
2240 empty 1 0
2241 empty 0 0
2242 empty 1 0
2243 empty 0 0
2244 empty 0 0
2245 empty 0 0
2246 empty 0 0
2247 empty 1 0
2248 empty 0 0
2249 empty 0 0
2250 empty 1 0
2251 empty 0 0
2252 empty 0 0
2253 empty 0 0
2254 empty 0 0
2255 empty 1 0
2256 empty 0 0
2257 empty 0 0
2258 empty 1 0
2259 empty 0 0
2260 empty 1 0
2261 empty 0 0
2262 empty 0 0
2263 empty 1 0
2264 empty 0 0
2265 empty 1 0
2266 empty 1 0
2267 empty 1 0
2268 empty 0 0
2269 empty-degenerate -1 0
2270 empty 0 0
2271 empty 1 0
2272 empty 1 0
2273 empty 1 0
2274 empty 0 0
2275 point 0 1
2276 empty 0 0
2277 empty 1 0
2278 empty 0 0
2279 empty 0 0
2280 empty 0 0
2281 empty 0 0
2282 empty 1 0
2283 empty 0 0
2284 empty 0 0
2285 empty 0 0
2286 empty 0 0
2287 empty 0 0
2288 empty 0 0
2289 empty 1 0
2290 empty 1 0
2291 empty 1 0
2292 empty 0 0
2293 empty 0 0
2294 empty 0 0
2295 empty 0 0
2296 empty 0 0
2297 empty 0 0
2298 empty 0 0
2299 empty 0 0
2300 empty 1 0
2301 empty 0 0
2302 empty 1 0
2303 empty 1 0
2304 empty 0 0
2305 empty 0 0
2306 empty 0 0
2307 empty 0 0
2308 empty 1 0
2309 empty 0 0
2310 empty 0 0
2311 empty 0 0
2312 empty 0 0
2313 empty 0 0
2314 empty 0 0
2315 empty 0 0
2316 empty 1 0
2317 empty 0 0
2318 empty 0 0
2319 empty 0 0
2320 empty 0 0
2321 empty 0 0
2322 empty 0 0
2323 empty 0 0
2324 empty 0 0
2325 empty 0 0
2326 empty 0 0
2327 empty 0 0
2328 empty 0 0
2329 empty 0 0
2330 empty 0 0
2331 empty 0 0
2332 empty 1 0
2333 empty 0 0
2334 empty 0 0
2335 empty 0 0
2336 empty 1 0
2337 empty 0 0
2338 empty 0 0
2339 empty 0 0
2340 empty 1 0
2341 empty 0 0
2342 empty 0 0
2343 empty 0 0
2344 empty 1 0
2345 empty 0 0
2346 empty 0 0
2347 empty 0 0
2348 empty 0 0
2349 empty 0 0
2350 empty 1 0
2351 empty 0 0
2352 empty 0 0
2353 empty 0 0
2354 empty 0 0
2355 empty 0 0
2356 empty 0 0
2357 empty 0 0
2358 empty 1 0
2359 empty 1 0
2360 empty 0 0
2361 empty 0 0
2362 empty 0 0
2363 empty 0 0
2364 empty 0 0
2365 empty 0 0
2366 empty 0 0
2367 empty 0 0
2368 empty 0 0
2369 empty 0 0
2370 empty 0 0
2371 empty 0 0
2372 empty 0 0
2373 empty 0 0
2374 empty 0 0
2375 empty 0 0
2376 empty 0 0
2377 empty 0 0
2378 empty 0 0
2379 empty 0 0
2380 empty 0 0
2381 empty 1 0
2382 empty 1 0
2383 empty 0 0
2384 empty 0 0
2385 empty 0 0
2386 empty 0 0
2387 empty 0 0
2388 empty 0 0
2389 empty 0 0
2390 empty 1 0
2391 empty 0 0
2392 empty 0 0
2393 empty 0 0
2394 empty 0 0
2395 empty 0 0
2396 empty 0 0
2397 empty 0 0
2398 empty 0 0
2399 empty 0 0
2400 points 1 1
2401 empty 1 0
2402 empty 0 0
2403 empty 0 0
2404 empty 0 0
2405 empty 0 0
2406 empty 0 0
2407 empty 1 0
2408 empty 1 0
2409 empty 1 0
2410 empty 0 0
2411 empty 0 0
2412 empty 0 0
2413 empty 0 0
2414 empty 0 0
2415 empty 1 0
2416 empty 0 0
2417 empty 1 0
2418 empty 1 0
2419 empty 0 0
2420 empty 0 0
2421 empty 1 0
2422 empty 0 0
2423 empty 0 0
2424 empty 0 0
2425 empty 0 0
2426 empty 0 0
2427 empty 0 0
2428 empty 0 0
2429 empty 1 0
2430 empty 0 0
2431 empty 0 0
2432 empty 1 0
2433 empty 1 0
2434 empty 1 0
2435 empty 1 0
2436 empty 1 0
2437 empty 0 0
2438 empty 0 0
2439 empty 0 0
2440 empty 1 0
2441 empty 0 0
2442 empty 0 0
2443 empty 0 0
2444 empty 0 0
2445 empty 0 0
2446 empty 0 0
2447 empty 0 0
2448 empty 0 0
2449 empty 1 0
2450 empty 0 0
2451 empty 1 0
2452 empty 0 0
2453 cost>1 2 0
2454 empty 1 0
2455 empty 0 0
2456 empty 0 0
2457 empty 0 0
2458 empty 0 0
2459 empty 0 0
2460 empty 0 0
2461 empty 0 0
2462 empty 0 0
2463 empty 1 0
2464 empty 0 0
2465 empty 1 0
2466 empty 1 0
2467 empty 0 0
2468 empty 0 0
2469 empty 0 0
2470 empty 0 0
2471 empty 0 0
2472 empty 0 0
2473 empty 0 0
2474 empty 0 0
2475 empty 0 0
2476 empty 0 0
2477 empty 0 0
2478 empty 0 0
2479 empty 0 0
2480 empty 0 0
2481 empty 1 0
2482 empty 0 0
2483 empty 0 0
2484 empty 0 0
2485 empty 0 0
2486 empty 0 0
2487 empty 0 0
2488 empty 0 0
2489 empty 0 0
2490 empty 0 0
2491 empty 1 0
2492 empty 0 0
2493 empty 0 0
2494 empty 0 0
2495 empty 1 0
2496 empty 0 0
2497 empty 0 0
2498 empty 0 0
2499 empty 0 0
2500 empty 0 0
2501 empty 0 0
2502 empty 0 0
2503 empty 0 0
2504 empty 0 0
2505 empty 1 0
2506 empty 0 0
2507 empty 1 0
2508 empty 0 0
2509 empty 0 0
2510 empty 0 0
2511 empty 0 0
2512 empty 0 0
2513 empty 0 0
2514 empty 0 0
2515 empty 0 0
2516 empty 0 0
2517 empty 0 0
2518 empty 1 0
2519 empty 1 0
2520 empty 0 0
2521 empty 0 0
2522 empty 0 0
2523 empty 1 0
2524 empty-degenerate -1 0
2525 empty 0 0
2526 empty 0 0
2527 empty 1 0
2528 empty 0 0
2529 empty 0 0
2530 empty 0 0
2531 empty 1 0
2532 empty 0 0
2533 empty 0 0
2534 empty 0 0
2535 empty 0 0
2536 empty 1 0
2537 empty-degenerate -1 0
2538 empty 0 0
2539 empty 0 0
2540 empty 1 0
2541 empty 0 0
2542 empty 0 0
2543 empty 0 0
2544 empty 0 0
2545 empty 0 0
2546 empty 0 0
2547 empty 0 0
2548 empty 0 0
2549 empty 1 0
2550 empty 0 0
2551 empty 0 0
2552 empty 0 0
2553 empty 0 0
2554 empty 1 0
2555 empty 0 0
2556 empty 0 0
2557 empty 1 0
2558 empty 0 0
2559 empty 1 0
2560 empty 0 0
2561 empty 0 0
2562 empty 0 0
2563 empty 0 0
2564 empty 1 0
2565 empty 0 0
2566 empty 0 0
2567 empty 0 0
2568 empty 0 0
2569 empty 0 0
2570 empty 1 0
2571 empty 0 0
2572 empty 0 0
2573 empty 1 0
2574 empty 0 0
2575 empty 0 0
2576 empty 0 0
2577 empty 0 0
2578 empty 0 0
2579 empty 0 0
2580 empty 0 0
2581 empty 1 0
2582 empty 0 0
2583 empty 1 0
2584 empty 0 0
2585 empty 0 0
2586 empty 0 0
2587 empty 0 0
2588 empty 0 0
2589 empty 0 0
2590 empty 0 0
2591 empty 0 0
2592 empty 0 0
2593 empty 0 0
2594 empty 0 0
2595 empty 0 0
2596 empty 0 0
2597 empty 0 0
2598 empty 0 0
2599 empty 1 0
2600 empty 0 0
2601 empty 0 0
2602 empty 0 0
2603 empty 0 0
2604 empty 0 0
2605 empty 0 0
2606 empty 0 0
2607 empty 0 0
2608 empty 0 0
2609 empty 1 0
2610 empty 0 0
2611 empty 0 0
2612 empty 1 0
2613 empty 0 0
2614 empty 1 0
2615 empty 0 0
2616 empty 0 0
2617 empty 0 0
2618 empty 0 0
2619 empty 0 0
2620 empty 0 0
2621 empty 0 0
2622 empty 1 0
2623 empty 0 0
2624 empty 1 0
2625 empty 0 0
2626 empty 1 0
2627 empty 0 0
2628 empty 0 0
2629 empty 0 0
2630 empty 1 0
2631 empty 0 0
2632 empty 0 0
2633 points 1 1
2634 empty 0 0
2635 empty 1 0
2636 empty 0 0
2637 empty 1 0
2638 empty 0 0
2639 empty 0 0
2640 point 0 1
2641 empty 1 0
2642 empty 0 0
2643 empty 0 0
2644 empty 0 0
2645 empty 0 0
2646 empty 0 0
2647 empty 0 0
2648 empty 0 0
2649 empty 0 0
2650 empty 0 0
2651 empty 0 0
2652 empty 0 0
2653 empty 0 0
2654 empty 0 0
2655 empty 0 0
2656 empty 0 0
2657 empty 0 0
2658 empty 0 0
2659 empty 0 0
2660 empty 0 0
2661 empty 0 0
2662 empty 1 0
2663 empty 0 0
2664 empty 0 0
2665 empty 0 0
2666 empty 1 0
2667 empty 0 0
2668 empty 0 0
2669 empty 0 0
2670 empty 0 0
2671 empty 0 0
2672 empty 0 0
2673 empty 0 0
2674 empty 0 0
2675 empty 0 0
2676 empty-degenerate -1 0
2677 empty 0 0
2678 empty 0 0
2679 empty 0 0
2680 empty 0 0
2681 empty 0 0
2682 empty 1 0
2683 empty 0 0
2684 empty 1 0
2685 empty 1 0
2686 empty 0 0
2687 empty 0 0
2688 empty 1 0
2689 empty 0 0
2690 empty 0 0
2691 empty 0 0
2692 empty 0 0
2693 empty 1 0
2694 empty 0 0
2695 empty 0 0
2696 empty 1 0
2697 empty 0 0
2698 empty 0 0
2699 empty 0 0
2700 empty 0 0
2701 empty 0 0
2702 empty 0 0
2703 empty 0 0
2704 empty 1 0
2705 empty 0 0
2706 empty 0 0
2707 empty 0 0
2708 empty 1 0
2709 empty 0 0
2710 empty 0 0
2711 empty 0 0
2712 empty 0 0
2713 empty 0 0
2714 empty 0 0
2715 empty 1 0
2716 empty 0 0
2717 empty 1 0
2718 empty 0 0
2719 empty 0 0
2720 empty 1 0
2721 empty 0 0
2722 empty 0 0
2723 empty 0 0
2724 empty 0 0
2725 point 0 1
2726 empty 0 0
2727 empty 0 0
2728 empty 0 0
2729 empty 0 0
2730 empty 0 0
2731 empty 0 0
2732 empty 0 0
2733 points 1 1
2734 empty 0 0
2735 empty 0 0
2736 empty 0 0
2737 empty 0 0
2738 empty 0 0
2739 empty 1 0
2740 empty 0 0
2741 empty 0 0
2742 empty 0 0
2743 empty 0 0
2744 empty 0 0
2745 empty 0 0
2746 empty 0 0
2747 empty 0 0
2748 empty 0 0
2749 empty 0 0
2750 empty 0 0
2751 empty 0 0
2752 empty 0 0
2753 empty 0 0
2754 empty 0 0
2755 points 1 1
2756 empty 0 0
2757 empty 1 0
2758 empty 0 0
2759 empty 0 0
2760 empty 0 0
2761 empty 0 0
2762 empty 0 0
2763 empty 0 0
2764 empty 0 0
2765 empty 0 0
2766 empty 0 0
2767 empty 0 0
2768 empty 0 0
2769 empty 0 0
2770 empty 0 0
2771 empty 0 0
2772 empty 0 0
2773 empty 0 0
2774 empty 1 0
2775 empty 0 0
2776 empty 0 0
2777 empty 0 0
2778 empty 0 0
2779 empty 0 0
2780 empty 0 0
2781 empty 0 0
2782 empty 0 0
2783 empty 0 0
2784 empty 0 0
2785 empty 0 0
2786 empty 0 0
2787 empty 0 0
2788 empty 0 0
2789 empty 0 0
2790 empty 1 0
2791 empty 0 0
2792 empty 0 0
2793 empty 0 0
2794 empty 0 0
2795 empty 1 0
2796 empty 0 0
2797 empty 1 0
2798 empty 0 0
2799 empty 0 0
2800 empty 0 0
2801 empty 0 0
2802 empty 0 0
2803 empty 0 0
2804 empty 0 0
2805 empty 0 0
2806 empty 0 0
2807 empty 1 0
2808 empty 0 0
2809 empty 0 0
2810 empty 0 0
2811 empty 0 0
2812 empty 0 0
2813 empty 0 0
2814 empty 0 0
2815 empty 0 0
2816 empty 0 0
2817 empty 1 0
2818 empty 0 0
2819 empty 0 0
2820 empty 0 0
2821 empty 0 0
2822 empty 0 0
2823 empty 0 0
2824 empty 0 0
2825 empty 1 0
2826 empty 0 0
2827 empty 0 0
2828 empty 1 0
2829 empty 0 0
2830 empty 0 0
2831 empty 1 0
2832 empty 0 0
2833 empty 1 0
2834 empty 0 0
2835 empty 1 0
2836 empty 0 0
2837 empty 0 0
2838 empty 1 0
2839 empty 0 0
2840 empty 0 0
2841 empty 0 0
2842 empty 0 0
2843 empty 0 0
2844 empty 0 0
2845 empty 1 0
2846 empty 1 0
2847 empty 0 0
2848 empty 0 0
2849 empty 0 0
2850 empty 0 0
2851 empty 0 0
2852 empty 1 0
2853 empty 0 0
2854 empty 1 0
2855 empty 0 0
2856 empty 0 0
2857 empty 1 0
2858 empty 1 0
2859 empty 0 0
2860 empty 0 0
2861 empty 0 0
2862 empty 0 0
2863 empty 1 0
2864 empty 0 0
2865 empty 0 0
2866 empty 0 0
2867 empty 1 0
2868 empty 0 0
2869 empty 1 0
2870 empty 0 0
2871 empty 0 0
2872 empty 1 0
2873 empty 0 0
2874 empty 0 0
2875 point 0 1
2876 empty 0 0
2877 empty 1 0
2878 empty 0 0
2879 empty 1 0
2880 empty 0 0
2881 empty 0 0
2882 empty 0 0
2883 empty 0 0
2884 empty 1 0
2885 empty 0 0
2886 empty 0 0
2887 empty 0 0
2888 empty 0 0
2889 empty 0 0
2890 empty 0 0
2891 empty 0 0
2892 empty 0 0
2893 empty 1 0
2894 empty 0 0
2895 empty 0 0
2896 empty 0 0
2897 empty 0 0
2898 empty 0 0
2899 empty 0 0
2900 empty 1 0
2901 empty 0 0
2902 empty 0 0
2903 empty 0 0
2904 empty 0 0
2905 empty 1 0
2906 empty 1 0
2907 empty 0 0
2908 empty 0 0
2909 empty 1 0
2910 empty 0 0
2911 empty 1 0
2912 empty 1 0
2913 empty 1 0
2914 empty 1 0
2915 empty 0 0
2916 empty 0 0
2917 empty 0 0
2918 empty 0 0
2919 empty 0 0
2920 empty 1 0
2921 empty 0 0
2922 empty 1 0
2923 empty 0 0
2924 empty 0 0
2925 empty 1 0
2926 empty 0 0
2927 empty 0 0
2928 empty 1 0
2929 empty 0 0
2930 empty 0 0
2931 empty 0 0
2932 empty 0 0
2933 empty 0 0
2934 empty 0 0
2935 empty 0 0
2936 empty 0 0
2937 empty 0 0
2938 empty 0 0
2939 empty 0 0
2940 empty 1 0
2941 empty 0 0
2942 empty 1 0
2943 empty 0 0
2944 empty 0 0
2945 empty 0 0
2946 empty 0 0
2947 empty 0 0
2948 empty 0 0
2949 empty 0 0
2950 empty 0 0
2951 empty 0 0
2952 empty 0 0
2953 empty 0 0
2954 empty 1 0
2955 empty 0 0
2956 empty 0 0
2957 empty 1 0
2958 empty 0 0
2959 empty 0 0
2960 empty 0 0
2961 empty 0 0
2962 empty 0 0
2963 empty 0 0
2964 empty 0 0
2965 empty 0 0
2966 empty 0 0
2967 empty 0 0
2968 empty 1 0
2969 empty 1 0
2970 empty 0 0
2971 empty 1 0
2972 empty 1 0
2973 empty 0 0
2974 empty 0 0
2975 empty 0 0
2976 empty 0 0
2977 empty 0 0
2978 empty 0 0
2979 empty 0 0
2980 empty 1 0
2981 empty 0 0
2982 empty 0 0
2983 empty 0 0
2984 empty 1 0
2985 empty 0 0
2986 empty 0 0
2987 empty 0 0
2988 empty 0 0
2989 empty 0 0
2990 empty 0 0
2991 empty 0 0
2992 empty 0 0
2993 empty 0 0
2994 empty 1 0
2995 empty 0 0
2996 empty 0 0
2997 empty 0 0
2998 empty 0 0
2999 empty 0 0
3000 empty 0 0
3001 empty 0 0
3002 empty 1 0
3003 empty 1 0
3004 empty 0 0
3005 empty 0 0
3006 empty 0 0
3007 empty 1 0
3008 point 0 1
3009 empty 1 0
3010 empty 0 0
3011 empty 0 0
3012 empty 0 0
3013 empty 0 0
3014 empty 0 0
3015 empty 1 0
3016 empty 1 0
3017 empty 0 0
3018 empty 0 0
3019 empty 0 0
3020 empty 0 0
3021 empty 0 0
3022 empty 1 0
3023 empty 1 0
3024 empty 1 0
3025 empty 1 0
3026 empty 0 0
3027 empty 1 0
3028 empty 0 0
3029 empty 0 0
3030 empty 0 0
3031 empty 1 0
3032 empty 0 0
3033 empty 0 0
3034 empty 0 0
3035 empty 1 0
3036 point 0 1
3037 empty 0 0
3038 empty 1 0
3039 empty 0 0
3040 empty 0 0
3041 empty 0 0
3042 empty 0 0
3043 empty 1 0
3044 empty 0 0
3045 empty 0 0
3046 empty 0 0
3047 empty 0 0
3048 empty 0 0
3049 empty 0 0
3050 empty 0 0
3051 empty 0 0
3052 empty 0 0
3053 empty 0 0
3054 empty 0 0
3055 empty 0 0
3056 empty 1 0
3057 empty 0 0
3058 empty 0 0
3059 empty 1 0
3060 empty 1 0
3061 empty 1 0
3062 empty 0 0
3063 empty 1 0
3064 empty 0 0
3065 empty 0 0
3066 empty 0 0
3067 empty 0 0
3068 empty 1 0
3069 empty 0 0
3070 empty 0 0
3071 empty 0 0
3072 empty 0 0
3073 empty 0 0
3074 empty 1 0
3075 empty-family-degenerate 0 0
3076 empty 0 0
3077 empty 1 0
3078 empty 0 0
3079 empty 0 0
3080 empty 0 0
3081 empty 0 0
3082 empty 0 0
3083 empty 0 0
3084 empty 0 0
3085 empty 1 0
3086 empty 0 0
3087 empty 0 0
3088 empty 0 0
3089 empty 0 0
3090 empty 1 0
3091 empty 1 0
3092 empty-family-degenerate 0 0
3093 empty 0 0
3094 empty 1 0
3095 empty 1 0
3096 empty 0 0
3097 empty 0 0
3098 empty 0 0
3099 empty 0 0
3100 empty 0 0
3101 empty 0 0
3102 empty 0 0
3103 empty 0 0
3104 empty 0 0
3105 empty 0 0
3106 empty 1 0
3107 empty-degenerate -1 0
3108 empty 0 0
3109 empty 1 0
3110 empty 0 0
3111 empty 0 0
3112 empty 1 0
3113 empty 0 0
3114 empty 1 0
3115 empty 1 0
3116 empty 0 0
3117 empty 0 0
3118 empty 1 0
3119 empty 1 0
3120 empty 0 0
3121 empty 0 0
3122 empty 0 0
3123 empty 0 0
3124 empty 0 0
3125 empty 0 0
3126 empty 0 0
3127 empty 0 0
3128 empty 0 0
3129 empty 0 0
3130 empty 0 0
3131 empty 0 0
3132 empty 0 0
3133 empty 0 0
3134 empty 0 0
3135 empty 0 0
3136 empty 0 0
3137 empty 0 0
3138 empty 0 0
3139 empty 0 0
3140 empty 0 0
3141 empty 0 0
3142 empty 0 0
3143 empty 1 0
3144 empty 1 0
3145 empty 0 0
3146 empty 0 0
3147 empty 1 0
3148 empty 1 0
3149 empty 0 0
3150 empty 0 0
3151 empty 0 0
3152 empty 0 0
3153 empty 1 0
3154 empty 0 0
3155 empty 0 0
3156 empty 1 0
3157 empty 0 0
3158 empty 0 0
3159 empty 0 0
3160 empty 0 0
3161 empty 1 0
3162 empty 0 0
3163 empty 1 0
3164 empty 1 0
3165 empty 0 0
3166 empty 1 0
3167 empty 0 0
3168 empty 1 0
3169 empty 0 0
3170 empty 1 0
3171 empty 0 0
3172 empty 0 0
3173 empty 1 0
3174 empty 1 0
3175 empty 1 0
3176 empty 1 0
3177 empty 1 0
3178 empty 0 0
3179 empty 0 0
3180 empty 1 0
3181 empty 0 0
3182 points 1 1
3183 empty 0 0
3184 empty 1 0
3185 empty 1 0
3186 empty 0 0
3187 empty 1 0
3188 empty 0 0
3189 empty 0 0
3190 empty 0 0
3191 empty 0 0
3192 empty 0 0
3193 empty 0 0
3194 empty 0 0
3195 empty 0 0
3196 empty 0 0
3197 empty 0 0
3198 empty 0 0
3199 empty 0 0
3200 empty 0 0
3201 empty 0 0
3202 empty 0 0
3203 empty 0 0
3204 empty 1 0
3205 empty 0 0
3206 empty 0 0
3207 empty 1 0
3208 empty 0 0
3209 empty 0 0
3210 empty 0 0
3211 empty 0 0
3212 empty 0 0
3213 empty 0 0
3214 empty 0 0
3215 empty 0 0
3216 empty 1 0
3217 empty 1 0
3218 empty 0 0
3219 empty 0 0
3220 empty 0 0
3221 empty 0 0
3222 empty 1 0
3223 empty 0 0
3224 empty 0 0
3225 empty 0 0
3226 empty 0 0
3227 empty 0 0
3228 empty 1 0
3229 empty 0 0
3230 empty 0 0
3231 empty 0 0
3232 empty 0 0
3233 empty 0 0
3234 empty 0 0
3235 empty 0 0
3236 empty 0 0
3237 empty 0 0
3238 empty 1 0
3239 empty 1 0
3240 empty 1 0
3241 empty 0 0
3242 empty 0 0
3243 empty 0 0
3244 empty 1 0
3245 empty 0 0
3246 empty 0 0
3247 empty 0 0
3248 empty 0 0
3249 empty 0 0
3250 empty 0 0
3251 empty 0 0
3252 empty 1 0
3253 empty 0 0
3254 empty 0 0
3255 empty 1 0
3256 empty 0 0
3257 empty 0 0
3258 empty 0 0
3259 empty 0 0
3260 empty 0 0
3261 empty 1 0
3262 empty 0 0
3263 empty 0 0
3264 empty 1 0
3265 empty 0 0
3266 empty 1 0
3267 empty 1 0
3268 empty 0 0
3269 empty 0 0
3270 empty 0 0
3271 empty 0 0
3272 empty 0 0
3273 empty 0 0
3274 empty 0 0
3275 empty 0 0
3276 empty 0 0
3277 empty 0 0
3278 empty 0 0
3279 empty 0 0
3280 empty 0 0
3281 empty 1 0
3282 empty 1 0
3283 empty 0 0
3284 empty 0 0
3285 empty 0 0
3286 empty 0 0
3287 empty 1 0
3288 empty 0 0
3289 empty 0 0
3290 empty 0 0
3291 empty 0 0
3292 empty 0 0
3293 empty 0 0
3294 empty 1 0
3295 empty 0 0
3296 empty 0 0
3297 empty 0 0
3298 empty 0 0
3299 empty 0 0
3300 empty 1 0
3301 empty 0 0
3302 empty 0 0
3303 empty 1 0
3304 empty 0 0
3305 empty 0 0
3306 empty 1 0
3307 empty 1 0
3308 empty 0 0
3309 empty 0 0
3310 empty 0 0
3311 empty 1 0
3312 empty 0 0
3313 empty 0 0
3314 empty 0 0
3315 empty 0 0
3316 empty 0 0
3317 empty 0 0
3318 empty 0 0
3319 empty 0 0
3320 empty 0 0
3321 empty 0 0
3322 empty 0 0
3323 empty 0 0
3324 empty 0 0
3325 empty 0 0
3326 empty 0 0
3327 empty 1 0
3328 empty 1 0
3329 empty 0 0
3330 empty 0 0
3331 empty 0 0
3332 empty 0 0
3333 empty 1 0
3334 empty 0 0
3335 empty 0 0
3336 empty 0 0
3337 empty 0 0
3338 empty 0 0
3339 empty 0 0
3340 empty 0 0
3341 empty 0 0
3342 empty 0 0
3343 empty 1 0
3344 empty 0 0
3345 empty 1 0
3346 empty 0 0
3347 empty 0 0
3348 empty 0 0
3349 empty 1 0
3350 empty 0 0
3351 empty 0 0
3352 empty 1 0
3353 empty 0 0
3354 empty 1 0
3355 empty 0 0
3356 empty 0 0
3357 empty 0 0
3358 empty 0 0
3359 empty 1 0
3360 empty 0 0
3361 empty 0 0
3362 empty 0 0
3363 empty 0 0
3364 empty 0 0
3365 empty 0 0
3366 empty 0 0
3367 empty 0 0
3368 empty 0 0
3369 empty 0 0
3370 empty 1 0
3371 empty 1 0
3372 empty 0 0
3373 empty 0 0
3374 empty 0 0
3375 empty 0 0
3376 empty 0 0
3377 empty 0 0
3378 empty 1 0
3379 empty 0 0
3380 empty 0 0
3381 empty 0 0
3382 empty 1 0
3383 empty 1 0
3384 empty 1 0
3385 empty 0 0
3386 empty 0 0
3387 empty 0 0
3388 empty 0 0
3389 empty 0 0
3390 empty 0 0
3391 empty 0 0
3392 empty 1 0
3393 empty 0 0
3394 empty 0 0
3395 empty 1 0
3396 empty 0 0
3397 empty 0 0
3398 empty 0 0
3399 empty 0 0
3400 empty 0 0
3401 empty 0 0
3402 empty 0 0
3403 empty 1 0
3404 empty 0 0
3405 empty 0 0
3406 empty 1 0
3407 empty 0 0
3408 empty 0 0
3409 empty 0 0
3410 empty 0 0
3411 empty 0 0
3412 empty 0 0
3413 empty 0 0
3414 empty 0 0
3415 empty 1 0
3416 empty 0 0
3417 empty 1 0
3418 empty 0 0
3419 empty 0 0
3420 empty 1 0
3421 empty 1 0
3422 empty 0 0
3423 empty 0 0
3424 empty 1 0
3425 empty 0 0
3426 empty 0 0
3427 empty 0 0
3428 empty 0 0
3429 empty 0 0
3430 empty 0 0
3431 empty 0 0
3432 empty 0 0
3433 empty 1 0
3434 empty 0 0
3435 empty 0 0
3436 empty 0 0
3437 empty 0 0
3438 empty 0 0
3439 empty 0 0
3440 empty 0 0
3441 empty 1 0
3442 empty 1 0
3443 empty 0 0
3444 empty 0 0
3445 empty 1 0
3446 empty 1 0
3447 empty 0 0
3448 empty 0 0
3449 empty 0 0
3450 empty 0 0
3451 empty 1 0
3452 empty 0 0
3453 empty 0 0
3454 empty 0 0
3455 empty 0 0
3456 empty 0 0
3457 empty 0 0
3458 empty 0 0
3459 empty 0 0
3460 empty 0 0
3461 empty 0 0
3462 empty 0 0
3463 empty 0 0
3464 empty 0 0
3465 empty 0 0
3466 empty 0 0
3467 empty 0 0
3468 empty 0 0
3469 empty 0 0
3470 empty 0 0
3471 empty 0 0
3472 empty 0 0
3473 empty 0 0
3474 empty 0 0
3475 empty 0 0
3476 empty 1 0
3477 empty 0 0
3478 empty 0 0
3479 empty 0 0
3480 empty 1 0
3481 empty 0 0
3482 empty 0 0
3483 empty 0 0
3484 empty 0 0
3485 empty 0 0
3486 empty 1 0
3487 empty 0 0
3488 empty 1 0
3489 empty 0 0
3490 empty 0 0
3491 empty 0 0
3492 empty 0 0
3493 empty 0 0
3494 empty 0 0
3495 empty 0 0
3496 empty 0 0
3497 empty 1 0
3498 empty 0 0
3499 empty 1 0
3500 empty 1 0
3501 empty 0 0
3502 empty 1 0
3503 empty 1 0
3504 empty 0 0
3505 empty 0 0
3506 empty 0 0
3507 empty 0 0
3508 empty 0 0
3509 empty 1 0
3510 empty 0 0
3511 empty 0 0
3512 empty 0 0
3513 empty 1 0
3514 empty 0 0
3515 empty 0 0
3516 empty 0 0
3517 empty 0 0
3518 empty 0 0
3519 empty 0 0
3520 empty 0 0
3521 empty 1 0
3522 empty 0 0
3523 empty 0 0
3524 empty 0 0
3525 empty 0 0
3526 empty 0 0
3527 empty 0 0
3528 empty 1 0
3529 empty 0 0
3530 empty 1 0
3531 empty 1 0
3532 empty 1 0
3533 empty 1 0
3534 empty 1 0
3535 empty 0 0
3536 empty 0 0
3537 empty 0 0
3538 empty 1 0
3539 empty 0 0
3540 empty 1 0
3541 empty 0 0
3542 empty 0 0
3543 empty 1 0
3544 empty 0 0
3545 empty 1 0
3546 empty 0 0
3547 empty 0 0
3548 empty 0 0
3549 empty 0 0
3550 empty 1 0
3551 empty 0 0
3552 empty 0 0
3553 empty 1 0
3554 empty 0 0
3555 empty 0 0
3556 empty 0 0
3557 empty 0 0
3558 empty 0 0
3559 empty 1 0
3560 empty 0 0
3561 empty 0 0
3562 empty 0 0
3563 empty 0 0
3564 empty 0 0
3565 empty 1 0
3566 empty 1 0
3567 empty 1 0
3568 empty 0 0
3569 empty 0 0
3570 empty 0 0
3571 empty 0 0
3572 empty 0 0
3573 empty 0 0
3574 empty 0 0
3575 empty 0 0
3576 empty 0 0
3577 empty 0 0
3578 empty 0 0
3579 empty 0 0
3580 empty 0 0
3581 empty 0 0
3582 empty 0 0
3583 empty 0 0
3584 empty 1 0
3585 empty 0 0
3586 empty 0 0
3587 empty 0 0
3588 empty 1 0
3589 empty 0 0
3590 empty 0 0
3591 empty 1 0
3592 empty 1 0
3593 empty 0 0
3594 empty 0 0
3595 empty 1 0
3596 empty 0 0
3597 empty 1 0
3598 empty 0 0
3599 empty 0 0
3600 empty 0 0
3601 empty 0 0
3602 empty 0 0
3603 empty 0 0
3604 empty 0 0
3605 empty 0 0
3606 empty 1 0
3607 empty 0 0
3608 empty 0 0
3609 empty 0 0
3610 empty 1 0
3611 empty 0 0
3612 empty 0 0
3613 empty 0 0
3614 empty 0 0
3615 empty 0 0
3616 empty 0 0
3617 empty 0 0
3618 empty 0 0
3619 empty 0 0
3620 empty 0 0
3621 empty 1 0
3622 empty 0 0
3623 empty 1 0
3624 empty 0 0
3625 empty 0 0
3626 empty 1 0
3627 empty 0 0
3628 empty 0 0
3629 empty 0 0
3630 empty 0 0
3631 empty 0 0
3632 empty 0 0
3633 empty 0 0
3634 empty 1 0
3635 empty 1 0
3636 empty 1 0
3637 empty 1 0
3638 empty 1 0
3639 empty 0 0
3640 empty 0 0
3641 empty 0 0
3642 empty 1 0
3643 empty 1 0
3644 empty 1 0
3645 empty 1 0
3646 empty 1 0
3647 empty 1 0
3648 empty 1 0
3649 empty 0 0
3650 empty 1 0
3651 empty 0 0
3652 empty 0 0
3653 empty 0 0
3654 empty 1 0
3655 empty 0 0
3656 empty 1 0
3657 empty 1 0
3658 empty 0 0
3659 empty 0 0
3660 empty 1 0
3661 empty 1 0
3662 empty 0 0
3663 empty 0 0
3664 empty 0 0
3665 empty 0 0
3666 empty 1 0
3667 empty 0 0
3668 empty 0 0
3669 empty 0 0
3670 empty 0 0
3671 empty 0 0
3672 empty 0 0
3673 empty 0 0
3674 empty 0 0
3675 empty 0 0
3676 empty 0 0
3677 empty 0 0
3678 empty 1 0
3679 empty 1 0
3680 empty 0 0
3681 empty 0 0
3682 empty 0 0
3683 empty 0 0
3684 empty 0 0
3685 empty 1 0
3686 empty 1 0
3687 empty 1 0
3688 empty 1 0
3689 empty 0 0
3690 empty 0 0
3691 empty 0 0
3692 empty 0 0
3693 empty 0 0
3694 empty 0 0
3695 empty 0 0
3696 empty 0 0
3697 empty 0 0
3698 empty 1 0
3699 empty 1 0
3700 empty 0 0
3701 empty 0 0
3702 empty 1 0
3703 empty 0 0
3704 empty 1 0
3705 empty 0 0
3706 empty 0 0
3707 empty 0 0
3708 empty 1 0
3709 empty 1 0
3710 empty 1 0
3711 empty 1 0
3712 empty 0 0
3713 empty 1 0
3714 empty 0 0
3715 empty 1 0
3716 empty 0 0
3717 empty 0 0
3718 empty 1 0
3719 empty 1 0
3720 empty 0 0
3721 empty 0 0
3722 empty 0 0
3723 empty 0 0
3724 empty 0 0
3725 empty 0 0
3726 empty 0 0
3727 empty 0 0
3728 empty 0 0
3729 empty 0 0
3730 empty 1 0
3731 empty 1 0
3732 empty 0 0
3733 empty 1 0
3734 empty 0 0
3735 empty 1 0
3736 empty 0 0
3737 empty 0 0
3738 empty 0 0
3739 empty 1 0
3740 empty 0 0
3741 empty 0 0
3742 empty 0 0
3743 empty 1 0
3744 empty 1 0
3745 empty 1 0
3746 empty 1 0
3747 empty 0 0
3748 empty 1 0
3749 empty 1 0
3750 empty 0 0
3751 empty 0 0
3752 empty 0 0
3753 empty 1 0
3754 empty 0 0
3755 empty 1 0
3756 empty 1 0
3757 empty 0 0
3758 empty 1 0
3759 empty 0 0
3760 empty 1 0
3761 empty 0 0
3762 empty 0 0
3763 empty 0 0
3764 empty 1 0
3765 empty 0 0
3766 empty 1 0
3767 empty 0 0
3768 empty 0 0
3769 empty 0 0
3770 empty 1 0
3771 empty 1 0
3772 empty 1 0
3773 empty 1 0
3774 empty 1 0
3775 empty 1 0
3776 empty 1 0
3777 empty 1 0
3778 empty 1 0
3779 empty 1 0
3780 empty 1 0
3781 empty 1 0
3782 empty 1 0
3783 empty 1 0
3784 empty 1 0
3785 empty 0 0
3786 empty 0 0
3787 empty 0 0
3788 empty 0 0
3789 empty 0 0
3790 empty 0 0
3791 empty 0 0
3792 empty 1 0
3793 empty 0 0
3794 empty 0 0
3795 empty 0 0
3796 empty 0 0
3797 empty 0 0
3798 empty 0 0
3799 empty 0 0
3800 empty 0 0
3801 empty 0 0
3802 empty 0 0
3803 empty 0 0
3804 empty 0 0
3805 empty 0 0
3806 empty 0 0
3807 empty 0 0
3808 empty 0 0
3809 empty 0 0
3810 empty 0 0
3811 empty 0 0
3812 empty 0 0
3813 empty 0 0
3814 empty 0 0
3815 empty 0 0
3816 empty 0 0
3817 empty 0 0
3818 empty 0 0
3819 empty 0 0
3820 empty 0 0
3821 empty 0 0
3822 empty 0 0
3823 empty 0 0
3824 empty 0 0
3825 empty 0 0
3826 empty 0 0
3827 empty 0 0
3828 empty 0 0
3829 empty 0 0
3830 empty 0 0
3831 empty 0 0
3832 empty 0 0
3833 empty 0 0
3834 empty 0 0
3835 empty 1 0
3836 empty 0 0
3837 empty 0 0
3838 empty 0 0
3839 empty 0 0
3840 empty 0 0
3841 empty 1 0
3842 empty 0 0
3843 empty 1 0
3844 empty 0 0
3845 empty 0 0
3846 empty 1 0
3847 empty 1 0
3848 empty 0 0
3849 empty 0 0
3850 empty 1 0
3851 empty 0 0
3852 empty 0 0
3853 empty 0 0
3854 empty 0 0
3855 empty 0 0
3856 empty 0 0
3857 cost>1 2 0
3858 empty 0 0
3859 empty 0 0
3860 empty 0 0
3861 empty 0 0
3862 empty 0 0
3863 empty 0 0
3864 empty 0 0
3865 empty 0 0
3866 empty 1 0
3867 empty 0 0
3868 empty 1 0
3869 empty 0 0
3870 empty 0 0
3871 empty 1 0
3872 empty 0 0
3873 empty 0 0
3874 empty 0 0
3875 empty 0 0
3876 empty 0 0
3877 empty 0 0
3878 points 1 1
3879 empty 1 0
3880 empty 0 0
3881 empty 0 0
3882 empty 0 0
3883 empty 0 0
3884 empty 0 0
3885 empty 0 0
3886 empty 0 0
3887 empty 0 0
3888 empty 0 0
3889 empty 0 0
3890 empty 0 0
3891 empty 0 0
3892 empty 0 0
3893 empty 1 0
3894 empty 0 0
3895 empty 0 0
3896 empty 0 0
3897 empty 0 0
3898 empty 1 0
3899 empty 0 0
3900 empty 1 0
3901 empty 0 0
3902 empty 0 0
3903 empty 0 0
3904 empty 0 0
3905 empty 0 0
3906 empty 0 0
3907 empty 0 0
3908 empty 0 0
3909 empty 0 0
3910 empty 0 0
3911 empty 0 0
3912 empty 1 0
3913 empty 0 0
3914 empty 1 0
3915 empty 1 0
3916 empty 1 0
3917 empty 0 0
3918 empty 1 0
3919 empty 0 0
3920 empty 1 0
3921 empty 0 0
3922 empty 0 0
3923 empty 1 0
3924 empty 1 0
3925 empty 1 0
3926 empty 1 0
3927 empty-family-degenerate 0 0
3928 empty 0 0
3929 empty-family-degenerate 0 0
3930 empty 0 0
3931 empty 0 0
3932 empty 0 0
3933 empty 0 0
3934 empty 0 0
3935 empty 1 0
3936 empty 0 0
3937 empty 0 0
3938 empty 0 0
3939 empty 0 0
3940 empty 1 0
3941 empty 0 0
3942 empty 0 0
3943 empty 0 0
3944 empty 1 0
3945 empty 0 0
3946 empty 0 0
3947 empty 1 0
3948 empty 1 0
3949 empty 1 0
3950 empty 1 0
3951 empty 1 0
3952 empty 0 0
3953 empty 0 0
3954 empty 1 0
3955 empty 1 0
3956 empty 0 0
3957 empty 1 0
3958 empty 0 0
3959 empty 0 0
3960 empty 1 0
3961 empty 1 0
3962 empty 0 0
3963 empty 1 0
3964 empty 1 0
3965 empty 0 0
3966 empty 0 0
3967 empty 1 0
3968 empty 0 0
3969 empty 0 0
3970 empty 0 0
3971 empty 1 0
3972 empty 1 0
3973 empty 1 0
3974 empty 0 0
3975 empty 0 0
3976 empty 0 0
3977 empty 1 0
3978 empty 1 0
3979 empty 0 0
3980 empty 0 0
3981 empty 1 0
3982 empty 1 0
3983 empty 0 0
3984 empty 0 0
3985 empty 1 0
3986 empty 1 0
3987 empty 1 0
3988 empty 0 0
3989 empty 0 0
3990 empty 0 0
3991 empty 0 0
3992 empty 0 0
3993 empty 0 0
3994 empty 1 0
3995 empty 0 0
3996 empty 1 0
3997 empty 1 0
3998 empty 1 0
3999 empty 0 0
4000 empty 1 0
4001 empty 1 0
4002 empty 1 0
4003 empty 1 0
4004 empty 1 0
4005 empty 0 0
4006 empty 0 0
4007 empty 0 0
4008 empty 1 0
4009 empty 0 0
4010 empty 0 0
4011 empty 0 0
4012 empty 0 0
4013 empty 0 0
4014 empty 0 0
4015 empty 0 0
4016 empty 1 0
4017 empty 1 0
4018 empty 0 0
4019 empty 0 0
4020 empty 0 0
4021 empty 1 0
4022 empty 1 0
4023 empty 1 0
4024 empty 1 0


==> anc/gst1718_computation/scan/X25.st <==
0 cost>1 3 0
1 family 1 0
2 cost>1 2 0
3 family 1 0
4 point 0 1
5 points 1 1
6 family 1 0
7 empty 1 0
8 cost>1 2 0
9 points 1 1
10 empty 1 0
11 empty 0 0
12 point 0 1
13 point 0 1
14 cost>1 2 0
15 empty-degenerate -1 0
16 point 0 1
17 points 1 1
18 empty 1 0
19 empty 1 0
20 empty 1 0
21 family 1 0
22 empty 0 0
23 point 0 1
24 empty 1 0
25 empty 0 0
26 empty 1 0
27 points 1 1
28 empty 0 0
29 empty 1 0
30 empty 0 0
31 empty 1 0
32 empty 0 0
33 empty 0 0
34 cost>1 2 0
35 empty 0 0
36 empty 0 0
37 empty 1 0
38 point 0 1
39 empty 0 0
40 empty 0 0
41 empty 0 0
42 point 0 1
43 points 1 1
44 empty 1 0
45 empty 0 0
46 points 1 1
47 empty 1 0
48 empty 0 0
49 empty 0 0
50 empty 1 0
51 empty 0 0
52 points 1 1
53 points 1 1
54 empty 0 0
55 point 0 1
56 empty 1 0
57 empty 0 0
58 empty 0 0
59 empty 1 0
60 empty 0 0
61 empty 0 0
62 empty 1 0
63 empty 1 0
64 empty 0 0
65 empty 0 0
66 empty 0 0
67 empty 1 0
68 empty 1 0
69 empty 0 0
70 empty 1 0
71 empty 1 0
72 empty 0 0
73 empty 0 0
74 empty 0 0
75 point 0 1
76 empty 0 0
77 empty 1 0
78 empty 0 0
79 empty 0 0
80 empty 0 0
81 empty 0 0
82 empty 0 0
83 empty 1 0
84 empty 0 0
85 empty 0 0
86 empty 0 0
87 empty 1 0
88 empty 0 0
89 empty 0 0
90 empty 0 0
91 empty 1 0
92 empty 0 0
93 empty 0 0
94 empty 0 0
95 points 1 1
96 empty 0 0
97 empty 0 0
98 point 0 1
99 empty 0 0
100 empty 1 0
101 empty 0 0
102 empty 1 0
103 empty 1 0
104 empty 0 0
105 empty 0 0
106 empty 0 0
107 empty 1 0
108 empty 0 0
109 empty 0 0
110 empty 1 0
111 empty 0 0
112 empty 0 0
113 empty 0 0
114 empty 0 0
115 empty 0 0
116 empty 0 0
117 empty 1 0
118 empty 0 0
119 empty 1 0
120 empty 0 0
121 points 1 1
122 empty 1 0
123 empty 1 0
124 point 0 1
125 empty 1 0
126 empty 0 0
127 empty 0 0
128 empty 1 0
129 empty 0 0
130 empty 0 0
131 empty 0 0
132 empty 1 0
133 empty 0 0
134 empty 1 0
135 points 1 1
136 cost>1 2 0
137 family 1 0
138 empty 0 0
139 empty 0 0
140 empty 1 0
141 empty 0 0
142 empty 1 0
143 empty 0 0
144 empty 0 0
145 point 0 1
146 points 1 1
147 empty 1 0
148 empty 1 0
149 point 0 1
150 empty 0 0
151 empty 0 0
152 cost>1 2 0
153 empty 1 0
154 point 0 1
155 empty 1 0
156 points 1 1
157 cost>1 2 0
158 empty 1 0
159 empty 1 0
160 empty 0 0
161 empty 0 0
162 point 0 1
163 empty 0 0
164 empty 0 0
165 empty 0 0
166 points 1 1
167 empty 1 0
168 empty 0 0
169 empty 1 0
170 empty 0 0
171 empty 1 0
172 empty 0 0
173 empty 0 0
174 empty 0 0
175 empty 0 0
176 empty 0 0
177 empty 0 0
178 empty 0 0
179 empty 1 0
180 empty 0 0
181 empty 1 0
182 empty 0 0
183 empty 0 0
184 empty 1 0
185 empty 0 0
186 empty 0 0
187 empty 0 0
188 empty 0 0
189 empty 1 0
190 empty 0 0
191 empty 0 0
192 points 1 1
193 empty 0 0
194 empty 0 0
195 empty 0 0
196 empty 0 0
197 empty 0 0
198 empty 0 0
199 empty 0 0
200 empty 0 0
201 empty 0 0
202 empty 0 0
203 empty 0 0
204 empty 1 0
205 empty 0 0
206 empty 0 0
207 empty 1 0
208 empty 0 0
209 empty 0 0
210 empty 0 0
211 empty 1 0
212 empty 0 0
213 empty 0 0
214 empty 1 0
215 empty 0 0
216 empty 0 0
217 empty 0 0
218 empty 0 0
219 empty 0 0
220 empty 0 0
221 empty 0 0
222 empty 1 0
223 empty 0 0
224 empty 1 0
225 empty 0 0
226 empty 0 0
227 empty 1 0
228 points 1 1
229 empty 0 0
230 empty 0 0
231 empty 1 0
232 empty 0 0
233 empty 0 0
234 empty 1 0
235 empty 0 0
236 empty 0 0
237 empty 0 0
238 empty 1 0
239 empty 1 0
240 empty 1 0
241 empty 1 0
242 empty 0 0
243 empty 1 0
244 empty 1 0
245 empty 1 0
246 empty 1 0
247 empty 1 0
248 empty 0 0
249 empty 0 0
250 empty 0 0
251 empty 0 0
252 empty 1 0
253 empty 0 0
254 empty 0 0
255 empty 1 0
256 empty 0 0
257 empty 0 0
258 empty 0 0
259 cost>1 2 0
260 cost>1 2 0
261 empty 0 0
262 empty 0 0
263 empty 0 0
264 empty 0 0
265 empty 0 0
266 empty 0 0
267 empty 0 0
268 empty 0 0
269 empty 0 0
270 empty 0 0
271 empty 0 0
272 empty 0 0
273 empty 0 0
274 empty 0 0
275 empty 1 0
276 empty 0 0
277 empty 0 0
278 empty 0 0
279 empty 0 0
280 empty 1 0
281 empty 1 0
282 empty 0 0
283 empty 0 0
284 empty 0 0
285 empty 0 0
286 empty 0 0
287 empty 1 0
288 empty 0 0
289 empty 0 0
290 empty 1 0
291 empty 0 0
292 empty 0 0
293 empty 0 0
294 empty 1 0
295 empty 0 0
296 empty 0 0
297 empty 0 0
298 empty 0 0
299 empty 1 0
300 empty 0 0
301 empty 1 0
302 empty 0 0
303 empty 0 0
304 empty 1 0
305 empty 0 0
306 empty 0 0
307 empty 0 0
308 empty 0 0
309 empty 0 0
310 empty 0 0
311 empty 0 0
312 empty 0 0
313 empty 0 0
314 empty 1 0
315 empty 0 0
316 empty 0 0
317 empty 0 0
318 empty 1 0
319 empty 0 0
320 empty 0 0
321 empty 0 0
322 empty 0 0
323 empty 0 0
324 empty 0 0
325 empty 0 0
326 empty 0 0
327 empty 1 0
328 empty 0 0
329 empty 0 0
330 empty 0 0
331 empty 1 0
332 empty 0 0
333 empty 0 0
334 empty 0 0
335 empty 0 0
336 empty 0 0
337 empty 0 0
338 empty 0 0
339 empty 0 0
340 empty 0 0
341 empty 0 0
342 empty 0 0
343 empty 0 0
344 empty 0 0
345 point 0 1
346 empty 0 0
347 empty 0 0
348 empty 0 0
349 empty 0 0
350 empty 0 0
351 empty 0 0
352 empty 1 0
353 empty 1 0
354 empty 1 0
355 empty 0 0
356 empty 0 0
357 empty 0 0
358 empty 0 0
359 empty 0 0
360 empty 0 0
361 empty 0 0
362 empty 0 0
363 empty 0 0
364 empty 1 0
365 empty 0 0
366 empty 0 0
367 empty 0 0
368 empty 0 0
369 empty 0 0
370 empty 1 0
371 empty 1 0
372 empty 1 0
373 empty 1 0
374 empty 0 0
375 empty 0 0
376 empty 0 0
377 empty 0 0
378 empty 0 0
379 empty 0 0
380 empty 0 0
381 empty 0 0
382 empty 1 0
383 empty 1 0
384 points 1 1
385 empty 0 0
386 empty 0 0
387 empty 0 0
388 empty 0 0
389 empty 0 0
390 empty 1 0
391 empty 0 0
392 empty 0 0
393 empty 0 0
394 empty 0 0
395 empty 1 0
396 empty 0 0
397 empty 0 0
398 empty 1 0
399 empty 0 0
400 empty 0 0
401 empty 0 0
402 empty 0 0
403 empty 0 0
404 empty 0 0
405 empty 0 0
406 points 1 1
407 empty 1 0
408 empty 0 0
409 empty 0 0
410 empty 0 0
411 empty 0 0
412 empty 0 0
413 empty 0 0
414 empty 0 0
415 empty 0 0
416 empty 0 0
417 empty 0 0
418 empty 0 0
419 empty 0 0
420 empty 0 0
421 empty 0 0
422 empty 0 0
423 empty 0 0
424 empty 0 0
425 empty 0 0
426 empty 0 0
427 empty 0 0
428 empty 0 0
429 empty 1 0
430 empty 0 0
431 empty 0 0
432 empty 1 0
433 empty 1 0
434 empty 1 0
435 empty 0 0
436 empty 0 0
437 empty 0 0
438 empty 1 0
439 empty 0 0
440 empty 0 0
441 empty 1 0
442 empty 0 0
443 empty 0 0
444 empty 0 0
445 empty 0 0
446 empty 1 0
447 empty 1 0
448 empty 0 0
449 empty 0 0
450 empty 0 0
451 empty 0 0
452 empty 0 0
453 empty 1 0
454 empty 1 0
455 empty 1 0
456 empty 0 0
457 empty 0 0
458 empty 0 0
459 empty 0 0
460 empty 0 0
461 empty 0 0
462 empty 0 0
463 empty 0 0
464 empty 0 0
465 empty 1 0
466 empty 1 0
467 empty 0 0
468 empty 0 0
469 empty 1 0
470 empty 0 0
471 empty 1 0
472 empty 1 0
473 empty 0 0
474 empty 0 0
475 empty 0 0
476 empty 0 0
477 point 0 1
478 empty 0 0
479 empty 1 0
480 empty 0 0
481 empty 0 0
482 empty 1 0
483 empty 0 0
484 empty 0 0
485 empty 0 0
486 empty 1 0
487 empty 0 0
488 empty 0 0
489 empty 0 0
490 empty 0 0
491 empty 0 0
492 empty 0 0
493 empty 0 0
494 empty 1 0
495 empty 0 0
496 empty 0 0
497 empty 1 0
498 empty 0 0
499 empty 0 0
500 point 0 1
501 empty 1 0
502 empty 0 0
503 empty 0 0
504 empty 0 0
505 empty 0 0
506 empty 0 0
507 empty 0 0
508 empty 0 0
509 empty 0 0
510 empty 0 0
511 empty 0 0
512 empty 0 0
513 empty 0 0
514 empty 0 0
515 empty 1 0
516 empty 0 0
517 empty 0 0
518 empty 0 0
519 empty 0 0
520 empty 0 0
521 empty 0 0
522 empty 0 0
523 empty 0 0
524 empty 0 0
525 empty 0 0
526 empty 0 0
527 empty 0 0
528 empty 0 0
529 empty 0 0
530 empty 0 0
531 empty 0 0
532 empty 1 0
533 empty 0 0
534 empty 0 0
535 empty-degenerate -1 0
536 empty 0 0
537 empty 0 0
538 empty 0 0
539 point 0 1
540 empty 1 0
541 empty 0 0
542 empty 1 0
543 empty 0 0
544 empty 0 0
545 empty 0 0
546 empty 0 0
547 empty 0 0
548 empty 0 0
549 empty 0 0
550 empty 0 0
551 empty 0 0
552 empty 0 0
553 empty 1 0
554 empty 0 0
555 empty 0 0
556 empty 0 0
557 empty 1 0
558 empty 0 0
559 empty 0 0
560 empty 0 0
561 empty 1 0
562 empty 1 0
563 empty 0 0
564 empty 0 0
565 empty 0 0
566 empty 0 0
567 empty 0 0
568 empty 0 0
569 empty 0 0
570 empty 0 0
571 empty 0 0
572 empty 0 0
573 empty 1 0
574 empty 1 0
575 empty 1 0
576 empty 0 0
577 empty 0 0
578 empty 1 0
579 empty 0 0
580 empty 1 0
581 empty 0 0
582 empty 0 0
583 empty 0 0
584 empty 0 0
585 empty 1 0
586 empty 1 0
587 empty 0 0
588 empty 1 0
589 empty 0 0
590 empty 0 0
591 empty 0 0
592 empty 0 0
593 empty 1 0
594 empty 0 0
595 empty 1 0
596 empty 0 0
597 empty 0 0
598 empty 1 0
599 empty 0 0
600 empty 0 0
601 empty 1 0
602 empty 0 0
603 empty 0 0
604 empty 0 0
605 empty 0 0
606 empty 0 0
607 empty 0 0
608 empty 0 0
609 empty 0 0
610 empty 0 0
611 empty 0 0
612 empty 0 0
613 empty 0 0
614 empty 0 0
615 empty 0 0
616 empty 0 0
617 empty 0 0
618 empty 0 0
619 empty 0 0
620 empty 0 0
621 empty 0 0
622 empty 0 0
623 empty 0 0
624 empty 0 0
625 empty 0 0
626 empty 0 0
627 empty 0 0
628 empty 0 0
629 empty 0 0
630 empty 0 0
631 empty 0 0
632 empty 1 0
633 empty 1 0
634 empty 0 0
635 empty 0 0
636 empty 0 0
637 empty 1 0
638 empty 1 0
639 empty 1 0
640 empty 0 0
641 empty 0 0
642 empty 0 0
643 empty 0 0
644 empty 1 0
645 empty 0 0
646 empty 0 0
647 empty 0 0
648 empty 0 0
649 empty 0 0
650 empty 0 0
651 empty 0 0
652 empty 0 0
653 empty 0 0
654 empty 0 0
655 empty 1 0
656 empty 0 0
657 empty 1 0
658 empty 0 0
659 empty 0 0
660 empty 1 0
661 empty 1 0
662 empty 0 0
663 empty 0 0
664 empty 0 0
665 empty 0 0
666 empty 0 0
667 empty 0 0
668 empty 0 0
669 empty 0 0
670 empty 0 0
671 empty 0 0
672 empty 0 0
673 empty 0 0
674 empty 1 0
675 empty 1 0
676 empty 0 0
677 empty 1 0
678 empty 0 0
679 empty 0 0
680 empty 0 0
681 empty 0 0
682 empty 0 0
683 empty 1 0
684 empty 1 0
685 empty 1 0
686 empty 0 0
687 empty 0 0
688 empty 0 0
689 empty 0 0
690 empty 0 0
691 empty 0 0
692 empty 1 0
693 empty 1 0
694 empty 0 0
695 empty 0 0
696 empty 0 0
697 empty 0 0
698 empty 0 0
699 empty 1 0
700 empty 0 0
701 empty 0 0
702 empty 0 0
703 empty 0 0
704 empty 0 0
705 point 0 1
706 empty 0 0
707 empty 0 0
708 empty 0 0
709 empty 1 0
710 empty 1 0
711 empty 0 0
712 empty 1 0
713 empty 1 0
714 empty 0 0
715 empty 0 0
716 empty 0 0
717 empty 0 0
718 empty 0 0
719 empty 0 0
720 empty 0 0
721 empty 1 0
722 empty 1 0
723 empty 0 0
724 empty 0 0
725 empty 1 0
726 empty 0 0
727 empty 0 0
728 empty 1 0
729 empty 0 0
730 empty 0 0
731 empty 0 0
732 empty 0 0
733 empty 1 0
734 points 1 1
735 empty 1 0
736 empty 1 0
737 empty 0 0
738 empty 1 0
739 empty 1 0
740 empty 1 0
741 empty 0 0
742 empty 0 0
743 empty 1 0
744 empty 1 0
745 empty 1 0
746 empty 1 0
747 empty 1 0
748 empty 0 0
749 empty 0 0
750 empty 0 0
751 empty 0 0
752 empty 0 0
753 empty 0 0
754 empty 0 0
755 point 0 1
756 empty 0 0
757 empty 1 0
758 empty 0 0
759 empty 0 0
760 empty 1 0
761 empty 1 0
762 cost>1 2 0
763 empty 1 0
764 empty 1 0
765 points 1 1
766 empty 1 0


==> anc/gst1718_computation/scan7/X21.gen.jsonl <==
{"k": 0, "g6": "Q???????????CoAI?aew?gk@`K?", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "3": 3, "5": 3}}
{"k": 1, "g6": "Q???????????``OTCD_WoCwBw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 26, "4": 5, "5": 1}}
{"k": 2, "g6": "R????????????M?R?Qag_JAAWcFE??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 3, "g6": "R???????????@B?T?TDOGUAASoBM??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 4, "g6": "R???????????@B?T?TD_OI`@WoEM??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 3, "4": 2, "5": 2}}
{"k": 5, "g6": "R???????????F@GqEECPO_T@AcAGo?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "4": 7}}
{"k": 6, "g6": "R???????????O`GPAC_Og@B?BwFw??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 26, "3": 5, "5": 1, "6": 1}}
{"k": 7, "g6": "S???????????@B?dOo@BGOU?So?TOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 8, "g6": "S???????????@oAPAOcHGGY@Ao?goFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 9, "g6": "S???????????@oAPAP@CgPBA@g?h_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 10, "g6": "S???????????@oA`@H?hGHEAAgAAgFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 11, "g6": "S???????????@oA`@HAH_`B?ag?agFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 12, "g6": "S???????????@oAaAG`HOPDA@WCDGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 13, "g6": "S???????????@oCP@OcHGGY?QoAGoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 14, "g6": "S???????????@oC`@H@BGPDAAW?hOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 15, "g6": "S???????????@oCa@GaH_`B?aS@BOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 16, "g6": "S???????????ABCDCC_MGBKAAgAAoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 17, "g6": "S???????????ADCEC@_j?Hc@AcCEOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 18, "g6": "S???????????ADCEC@`K__[@DGADGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 19, "g6": "S???????????AEAHA@_l?Gd@@oCIOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 20, "g6": "S???????????AEAHA@_l?Gd@DOCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 21, "g6": "S???????????AHAEA@_LOGp@CSCB_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 22, "g6": "S???????????AHAEA@_]?Oi?`SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 23, "g6": "S???????????AHAEA@_h_`a?`SAF?Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 24, "g6": "S???????????AHAEA@_h_`o@Ag@AgFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 25, "g6": "S???????????AHAEA@_m?Oi?`SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 26, "g6": "S???????????AHAEA@`DOGT@F?CH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 27, "g6": "S???????????AHAEA@`HOGd@B_CI_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 28, "g6": "S???????????AHAEA@`IGGi@BOCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 29, "g6": "S???????????CBAD@K?MGGi@CoCAoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 30, "g6": "S???????????CBADCK?MG_U@Ag?h_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 31, "g6": "S???????????CBAHCB?KgC[@BGCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 32, "g6": "S???????????CBAHCB?[_C[@BCCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 33, "g6": "S???????????CBAHCB?d__p@DOCHOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 34, "g6": "S???????????CDAEC@_TGCY@DOCKOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 35, "g6": "S???????????CDAEC@_eOAh@D_CK_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 36, "g6": "S???????????GBADAD?m?HK@@cCCoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 37, "g6": "S???????????GBADAD?m?OX@AWCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 38, "g6": "S???????????GBADAD@F?P`@@WCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.02, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 39, "g6": "S???????????GBAEAC`L?PSAASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 40, "g6": "S???????????GBAHAB?FOD`@@SCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 41, "g6": "S???????????GBAHAB?Y_CwACgACgFo??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 42, "g6": "S???????????GBAHAB?iGHK@BOCDOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 43, "g6": "S???????????GBCD@B?kOAXADOAD_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 44, "g6": "S???????????GBCD@D?f?P`@@WCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 45, "g6": "S???????????GBCD@D?kOAs@@cCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 46, "g6": "S???????????GBCD@D?kOGs@@cCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 47, "g6": "S???????????GBCE@C_l?PSAASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 48, "g6": "S???????????GBCE@C`I_Dg@ASCBOFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 49, "g6": "S???????????GBCI@A`H_`o@@cACoFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 50, "g6": "S???????????GBCI@A`M?OX@AWCH_Fo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 3, "4": 4, "5": 1}}
{"k": 58, "g6": "T????????????F?p?dD_OWH@HGEK??T_?TO?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 59, "g6": "T????????????F?p?dDo?WH@PGEK??d_?LO?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 63, "g6": "T????????????J?T@oEOGWa@SOCD_?qO?d_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 71, "g6": "T????????????L?U?Pco_R@?sG@T?CM?@P_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 72, "g6": "T????????????L?U?Pco_RA?sC@T?CM?@P_?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 73, "g6": "T????????????L?U?Pco_TA?kC@d?AU?AD_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 77, "g6": "T????????????M?T?Pf?_UO?UO?XG@IOAB_?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 103, "g6": "T????????????T?M?Pcw?wC@DG@HG@U?@Q_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 105, "g6": "T????????????T?M?PeOO[C?MO?hG@IOAB_?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 126, "g6": "T????????????d?U?DaWGLAAGoECO?u?@`_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 134, "g6": "T???????????@B?T?TF?OIH?sOAS_Ab?AF??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 135, "g6": "T???????????@B?T?TF?OIH@KO@c_Ab?AF??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 139, "g6": "T???????????@B?X?RA`OID@L?@k?Ca_AI_?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 150, "g6": "T???????????@B?e?KaOgKI@d?Cg_?u?BA_?", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 151, "g6": "T???????????@B?h?If?GGq@?wCoO?[_?T_?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 162, "g6": "T???????????@`?R?Ef?GRG?iGCQ_?go?R_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 163, "g6": "T???????????AEB_HCCQ?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 164, "g6": "T???????????ASAIH_CS?OWA?WF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 165, "g6": "T???????????AaOEO`?o_QGAH?F_??bW?eS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 166, "g6": "T???????????Aa_EG`?p?QCAH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 167, "g6": "T???????????AgAEODAA_R?AH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 168, "g6": "T???????????BAAcHCCQ?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 169, "g6": "T???????????BA_EGD?T?QCAH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 170, "g6": "T???????????EAOEO`?P_Q_AH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 171, "g6": "T???????????EA_EG`?P_Q_AH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 172, "g6": "T???????????EA_EG`?T?QCAH?F_?@BW?US?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 173, "g6": "T???????????EGAEGDCC_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 174, "g6": "T???????????EGAEGDCC_aO@K?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 175, "g6": "T???????????EGBOOQCOOOI@GOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 176, "g6": "T???????????EGOE@`CO_QOAA_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 177, "g6": "T???????????EGOEOD?S_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 178, "g6": "T???????????EGOEODCO_QO?M?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 179, "g6": "T???????????EGOI@`CA_QCAI?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 180, "g6": "T???????????EGQAODAA_AcAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 181, "g6": "T???????????EGQAODAA_aC?M?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 182, "g6": "T???????????EG_EGD?S_QOAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 183, "g6": "T???????????EG_EH@?S_OWAK?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 184, "g6": "T???????????EGaOHAA@OAaACOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 185, "g6": "T???????????EGaOHAAGOAaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 186, "g6": "T???????????EOIGP@AO_PAAAOF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 187, "g6": "T???????????E_BOOEA@OaA@GOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 188, "g6": "T???????????F??h?JA_gKIAEOCR?ASO?dC?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 3, "4": 6}}
{"k": 189, "g6": "T???????????F?AWP@AO_OaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 190, "g6": "T???????????F?OI@BAS?_SAG_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 191, "g6": "T???????????F?_EGD?T?QCAH?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 192, "g6": "T???????????F?_EH@?S_OWAG_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 193, "g6": "T???????????F?aOHAA@OAaA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 194, "g6": "T???????????F?aOHAACOAIA?oF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 195, "g6": "T???????????GD_BG_`@OOSAI?F_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 196, "g6": "T???????????HOQ_ODC?gGK@?KF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 197, "g6": "T???????????IAECHOCW?OEA@_F_??dW?dS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 198, "g6": "T???????????IAECHOCW?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 199, "g6": "T???????????IAECH_CS?OQA?oF_?@Ig?Qk?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 200, "g6": "T???????????IAEGGBCK?QOAGOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 201, "g6": "T???????????IAEGGBCW?QOAAOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 202, "g6": "T???????????IAEGGPCQ?QCACOF_??aw?ec?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 203, "g6": "T???????????IAEGG`CA_QCAI?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 204, "g6": "T???????????IAEGOBCW?QO@AOF_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 205, "g6": "T???????????IA_QGP?w?aC@G_F_??`w?fC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 206, "g6": "T???????????IGEOHACW?OaA?WF_??hW?bS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 207, "g6": "T???????????IGEOP@AO_`C@AGF_??lG?`[?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 208, "g6": "T???????????I_HOODA@G_D@?WF_??qW?Uo?", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 209, "g6": "T???????????OBGDO_aA_GIAI?F_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 210, "g6": "T???????????OIHAP@@@_OSAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 211, "g6": "T???????????OI`ACH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 212, "g6": "T???????????OKGgP@@?oPAA@OF_??bW?MS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 213, "g6": "T???????????OQGIOBCQ?Gc@C_F_??[W?Ps?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 214, "g6": "T???????????PAGQOD@@_OSAI?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 215, "g6": "T???????????PGQ@GHAC__IA?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 216, "g6": "T???????????PGa@GHCC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 217, "g6": "T???????????PGa@GHCC__I@?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 218, "g6": "T???????????PGa@OHAC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 219, "g6": "T???????????Q_POGDA?g_KA?KF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 220, "g6": "T???????????R?O`GHA@__HA?WF_?@TO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 221, "g6": "T???????????_DH@H?c@OGQ@AOF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 222, "g6": "T???????????_IHAGH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 223, "g6": "T???????????_IHAH@@@_OSAB?F_??cw?Lc?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 224, "g6": "T???????????_IPACH@@_QCAB?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 225, "g6": "T???????????_Q_cCKAD?QC?cGF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 226, "g6": "T???????????_Q_cGK@D?QC?cGF_??`w?NC?", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.0, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 227, "g6": "T???????????_Q_cGc@P?OB?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 228, "g6": "T???????????_WOgOQAAOHA?gOF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 229, "g6": "T???????????_c_WGS@A_HA@GGF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 230, "g6": "T???????????_g_QCKAC_PA?gOF_??`w?NC?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 231, "g6": "T???????????`AOQCDA@_GSAI?F_??cw?Lc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 232, "g6": "T???????????`CaGGP@AGOD?_gF_??wW?Ro?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 233, "g6": "T???????????`GQGOIACO_B@?SF_??fG?kW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 234, "g6": "T???????????`G_QDCAC_OB?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 235, "g6": "T???????????`Ga@GHAC_GI?_SF_??fG?[W?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 236, "g6": "T???????????`GaCGO`AOGH@?WF_??tO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 237, "g6": "T???????????a@OIHGC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 238, "g6": "T???????????a@OIHGCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 239, "g6": "T???????????a@OIHGCA_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 240, "g6": "T???????????a@OIHGCCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 241, "g6": "T???????????a@OKHGCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 242, "g6": "T???????????a@OaHGC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 243, "g6": "T???????????a@OaHGC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 244, "g6": "T???????????a@POH@C@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 245, "g6": "T???????????a@POH@C@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 246, "g6": "T???????????a@POHCC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 247, "g6": "T???????????a@POHCCAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 248, "g6": "T???????????a@POHCCCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 249, "g6": "T???????????a@P_HACI?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 250, "g6": "T???????????a@P_HGC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 251, "g6": "T???????????a@QAGIC@OAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 252, "g6": "T???????????a@QAGIC@_Ac?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 253, "g6": "T???????????a@QAGQCI?AK?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 254, "g6": "T???????????a@QCGoCB?IA?W_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 255, "g6": "T???????????a@QCGoCB?IA?Y?F_??hW?bS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 256, "g6": "T???????????a@QCGoCI?IA?W_F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 257, "g6": "T???????????a@QGGI?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 258, "g6": "T???????????a@QGGICAOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 259, "g6": "T???????????a@QGGICCOAc?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 260, "g6": "T???????????a@QGGQ?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 261, "g6": "T???????????a@QGG`?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 262, "g6": "T???????????a@QOGB?WOAgAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 263, "g6": "T???????????a@QOGQ?WOAgAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 264, "g6": "T???????????a@QOGQCH?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 265, "g6": "T???????????a@QOGQCH?Aa?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 266, "g6": "T???????????a@QOGQCI?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 267, "g6": "T???????????a@QOGQCK?AI?k?F_??gw?bc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 268, "g6": "T???????????a@QOGoCB?IA?WOF_??dW?dS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 269, "g6": "T???????????a@Q_GD?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 270, "g6": "T???????????a@Q_GK?OoBOAE?F_??eW?cs?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 271, "g6": "T???????????a@R?GI?QOAKAE?F_??cw?dc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 272, "g6": "T???????????a@R?GW?POASAE?F_??cw?dc?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 273, "g6": "T???????????aA`@GG`CGOE?_gF_??pg?VG?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 274, "g6": "T???????????a_POGDA?g_HA?WF_?@X_?RK?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 275, "g6": "T???????????b?GPOP@@_OH@?WF_??kg?Xg?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 276, "g6": "T???????????b?GQGOa@_GDA?gF_??jG?YW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 277, "g6": "T???????????b?G`CHC@_OH@?WF_??tO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 278, "g6": "T???????????b?O`CHC@_GH@?WF_??tO?TS?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 279, "g6": "T???????????b?O`GHA@__HA?WF_?@TO?TS?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 280, "g6": "T???????????b?OaCCaAGGEA?KF_??kg?Xg?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 6, "4": 1, "5": 2}}
{"k": 292, "g6": "U????????????J?T@__cGCE?IGAIO@H_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 300, "g6": "U????????????J?TAO_WGAE?aGCIOAH_?J_?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 301, "g6": "U????????????J?TAO_WGAg?GW@EOAK_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 316, "g6": "U????????????R?L@D?cOAc?L?AKG@GoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 333, "g6": "U????????????R?L@K?WOAc?OWCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 334, "g6": "U????????????R?L@O_gGAE?OgCKOAJ??bO?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 335, "g6": "U????????????R?L@O_gGAE?e??Z?CE_@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 341, "g6": "U????????????R?L@P?`OGE?KO?kGAE_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 343, "g6": "U????????????R?L@P?`OGE?KOAKG?e_AD_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 353, "g6": "U????????????R?L@__cGAE?OgCKOAJ??bO?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 355, "g6": "U????????????R?L@__cGGE?e?AHOCF??TO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 358, "g6": "U????????????R?L@`?S_CW?_W?kGCI_@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 369, "g6": "U????????????R?LAK?_oBA?IOCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 386, "g6": "U????????????R?LAQ?SOAW?_WAKG?hOADO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 401, "g6": "U????????????R?LCP?_oAI?KOCKGAE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 416, "g6": "U????????????T?JAQ?SOAK?PGAKG@J?ACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 419, "g6": "U????????????T?JAQ@COAK?HG?[GAJ?ACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 421, "g6": "U????????????T?JAQ@COAW?GW?[GAH_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 431, "g6": "U????????????X?F@Q?cOCS?GgCKG@H_@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 436, "g6": "U????????????X?FAH?P_BA?QOCKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 437, "g6": "U????????????X?FAH?`_BA?IOCKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 438, "g6": "U????????????X?FAQ@COAS?Gg?[GAH_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 444, "g6": "U????????????Y?d@E?SOAP?OKCM?@Go@Cc?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 446, "g6": "U????????????d?Y@S?QGCE?_KAI_?hGAEG?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 451, "g6": "U????????????e?XAW?POAD?OKCH_@IO@EC?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 457, "g6": "U????????????i?T@O__oCH?HG@K_AJ?ACK?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 458, "g6": "U????????????i?TAO__oAH?HG@K_AJ?ACK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 463, "g6": "U???????????@oABAA_W_GQ?a_ABG?hOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 468, "g6": "U???????????@oABAA_gOGa?HOCDGABO?co?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 470, "g6": "U???????????@oABAA_gOGa?H_CDGAAo?co?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 474, "g6": "U???????????@oABAA`AG_`AC_@Go?bO@Ao?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 477, "g6": "U???????????@oABAA`CGOP?S_AGo@BOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 479, "g6": "U???????????@oABAA`GOCa?HO@DGABOACo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 480, "g6": "U???????????@oABAA`GOCa?H_@DGAAoACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 490, "g6": "U???????????@oABAA`GOOa?`_CDGCAo@Co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 507, "g6": "U???????????@oABAAcGGAS?Q_ABG@HOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 512, "g6": "U???????????@oABAAcGGCQ@AGABG@GoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 531, "g6": "U???????????@oABAAcGGOS?Q_@BGAHOAAW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 532, "g6": "U???????????@oABAAcGGOS@A_@BG?hOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 537, "g6": "U???????????@oABAAcGG_Q?Q_@BG?X_@AW?}???", "status": "O", "cost": 2, "comps": [[1, 6]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 545, "g6": "U???????????@oAD@D?aGCa?cOAB_@DGACK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 547, "g6": "U???????????@oAD@D?aGG`?SGAHG@AoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 553, "g6": "U???????????@oAD@D@AGC`?SGCHGAAo?ao?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 563, "g6": "U???????????@oADA@_X?Ga?`OCBGAGo?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 577, "g6": "U???????????@oAHABAB?_c?S_@DOAGgA@K?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 585, "g6": "U???????????@oAHABCH?CP?IO@BOCCW@CS?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 587, "g6": "U???????????@oAI@A_gGCa?PO@BGAD_ACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 595, "g6": "U???????????@oAK@@_cGCQ?cOCCo@BG@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 597, "g6": "U???????????@oAKA@_SGAQ?SOCCo@BG@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 628, "g6": "U???????????@oASGG`GGCQ?IGC?w@D_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 639, "g6": "U???????????@oA`AG_WOGS@@_C@WACo?So?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 642, "g6": "U???????????@oA`AG_WOOS?`_A@WCCo?So?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 643, "g6": "U???????????@oA`AG_gOAS?`_@?wADOACo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 644, "g6": "U???????????@oA`AG_gOAS?`_A@W@CoACo?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 651, "g6": "U???????????@oA`A__aOAS?`_C@g@Co@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 652, "g6": "U???????????@oA`A_`AOAS?P_@@gCHO@AW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 653, "g6": "U???????????@oA`A_cAOOS?`_C@gAHO?aW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 655, "g6": "U???????????@oA`CG_gOAS?P_A@W@CoACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 656, "g6": "U???????????@oA`CG_gOAS?P_C@WACo?co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 657, "g6": "U???????????@oA`CG_gOCS?H_A@W@CoACo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 658, "g6": "U???????????@oA`CG_gOCS?H_C@WACo?co?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 663, "g6": "U???????????@oA`C_aAGCQ?HOC@W@Co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 671, "g6": "U???????????@oAcAG`CGPA?HGCGgAB_AAg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 693, "g6": "U???????????@oB@AO_aOAS?`_C@g@Co@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 700, "g6": "U???????????@oB@AO`AOAS?P_@@gCHO@AW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 710, "g6": "U???????????@oCB@A_WOGa?`OCDGABO?So?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 712, "g6": "U???????????@oCB@A_WOGa?`_CDGAAo?So?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 721, "g6": "U???????????@oCB@A`AG_`AC_@GoABO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 734, "g6": "U???????????@oCB@A`GOAa?`OCDGABO?So?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 736, "g6": "U???????????@oCB@A`GOAa?`_CDGAAo?So?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 751, "g6": "U???????????@oCB@A`G_AQ?Q_@BGAHOAAW?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 761, "g6": "U???????????@oCB@AaAG_`ACO@AoAHO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 769, "g6": "U???????????@oCB@AcAGO`?SO@AoAHOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 771, "g6": "U???????????@oCB@AcAGO`ACO@AoAHO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 774, "g6": "U???????????@oCB@AcGGAQAA_@BG?h_@AW?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 777, "g6": "U???????????@oCB@AcGGAa?POABG@HOAAo?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 782, "g6": "U???????????@oCB@AcGGAaA@OABG@HO?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 799, "g6": "U???????????@oCB@AcGGOa?POABG@GoAAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 803, "g6": "U???????????@oCB@AcGGOaA@OABG@Go?Qo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 807, "g6": "U???????????@oCB@AcGG_a?PO@BG?XO@Ao?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 816, "g6": "U???????????@oCH@BCH?AW?QO@DOCAg@CK?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 817, "g6": "U???????????@oCH@BCH?AW?QOADO@GgA@K?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 831, "g6": "U???????????@oC`@G_WOGS@@_C@WACo?So?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 833, "g6": "U???????????@oC`@G_WOOS?`_A@WCCo?So?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 845, "g6": "U???????????@oC`CG_WOAg?HO?HgACoA@g?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 855, "g6": "U???????????@oD@@OaAOGS?H_@@W?coACo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 856, "g6": "U???????????@oD@@OaAOGS?H_C@W?co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 860, "g6": "U???????????@oGP@_aCGCS?HGC?w?dO@Co?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 871, "g6": "U???????????@oGSGG_SGCa?HG?ggCD_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 876, "g6": "U???????????@oGSGO_QGCQ?IG?ggCD_@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 883, "g6": "U???????????@oG`AG_WOOS?H_C@W?co?co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 884, "g6": "U???????????@oGc@G_cGBA?PGCGgAB_AAg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 887, "g6": "U???????????@oGcGG_SGCQ?KG?ggCB_@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 893, "g6": "U???????????@oH@@OaAGCQ?HO?`g@DOACW?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 899, "g6": "U???????????@oOS@G`GGCQ?IGC?w@D_@Cg?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 902, "g6": "U???????????@oOS@H?SGCP?cGA@WCGg?ao?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 908, "g6": "U???????????@oOS@__SOCP?`GA@W?d_ACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 913, "g6": "U???????????@oOS@_`AGCQ?IGC?w@D_@Cg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 920, "g6": "U???????????@oO`CG_WGCQ?HOC@W@Co@Co?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 924, "g6": "U???????????@o_K@I?T?CP?`GCCW@Gg@Cg?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 927, "g6": "U???????????@o_K@I?T?GP?PGCCWAGg?cg?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 928, "g6": "U???????????@o_K@I?b?A`?SCCAWAHO?aW?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 933, "g6": "U???????????@o_K@I?b?B@?QCCAWAHO?aW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 934, "g6": "U???????????@o_K@I?b?B@?QGCAWAHO?aS?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 945, "g6": "U???????????@o_K@I?c_B@?PC@Go@DG@@g?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 958, "g6": "U???????????@o_K@IAC_CW@CGCAW?gg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 966, "g6": "U???????????@o_K@K?S_HA?aCCAW?gg@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 970, "g6": "U???????????@o_K@K?a_B@?QGCAWAHO?aS?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 974, "g6": "U???????????@o_K@K?c_D@?ICCAW@Go@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 976, "g6": "U???????????@o_K@K?c_DA?ICCAW@Gg@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 981, "g6": "U???????????@o_K@K?c_Oa?ICCAW@Gg?Sg?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 991, "g6": "U???????????@o_K@Q?b?DA?QC?Aw@HG@Ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1007, "g6": "U???????????@o_K@a?a_DG@CGCAWACg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1020, "g6": "U???????????@o_K@aAA_Cc@CGCAW?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1021, "g6": "U???????????@o_K@aAA_DG@CGCAW?cg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1022, "g6": "U???????????@o_K@aAC_CS@CGCAW?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1032, "g6": "U???????????@o_K@c?g_Cg?HO@BG@Co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1033, "g6": "U???????????@o_K@c?g_GW?aO?dO?Qg@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1042, "g6": "U???????????@o_KAI?R?G`@CCCAW?hO?IW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1044, "g6": "U???????????@o_KAI?S_GP?KC@Go?dG@@g?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1059, "g6": "U???????????@o_KAI?T?Oa?KCCAW@Cg?Sg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1065, "g6": "U???????????@o_KAIAC_DG@CGCAW?Wg?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1079, "g6": "U???????????@o_KAa?X?CW@CGCAWACg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1083, "g6": "U???????????@o_KAa?X?Gc?HO@BG?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1090, "g6": "U???????????@o_KAa?X?Og?HC@Cg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1134, "g6": "U???????????@o_KCc?Q_OW?PC@Cg?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1138, "g6": "U???????????@o_KCc?R?Og?IC@Ag?co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1144, "g6": "U???????????@o_KCc?S_OW?aC?ag?dO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1149, "g6": "U???????????@o_KCc?T?OW?aC?Qg?co@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1182, "g6": "U???????????@o_KGI?c_DG@CGCAW?Wg?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1183, "g6": "U???????????@o_KGQ?X?CW@CGCAW?gg?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1186, "g6": "U???????????@o_KGc?QGC`?KG@Gg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1194, "g6": "U???????????@o_KGc?WGC`?HG@Ag?go?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1199, "g6": "U???????????@o_KGc?gGGP?KG?Sg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1220, "g6": "U???????????@o_KOG_g_Og?QC?So@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1221, "g6": "U???????????@o_KOG_g_Og?QG?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1225, "g6": "U???????????@o_KOG`G_DG@A_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1227, "g6": "U???????????@o_KOG`G_Gg?QC?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 6]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1229, "g6": "U???????????@o_KOG`G_Og?QG?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1245, "g6": "U???????????@o_KOH?W_Cc@CGAAg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1248, "g6": "U???????????@o_KOH?a_AW@CGACg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1251, "g6": "U???????????@o_KOH?c_AW@CGAAg?hG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1258, "g6": "U???????????@o_KOH?g_BG@CGACg?bG?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1280, "g6": "U???????????@o_KOO_W_Gg?IG@Ag?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1287, "g6": "U???????????@o_KOO_g_Gg?`C?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1290, "g6": "U???????????@o_KOO_g_Og?PC?So@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1291, "g6": "U???????????@o_KOO_g_Og?QG?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1293, "g6": "U???????????@o_KOO`G_Gg?HC?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1294, "g6": "U???????????@o_KOO`G_Gg?IG?Qg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1295, "g6": "U???????????@o_KOO`G_Gg?`C?So?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1297, "g6": "U???????????@o_KOO`G_Og?QG?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1317, "g6": "U???????????@o_KOP?W_DG?HC?cg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1324, "g6": "U???????????@o_KOP?W_Gg?IC@Ag?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1336, "g6": "U???????????@o_KOP?X?DC?PG?Qg@DG@CK?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1337, "g6": "U???????????@o_KOP?X?DC?PG?Sg@BG@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1342, "g6": "U???????????@o_KOP?X?OS?Q_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1345, "g6": "U???????????@o_KOP?X?Oc?Q_?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1353, "g6": "U???????????@o_KOP?g_Ac@@O?dG@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1358, "g6": "U???????????@o_KOP?g_Gg?`C?Sg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1359, "g6": "U???????????@o_KOP?g_OS?Q_?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1363, "g6": "U???????????@o_KOP?g_Og?PC?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1364, "g6": "U???????????@o_KOP?g_Og?QC?Qg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1377, "g6": "U???????????@o_KOP@G_DG?PC?Sg@BO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1379, "g6": "U???????????@o_KOP@G_Gg?QC?Qg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1380, "g6": "U???????????@o_KOP@G_Gg?`C?Sg?bO@CK?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1391, "g6": "U???????????@o_KO`?a_C`?HG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1404, "g6": "U???????????@o_KO`?g_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1405, "g6": "U???????????@o_KO`?g_C`?`G?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1407, "g6": "U???????????@o_KO`?g_P@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1408, "g6": "U???????????@o_KO`@A_CP?HG?Sg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1410, "g6": "U???????????@o_KO`@C_C`?HG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1413, "g6": "U???????????@o_KO`@C_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1414, "g6": "U???????????@o_KO`@C_C`?PG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1418, "g6": "U???????????@o_KO`@G_D@?HG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1419, "g6": "U???????????@o_KO`@G_D@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1424, "g6": "U???????????@o_KO`AA_C`?PG?Wg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1429, "g6": "U???????????@o_KO`AD?G`@@C?gg?So?`g?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1431, "g6": "U???????????@o_KO`AG_C`?PG?Qg@HG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1435, "g6": "U???????????@o_KO`AG_D@?PG?Sg@BG@Ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1437, "g6": "U???????????@o_KO`AH?AP?QC@GgAAo?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1448, "g6": "U???????????@o_KO`AH?GP@AC?gg?Qo?ag?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1449, "g6": "U???????????@o_KO`AH?OP?QC?Wg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1451, "g6": "U???????????@o_KO`AH?OP?SC?Sg?ao?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1452, "g6": "U???????????@o_KO`AH?OP?cC?cg?Qo?ag?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1454, "g6": "U???????????@o_S@O_aGOQ?aG@GgAD_ACg?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1467, "g6": "U???????????ABAg@a?aGGQ@?oCHOCCg@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1469, "g6": "U???????????ABAg@a@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1487, "g6": "U???????????ABG`GA_R?CI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1489, "g6": "U???????????AB_DGC`AGCE?H_AIO@DO?MO?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1516, "g6": "U???????????ADOHAG__oAa?`_@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1538, "g6": "U???????????AEB@@S@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1550, "g6": "U???????????AHAa@a@AGCQ?OoACg@HOAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1568, "g6": "U???????????AHGBAO_OoOK?PG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1586, "g6": "U???????????AKABGQCD?GP?PG?]?@HO?SS?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1593, "g6": "U???????????AKAP@P@?WCS?Q_@M?CHO@CS?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1594, "g6": "U???????????AKAP@P@?WCW?QO@M?CHO@CS?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1600, "g6": "U???????????AKA`@H@@GCS?QG@M?AGgACg?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1611, "g6": "U???????????APAECKC?gOI?OK?LG?e_ADG?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1632, "g6": "U???????????APCDGC`?oAI?R??KW@J?AAo?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1634, "g6": "U???????????APCDGC`?oAI?R?CCWAI_?e_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1668, "g6": "U???????????APODAC_OoGI?R?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1682, "g6": "U???????????AQAH@Q?aGGK?SGAGgCDO?f??}???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1686, "g6": "U???????????AQAH@Q@AGCK?SGAGg@DOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1702, "g6": "U???????????ASGW@@__gGa?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1705, "g6": "U???????????AWAB@Q?aGGK?SGAGgCDO?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1708, "g6": "U???????????AWAB@Q@AGCK?SGAGg@DOAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1713, "g6": "U???????????AWAE@O_aGGK?SGAGgCDO?f??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1716, "g6": "U???????????AWAE@O`AGCK?SGAGg@DOAF??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1724, "g6": "U???????????AWB@@Q?aOCK?_KADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1726, "g6": "U???????????AWB@@Q?aOGI?OSADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1728, "g6": "U???????????AWB@@Q?a_CI?_KADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1730, "g6": "U???????????AWB@@Q?a_GI?OKADGCGo?f??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1732, "g6": "U???????????AWB@@Q@AOCI?OS@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1736, "g6": "U???????????AWB@@Q@AOCI@?SCDGCGo@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1737, "g6": "U???????????AWB@@Q@AOCK?OK@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1752, "g6": "U???????????AWCQ@@__gAc?S_@DGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1753, "g6": "U???????????AWCSA@_OgGa?c_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1754, "g6": "U???????????AWCSAC_OoB@?QGAHO@CgAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1755, "g6": "U???????????AWCSAD?OgH@?aGADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1756, "g6": "U???????????AWGQ@@__gGc?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1757, "g6": "U???????????AWGS@@__gGa?S_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1777, "g6": "U???????????A`GBAC_OoOK?PG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1788, "g6": "U???????????AaAPGDC@GGE?OS?F_?iO?eC?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1796, "g6": "U???????????CBADCO_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1812, "g6": "U???????????CDAHGG_SOCQ?_o@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1814, "g6": "U???????????CDAHGG_`OGQ?IO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1818, "g6": "U???????????CDAHGG`@OCQ?IO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1820, "g6": "U???????????CDAHGG`@OCa?HO@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1822, "g6": "U???????????CDAPGC_POCa?`O@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1824, "g6": "U???????????CDAPGC_SOCQ?_o@KGAGoAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1830, "g6": "U???????????CDGBGC_S_AQ?Og?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1844, "g6": "U???????????CHADG@`CGAW?OW@IOCE_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1845, "g6": "U???????????CHADG@`CGAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1850, "g6": "U???????????CHA`C@a?gAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1869, "g6": "U???????????CIGH@IC?oOD?GK?L_AEOADC?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1873, "g6": "U???????????CKADAO_POGQ@?K?KoCIG@B_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1878, "g6": "U???????????CKOD@G_POGa?OK?IoCKG@B_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1888, "g6": "U???????????CPAHGA`?WAE?Og?F_CKG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1889, "g6": "U???????????CPAHGA`CGAE?OgAKO@I_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1890, "g6": "U???????????CPAHGA`CGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1902, "g6": "U???????????CPA`CAa@GAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1906, "g6": "U???????????CPA`GA`@GAE?OgAKO@I_AB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1916, "g6": "U???????????CPGDGC__oAI?J??KW@J?AAo?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1917, "g6": "U???????????CPGDGC__oAI?J??KWAI_AAo?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1924, "g6": "U???????????CPODCC_OoCI?J?CCW@I_@E_?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1926, "g6": "U???????????CPODCC__oAI?J?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1930, "g6": "U???????????CQC`?p?QGAI?CS@?oA@G?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 1932, "g6": "U???????????CSGW@B?`GA`?cGAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1933, "g6": "U???????????CSGW@E?OWHA?QCAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1934, "g6": "U???????????CSGW@E?_WA`?cGAGgADOAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1935, "g6": "U???????????CWGS@D?OgD@?aGADGAGoAF??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1938, "g6": "U???????????CaAQAG_SG@I?CS@?oA@G?Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 1939, "g6": "U???????????CaA`AK?Q_CD?GgCM?@HG@CW?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1940, "g6": "U???????????CaA`AK?Q_CD?GgCM?@H_@CK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1941, "g6": "U???????????CaCP@C_KG@I?HG@?gA?o?Bo?~???", "status": "O", "cost": 3, "comps": [[2, 6]], "reason": null, "time": 0.05, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 1948, "g6": "U???????????GBADAO_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1949, "g6": "U???????????GBA`AA_b?AI?cO?EoAIGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1957, "g6": "U???????????GBCDGC_OoAg?PG?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1958, "g6": "U???????????GBCDGC_S_AI?PG?J_CEG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1960, "g6": "U???????????GBC`GC__oAK?HG?IgCF?@EG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1991, "g6": "U???????????GHABAG_P_CE?`GACgAJ?AEG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1994, "g6": "U???????????GHADG@_cGAW?OW@IOCE_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 1995, "g6": "U???????????GHADG@_cGAW?OWCEO@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2016, "g6": "U???????????GHO`@A_aGCE?GgCEO@K_@D_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2018, "g6": "U???????????GIGD@K?cGCQ?IO@M?AHGACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2019, "g6": "U???????????GIGD@S?cGAQ?PO@M?AHGACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2020, "g6": "U???????????GIGD@S?cGCQ?HO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2021, "g6": "U???????????GIGDAK?cGAQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2022, "g6": "U???????????GIGP@E?a_BA?QC?N?ACoACS?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2023, "g6": "U???????????GIGP@E?a_DA?IC?N?ACoACS?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2032, "g6": "U???????????GKGB@K?cGCQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2033, "g6": "U???????????GKGBAK?cGAQ?IO@M?AHGACW?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2061, "g6": "U???????????GPGI@E?a_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2062, "g6": "U???????????GPGI@I?`_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2063, "g6": "U???????????GPOB@I?`_Ag?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2070, "g6": "U???????????GPOH@H?`_Ac?SGCGg@DO@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2071, "g6": "U???????????GPOHAH?`_Ac?KGCGg@DO@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2072, "g6": "U???????????GPOI@I?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2080, "g6": "U???????????GPOQAE?T?BC?OKCHOCCg?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2086, "g6": "U???????????GQCW@@__gAc?c_ADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2087, "g6": "U???????????GQOBAG_`_BC?I_CHO@Cg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2088, "g6": "U???????????GQOH@G_`_Ac?SGCDO@Gg@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2089, "g6": "U???????????GQOH@I?`_A`?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2090, "g6": "U???????????GQOHAG_`_Ac?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2091, "g6": "U???????????GQOP@E?`OCD?GKCCoCHG?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2092, "g6": "U???????????GQOPAD?_gAE?GcCD_CGW?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2093, "g6": "U???????????GQOPAE?POAD?OKCCoCHG?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2094, "g6": "U???????????GSCW@E?OWHA?QCAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2095, "g6": "U???????????GSCW@E?_WA`?cGAGgADOAF??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2096, "g6": "U???????????GSCWAB@@GBA?IC?L_AEOADC?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2099, "g6": "U???????????GWCS@D?OgD@?aGADGAGoAF??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2100, "g6": "U???????????GWGB@E?a_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2101, "g6": "U???????????GWGB@I?`_B@?QG@K_CIO@Ac?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2102, "g6": "U???????????GWGD@E?aOD@?IG?M_ADGACg?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2103, "g6": "U???????????GWOB@G_`_Ac?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2104, "g6": "U???????????GWOB@I?`_A`?SGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2105, "g6": "U???????????GWOB@I?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2106, "g6": "U???????????GWOBAG_`_Ac?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2107, "g6": "U???????????GWOD@H?`_A`?SGCHG@Co@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2108, "g6": "U???????????GWOEAG_`_A`?KGCDO@Gg@F??}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2110, "g6": "U???????????G`AHAA`@OCQ?HO?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2111, "g6": "U???????????G`AHAA`AOCI?HO?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2112, "g6": "U???????????G`AHAA`A_CI?HG?KoAIGAB_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2125, "g6": "U???????????GaGPAC_Og@`?PG?Go?PO?Bo?~???", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 2126, "g6": "U???????????GaGPAO_PG@D?PG?Oo?HO?Bo?~???", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 2147, "g6": "U???????????OBGD@H?`_BG?R?CKGAI_?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2148, "g6": "U???????????OBGD@K?a_BA?Q_CKG@EO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2149, "g6": "U???????????OBGD@K?d?Aa?POCEG@HO@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2152, "g6": "U???????????OBGD@W?d?CS?GgCKG@IO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2153, "g6": "U???????????OBGDAH?`_Ao?K_CKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2154, "g6": "U???????????OBGDAK?_oAo?K_CKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2155, "g6": "U???????????OBGDAS?SOAW?POCKG@IO@Co?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2157, "g6": "U???????????OBG`@A_R?CI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2158, "g6": "U???????????OBG`@A_b?AI?SO?EoCIG@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2164, "g6": "U???????????ODAHAG_OoCa?`_@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.08, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2166, "g6": "U???????????ODAHAG__oAa?`_@GWCD_@F??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2176, "g6": "U???????????ODA`AC`AOCE?Gg?F_CIG@EG?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.11, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2197, "g6": "U???????????ODGB@G_`GCE?GgCKO@E_@D_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.06, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2198, "g6": "U???????????ODGB@K?aGAE?OgCKG@D_@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2218, "g6": "U???????????ODGI@Q?b?Ca?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2219, "g6": "U???????????ODGI@S?a_Ca?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2220, "g6": "U???????????ODGIAE?SGAQ?R?CBG@I_@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2221, "g6": "U???????????ODGIAE?SGAQ?R?CHG@I_@EG?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2222, "g6": "U???????????ODGIAQ?b?Aa?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2223, "g6": "U???????????ODGIAS?a_Aa?HCCH_@KG@DG?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2233, "g6": "U???????????OHA`AG`A_AE?Og@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2234, "g6": "U???????????OHA`AG`A_AE?Og@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2238, "g6": "U???????????OHA`AG`A_AI?OW@GWCD_@F??}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2239, "g6": "U???????????OHA`AG`A_AI?OW@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2258, "g6": "U???????????OHGD@G_cGAI?OWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2259, "g6": "U???????????OHGD@G_cGCI?GWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2267, "g6": "U???????????OHGPA@_OgAQ?OoCKGAI_?ag?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2278, "g6": "U???????????OIGDAE?QGAa?R?CGW@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2279, "g6": "U???????????OIGDAE?QGAa?R?CGWAI_?e_?}???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2289, "g6": "U???????????OPA`AC`A_AI?OW@GWCF?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2297, "g6": "U???????????OPCD@C_OoGI?R?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2300, "g6": "U???????????OPCD@C`CGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2301, "g6": "U???????????OPCDCC_OoCI?J?CCW@I_@E_?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2309, "g6": "U???????????OPGD@C_cGAE?OgAKOCE_?d_?}???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2324, "g6": "U???????????OPG`@C__gCI?GWCEO@J?@EO?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2332, "g6": "U???????????Oa_`AH@@GAE?CS?HO?QG?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 2335, "g6": "U???????????_BCD@O_R?GI@CO?Eo@IGAE_?}???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2362, "g6": "U???????????_DAPGC`?WCE?Gg?[_@F?@DG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 6, "4": 3, "5": 1}}
{"k": 2425, "g6": "U???????????_aCDCCaAO@P?IC?Go?PO?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 2426, "g6": "U???????????_aCPCOaAOAH?CS?Oo?HO?Bo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "4": 1, "6": 1}}
{"k": 2515, "g6": "V????????????J?TGa@COCg?L?E_ODO_@IC?L@?BB???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 2660, "g6": "V????????????L?pC__Oo?Y?U?A_WCT?@L??Wc?Da???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 2753, "g6": "V????????????LG`?g_Oo?Y?U?AoGBGOAK_?Os?Da???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3013, "g6": "V????????????T?hK?_Go?Y?Y?COWAX?Ae??KK?Ea???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3014, "g6": "V????????????T?hK?_Go?Y?Y?CWGDCO?s_?QK?Ea???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3016, "g6": "V????????????T?hK?_Go?Y?Y?CgGDOO@K_?KK?EE???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3314, "g6": "V????????????XG`A@_I_?M?IG@o_CWG@E_?co?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3317, "g6": "V????????????XG`A@_I_?M?IG@w?COg@E_?co?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3369, "g6": "V????????????[?h?X?Og@E?OKEC_DOO@cC?UG?Ci???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3371, "g6": "V????????????[?h?X?Oo@D?OKEC_DOG@cG?UG?Ci???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3392, "g6": "V????????????b?T@C_`OAQ?QO@GGAG_A?W?`w?Fo???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 3492, "g6": "V????????????d?XC__oG?i?@WE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3493, "g6": "V????????????d?XC__oG?q??wE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3765, "g6": "V????????????hGPA@_P_?e?DG@h?AWG@PO?ao?F?O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 3846, "g6": "V????????????kAI?c_EG@Q@OO?OgC?o?_K?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 3854, "g6": "V????????????p?LC__oG?e?@gE?WDc?@SO?YG?CY???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4101, "g6": "V???????????@BODCC_oG?e?@gF?OCd?AHO?J_?Ai???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4346, "g6": "V???????????@H@E?H_S_?w?w?A`_BCGAQG?gS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4347, "g6": "V???????????@H@E?H_S_?w?w?A`_CcG@aG?gS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4388, "g6": "V???????????@HBAAP?B_?R?GS@CGA__A?W?mG?EM???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 4460, "g6": "V???????????@I@D?K_CoAo?w?DD?AcG@`G?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4478, "g6": "V???????????@K@B?K_CoAo?w?DD?AcG@`G?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4561, "g6": "V???????????@PBAAD?E_?b?GS@@GA__A?W?qW?Dk???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 4697, "g6": "V???????????@W@`@H?S_CH?_WDD?BAG@QG?cS?EW???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 4978, "g6": "V???????????@`E@?e?EO?J?@S@_OAO_A?W?tO?DT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 4979, "g6": "V???????????@`E@?e?EO?J?@SAOO@__A?W?tO?DT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5045, "g6": "V???????????@aAPOBA@GGI?OSEW?AaOAaC?HS??t???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.02, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5158, "g6": "V???????????AB?MAO_KO?T?`_BGGD_O@WO?bG?EE???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5159, "g6": "V???????????AB?MAO_KO?X?`OBGGD_O@WO?bG?EE???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.02, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5232, "g6": "V???????????ABoCCD?aG?[?AS?Go?HG?BG?jO?At???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5234, "g6": "V???????????AD?XG_`_G?M?BGF?O@K_APO?bG?As???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5315, "g6": "V???????????AEGDO@a@GCP?@o?HO?EO?EO?eg?BY???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5331, "g6": "V???????????AH?k?d?IG?U?WGB?_?CWA?S?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5332, "g6": "V???????????AH?k?d?IG?U@OG@O_?CWA?S?kW?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5381, "g6": "V???????????AP@`E?_Ao?i?CoE@GDI?@R??YA?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5382, "g6": "V???????????AP@`E?_Ao?i?CoE@GDI?@R??eA?BO_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5607, "g6": "V???????????CBGK@O_KO?T?@gDOOBGG@WO?dG?EE???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5608, "g6": "V???????????CBGK@P?KG?T?@gDOGBGO@WO?dG?EE???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5619, "g6": "V???????????CBI@G`?BG?s??wDCOCGgBG_?F_?Ba???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5630, "g6": "V???????????CBP@CP?BG?U?GoEOOCCgAc_?F_?Ba???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5794, "g6": "V???????????CKAI?cb?_CB?AW?Ag?IO?IC?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 5809, "g6": "V???????????CP@`D?_B_?e?CgE@GAQOAd??[_?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5810, "g6": "V???????????CP@`D?_B_?e?CgE@GAQOAd??e_?B__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5812, "g6": "V???????????CP@`D?_B_?i?CWE@GAQOAd??[_?Co_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5813, "g6": "V???????????CP@`D?_B_?i?CWE@GAQOAd??e_?B__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5836, "g6": "V???????????CPI@?o_B_?e?CgE@GCU?@d??UA?D__??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5837, "g6": "V???????????CPI@?o_B_?i?CWE@GCU?@d??UA?D__??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5855, "g6": "V???????????C`?XC__W_?q??wE?gAoOAi??Pg?@a_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5882, "g6": "V???????????C`@HCG_W_?q??wE?WAT?AX??LA?DC_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 5944, "g6": "V???????????CaCP@C_KG@I?HG@?WA?gA?W?G{?Ew???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 6041, "g6": "V???????????EC?M?I_HG?q?QC?WO@?WB?O?lO?BT???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 6042, "g6": "V???????????EC?T?F?KO@H?IC?aO@?WB?O?[g?DY???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 6043, "g6": "V???????????EC?e@H?DG@P?Cg?_W@?gB?O?[W?D[???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 6056, "g6": "V???????????GB?MAC_Og?s?DG@q?CX?@EC?ca?F?_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6079, "g6": "V???????????GB?sAB?@gAP?Cg@w?CKG@IG?cW?F?_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6212, "g6": "V???????????GBOE?S_QGCQ?CoEGGCp??MG?Kc?BB???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6464, "g6": "V???????????GDCP?c_OW?e?@gDE??{?@DO?YG?E_O??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6465, "g6": "V???????????GDCP?c_OW?e?@gDE?AT?@DO?N??E_O??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6502, "g6": "V???????????GD`@@@a_G?M?BG@gOCQ_Ba??PW??t???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6551, "g6": "V???????????GH@PAO_W_?i?@WE?W@oOAJ??SK?BK???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6552, "g6": "V???????????GH@PAO_W_?i?@WE?W@oOAJ??TG?BC_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6769, "g6": "V???????????GPCI?o_SO?U??s@c_CW_@T??YG?E?W??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6852, "g6": "V???????????GQCH?o_SO?T??w@c_CW_@T??YG?E?W??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6929, "g6": "V???????????GaOB@C_aG@K?@WCWOCCg@U??MC?BB???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 6992, "g6": "V???????????H@CP@Oc?gOH?oG?QO?KO??w?Ws?Cx???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7099, "g6": "V???????????K@AP?a_DGo@?aG?aO?Oo?Cg?W[?C{???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7100, "g6": "V???????????K@AP?c_Cgo@?gG?aO?Go?Ag?W[?C{???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7112, "g6": "V???????????K@PA@S?Ao_D??kAe??YGAWG?Hc?F@???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7266, "g6": "V???????????OD?XA_`OG?M?BGF?O@K_APO?bG?As???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7324, "g6": "V???????????ODD@D?c?W?M?BGAWO@a_Ba??`W??t???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7325, "g6": "V???????????ODD@D?c?W?M?BGAWOCa_Ba??HW??t???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7329, "g6": "V???????????ODGBAC_QG?s?CgCg_CSO@e??IK?AaO??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7421, "g6": "V???????????OEAB?a`@GCP?QG@A_?HO?IO?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7422, "g6": "V???????????OEAD?`_`GGP?QO@CO?H_?HG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.05, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7423, "g6": "V???????????OEAD?`_`GGP?aO?cO?H_?HG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7424, "g6": "V???????????OEAD?``@GCP?Oo@AO?K_?IG?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7449, "g6": "V???????????OH@K@D@?o?b?PC?Og?IO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7450, "g6": "V???????????OH@K@D@?oCB?IC?Ag?IO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7452, "g6": "V???????????OH@K@DC__GB?AS?Ao?QG?EG?Kw?FW???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7454, "g6": "V???????????OHAI?e@?oAD?AK?IG?aO?QO?gw?Ew???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7536, "g6": "V???????????OPA`E?_H_?Y?AWCGWBK??hO?co?Ap???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7568, "g6": "V???????????OQGP@A_`G@E?AgE__CU?Ac_?P`?@oO??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7570, "g6": "V???????????OSCQCG_P_@I?Ac?Co?Gg?GK?{G?C]???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7579, "g6": "V???????????O`AB?b?`O?T?`_D_GEAO?iO?Do?AX???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7639, "g6": "V???????????P@GaAK?Og_E??k@Y?CEG@WG?Dc?F@???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7659, "g6": "V???????????Q@G`AG_H_?i?@WCGWBg??YO?IW?EE???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7704, "g6": "V???????????S@I@?W_H_?U?AgCGWBK??\\??qC?D`???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7786, "g6": "V???????????WCGB?a_PGC`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7787, "g6": "V???????????WCGB?a_`GA`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7788, "g6": "V???????????WCGB@A_`G@`?Cg?QO?a_?AW?ow?Dw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7789, "g6": "V???????????WOCH@B?Gg?i?@KCq?EC_Ac_?TA?@SG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7806, "g6": "V???????????_EGHGG_OWCD?DO?EO?HO?Ao?eW?FK???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7812, "g6": "V???????????_HAI?U?EG?U?SG@G_A?W?GS?[W?E[???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 9, "5": 2}}
{"k": 7824, "g6": "V???????????_POaEC?Oo@D??k?sG?iO@h??h_?E@_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 6, "4": 5}}
{"k": 7971, "g6": "W????????????F?XAO_WGGQ?IGAGO@@_@AO?`g??i_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8048, "g6": "W????????????F?XAO_WGOa?`G?gO@@_?IO?`g?AI_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8449, "g6": "W????????????J?TA__SGOa?cGC?o?R??aO?PK?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8451, "g6": "W????????????J?TA__SG`_@C_@I?ACO?aO?BE??f??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8466, "g6": "W????????????J?TGS@E?Ca?_o?QO?g_@?W?B`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8473, "g6": "W????????????J?TGS@E?Cc?_o?QO?gO@?W?B`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8562, "g6": "W????????????L?RAO_WGAg?aGCC_A?o?`_?`I??i_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 8769, "g6": "W????????????R?L@O_gGAE@CG@@O@K?@AO?Cw?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9045, "g6": "W????????????R?L@__cGGa@?W?gO?S_?c_?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9049, "g6": "W????????????R?L@__cGGa@CG?_o?S_?c_?Ow?CI_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9076, "g6": "W????????????R?L@__cGOa?GW?`O@C_?`_?PS?CL??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9233, "g6": "W????????????R?LAO_WGGI?IG@C_AK?AB??`E??j??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9309, "g6": "W????????????R?LAO_WGOE?_g?gO@K??IO?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9372, "g6": "W????????????R?LAO_WGOa?cG?Oo@D?@CO?_s??j??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9400, "g6": "W????????????R?LAO_WGOo?IG@D?CC_?_W?PI??i_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9418, "g6": "W????????????R?LAO_WGPA?_g?_o@K??IO?Ow?CI_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9494, "g6": "W????????????R?LAS?U?Gc?cG?PO?a_@?W?P`?CJ??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9592, "g6": "W????????????R?LA__SG_E?d?AD?AG_?aG?BI??e_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9612, "g6": "W????????????R?LCS?cOAc?KG?g_@A_@?W?P`?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9635, "g6": "W????????????T?J@O_gGH_AAOACO@?o?H_?PK?CIO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9751, "g6": "W????????????b?[Oo?S_Cg?_S?_o?PGA@G?PP?@HO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9855, "g6": "W????????????b?[Oo?c_Ag?_S?OoCAG?_g?DH?AIO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9884, "g6": "W????????????b?[Oo?c_Ag@?SC?o@@G?HG?DP?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 9930, "g6": "W????????????b?[Oo?d?Ao?aOC?g?PG@?W?PP?@HO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10047, "g6": "W????????????h?U@__gOGa?`CC?W?S_?P_?`K?AM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10105, "g6": "W????????????i?T?`_U?AK?QC@?o@@G?PG?Pc?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10125, "g6": "W????????????p?MA__WOGD@?K@D?CAO?QG?`c?AJ??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10180, "g6": "W???????????@I@D?w@@_OB?I_?cG?QO?PO??X??Co?^_??", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10181, "g6": "W???????????@K@B?w@@OOD?I_?cG?QO?PO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10183, "g6": "W???????????@K@a?g`@GOE?OK?T??Q_?R???d??BO?^_??", "status": "E", "cost": null, "comps": null, "reason": "degenerate construction", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10394, "g6": "W???????????@`@S?d@?WOD?R??T??QO?Oo??X??Co?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10395, "g6": "W???????????@o@H?b?T?Cc?`C?aO?Og?_g??b??B_?^_??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10396, "g6": "W???????????@o@I?a_d?Ac?HC?aO@@G?_W??b??B_?^_??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 10409, "g6": "W???????????@oAB@E@CGP@A@C@AO?d??PO?Oe?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10569, "g6": "W???????????@oABAA`AGO`A@G@GOCG_?K_?Ci?AB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10778, "g6": "W???????????@oABAA`GG_Q?aG?gO?T?@AO?OX?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 10847, "g6": "W???????????@oABAAaAGG`?PG@B??Q_?K_?_i?AGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11095, "g6": "W???????????@oABAAaH?Cg?aOACO?aO?HO?_X?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11309, "g6": "W???????????@oABAC`?oH@?KO?c_@B?ACG?_T?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11366, "g6": "W???????????@oABCC__oC`?aGAAGAG_AAO?A[?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11388, "g6": "W???????????@oAD@D?_WH@@@C?a_@COA@_?Ok?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11408, "g6": "W???????????@oAD@D?_WH@A@C@C_AA_?P_?Oh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11488, "g6": "W???????????@oADA@`?oGP?PO?QOCCG@CC?Ok?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11564, "g6": "W???????????@oADA@cCGDG@A_AAO?SO?QO?GX?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11632, "g6": "W???????????@oADADAAGGQ?aO?a_?T??KG?PK?CCW?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11668, "g6": "W???????????@oADCB?_WCc?a_AAGCCG@CG?AY?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11716, "g6": "W???????????@oAE@C__WHC?POCAGAB??aG?Od?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11849, "g6": "W???????????@oAH@B?_WG`@@C@G_?a_A@G?_k?AHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 11927, "g6": "W???????????@oAH@BAAGG`?SC@AO?cO?PO?PI?CD_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12230, "g6": "W???????????@oAI@A_a_Cg?`G@CGCCO@@C?PE?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12231, "g6": "W???????????@oAI@A_a_Cg?aG@AGCAO@AC?PE?CHG?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12239, "g6": "W???????????@oAIAA`AOG`AAGAAG?Q_?Q_?PE?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12246, "g6": "W???????????@oAIAA`B?GcA@CACO?d??HO?PH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12260, "g6": "W???????????@oAIAA`COGPA@GACG?Q_?Q_?PE?CHG?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12299, "g6": "W???????????@oAIAAcAOOP?cG@CG?Q_?P_?Oe?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12330, "g6": "W???????????@oAK@@_c_CW?aG@AGACGA@G?`D?AHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12331, "g6": "W???????????@oAK@@_d?CS?aG@AGACGA@G?`D?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12389, "g6": "W???????????@oAKA@`C_GW@AGCAG?SG?HG?PD?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12390, "g6": "W???????????@oAKA@`D?GS@AGCAG?SG?HG?PD?CHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12537, "g6": "W???????????@oB@A`@A_Ac@@_?aGACGAAG?GJ?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12563, "g6": "W???????????@oB@A`@C_AS@@_?aGACGAAG?GJ?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12602, "g6": "W???????????@oBAA__T?GS?QOAB??QG?aG?OF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12636, "g6": "W???????????@oCB@A`AGO`?HG@GOCG_?S_?_i?AB_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12749, "g6": "W???????????@oCB@A`AGO`A@G?SO@H??H_?PE??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12786, "g6": "W???????????@oCB@A`AGO`A@O?R??SO?c_?PE??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12847, "g6": "W???????????@oCB@A`CGOP?HG@GOCA_?P_?_i?AH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12900, "g6": "W???????????@oCB@A`CGOP?`G?WO?b??I_?_e?AH_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 12906, "g6": "W???????????@oCB@A`CGOP?`G?WO?d??H_?_e?AH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13238, "g6": "W???????????@oCB@AaAGG`?`_@GO?X?@CO?_U??d_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13336, "g6": "W???????????@oCB@AaCGAWAA_@AOAA_?QO?HH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13358, "g6": "W???????????@oCB@AaCGCWAA_AAO@A_?QO?HH?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13390, "g6": "W???????????@oCB@AaCGHG?Q_?QO?a_?aO?_X?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13431, "g6": "W???????????@oCB@AaCG_W?I_@AOAA_?QO?HH?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13436, "g6": "W???????????@oCB@AaCG_W?Q_AAO?a_?aO?HH?CGo?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13437, "g6": "W???????????@oCB@AaGGBG?P_@AOAA_?QO?Gh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13454, "g6": "W???????????@oCB@AaGGDG?H_@AOAA_?QO?Gh?CGo?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13556, "g6": "W???????????@oCB@AcAGP@?aC?QO@B??QO?Oi?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13658, "g6": "W???????????@oCB@AcCG_Q?IGAGOAA_@A_?GX??h_?^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13662, "g6": "W???????????@oCB@AcCG_Q?aG?WO@A_?I_?OX??h_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13743, "g6": "W???????????@oCB@C`?g_P@AC?QOAGO?PO?Gi?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13895, "g6": "W???????????@oCD@B@?WGg?QGAA_CCG@CG?AX?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 13978, "g6": "W???????????@oCD@DAAGGQ?aO?b??SG?QG?PK?CGW?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14067, "g6": "W???????????@oCH@A`?W`@?KG?g_ACO@@O?_Y?@D_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14074, "g6": "W???????????@oCH@B@AGP@A@G@C_?SG?PO?Oi?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14153, "g6": "W???????????@oCI@AcA_OW?cG@CG?QO?PC?Oe?CHG?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14165, "g6": "W???????????@oCW@GaAOGS?c_AGG?SO?QO?_h?CGo?^???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14178, "g6": "W???????????@oD@@`?a_Ac?`_CCG?QG?aG?OJ?CH_?^???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14180, "g6": "W???????????@oD@@`?c_AS?`_CAG?SG?aG?OJ?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14315, "g6": "W???????????@oGBAA_POB@?HO?cO@H?ACG?_X?AD_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14317, "g6": "W???????????@oGBAA_POB@?`O?cO@H?ACG?_X?AD_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14325, "g6": "W???????????@oGBAC_OoAW?POCAGACG@CO?Gk?CHO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14354, "g6": "W???????????@oGBAC_OoB@?cO?c_@B?ACG?_T?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14413, "g6": "W???????????@oGH@A__W`@?KG?g_?d??`G?O[?CCo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14415, "g6": "W???????????@oGH@A__W`@?KG?g_?d??`O?OY?CCo?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14682, "g6": "W???????????@oOIA__Q_CW@AO@D?AAGAAG?GF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14764, "g6": "W???????????@oOIA`@A_CW@AOCAG?cG?aG?AF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14807, "g6": "W???????????@oOIC__Q_Oc?Q_AAG@AOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14835, "g6": "W???????????@oOIC__R?Oc?Q_AAG@AOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14914, "g6": "W???????????@oOIC_`A_Gg@@C?SG?QOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 14953, "g6": "W???????????@oOIC_`B?Oc?Q_AAG?QOAAG?CF?CH_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15098, "g6": "W???????????@oOIC_aA_GW?I_?QGCCG?aG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15300, "g6": "W???????????@oOIG__T?OS?HC@CG@AOAAG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15313, "g6": "W???????????@oOIG__a_GW@AOCAG?cG?aG?AF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15396, "g6": "W???????????@oOIG_aA_GW?IO?QGCCG?aG?CF?CH_?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15809, "g6": "W???????????@o_KOGcCOCS?IO?R?ACG?`G?HD?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 15878, "g6": "W???????????@o_KOOcAOCS?IO?R?AAG?aG?HD?AHO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16059, "g6": "W???????????@o_KOP?g_BG@@O?S_?QG?QC?GY?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16078, "g6": "W???????????@o_KOP?g_BG@AO?Q_?SG?PC?GY?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16091, "g6": "W???????????@o_KOP?h?Gc?H_AD??SG?`G?CT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16115, "g6": "W???????????@o_KOP@G_DG@@_?T??QG?`G?Cd?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16116, "g6": "W???????????@o_KOP@G_DG@@_?T??cG?`G?AT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16124, "g6": "W???????????@o_KOP@G_DG@A_?R??SG?`G?CT?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16125, "g6": "W???????????@o_KOP@G_DG@A_?R??aG?`G?Ad?AGW?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16172, "g6": "W???????????@o_KO`?Q_Gc?SO?WG?cG?PG?GX?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16173, "g6": "W???????????@o_KO`?Q_HC?QO?SG?gG?PG?GX?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16279, "g6": "W???????????@o_KO`@C_BG?P_?SGAAG?`G?DD?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16284, "g6": "W???????????@o_KO`@C_BG?P_AGG?cG?`G?AT?ADO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16353, "g6": "W???????????@o_KO`@G_DG?H_AGG?aG?`G?Ad?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16458, "g6": "W???????????ABCDCOaAGCQ@CG?X?@G_?`_??m?CM??^???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 16944, "g6": "W???????????AcBG@HCAGG`?SC@?o?`O@?K?O[?CKO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17131, "g6": "W???????????Ac_DAB?R?GH@AG?gG@AO?GK?PK?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17143, "g6": "W???????????Ac_DCB?R?CI@AG?aG@GG?GK?PK?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17189, "g6": "W???????????AoAB@ECCOOP?_S?`G?_o?_g?Pc?CJ??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17203, "g6": "W???????????AoAH@BCAGOa?_K?`O?_g?_o?PW?CK_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17205, "g6": "W???????????AoAI@AcAGOa?_K?`G?_o?_o?PW?CK_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17472, "g6": "W???????????CKCBCW?PO@D?E_?SG?IO?HO??X??Co?^_??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.02, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 17536, "g6": "W???????????CSGD@B?R?CH@AG?SG@GOA?K?PK?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17592, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg??b??B_?^_??", "status": "O", "cost": 4, "comps": [[3, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 17720, "g6": "W???????????GHGQAS?U?CE?GS?gG?WO@?K?Pc?CB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17724, "g6": "W???????????GHGQAW?T?CE?GS?gG?WO@?K?Pc?CB_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17890, "g6": "W???????????H@CPGO_WOAW?IOAH??cO?`O??N?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17975, "g6": "W???????????OBGH@A_aGAQ?OW@C_?[??S_?_i?AI_?^???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 17978, "g6": "W???????????OBGH@G__gAE?PG@C_?[??S_?_i?AI_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18055, "g6": "W???????????OHGBOA_d?AW?DO?KO?aO?IO??p??@o?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18159, "g6": "W???????????OoCHCB?T?@c?HG?IG?Og?Cg??b??B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18160, "g6": "W???????????OoGIAE?OW@D?E_@CG?aO?HO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18161, "g6": "W???????????OoGIAE?_WGD?E_?SG?IO?HO??X??Co?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18162, "g6": "W???????????OoGK@C__oGB?E_?I_?SO?PC??d??BO?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18204, "g6": "W???????????_BGDGB@I?Og?SC?`O?QG?IG?BK??e_?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18226, "g6": "W???????????_BODAC`AGAE?J??X??gO?aO?`S?ADO?^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18248, "g6": "W???????????_BOIGA_QGAa?`_@C_?`G?OW?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18250, "g6": "W???????????_BOIGA_QGAa?a_@A_?`G?OW?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18251, "g6": "W???????????_BOIGA_QGCQ?I_?c_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18252, "g6": "W???????????_BOIGA_QGCQ?Q_?S_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18253, "g6": "W???????????_BOIGA_QGCa?I_?a_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18254, "g6": "W???????????_BOIGA_QGCa?P_?S_@@G?_W?`K?AM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18328, "g6": "W???????????_KADAB@A_Oc?H_?h?AAG@CG??j?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.05, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18341, "g6": "W???????????_KADAB@C_OS?S_@GGAGO?IG??Z?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18354, "g6": "W???????????_KADAB@G_Oc?S_AGO@AG?HG??j?CM??^???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18385, "g6": "W???????????_KADABAG_AW?Q_@CGAAG?`G?@J?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18445, "g6": "W???????????_KAEAAaG_AW?a_@AGAAO?QG?@J?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18492, "g6": "W???????????_KCD@B@C_OS@A_@B??SG?PG?@J?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18540, "g6": "W???????????_KCD@BAG_AW?Q_@AGACG@@G?@J?CM??^???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18703, "g6": "W???????????_KOIAa?X?Ac?Q_AGG@CG?cG??V?CM??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 9, "4": 2, "5": 1}}
{"k": 18858, "g6": "W???????????_oGHGB?L?Ac?PC?QO?Gg?Og??b??B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18860, "g6": "W???????????_oGIGA_T?@c?DC?QO?`G?OW??b??B_?^_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 11, "6": 1}}
{"k": 18931, "g6": "X????????????F@P?Sb?G_W?Og?Q_?g_?IG?pA?DC_?Dc??So??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 18961, "g6": "X????????????F@`CGa@G_W?PG?P_?WO?QO?q_?Dg??Gi??Gi??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 20746, "g6": "X????????????[?h?X?Oo@D?OK?c_?QG?Cg?wC?C[??FC??TO??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 24062, "g6": "X???????????@B?L@O_aG@c?D_?EO?_o?Gg?Sg?@Q_?R_??wA??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 30905, "g6": "X???????????CBA`?g_@gAI?CW?EO?Q_?E_?f??@c_?IK??wA??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 40067, "g6": "X???????????HA@PG@_SGCI?AW?@gCA_?B_?FC?EK??TC??[O??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 44441, "g6": "X???????????OP_QCC__o?b?Co?PO?Og?F??Sg?DC_?FG??r???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 45036, "g6": "X???????????Oo@I?a_b?AS?_c@?o?SG?QG?V??E?W?Sg??_k??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 47784, "g6": "X???????????_BO`@C_IGGD?P_?Co?QO?Co?[A??{??SS??oS??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 15, "3": 9, "4": 4}}
{"k": 50509, "g6": "Y????????????L?R@K?W_Aa?`OA@OC?o?a_?PO??c_?A`??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 50779, "g6": "Y????????????R?L@__cGOI?cG?_oCCO?IO?P_?@D??CI??`W??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 50810, "g6": "Y????????????R?L@__cG_E@AG@GO?`O?I_?PC?@C_?CK??`o??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 51210, "g6": "Y????????????T?JOHC@_BO?R??gO?SO@CO?Gc?@H??GS??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 51515, "g6": "Y????????????Y?d@`?gG_SAA_AE?@CO?`C?OE?A@G?O@_?HK??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 51518, "g6": "Y????????????Y?d@`?gG_o@@O@D?ACO?`C?GE?A@G?O@_?`K??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 51665, "g6": "Y????????????[?b@`?gGOc?a_AAO@AGA?g?_D?@?o?GC_?`o??}????", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 51873, "g6": "Y????????????e?T?D_i?BG@CG@G_CB??J??Cg?@AO?GE??``??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 52169, "g6": "Y????????????i?TC__WODC?b??PG?cG?_W?OK?AAO?OQ??`W??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 52500, "g6": "Y????????????q?LC__gOBC?H_@@O@A_?QO?OP?CCG?OB??Pg??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 52721, "g6": "Y???????????@oABAA`AGO`?cGCAO?cO?H_?Ac??h??Oa??OM??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 52987, "g6": "Y???????????@oABAAaAGG`?cG?aOCCO?K_?AS?CG_?AS??OM??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 54130, "g6": "Y???????????@oBCC__gOGc?PO?QG?SO?`G?C`?AB??OS???N??}????", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 54479, "g6": "Y???????????@oCB@AcGGOP?aC?g_?WO?P_?Ag?@AO?GQ??_M??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 54574, "g6": "Y???????????@oCD@@cGGOP?aC?gO?W_?P_?Ag?@AO?GQ??_M??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 54596, "g6": "Y???????????@oCD@B@?WHG?`O?QG?aOA@_?PC?CGO?OQ??Oh??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 55923, "g6": "Y???????????@oGDAD?OWCS?KO?R?@D??cG?PG?AAG?O__?_e??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 55938, "g6": "Y???????????@oGDAD?OWCS?KO@B??T??cG?PG?AAG?O__?_e??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 56085, "g6": "Y???????????@oGE@@__gAW?Q_?gO?W_AAC?OQ?CA_?GQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 56113, "g6": "Y???????????@oGE@@__gCW?I_?gO?W_AAC?OQ?CA_?GQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 56218, "g6": "Y???????????@oGEAA_OWCW?I_?gO?W_A@C?O`?AAO?OQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 56222, "g6": "Y???????????@oGEAA_OWCg?H_?gO?W_A@C?O`?AAO?OQ??HH??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 56559, "g6": "Y???????????@oGHA@_OgOE@ACCGG?X??cO?GQ??SO?AQ??_[??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 57962, "g6": "Y???????????_BOICCa?gGEA?o?SG?aG?HG?Ca??W_?Ac??`o??}????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 12, "4": 1, "5": 1}}
{"k": 62542, "g6": "Z???????????@HW@?W__gABB?OD?O?K_?DG??M??b??@S??f???IS??IP???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 63095, "g6": "Z???????????@c?[BA??wc@AGGAGGA@O?`C?Ga??IO??S_?wC??JG??IW???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 65933, "g6": "Z???????????BOCg?o_BGCB?GSCGOC@_@@G?Oc?@OO?EA??XG??go??Z????", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 68691, "g6": "Z???????????DOAg?c_EGCB?GSCCOCG_@?g?GS?A__?D@??X_??kG??XG???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 71475, "g6": "Z???????????M?P_GK?H_?s?aC@GO?aG?Gg?CE??Og?G@_?cg??bO??[A???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 75527, "g6": "Z???????????WCgAW?__oAD?CK?H_?SO?PC??s??BO??S_?eG??JO??Io???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 80010, "g6": "Z???????????_KWC@D?HGKA@OCC?W?Co?@S?@Q??SG??[??FC??iO??Wo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 80011, "g6": "Z???????????_KWC@D?HGSA?oCC?W?Co?@S?@Q??SG??[??FC??iO??Wo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 80291, "g6": "Z???????????_W?F?U?I_AQ?Gc?HO?EG?M??KC?B?O?I?_?qC??ca??S__??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 81256, "g6": "Z???????????_o_EOC`D?CQ@?SAS?AI??cO?DG??oG?D@??{???@b??@M???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 84265, "g6": "Z???????????oCW@S@?_gAE?CK?H_?aO?IC??s??BG??T??eG??JO??Io???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 84271, "g6": "Z???????????oCg@K@?_gAE?CK?H_?aO?IC??s??BG??T??eG??JO??Io???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 12, "3": 12, "4": 3}}
{"k": 85180, "g6": "[???????????_c_WGo@G_BG?T??SO?cG@@G?OH??_o?@A_?GI??GP??O@_?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 11, "3": 15, "5": 1}}
{"k": 85181, "g6": "[???????????_c_WGo@G_BG?T??cO?SG@@G?OH??Oo?AA_?GI??GP??O@_?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 11, "3": 15, "5": 1}}


==> anc/gst1718_computation/scan7/X22.gen.jsonl <==
{"k": 0, "g6": "P???????????GwCe@I_HW~??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "4": 4, "6": 1}}
{"k": 1, "g6": "Q???????????w?F_Cd@Cgc[@HK?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 25, "3": 1, "4": 3, "5": 2}}
{"k": 2, "g6": "R???????????@DAEA@aDOGX?ROFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 3, "g6": "R???????????@DAEA@cE_Oi?`cFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 4, "g6": "R???????????@cAPAD??wuCAdGBDG?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 5, "g6": "R???????????AD@EA@_e_Ai?DcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 6, "g6": "R???????????AD@EA@cE_Ai?DcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 3, "6": 1}}
{"k": 7, "g6": "R???????????BACc?H_@gu@AdOBDO?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 8, "g6": "R???????????F??T?F?CWscAhGBHG?", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "5": 3}}
{"k": 9, "g6": "R???????????`_O[Cb?cgBH?JGFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 1, "4": 5, "5": 1}}
{"k": 10, "g6": "R???????????`__[CaaCoDQ?IcFo??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 1, "4": 5, "5": 1}}
{"k": 11, "g6": "S????????????FCH@G_KOw@AWGAi_@T_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 12, "g6": "S????????????J@D?U?QOg`?UGBa_EX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 13, "g6": "S????????????J@D?U?QOga?YCBa_EX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 14, "g6": "S????????????M?T?P_X?T@AcG@s_EF??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 15, "g6": "S????????????M?b?I_X?L@@P_DQOEK_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 16, "g6": "S????????????M?b?a_R?gS?TGB`GE[??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 17, "g6": "S????????????M@B@A_F?gc?YGBaGEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 18, "g6": "S????????????MAB?a_F?g`?YOBaOEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 19, "g6": "S????????????MAB?a_F?w@AK_As_@iO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 20, "g6": "S????????????T?M@o?_W`Q@cC@f?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 21, "g6": "S????????????X?F?X?H_I`@QOCpOFI??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 22, "g6": "S????????????X@B?Q_@oe@B__Ai_@UO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 23, "g6": "S????????????Y?T?S_GokG?iOAoWEM??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 24, "g6": "S????????????[?b@D?GgKPB@GAl?DS_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 25, "g6": "S????????????[@E@O__W_q@`C@l?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 26, "g6": "S????????????[@E@O__W`P@`G@l?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 27, "g6": "S????????????b?L@__AoSPBGO@pODM??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 28, "g6": "S????????????bAH?a_AocPBGOB`O@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 29, "g6": "S????????????bAH?a_Aok@BGOAhO@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 30, "g6": "S????????????h?T?R?BOT@?kGEP_De??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 31, "g6": "S????????????kAQ?a__WI`AEGBJ?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 32, "g6": "S???????????@B?X@A_CoS`B_O@pOC]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 33, "g6": "S???????????@BAPAC_CooDAWG@X_Be??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 34, "g6": "S???????????@D?b?K_@ok@BC_?yOBS_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 35, "g6": "S???????????@D?eAC_QOLAA`CAN?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 36, "g6": "S???????????@D?eAC_QOLAAaCAN?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 37, "g6": "S???????????@DAE?K_DOgc?YCBaOEX??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 38, "g6": "S???????????@EAH?T?AgKQ@QCF@_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 39, "g6": "S???????????@IAH?R?AgKQ@QCF@_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 40, "g6": "S???????????@cCI@G_?wOh?iGDJ?Eo_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 41, "g6": "S???????????AB?L?o_Aos@AKO@hOBU??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 42, "g6": "S???????????AB?X?a_Coc`BGOB`O@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 43, "g6": "S???????????AB?X?a_Cok@BGOAhO@]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 44, "g6": "S???????????AB?p?a_@oDQA`OB`GE[??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 45, "g6": "S???????????AD@E?S_BOwCAK_AsO@iG?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 46, "g6": "S???????????AE@H?Q_BOSP?qGET?DI_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 47, "g6": "S???????????C`GE?c_QOOi@@SC[_Db??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 48, "g6": "S???????????D@?R@C_CoW`BOG@b_C]??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 49, "g6": "S???????????EA?d?H_H_R@AEG@V?F__?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 50, "g6": "S???????????F??b?I_@oPQ?ccCV?F__?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 51, "g6": "S???????????F??e?K`?W`D@CgDd?BQ_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 4, "4": 2, "5": 2}}
{"k": 61, "g6": "T???????????@I@DASACGAQ?`OCBGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 62, "g6": "T???????????@I@DCE?SOCP@B?CAoCDGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 63, "g6": "T???????????@I@DCHAAGAE?OcCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 64, "g6": "T???????????@K@`?h?e?AH?GWADO@AgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 65, "g6": "T???????????@K@a?g_e?AI?GS@Ao@DGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 66, "g6": "T???????????@PAHA@`?gAS?CgAEOCD_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 67, "g6": "T???????????@PAHA@`?gAS?CgAF?CCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 68, "g6": "T???????????@QAP@D?GgCE?_cCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 69, "g6": "T???????????@gA`?h?Q_CI?_SABGACoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 70, "g6": "T???????????@gA`?h?Q_CI?_SABGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 71, "g6": "T???????????@gA`?h?Q_CK?_KABGACoB{??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 72, "g6": "T???????????@gA`?h?Q_CK?_KABGCCoB{??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 73, "g6": "T???????????@gAcAH?_g@P?Gg@CW@B_B{??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 74, "g6": "T???????????@o@H?b?c_AP?_gACWAB_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 75, "g6": "T???????????@o@H?b?c_AP?_gACWCB_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 76, "g6": "T???????????@oAP@P?g__F?`o?dGAHOBw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 93, "g6": "T???????????@oAc@H?WG_F@Co?bG@DOBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.06, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 94, "g6": "T???????????@oAg@I?HOCB?_SABGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 95, "g6": "T???????????@oAg@I?HOCB?_SCBGCCoB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 140, "g6": "T???????????@o_KOOcAOBH?SWADO@AgBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 161, "g6": "T???????????ADCBCC_QOP`?bO?j?C@oBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 164, "g6": "T???????????AEAHAA`@O`K?dC?kOAF?Bw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 167, "g6": "T???????????AEAHAA`AO`P?R_AHO@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 178, "g6": "T???????????AECDAH?PGO[?ag@IGCK_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 181, "g6": "T???????????AIADA@`A_OX?QoAGoCM?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 190, "g6": "T???????????AK@`?h?U?CH?_WCDOAAgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 191, "g6": "T???????????AK@a?g_U?CI?_SAAoADGB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 192, "g6": "T???????????AKABAA`AO`P?R_AHO@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 196, "g6": "T???????????AKAQAA`?WOpAAg?j?@K_Bw??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 197, "g6": "T???????????AP@HC@__g@S?Gg?eO@D_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.05, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 202, "g6": "T???????????APAEAO`@ODW?cSAD_CEOBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 211, "g6": "T???????????APAICA__oO[?dG?dGCK_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 219, "g6": "T???????????APGHA@a?g@I?DO?SoCF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 220, "g6": "T???????????AQ@P@C_HOCD?_WCCW?F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 232, "g6": "T???????????ASABAO`@ODW?cSAD_CEOBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 236, "g6": "T???????????ASAIAO`?WDK?f?ABGCCoBw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 245, "g6": "T???????????ASA`CD?_WDW?cSAD_CEOBw??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 255, "g6": "T???????????A`AQAC`?oDc?d_CDOAAgBw??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 263, "g6": "T???????????Ac@gAA_`OAP?DG@CWAB_B{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 269, "g6": "T???????????Ag@c@H?IGAD?Cg?cW?b_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 270, "g6": "T???????????Ag@c@H?IGAD?Cg?cW@B_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.06, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 271, "g6": "T???????????Ag@cAA_`OAP?DG@CW@B_B{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 272, "g6": "T???????????Ag@cAA_`OAP?DG@CWAB_B{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.02, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 274, "g6": "T???????????AoABAC`?oDc?d_CDOAAgBw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.02, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 277, "g6": "T???????????CBADCC_QOPP?PoACoCL?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 278, "g6": "T???????????CBADCC_QOPP?ROA@oCL?Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 294, "g6": "T???????????CD@BCCaAGAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 303, "g6": "T???????????CHGB@Aa?oOp?IgCJ?@K_Bw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 306, "g6": "T???????????CHGD@@_IG@I?HO?coAF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 307, "g6": "T???????????CHGP@@_Gg@I?HO?coAF?B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 309, "g6": "T???????????CKAE@C__WGi?`SAIOCKGBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 310, "g6": "T???????????CP@BCCa?gAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 311, "g6": "T???????????CPOBCC_GgAE?D_?dOCE_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 312, "g6": "T???????????CQCH@A_IG@E?GgCCW?F_B{??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 324, "g6": "T???????????GBCD@C_Oo``?PgAE_@H_Bw??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 378, "g6": "T???????????GHOPA@_Og@W?CW?e_?TOB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 382, "g6": "T???????????GPOHA@_Og@S?Cg?UO?d_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 392, "g6": "T???????????OD@BCC_aGAE?D_?dO@E_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 400, "g6": "T???????????OH_PC@__g@W?GW@E_?dOB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 402, "g6": "T???????????OPGBAA_PG`o?`o?hO?SoBw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 4, "4": 4, "5": 1}}
{"k": 403, "g6": "T???????????OPGH?`__gAE?D_?dO@E_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 404, "g6": "T???????????OP_HC@__g@S?Gg?eO@D_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 405, "g6": "T???????????_`CQCP@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 406, "g6": "T???????????_`CSAD?S_@a?B_?Hg?QWB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 407, "g6": "T???????????_`CSCD?S_@a?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 408, "g6": "T???????????_`CaCH@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 409, "g6": "T???????????_`CaCHA@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 410, "g6": "T???????????_`CcCP@A_CI?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 411, "g6": "T???????????_`CcCPAA_OI?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 412, "g6": "T???????????_`GaAQA@OGS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 413, "g6": "T???????????_`_ICP?c_OS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 414, "g6": "T???????????_`_IGP@C_OS?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 415, "g6": "T???????????_`_KAP@AOAc?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 416, "g6": "T???????????_`_QGP@@_Ac?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 417, "g6": "T???????????_`_QGPA@_Ac?B_?PW?IgB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 418, "g6": "T???????????_`_QOEACOAc?B_?PW?IgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 419, "g6": "T???????????_`_SGD?SO@c?B_?IW?PgB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 420, "g6": "T???????????_`_SOD?S_@a?B_?Hg?QWB{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 421, "g6": "T???????????_`_SOD?c_Ga?B_?Hg?QWB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 2, "6": 1}}
{"k": 794, "g6": "U???????????AKIAB_A@O_c@B?CQ?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 795, "g6": "U???????????AKIAB_ACO_c@@_CQ?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 796, "g6": "U???????????AKIAB_ACO_c@H?CB?F_??P[?Hh??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 841, "g6": "U???????????B_IABAAP?aO@@GC@_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 911, "g6": "U???????????EG_IPGACOR?@@O?S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 914, "g6": "U???????????EG_aPGAAOOK@K??S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 917, "g6": "U???????????EOBA@QCP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 920, "g6": "U???????????EO_aPCAAOOK@K??S_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 930, "g6": "U???????????E_BA@ICP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 948, "g6": "U???????????F?Aa@ICP?OQ@A_CG_F_??O{?Hp??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 960, "g6": "U???????????GHGED_C@_O`@@GCE?F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 962, "g6": "U???????????GIGDD_AD?_`@@GCA_F_??Tc?Ee??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 963, "g6": "U???????????GKGBD_AD?_`@@GCA_F_??Tc?Ee??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 985, "g6": "U???????????GgGSC@cE?_K@GCAGOF_??US?EY??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1009, "g6": "U???????????IAOaOH@H?GS@COCD?F_??O{?Bp??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1011, "g6": "U???????????IA_QGP@A_GgACOAH?F_??O{?Bp??", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1012, "g6": "U???????????IA_aGH@A_GgACOAH?F_??O{?Bp??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1015, "g6": "U???????????J?GBCECCG_Q@?cA?oF_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1016, "g6": "U???????????J?GHCBACGOQA?KC@_F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1017, "g6": "U???????????J?GSCDCC_Oa@?oCAOF_??S[?Ax??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1018, "g6": "U???????????J?G`CHC?WOH@?WC@_F_??Yg?DT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1023, "g6": "U???????????OD_PCCc@OGQ?aOAW?F_??UK?E[??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1035, "g6": "U???????????OIIAOHAA_aC?W_?[?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1068, "g6": "U???????????OoOHGBAW?_cA@CC@OF_??UK?I[??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1071, "g6": "U???????????Q@_HCAc?oGI@B?@I?F_??UK?E[??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1081, "g6": "U???????????QOOEGoCO__W?gG?p?F_??RK?HL??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1111, "g6": "U???????????_EOQB@CQ?QC@A_?X?F_??eK?C\\??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1128, "g6": "U???????????_IPA@HCA_IC?W_AS?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1133, "g6": "U???????????_IPAD@?P__S@I??q?F_??Q[?HX??", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1145, "g6": "U???????????a@OIGg?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1147, "g6": "U???????????a@OIGg?Q_`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1149, "g6": "U???????????a@OIHGCH?_Q?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1169, "g6": "U???????????a@OQGE?R?`_?[?@S?F_??dS?Cj??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1170, "g6": "U???????????a@OQGE?R?`_?gG?o_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1211, "g6": "U???????????a@PAGQ?R?`_?[?@S?F_??dS?Cj??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1212, "g6": "U???????????a@PAGQ?R?`_?gG?o_F_??dS?Cj??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1217, "g6": "U???????????a@PGH@AA__I?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1221, "g6": "U???????????a@PGH@C@O_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1229, "g6": "U???????????a@POH@CH?_Q?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1246, "g6": "U???????????a@P_GDAQ?_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1251, "g6": "U???????????a@P_GDCH?Aa?HO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1274, "g6": "U???????????a@P_HCC@OAa?HO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1282, "g6": "U???????????a@P_HGC@O_S?IO@W?F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1317, "g6": "U???????????a@QGGoCD?_E?[?@Q?F_??RK?HL??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1319, "g6": "U???????????a@QOGD?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1327, "g6": "U???????????a@QOGS?Oo`_?[?@S?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1334, "g6": "U???????????a@QOGo?S_AIAA_C?oF_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1347, "g6": "U???????????a@QOGoCB?_E?gG?o_F_??Qk?HT??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1349, "g6": "U???????????a@QOGoCC__I?gG?p?F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1351, "g6": "U???????????a@QOGoCC__I?i??o_F_??RK?HL??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1370, "g6": "U???????????a@R?GHAC__K?W_@O_F_??S[?Gx??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1379, "g6": "U???????????a@R?GHAC_`_?W_@O_F_??S[?Gx??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1383, "g6": "U???????????a@R?GQ?R?`_?gG?o_F_??Qk?HT??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 7, "4": 1, "5": 2}}
{"k": 1387, "g6": "U???????????w?@oAB?PG_dA@gAd?@Q_?sC?RA??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 4, "4": 6}}
{"k": 1577, "g6": "V???????????@H@a?iACGCQ?Go@?o?OW?OS?Gw?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 1582, "g6": "V???????????@`@Q?e?PGCa?PO?Oo@?W@?S?Gw?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 1583, "g6": "V???????????@`@Q?e?PGCa?PO?Oo@?W@?S?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 1585, "g6": "V???????????@c@P?d@@_A`?PG?_g?Oo?_K?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 1638, "g6": "V???????????@oABAA`CGOP?cG?R?CAo?Qg?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 2089, "g6": "V???????????@oAI@AaAOGP?SG?cGCB_?aW?PH?Fo???", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 2319, "g6": "V???????????@oCB@A`CGOP?HG@H?CDO@CW?C[?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 2484, "g6": "V???????????@oCB@AcGGDC@@OAD?@BG?Kg?_e?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 2739, "g6": "V???????????@oC`C_aAGAc?HG?b?C?w?ag?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 3292, "g6": "V???????????@o_KOG_Q_Oc?P_AGO?_w?Kc?Gi?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 3506, "g6": "V???????????@o_KOP?g_Ac@@O?QG?dG?`g?PB?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 3686, "g6": "V???????????@o_KO`?W_Cc@CC?aO@?w?Hc?Oi?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 4133, "g6": "V???????????AKAQ@_`?WOP?OW?d?CCg?d_?Pa?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 4231, "g6": "V???????????APAK@P@AOOB?Oc?g_@CgACg?Po?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 4667, "g6": "V???????????AoAH@B?aGCa@?g@?g@J?@EO?`B?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 4678, "g6": "V???????????AoAI@A_aGCa@?c@?o@J?@EO?`B?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 4709, "g6": "V???????????CB@H@OcAGAI@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4712, "g6": "V???????????CB@H@OcAGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4713, "g6": "V???????????CB@HOG_SGAI?DG?`_?Q_?B_?_e?Fw???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4715, "g6": "V???????????CB@HOG_SGOI?DG?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4732, "g6": "V???????????CBAH?ocAG@I?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4733, "g6": "V???????????CBAH?ocAG@I@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4736, "g6": "V???????????CBAH?ocAGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4738, "g6": "V???????????CBAHOG_KGOI?DG?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4750, "g6": "V???????????CBA`?gc@G@I?HG?P_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4751, "g6": "V???????????CBA`?gc@G@I?HG@@_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4754, "g6": "V???????????CBA`?gc@G@I@@GA@_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4757, "g6": "V???????????CBA`?gc@GAI@@G?H_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4759, "g6": "V???????????CBA`?gc@GGI@@G?H_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4760, "g6": "V???????????CBA`?gc@GOI?HG?H_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4827, "g6": "V???????????CB_H?g_SG@I?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4828, "g6": "V???????????CB_H?g_SG@I@@G?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4832, "g6": "V???????????CB_H?g_SGOI?HG?`_AA_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 4863, "g6": "V???????????CDOHCG_WGAE?QG?R?@HOAAo?Po?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5093, "g6": "V???????????GB@HAO_QGAI@@G@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5114, "g6": "V???????????GBAH?g_cG@I?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5115, "g6": "V???????????GBAH?g_cGCI?HG@@_?a_?B_?_e?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5116, "g6": "V???????????GBAH?g_cGOI?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5144, "g6": "V???????????GBCD@C_Q_DO?IG@D?CKGA@g?PK?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5167, "g6": "V???????????GBCH?g_SG@I?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5168, "g6": "V???????????GBCH?g_SGOI?HG@@_?a_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5201, "g6": "V???????????GBC`@C_IGCQ?Cg?`_?Q_?B_?_e?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5307, "g6": "V???????????GDOEO@_cOCP?Gc?KG?HO?HG??{?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5691, "g6": "V???????????OBGaCG_`GAD?EC?aO?Go?Gg??{?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5692, "g6": "V???????????OBGaCG_cGAH?CS?aO?Oo?Cg??{?Fw???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5736, "g6": "V???????????ODGEO@_T?Co?Og?QGCI_?cc?Pa?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5737, "g6": "V???????????ODGEO@_U?Cg?PG?PGCK_?dC?PI?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 5763, "g6": "V???????????OECPCO_GgAB?_g?P_?IO?QO?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5764, "g6": "V???????????OECPCO_GgAB?_g?P_?IO?QO?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5765, "g6": "V???????????OECPCO_Og@B?Oo@@O?I_?IG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5766, "g6": "V???????????OECPCO_Og@B?Oo@@O?I_?IG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5767, "g6": "V???????????OECPCO_Og@B?_o?`O?I_?IG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5768, "g6": "V???????????OECPCO_Og@B?_o?`O?I_?IG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5771, "g6": "V???????????OEGPAO_GgAB?Go?HO?a_?aG?Ow?Fw???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5772, "g6": "V???????????OEGPAO_GgAB?Go?HO?a_?aG?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 5894, "g6": "V???????????OPGQOB?cGAc?Cg?`_?OW?CS?_w?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 9, "4": 1, "6": 1}}
{"k": 6044, "g6": "V???????????OWGcO@_QGCa?Gg?_gCM??cc?PE?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 6165, "g6": "V???????????P_CPCH?`OGD?K_?S_AB_AAc?`E?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 6426, "g6": "V???????????_HO`C__aGAK?HG?_o@DO@D_?`c?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 6489, "g6": "V???????????_PO`C__PGCD?Og?OoCKO?b_?PS?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 7, "4": 3, "5": 1}}
{"k": 8811, "g6": "W???????????@c?[?B_IO?h?SC?`O?QG?IG?WC?DX??YW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 9158, "g6": "W???????????AHW@A@c?g@P?IG?E_?BO?Oo?@E?DL??ZG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 10819, "g6": "W???????????C`BAGA`?oCS?Go?IG?DO@@G?GH?DU??Yc??", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.03, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 10899, "g6": "W???????????E@?b?a_BGo@?_W?`_?QO?Cg??s?Di??LS??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 13040, "g6": "W???????????OQGP@A_`G@E?Ag?B_E__AJ??hG?AKG?F@??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 7, "4": 5}}
{"k": 13440, "g6": "W???????????WCB@AP??wOP?Go?`G@@O?BO?@Q?EL??VG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 10, "5": 2}}
{"k": 13499, "g6": "W???????????_BODCB?aGAH?DG?DOEo?Ae??WW??U_?Ae??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 7, "4": 5}}
{"k": 14884, "g6": "X???????????@`@K?h?PGCP?IO?cOAA_?_g?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 14886, "g6": "X???????????@`@K?h?PGCP?QO?SOAA_?_g?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 14887, "g6": "X???????????@`@K?h?PGCP@AO@CO?Q_?Og?GD?A?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 14901, "g6": "X???????????@`@Q?e?QGCH@AG?c_?PO?`O?GB?A?g??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 20847, "g6": "X???????????CH@P@O_c_CQ?Gg?KO?H_?HO?GB?A?g??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 20966, "g6": "X???????????CPCICQ?SG@a?Go?I_?HG?HG?_E?@?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21006, "g6": "X???????????C`GaGCa?oCS?`_?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21007, "g6": "X???????????C`GaGIA@GGW?OW?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21008, "g6": "X???????????C`GaGKA?WCK?`O?K_?T??GW?@H??QG??h??~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21009, "g6": "X???????????C`GaGKA?WCK?`O?U??L??GW?@D??PG??h??~???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21010, "g6": "X???????????C`GaGKA?WCS?_o?U??L??GW?@D??PG??h??~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21011, "g6": "X???????????C`GaGKA?oCS?_c?K_?U??Go?@P??HO?@@_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21311, "g6": "X???????????GHGE@D?GgCB?Q_?a_?J??IO?AP??KO?GW??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 21765, "g6": "X???????????GoGHCB?PO@D?OK?d??a_?D_?Ac??QG??p??~???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.06, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22334, "g6": "X???????????O`GKAH?HGAP?IO?KO?I_?Gg?CD?@?W??[??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22873, "g6": "X???????????_o_K?a__WGH?GWACGAA_?`G?CW??KO?@S??~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22874, "g6": "X???????????_o_K?a_`GAB?_WACGAA_?PG?GW??KO?@S??~???", "status": "R", "cost": 2, "comps": [[0, 4]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22875, "g6": "X???????????_o_K?a`?WCH?GWACG@A_?DG?OW??cO?@S??~???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22876, "g6": "X???????????_o_K?b?HGCI?GS@A_@D?@AG?OP??QO?AO_?~???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22877, "g6": "X???????????_o_K?b?HGCI?GS@A_AD??aG?OP??QO?AO_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22878, "g6": "X???????????_o_K?d?GgCE?Gc@A_AD??aG?OP??QO?AO_?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22879, "g6": "X???????????_o_K@A`?WCH?CWACG@A_?D_?OQ??cO?@S??~???", "status": "R", "cost": 2, "comps": [[0, 3]], "reason": null, "time": 0.05, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22880, "g6": "X???????????_o_K@A`@GCB?CWACG@A_?D_?OQ??d??@P??~???", "status": "O", "cost": 2, "comps": [[0, 2], [0, 3]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22881, "g6": "X???????????_o_KCD?GgAH?OWAA_AD??PC?G`??IO?@P??~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}
{"k": 22882, "g6": "X???????????_o_KCD?GgAH?OWAB?AC_?PC?G`??IO?@P??~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 15, "3": 12, "6": 1}}


==> anc/gst1718_computation/scan7/X23.gen.jsonl <==
{"k": 0, "g6": "P????????????i?d?k_Qo~_?", "status": "O", "cost": 5, "comps": [[5, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "3": 2, "4": 2, "7": 1}}
{"k": 1, "g6": "P????????????i@D@K_ao~_?", "status": "O", "cost": 5, "comps": [[5, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "3": 2, "4": 2, "7": 1}}
{"k": 2, "g6": "P???????????@`?T?D`woqw?", "status": "O", "cost": 5, "comps": [[5, 1]], "reason": null, "time": 0.01, "mult": {"2": 27, "3": 3, "6": 2}}
{"k": 3, "g6": "Q???????????_oGk@L?IgCbB{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 1, "4": 4, "6": 1}}
{"k": 4, "g6": "R????????????R?L@Y?LOcE@[CFB??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 5, "g6": "R????????????R?L@iASOcE?uCFB??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 6, "g6": "R????????????R?LT?agGoW?rO?\\O?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 7, "g6": "R????????????d@EAH?PGGB?`oF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 8, "g6": "R????????????d@EAH?PGGBA@oF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 9, "g6": "R????????????e?XAa_XOWBBQ_DQ_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 22, "3": 2, "4": 3, "5": 2}}
{"k": 10, "g6": "R????????????e@D?S_QOCB?PoF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 11, "g6": "R????????????e@D?S_QOCBA@oF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 12, "g6": "R????????????h?e@D?Gg?[A@KF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 13, "g6": "R???????????@D?e?h?DGAB?HoF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 14, "g6": "R???????????@D?e?h?DGABA@oF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 15, "g6": "R???????????@D@I@@_a__e@BcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 16, "g6": "R???????????@EAD?T?EGCB?PoF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 17, "g6": "R???????????@EAD?T?EGCBA@oF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 18, "g6": "R???????????@H@EAD?Og_k@BKFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 19, "g6": "R???????????@I?h?a_Co?[A@KF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 20, "g6": "R???????????@K@Q@A__W_e@BcFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 21, "g6": "R???????????AD@E@H?HG_b@BoFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 22, "g6": "R???????????AI@H@A_Go_k@BKFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.0, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 23, "g6": "R???????????CBAD?c_IO_p@AwFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 24, "g6": "R???????????CBAH?a`AO_p@AwFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 25, "g6": "R???????????CDGE@H?HG_b@BoFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 26, "g6": "R???????????CI?d?c_Oo?[A@KF{??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 5, "4": 1, "7": 1}}
{"k": 27, "g6": "R???????????GI@D@C__o_k@BKFw??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}}
{"k": 28, "g6": "S????????????R?LAK?SO@cBQCDQ_BHO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 29, "g6": "S????????????R?LOoaJ?Cs?Ig@GoFo??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 2, "4": 5, "5": 1}}
{"k": 31, "g6": "S????????????d?Y?p?QGCKBR?BHGDOo?", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 32, "g6": "S????????????h?T@__EO?MB_K@k_Ar??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 33, "g6": "S????????????i?X?Q_AoF?BR?DP_BGW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 34, "g6": "S????????????pAD?c_Co?YB_KAt?@i_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 35, "g6": "S????????????w?R?E_GoE_BECDa_BPO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 36, "g6": "S???????????@DABAC_IOOp?HoCDOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 37, "g6": "S???????????@DABAC_IOOp?`oCDOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 38, "g6": "S???????????@E@H@A_aOGp@AgCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 39, "g6": "S???????????@E@H@A_aOOp?IgCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 40, "g6": "S???????????@EAD@H?HGCi?bCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 41, "g6": "S???????????@H@E@W?_WCk@@g@AgFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 42, "g6": "S???????????@H@E@W?_W_k@@g@AgFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 43, "g6": "S???????????@HABAA_Go_p@Ao@BOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 44, "g6": "S???????????@HCB@A_Go_p?Qo?ROFw??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 45, "g6": "S???????????@HCB@A_Go_p@@g?d_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 46, "g6": "S???????????@K@a@G__WCs@AcCBOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 47, "g6": "S???????????@K@a@G__WOs?acCBOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 48, "g6": "S???????????@P@I@B?_gAh?bGCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 49, "g6": "S???????????@Q@H@B?_gGi@BCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 50, "g6": "S???????????@Q@HAB?OgAi?RCCB_Fw??", "status": "O", "cost": 3, "comps": [[2, 4]], "reason": null, "time": 0.05, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 52, "g6": "S???????????@c@P?d?OWAw?`W?`gFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 53, "g6": "S???????????@c@P?d?OWOw?`W?`gFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 54, "g6": "S???????????@o@BAD?Og_k?`cAAoFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 65, "g6": "S???????????Ao@H?b?OW_k?`g?agFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 66, "g6": "S???????????CBAD?K_EO@KBECDa_BPO?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 71, "g6": "S???????????CBAI?Q_HG?U@hCDKOE`_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 72, "g6": "S???????????CD@B@C`AOOp?DoCDOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 73, "g6": "S???????????CD@B@C`AO_p?Do?dOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 74, "g6": "S???????????CD@B@C`AO_p@@o?dOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 75, "g6": "S???????????CDAB?c_IOOp?HoCDOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 76, "g6": "S???????????CDAB?c_IOOp?`oCDOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 77, "g6": "S???????????CDAB?c_IO_p?Ho?dOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 78, "g6": "S???????????CDAB?c_IO_p@@o?dOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 81, "g6": "S???????????CH@B@A`?oGpAAoABOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 82, "g6": "S???????????CH@D@@`?oGp?DgAD_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 83, "g6": "S???????????CHAB?a`?oGp?Io?JOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 84, "g6": "S???????????CHAB?a`?o_p?Io?JOFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 85, "g6": "S???????????CHAB?a`?o_p@@g?T_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 86, "g6": "S???????????CHAECT@AgPB?L_?k_Fo??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 20, "3": 2, "4": 5, "5": 1}}
{"k": 87, "g6": "S???????????CoAI?a`?WGk@@cCAoFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 88, "g6": "S???????????E@?T?D_F?@EBECBQOD`_?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "5": 3}}
{"k": 89, "g6": "S???????????GDCE?g_POGq@AcCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 90, "g6": "S???????????GECD?h?PGCi?bCCB_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 91, "g6": "S???????????GPGIGQ?F?AU?Cs?cWFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 92, "g6": "S???????????G`GQCE?F?Ce?HS?HWFw??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 93, "g6": "S???????????_cOQCC_F?@T?Gw?cWFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 3, "6": 1}}
{"k": 113, "g6": "T????????????LCP@@_Go?i@ECCX?@U_BoG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 114, "g6": "T????????????LD@@@_Co?Y?Y_CEGAY_BoG?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 115, "g6": "T????????????LD@@@_Co?YABCE_OAY_?y_?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 117, "g6": "T????????????R?LAQ?HOAo?wGCW_BKGBP_?", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 122, "g6": "T????????????RAD?c_cO?[@Gg@GoFCGA\\??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 137, "g6": "T????????????X@`A@_Og?MB_CCp?Ai_?jG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 138, "g6": "T????????????XAB?a_EO?kB_CC[?Aq_?sg?", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 139, "g6": "T????????????XADA_`?o?i@aC@p?AYOARO?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 147, "g6": "T????????????XCB@A`K??MB_C@p?Ci_@JG?", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 160, "g6": "T????????????d_BCCaAG?w?Cg?Oo?a_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 161, "g6": "T????????????e?X?w?_gAI@KC@gOEd?AhO?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 168, "g6": "T????????????i?dAH@AG@E?GcC?W?B_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 169, "g6": "T????????????p?J@A__o@W@SCCq?@[OBAo?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 177, "g6": "T????????????q@P?d?CgAE?OcC?W?B_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 179, "g6": "T???????????@B?h?I_Co?YAgCAoOCh_@f??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 181, "g6": "T???????????@B?hCAaAG?s?D_?Oo?`OB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 184, "g6": "T???????????@BE@?E_Co?YABCF?OAl??lO?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 187, "g6": "T???????????@DGBACaAG?i?BO?Oo?J?B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 188, "g6": "T???????????@D_BGC`CGCP?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 190, "g6": "T???????????@I@DCHAAGAE?OcC?WCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 191, "g6": "T???????????@I@DCHACG_B?GW?`GCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 192, "g6": "T???????????@P@aO@a@OAD?Oc@?oCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 193, "g6": "T???????????@PAHA@`?g?w?AW?Q_?HOB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 194, "g6": "T???????????@PGD@C_DOCE@QCD`?BQOAMO?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 195, "g6": "T???????????@Q?p?c_DOAD?OWC?W?B_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 196, "g6": "T???????????@Q@HCIA@_AP?Og?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 200, "g6": "T???????????@`@IC@_aOAD@?cC?o@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 217, "g6": "T???????????AP@HA@`?g?s?Ag?IO?P_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 218, "g6": "T???????????AP@HCAaCGCQ?CW?POCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 219, "g6": "T???????????AP@`CAa@GCQ?CW?POCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 221, "g6": "T???????????AQAH?a_EG?e?CgC?W?B_B}??", "status": "O", "cost": 4, "comps": [[3, 4]], "reason": null, "time": 0.03, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 227, "g6": "T???????????B@GBAA_DO?[ABCD`?BS_@TG?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 230, "g6": "T???????????CB?T@C_F?@EAEC?y?BSOBOo?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 247, "g6": "T???????????CBAE?Q_HG?Y?Y_?i_BQGAeG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 249, "g6": "T???????????CBAH?Q_Go?Y?iG@IGAq_AU_?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 251, "g6": "T???????????CBG`GD?IO@D?Gc?OoCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 253, "g6": "T???????????CD?R@C_Go?iAEC@h?@U_BWG?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 254, "g6": "T???????????CD?R@C_HO?s?YGCW_BKGBP_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 259, "g6": "T???????????CDABC__D_?Y?LO?kOEEGAw_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 262, "g6": "T???????????CDAH?`_@o?q?U_DCG@Y_BWG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 264, "g6": "T???????????CDAH?`_Co?Y?U_CEG@Y_BWG?", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 266, "g6": "T???????????CDAH?g_CWCW?Cg?E_?OoB}??", "status": "O", "cost": 4, "comps": [[3, 4]], "reason": null, "time": 0.04, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 267, "g6": "T???????????CDGEG@_QO@P?Gc?HOAF_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 268, "g6": "T???????????CDGEG@_QO@P?Gc?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 269, "g6": "T???????????CEAD?T?BG@B?hG@cGCM_BW_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 271, "g6": "T???????????CHGP@I?IOAI?Co?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 272, "g6": "T???????????CIGDG@_QO@P?CW?PGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 273, "g6": "T???????????CIGDG@_QO@P?CW?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 276, "g6": "T???????????CPGBGD?KO@D?Gc?Oo@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 277, "g6": "T???????????CQGH@I?H_@P?Gg?F?CCwB{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 278, "g6": "T???????????CSAK?d?IGCH?HG?F?CCwB{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 286, "g6": "T???????????EC@H?X@?W?[AASAGoDi?@i_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 289, "g6": "T???????????GB@P?p?`OAH?OS?Oo@F_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 290, "g6": "T???????????GB@P?p?`OAH?OS?OoCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 295, "g6": "T???????????GBAQ?o_`OCD?CW?PG@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 296, "g6": "T???????????GBAQ?o_`OCD?CW?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 300, "g6": "T???????????GBCQAC_Og@P?CW?PO@F_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 301, "g6": "T???????????GBCQAC_Og@P?CW?POCF_B{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 308, "g6": "T???????????GDAB?c_EGCW?Ag?Go?Q_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 319, "g6": "T???????????GHOP?`_Cg@S?Ag?R??_oB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 320, "g6": "T???????????GP?h@@_GgCW?Go?Co?IOB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 323, "g6": "T???????????GPCH@A_KGCQ?CW?POCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 324, "g6": "T???????????GPC`@C_GgCQ?GW?HOCF_B{??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 325, "g6": "T???????????GPOH?P_Gg?s?Cg?QO?`_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 326, "g6": "T???????????G`CD?g_PGCQ?GW?HOCF_B{??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 327, "g6": "T???????????GaCPG@_PG@D?GW?HOAF_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 328, "g6": "T???????????GaCPG@_PG@D?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 333, "g6": "T???????????OBCDCC_QG@`?GW?HOAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 334, "g6": "T???????????OBCDCC_QG@`?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 335, "g6": "T???????????OBCECA_QO@`?Cg?PGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 336, "g6": "T???????????OBCECA_QO@`?Cg?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 337, "g6": "T???????????OBCHCO_Og@P?CW?POAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 338, "g6": "T???????????OBCICA_QO@`?CW?PGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 339, "g6": "T???????????OBCICA_QO@`?CW?PGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 340, "g6": "T???????????OBCICA_QOA`?CW?HGAF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 341, "g6": "T???????????OBCICA_QOA`?CW?HGCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 342, "g6": "T???????????OBGP?S_Gg@W?BO?PO?_oB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 343, "g6": "T???????????OBG`AG_PG@D?GW?HOAF_B{??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 344, "g6": "T???????????OBG`AG_PG@D?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 346, "g6": "T???????????OHCBCO_Og@P?CW?POCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 347, "g6": "T???????????OPGB@C__g@W?BO?DO?GoB}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 348, "g6": "T???????????OPGH@A_KGCQ?CW?POCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 349, "g6": "T???????????OPG`@C_GgCQ?GW?HOCF_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 350, "g6": "T???????????OP_BAA`@G?s?Ag?IO?P_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 351, "g6": "T???????????OQGP@C__g?i?CWC?W?B_B}??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 8, "7": 1}}
{"k": 352, "g6": "T???????????[?AH?Q_Go?Y?YG?iGDQ_BE_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 19, "3": 5, "4": 2, "5": 2}}
{"k": 353, "g6": "T???????????_D@`GG_`GGB?GW?HO@F_B{??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 7, "5": 1, "6": 1}}
{"k": 377, "g6": "U???????????@WASG@`?gAH?CW?`O@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 382, "g6": "U???????????@`@EAA_OWGS@?gCB??T_?RG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 384, "g6": "U???????????@`@K?h@?gAB?Og?Q_CCo?b_?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 386, "g6": "U???????????@`GHGG__WAD?D_?Go?e_?Ig?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 388, "g6": "U???????????@`OBOA_aGGH?GW?J?@E_?Qg?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 395, "g6": "U???????????@c@B?k?OoCD?PG?PG@DO@BC?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 398, "g6": "U???????????@c@B?k@?oCD?HG?PG?dO?bC?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 400, "g6": "U???????????@c@B?kA?oGD?HG?`G@DO@BC?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 405, "g6": "U???????????@c@P?d?_oGB?GS?R??dG@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 408, "g6": "U???????????@c@Q?c_OWGE?OS?R??dO?bC?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 409, "g6": "U???????????@c@Q?c__oAD?Gg?aGACWA@o?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 410, "g6": "U???????????@c@Q?c__oAD?Gg?aGACWAB_?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 411, "g6": "U???????????@c@Q?c__oAD?Gg?aGCCWA@o?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 415, "g6": "U???????????@c@Q?c__oGD?Gg?QGCCWA@o?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 418, "g6": "U???????????@g@S?`_SOAH?PC?_o@Cg?`g?~???", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 419, "g6": "U???????????@g@S?`_SOAH?PC?_o@Cg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 425, "g6": "U???????????@o@H?b?`_A`?HG?_WADO?`S?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 427, "g6": "U???????????@o@I?a_P_Ca?`C?OWAAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 428, "g6": "U???????????@o@I?a_`_Aa?HC?_W@Ao?ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 432, "g6": "U???????????@o@K?`_SOAH?PC?_o@Cg?`g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 433, "g6": "U???????????@o@K?`_SOAH?PC?_o@Cg@@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 434, "g6": "U???????????@o@K?`_SOAP?Og@?gAAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 473, "g6": "U???????????@oAg@I?cOGP?Sc@GoACg@@g?}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 498, "g6": "U???????????@oCPCO_SOAS?KcAD_?go?`g?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 500, "g6": "U???????????@oCWAO_QOAc?ag@Ag?XG?SW?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 514, "g6": "U???????????@oGWAIAAGAQ@Co?Sg?dO?cK?}???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 557, "g6": "U???????????@o_KAIAB?PAA@KACg?hG?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 558, "g6": "U???????????@o_KAQ?Q_GWA@K@Gg?TG?Sg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 573, "g6": "U???????????@o_KCa?a_PAA@KACg?hG?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 577, "g6": "U???????????@o_KCaAB?PAA@KACg?hG?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 595, "g6": "U???????????@o_KOHCGGPG@AS?go?bG?ag?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 618, "g6": "U???????????@o_KO`?R?DC?ISAHGAAo?Qg?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 720, "g6": "U???????????AHCBCG_KGAE?DO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 770, "g6": "U???????????AKAa@G_`GGE?e_?i_ACg@@g?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 781, "g6": "U???????????AP@HAA`?WO`?CW?POCB_?RG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 782, "g6": "U???????????AP@HCA__WO`?CW?PO?b_?bG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 784, "g6": "U???????????AP@HCA_cGOB?CW?PO?b_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 790, "g6": "U???????????AP@`GA__WGH?CW?PO?b_?bG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 804, "g6": "U???????????AS@WCD?`G@D?GK?_o@EGAAo?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 858, "g6": "U???????????A`CBCA_POASADC?h_@F?AAW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 876, "g6": "U???????????A`GBA__Q_AIA@c?d_CGo?f??}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 903, "g6": "U???????????B@AQ@E?cOCD?T_CDGAE_ACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 953, "g6": "U???????????B_AS@D@?gCB?Dc?d_@EOACW?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 965, "g6": "U???????????CBAH?o`?gCS?Cg?Oo@EOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 967, "g6": "U???????????CBAg?i?KO@H?HC?Oo@Cg?`g?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 968, "g6": "U???????????CBAg?i?KO@H?HC?Oo@Cg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 972, "g6": "U???????????CBGH?a_SGCS?Cg?Oo@EOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1000, "g6": "U???????????CD_HCG_KGOB?GW?HOAD_ABG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1012, "g6": "U???????????CH@PC@_SGCE?HO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1013, "g6": "U???????????CH@PC@_SGCE?HO?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1014, "g6": "U???????????CH@PC@_SGCS?GW?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1015, "g6": "U???????????CH@PC@_SGCS?GW?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1017, "g6": "U???????????CH@`C@_QGCS?GW?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1018, "g6": "U???????????CH@`C@_QGCS?GW?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 5]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1019, "g6": "U???????????CH@`CG_OWCE?HO?HO@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 3]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1051, "g6": "U???????????CWGSG@_PG@D?Cg?OoCEO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1066, "g6": "U???????????GB@c@K?cGCQ?Cc?OoCDO@@S?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1067, "g6": "U???????????GB@g?i?SOAH?PC?_oACg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1068, "g6": "U???????????GB@g?i?SOAH?PC?_oACgA@g?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1069, "g6": "U???????????GB@o?e?SOAH?PC?_oACg@@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1070, "g6": "U???????????GB@o?e?SOAH?PC?_oACgA@g?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1078, "g6": "U???????????GBAEAO_QGCI?b_C@g?i_AEG?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1097, "g6": "U???????????GBAg?i?cOCP?Cc?OoACg@@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1100, "g6": "U???????????GBCD@C_KG@S?GW?HO?eO?ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1101, "g6": "U???????????GBCD@C_KG@S?GW?HO?eOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1128, "g6": "U???????????GBC`@C_GgCS?Cg?OoCEO?ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1149, "g6": "U???????????GD@BAO_`OAQ?Go?I_@F?AAW?~???", "status": "O", "cost": 2, "comps": [[1, 6]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1161, "g6": "U???????????GDA`AG_OoCIACK@EO?Z?AAo?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1166, "g6": "U???????????GDCB@O_QOCKA@c@HOCCo?V??}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1189, "g6": "U???????????GE@DAE?_WAP?D_?SO@DGABO?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1190, "g6": "U???????????GE@DAE?aGAB?EG?R?@DGABO?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1218, "g6": "U???????????GECDG@_S_@Q?Cc?R??dO?bC?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1219, "g6": "U???????????GECDGK?S_@Q?Cc?OW?dO?bC?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1222, "g6": "U???????????GEC`?`_OgCS?Gg?J?AEOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1223, "g6": "U???????????GEC`?a_OWCW?HO?HOAD_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1225, "g6": "U???????????GHCB@G_KGAE?DO?HO?d_?bG?~???", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1226, "g6": "U???????????GHCB@G_KGAE?DO?HO?d_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1228, "g6": "U???????????GHCB@G_KGAE?DO?HOCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 4]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1236, "g6": "U???????????GHCP?o_OW@E?HO?`OCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1238, "g6": "U???????????GHC`@@_IG@E?HO?`OCD_?bG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1313, "g6": "U???????????GSAK?b?aG@H?GK?cOCCgA@g?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1331, "g6": "U???????????G`APGA__oAI?ScAEO@B_?MO?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1377, "g6": "U???????????GcAE?a_aOCH?Cg?QGAB_AAK?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1379, "g6": "U???????????GcAE?a_aOCH?Cg?QGCB_AAK?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1388, "g6": "U???????????GoCB@P?QG@I?CS?`_AAo@Ac?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1403, "g6": "U???????????H@C`@G_`OAEA?s@EO?i_?M_?}???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1427, "g6": "U???????????OB@`CA_PGAS?CW?`O@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1464, "g6": "U???????????OBCD?o`@G@S?GW?HO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1472, "g6": "U???????????OBCH@O`?g@S?GW?HO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1489, "g6": "U???????????OBGD?g_PGCE?HO?HO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1495, "g6": "U???????????OBGD@C_KGCS?Cg?Oo@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1496, "g6": "U???????????OBGD@C_KGCS?Cg?Oo@EOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1523, "g6": "U???????????OBGDAC_POAS?MC?co@IO@B_?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1544, "g6": "U???????????OBGH?a_SGCS?Cg?Oo@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1545, "g6": "U???????????OBGH?a_SGCS?Cg?Oo@EOAAo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1548, "g6": "U???????????OBGP@C_GgCS?Cg?OoCEO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1551, "g6": "U???????????OBG`@C_GgCS?Cg?OoCEO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1573, "g6": "U???????????ODGB@C_aG@Q?Co?Oo?dO?bO?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1593, "g6": "U???????????OE@D@C`AG@I?PG?S_CCW@B_?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1605, "g6": "U???????????OH@PC@_SG@E?PO?PO@D_@BG?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1621, "g6": "U???????????OHCB@O`AGAE?DO?HO@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1622, "g6": "U???????????OHCP?o`?WAE?DO?HO@D_@BG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1625, "g6": "U???????????OHC`@G`?WAE?DO?HO@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1628, "g6": "U???????????OHGB?o_QG@S?GW?`O@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1629, "g6": "U???????????OHGB?o_QG@S?GW?`O@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1652, "g6": "U???????????OHGP?o_OW@E?HO?`O@D_@BG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1653, "g6": "U???????????OHGP?o_OW@E?HO?`O@D_ABG?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1675, "g6": "U???????????OPGH?`_OgCE?DO?PO@EO@Ao?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1686, "g6": "U???????????OPG`A@_PG@D?GW?HOCEO?Po?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1700, "g6": "U???????????O`GDA@_Q_AI?DcAGo?d_?bG?}???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 5, "4": 4, "5": 1}}
{"k": 1705, "g6": "U???????????O`GPAC_GWAD?DO?PO?eO?ao?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1706, "g6": "U???????????OcCDCB?QO@P?Gc?HOCCWA@o?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1707, "g6": "U???????????OcCICC_Oo@D?DG?QGCCWA@o?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1712, "g6": "U???????????OoCaCG_P_@I?CS?OWCAoAAc?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1716, "g6": "U???????????_BGD?oa@GCS?GW?HOAEOAAo?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1722, "g6": "U???????????_BGH?oa?gCS?Gg?GoAEOAAo?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1754, "g6": "U???????????_HGP?oa?WAE?PO?HOAD_ABG?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1771, "g6": "U???????????_`CSADA?oAc?EG?F??Hg?HK?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1783, "g6": "U???????????_`_EAI?`OAc?EG?F??Hg?HK?~???", "status": "E", "cost": 3, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1784, "g6": "U???????????_`_EAI@@OAc?EG?F??Hg?HK?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1785, "g6": "U???????????_`_EAP@AOGK?IO?F??PW?DS?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1787, "g6": "U???????????_`_EAQ@COGS?Og?F??Hg?HK?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1792, "g6": "U???????????_`_QCBACOOK?IO?F??PW?DS?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 1797, "g6": "U???????????_`_SODA?oAc?EG?F??Hg?HK?~???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 2, "6": 1}}
{"k": 2342, "g6": "V???????????BOAgD@?o_PC@@GCCOC@_Bo??DJ?@Eg??", "status": "R", "cost": 2, "comps": [[0, 2]], "reason": null, "time": 0.04, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2769, "g6": "V???????????GKOSOGc@OPA?cCACG@COBo??EF??n???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2800, "g6": "V???????????GgGSC@`W?Oa@?cCAGC?oBo??Dd??rO??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2812, "g6": "V???????????GoGKC@cCG_Q@?cA?oAW?Bo??Ei??ig??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 2919, "g6": "V???????????J?GcCH@@Ga_ACOAAGA@OBo??EF??n???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3027, "g6": "V???????????PCGBOAaCG_I@@G@@_@E?Bo??DX??so??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3072, "g6": "V???????????QOOKGP?T?_WA?W@OO?o_Bo??DJ?@Eg??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3141, "g6": "V???????????_K_BGD@?gGg@AC@AOAA_Bo??DX??so??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3149, "g6": "V???????????_Q_KGW@D?PC?cGA@O@A_Bo??Cf??ZG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3229, "g6": "V???????????a@OQGE?R?_EAE?@OO?o_Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3291, "g6": "V???????????a@OWGB?Q__IAD?@OO?p?Bo??Cr?@Hg??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3310, "g6": "V???????????a@OWG`AC_AEAE??w?@S?Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3339, "g6": "V???????????a@PAGQ?R?AEAE??w?@S?Bo??HT??dW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3471, "g6": "V???????????a@P_H@AA_`OAAG?S_@W?Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3474, "g6": "V???????????a@P_HCAA_`OA?o?S_@W?Bo??DF?@FG??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3508, "g6": "V???????????a@QAGo?Y?`AAA_?p?@S?Bo??Cr?@Hg??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3517, "g6": "V???????????a@QCGo?R?_aACO@OO?s?Bo??DJ?@Eg??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3555, "g6": "V???????????a@QGGo?Y?_WAAO?o_@S?Bo??Cr?@Hg??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3567, "g6": "V???????????a@QOG`AD?AIAE??w?@S?Bo??Cr?@Hg??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3576, "g6": "V???????????a@QOGoCCO_KAD?@OO?s?Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3583, "g6": "V???????????a@Q_GHAG_BOAE?@OO?o_Bo??DJ?@Eg??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3630, "g6": "V???????????a@R?GHAC_`_A?o?p?@O_Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3634, "g6": "V???????????a@R?GHAC_`_A@O?q?@O_Bo??DF?@FG??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.02, "mult": {"2": 16, "3": 8, "4": 1, "5": 2}}
{"k": 3714, "g6": "W????????????b?[AS?S_CQ?HC@@G@?o?f??DD??XO?^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 3715, "g6": "W????????????d?Y@S?Q_AB?QG@AGA@_@F??DH?@Go?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 3734, "g6": "W???????????@K@`?h@C_CS?Gc?`O@AG?IG??w?C?w?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3735, "g6": "W???????????@K@`?h@C_CS?_c?`O?QG?IG??w?C?w?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3822, "g6": "W???????????@`@K?h@C_CS?GWA?W?QG?Oc?GI?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3862, "g6": "W???????????@`_PAC`?WAD?Co?IO?PO?PO??w?CCo?^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3871, "g6": "W???????????@c@Q?c_Q_CK?IC?cO@AG?_g?OB?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 3873, "g6": "W???????????@c@Q?c_a_AK?IC?cO@AG?_g?OB?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 4343, "g6": "W???????????@oAHABCH?Cg?PC?SO?W_@@o?PB?CCg?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4410, "g6": "W???????????@oAPC__cGBA?IO@A_?aOA?[?Gi??h_?^???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4793, "g6": "W???????????@oCE@C`AGGa?SC?WO?d??co?_d?CBO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4833, "g6": "W???????????@oCH@B@CGGQ?SG?c_?R??co?_T?CDO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4930, "g6": "W???????????@oGPAO_WGOS?aG?QO?b?@?k?Ak??go?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4960, "g6": "W???????????@oH@AO_QGAg@@O?aO?WO@?k?Ge??h_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4977, "g6": "W???????????@oOWAH?QGDC?IO@GG@CO@?[?Ch??XO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 4982, "g6": "W???????????@oOWCI?QGCQ?IO?cG?WO@?[?Gi??h_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 5046, "g6": "W???????????@o_KAI?R?DG?IO?cG?WOA@K?HD?@DO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 5207, "g6": "W???????????@o_KOOcAOBG?SOAB?AC_?Qg?AT?AGW?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 5238, "g6": "W???????????@o_KOOcAOOc?PO?h?AGO?cS?OX?@DO?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 5819, "g6": "W???????????AKA`@H@@GOI?OK?c_@A_@CS?DW?@KO?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 5922, "g6": "W???????????APCQ@c?c_OI?_S?`G?Oo?EK?Gw?AI_?^???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 6033, "g6": "W???????????AS@K@P?KGAH?DG@C_?aG?Og?GB?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.0, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 6238, "g6": "W???????????Aa@`?e?Q_@Q?Gc@?o?_g?Og?GP?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7161, "g6": "W???????????CPCICQ?SO@`?HO?H_?PG?DG??w?C?w?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7451, "g6": "W???????????CcAS?e?aGCI?IG?KG?PG?DG??w?C?w?^_??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7546, "g6": "W???????????GBCK?i?S_Ca?PC?PG?KG?Cg?AQ?@F??^_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7547, "g6": "W???????????GBCK?i?S_Ca?PC?PG?KG?Cg?AQ?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7640, "g6": "W???????????GDCH@Ga?W@`?Go?I_@AO?Cg?Ca?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 7833, "g6": "W???????????GIGD@Q?b?BA?SC?cO?QG?f??OU?ADG?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 8413, "g6": "W???????????ODABAC_KGGP?Go?I_?HO?PG?Ga?AF??^_??", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 8447, "g6": "W???????????ODGB@C_KGCP?Cg?QO?_o?_o?@S?AF??^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 8555, "g6": "W???????????OHGPAO_GgAB?Go?HOA?o?PO?Ga?CF??^_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 8560, "g6": "W???????????OHOECD?_gAg?HO@AG?cO?KK?DW?@K_?^???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 8799, "g6": "W???????????P@ABCO_aGAc?H_@@O?_o@BG?HS??l??^???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 8, "4": 3, "5": 1}}
{"k": 9282, "g6": "W???????????_`GPAC_OW@D@?W?a_@@O?DG?AK?AF??^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 9283, "g6": "W???????????_`ODC@_`GAP?DG?H_?PO?OW?GS?AF??^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 15, "3": 10, "4": 1, "6": 1}}
{"k": 11695, "g6": "X???????????E@@P?S_?wW@?SO?cO?QO?Go?@I??E_?UK??r_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 13, "3": 11, "5": 2}}
{"k": 13640, "g6": "Y????????????e?XA`?WGOI@?SC?W?a_?I_?AQ??cG?Oe??Po??}????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 11, "3": 11, "4": 2, "5": 1}}
{"k": 13700, "g6": "Y???????????@g@S?`_S_AW?QG@CGC?o@?S?GI??`G?GH??_P??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 14622, "g6": "Y???????????@oCK@@aD?OP?`O@CO?R??QC?CQ??S_?Cc_?PE??}????", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 11, "3": 11, "4": 2, "5": 1}}
{"k": 15556, "g6": "Y???????????CcAa?o__W@K?HO?IO?PG?P_?OE?@?g?CD??OP??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 15562, "g6": "Y???????????CoCK?q?R?A`?DC?Oo?HO?OK?Oa?@?g?GC_?GQ??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 15881, "g6": "Y???????????OBGK?k?U?Cc?aG@AG?`G?GS?@`??aO??b??AI??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}
{"k": 16113, "g6": "Y???????????OcGIAG_H_AS?IG?KG?IO?Gc?CE?@?g?G@_??w??~????", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 13, "6": 1}}


==> anc/gst1718_computation/scan7/X24.gen.jsonl <==
{"k": 0, "g6": "P???????????AH@D?PcBo~_?", "status": "O", "cost": 5, "comps": [[5, 1]], "reason": null, "time": 0.01, "mult": {"2": 26, "3": 3, "5": 1, "7": 1}}
{"k": 1, "g6": "Q????????????h?e?`_bOATB}??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 2, "7": 1}}
{"k": 2, "g6": "Q???????????@I?d@@_bGGUB}??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 3, "4": 2, "7": 1}}
{"k": 3, "g6": "Q???????????E@@H?Q_AW[MAn??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 24, "3": 4, "6": 2}}
{"k": 4, "g6": "R???????????@H@EGU?bOAT?aKFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 2, "4": 4, "6": 1}}
{"k": 5, "g6": "R???????????AI@DOU?bGGU@AKFw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 2, "4": 4, "6": 1}}
{"k": 8, "g6": "S????????????dGB@G_`G@E?Ag@B_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 9, "g6": "S????????????dGP@@_`G@E?AgCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 10, "g6": "S????????????i?dAH@AG@E?GcCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 11, "g6": "S????????????p@HAA_OW@E?AgCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 12, "g6": "S????????????q@P?d?CgAE?OcCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 15, "g6": "S???????????@B?d?K`H_Ci?HWDoGEM??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 19, "3": 3, "4": 3, "5": 2}}
{"k": 17, "g6": "S???????????@DCPCC_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 18, "g6": "S???????????@H?d@G__W@E?AgCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 19, "g6": "S???????????@Q?p?c_DOAD?OWCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 20, "g6": "S???????????AH@D?W__W?e?Cg?b_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 21, "g6": "S???????????APCB?c_Cg@E?Ag?b_F{??", "status": "E", "cost": 4, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 22, "g6": "S???????????AQAH?a_EG?e?CgCB_F{??", "status": "O", "cost": 4, "comps": [[3, 4]], "reason": null, "time": 0.05, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 23, "g6": "S???????????CHAD?g_GoAIAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 24, "g6": "S???????????CPAH?a_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 25, "g6": "S???????????GD?p@@_`G@E?AgCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 26, "g6": "S???????????GD?p@C__W@E?Ag?b_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 27, "g6": "S???????????GDCH?g_Oo@IAAKAF_Fw??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}}
{"k": 28, "g6": "S???????????OBGP@C__g?i?CWAB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 29, "g6": "S???????????OPGB@C__g?i?CWCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 30, "g6": "S???????????OQGP@C__g?i?CWCB_F{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 6, "4": 1, "7": 1}}
{"k": 36, "g6": "T???????????@EAD?c_aOGB?`oCEG?TOB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 42, "g6": "T???????????@`CD@@_I_@IA@c?T_?eOB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 63, "g6": "T???????????AaAP?d?Gg?U?Ac@p_Am?B_K?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 6, "5": 3}}
{"k": 71, "g6": "T???????????CDAB?o_IOAKA@c?dOAE_B{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 73, "g6": "T???????????CEAD?h?HGGB?`o?TO?eGB{??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.0, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 74, "g6": "T???????????CEAD?h?HGGBA@o?TO?eGB{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 76, "g6": "T???????????CHCE@E?KG@Q?J?Ew?DDO@`S?", "status": "O", "cost": 2, "comps": [[1, 1]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 6, "5": 3}}
{"k": 77, "g6": "T???????????CKCB?s?SG@Q?HOEw?BBGAaW?", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 6, "5": 3}}
{"k": 91, "g6": "T???????????G`CD@@_I_@IA@c?T_?eOB{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 18, "3": 5, "4": 3, "6": 1}}
{"k": 92, "g6": "T???????????GoAHAB?[_DP?cgACWAB_Bw??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 3, "4": 5, "5": 1}}
{"k": 132, "g6": "U????????????[GBAC_GgAE?Ag?iO?UG@qO?jG??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 16, "3": 6, "4": 2, "5": 2}}
{"k": 154, "g6": "U????????????sGHAD?Og@E?@K@SOD__@UC?bW??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 6, "4": 2, "5": 2}}
{"k": 174, "g6": "U???????????@E?d@I?AWGI?Oc?sO@WGAF_?{C??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 16, "3": 6, "4": 2, "5": 2}}
{"k": 189, "g6": "U???????????ABCDCDAAO_K?AW?EG?HG?DO?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 190, "g6": "U???????????ABCDOG`@_OQ?AW?DG?HO?DO?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 203, "g6": "U???????????CD@P@C`CGOB?PG?Oo?HOABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 205, "g6": "U???????????CDOEC@_Q_@K?Ag?EG?PG?DG?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 206, "g6": "U???????????CEGDGI?OWAK?Cg?DG?EO?DC?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 208, "g6": "U???????????CIGHGI?Go?d?GK?P_?EO?DC?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 225, "g6": "U???????????CaCP@C_KG@I?HG@?gA?oABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 235, "g6": "U???????????GBODOB?PGCP?DO?EO?HO?Ao?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 240, "g6": "U???????????GDCBGI?CoAK?HG?DG?IG?Cg?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 242, "g6": "U???????????GDOEO@_QOCH?DO?D_?EG?Cg?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 245, "g6": "U???????????GEABAA_IG?h?HO?`O?EO?Co?~_??", "status": "E", "cost": 3, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 260, "g6": "U???????????GPC`G@_PG@D?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 262, "g6": "U???????????GSAD?e?CoCP?Og?QO?DG?CK?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 263, "g6": "U???????????G`OBAA_IGAH?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 265, "g6": "U???????????GaGPAC_Og@`?PG?Go?POABo?~???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 266, "g6": "U???????????GaGPAO_PG@D?PG?Oo?HOABo?~???", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 274, "g6": "U???????????OECPCC_GW?d?HO?PO?EO?Co?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 276, "g6": "U???????????OEGHAD?GW?d?HC?P_?EO?DO?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 277, "g6": "U???????????OEGHAH?GW?d?HC?DO?P_?DO?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 282, "g6": "U???????????OKCICC_Go?d?GK?Q_?EO?DC?~_??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 286, "g6": "U???????????_EGHGG_P_CI?CS?CW?E_?DG?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 287, "g6": "U???????????_EGPGC_Q_CI?CK?Cg?EO?Co?~_??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 9, "7": 1}}
{"k": 289, "g6": "U???????????_PG`G@_PG@D?PG?Oo?HO@Bo?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 17, "3": 8, "5": 1, "6": 1}}
{"k": 309, "g6": "V???????????@K@a?g_PGCE?_K?d??Q_@AS?OY?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 381, "g6": "V???????????@o_KCa?a_OW@CGCAWACg?Sc?Gi?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 6, "4": 4, "5": 1}}
{"k": 397, "g6": "V???????????@o_KOPCAGCg?HO?XG?go?aS?GY?Fo???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 14, "3": 6, "4": 4, "5": 1}}
{"k": 587, "g6": "V???????????AcCE@C_gGAQ?_K@H_CAg?R_?`a?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 14, "3": 6, "4": 4, "5": 1}}
{"k": 632, "g6": "V???????????CHADC@_KGAI?Co?IO?a_@AW?Gw?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 653, "g6": "V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Ge?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 654, "g6": "V???????????CKCB@D?Gg@g?IC?IO?Q_?`c?Oe?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 661, "g6": "V???????????CPAHG@`?g@W?CW?Q_?`O?bG?Ok?Fw???", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.05, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 672, "g6": "V???????????C`@B@AaAGGH?OW?I_?PO?bG?Ok?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.04, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 684, "g6": "V???????????C`AP?ca?WGD?OW?I_?PO?bG?Ok?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 810, "g6": "V???????????GICKA@`?g@g?IC?IO?Q_@@c?Oe?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "nondependent triple identically dependent", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 852, "g6": "V???????????OBADCC_KGCK?HG?HO?I_?aW?Ow?Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 912, "g6": "V???????????ODGB@C_aG@`?GW?IO?H_?Qg?Gs?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 8, "4": 2, "6": 1}}
{"k": 914, "g6": "V???????????ODGE@`?QGC`?Og?i_?T_?cc?Oq?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 6, "4": 4, "5": 1}}
{"k": 959, "g6": "V???????????OHGDA@_X?Ac?HG?MG?b_?ag?PE?Fo???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 6, "4": 4, "5": 1}}
{"k": 1496, "g6": "W???????????GK_IGCcG_OcA@CAAO@CG?cG?{???ow?A{??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 13, "3": 9, "4": 1, "5": 2}}
{"k": 1730, "g6": "W???????????_cGgGWCAO_H@?S@AG@?o@?g?{???kW?BM??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 13, "3": 9, "4": 1, "5": 2}}
{"k": 1735, "g6": "W???????????`GOgCKCCO_S@CO@GOAAO?aO?{???`w?@w_?", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 13, "3": 9, "4": 1, "5": 2}}
{"k": 1875, "g6": "W???????????a@R?GHAC_AaAE?CA_?q??gO?{???gw?C[_?", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 13, "3": 9, "4": 1, "5": 2}}
{"k": 2042, "g6": "X???????????@oAIAA`COGP?SG?WG?S_?P_?HK?AAo?GS_?}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 11, "3": 9, "4": 3, "5": 1}}
{"k": 2052, "g6": "X???????????@oAPC__cGOW?KG?S_@A_?PG?OF?@DO?Ae??}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 11, "3": 9, "4": 3, "5": 1}}
{"k": 2487, "g6": "X???????????AaAP@E@CGCc?PG@B?A?g@?g?Po??hG?Cb??}???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 11, "3": 9, "4": 3, "5": 1}}
{"k": 3891, "g6": "Z???????????OHOECD?`_AB?CS?T??J??QC?GP?@C_?AH??@a??AS??^_???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 9, "3": 14, "6": 1}}


==> anc/gst1718_computation/scan7/X24.st <==
0 cost>1 5 0
1 cost>1 4 0
2 cost>1 4 0
3 cost>1 4 0
4 cost>1 2 0
5 cost>1 2 0
6 family 1 0
7 family 1 0
8 cost>1 3 0
9 cost>1 3 0
10 cost>1 3 0
11 cost>1 3 0
12 cost>1 3 0
13 family 1 0
14 family 1 0
15 cost>1 2 0
16 family 1 0
17 cost>1 2 0
18 cost>1 3 0
19 cost>1 3 0
20 cost>1 3 0
21 cost>1 4 0
22 cost>1 4 0
23 cost>1 2 0
24 cost>1 2 0
25 cost>1 3 0
26 cost>1 3 0
27 cost>1 2 0
28 cost>1 3 0
29 cost>1 3 0
30 cost>1 3 0
31 empty 1 0
32 family 1 0
33 family 1 0
34 family 1 0
35 family 1 0
36 cost>1 2 0
37 family 1 0
38 family 1 0
39 family 1 0
40 family 1 0
41 family 1 0
42 cost>1 2 0
43 empty-family-degenerate 1 0
44 family 1 0
45 empty-family-degenerate 0 0
46 point 0 1
47 empty-family-degenerate 0 0
48 empty-family-degenerate 0 0
49 empty 1 0
50 empty 1 0
51 empty-family-degenerate 0 0
52 empty-family-degenerate 0 0
53 family 1 0
54 points 1 1
55 empty 1 0
56 family 1 0
57 family 1 0
58 points 1 1
59 family 1 0
60 family 1 0
61 point 0 1
62 empty 1 0
63 cost>1 2 0
64 points 1 1
65 family 1 0
66 points 1 1
67 empty 1 0
68 point 0 1
69 points 1 1
70 family 1 0
71 cost>1 2 0
72 family 1 0
73 cost>1 2 0
74 cost>1 2 0
75 empty 1 0
76 cost>1 2 0
77 cost>1 2 0
78 family 1 0
79 points 1 1
80 empty-family-degenerate 0 0
81 empty 1 0
82 empty 1 0
83 empty 1 0
84 family 1 0
85 family 1 0
86 family 1 0
87 point 0 1
88 empty-family-degenerate 0 0
89 point 0 1
90 empty 1 0
91 cost>1 2 0
92 cost>1 2 0
93 family 1 0
94 family 1 0
95 empty 1 0
96 empty 0 0
97 empty 0 0
98 empty 0 0
99 empty 0 0
100 empty 0 0
101 empty 1 0
102 empty 0 0
103 empty 0 0
104 empty 1 0
105 empty 1 0
106 empty 1 0
107 points 1 1
108 point 0 1
109 point 0 1
110 point 0 1
111 empty 1 0
112 empty 1 0
113 empty 0 0
114 point 0 1
115 empty 1 0
116 empty 0 0
117 empty-family-degenerate 0 0
118 empty-family-degenerate 0 0
119 empty-family-degenerate 0 0
120 empty 1 0
121 empty 0 0
122 empty-family-degenerate 0 0
123 empty 0 0
124 empty 0 0
125 points 1 1
126 empty 1 0
127 points 1 1
128 empty 1 0
129 point 0 1
130 empty-family-degenerate 0 0
131 points 1 1
132 cost>1 2 0
133 empty 1 0
134 empty 1 0
135 empty 0 0
136 empty 0 0
137 point 0 1
138 point 0 1
139 point 0 1
140 empty 1 0
141 empty-family-degenerate 0 0
142 point 0 1
143 points 1 1
144 point 0 1
145 point 0 1
146 points 1 1
147 points 1 1
148 points 1 1
149 empty 1 0
150 point 0 1
151 point 0 1
152 point 0 1
153 points 1 1
154 cost>1 2 0
155 empty 1 0
156 empty 1 0
157 empty 0 0
158 empty 1 0
159 empty 0 0
160 empty 0 0
161 empty 0 0
162 empty 0 0
163 empty 0 0
164 empty 0 0
165 empty 1 0
166 point 0 1
167 empty 0 0
168 empty 1 0
169 empty 0 0
170 empty 0 0
171 points 1 1
172 empty 1 0
173 empty 1 0
174 cost>1 2 0
175 point 0 1
176 point 0 1
177 empty 1 0
178 empty 0 0
179 empty 1 0
180 point 0 1
181 points 1 1
182 points 1 1
183 point 0 1
184 empty 1 0
185 empty 1 0
186 empty-family-degenerate 0 0
187 empty 1 0
188 empty 0 0
189 cost>1 2 0
190 cost>1 2 0
191 point 0 1
192 empty 1 0
193 empty 1 0
194 empty 1 0
195 point 0 1
196 family 1 0
197 family 1 0
198 points 1 1
199 empty-family-degenerate 0 0
200 point 0 1
201 point 0 1
202 points 1 1
203 cost>1 2 0
204 points 1 1
205 cost>1 2 0
206 cost>1 2 0
207 point 0 1
208 cost>1 2 0
209 point 0 1
210 empty 0 0
211 empty 0 0
212 points 1 1
213 points 1 1
214 points 1 1
215 empty 1 0
216 family 1 0
217 points 1 1
218 point 0 1
219 family 1 0
220 points 1 1
221 empty-family-degenerate 0 0
222 empty 1 0
223 empty-family-degenerate 1 0
224 empty-family-degenerate 1 0
225 cost>1 2 0
226 point 0 1
227 point 0 1
228 empty 1 0
229 empty-family-degenerate 0 0
230 points 1 1
231 points 1 1
232 points 1 1
233 empty 1 0
234 points 1 1
235 cost>1 2 0
236 points 1 1
237 point 0 1
238 points 1 1
239 point 0 1
240 cost>1 2 0
241 points 1 1
242 cost>1 2 0
243 points 1 1
244 empty-family-degenerate 0 0
245 cost>1 3 0
246 empty 1 0
247 point 0 1
248 empty 1 0
249 points 1 1
250 points 1 1
251 empty 1 0
252 point 0 1
253 points 1 1
254 empty 1 0
255 points 1 1
256 points 1 1
257 points 1 1
258 family 1 0
259 family 1 0
260 cost>1 2 0
261 empty 1 0
262 cost>1 2 0
263 cost>1 2 0
264 points 1 1
265 cost>1 2 0
266 cost>1 2 0
267 points 1 1
268 empty 1 0
269 empty 1 0
270 points 1 1
271 points 1 1
272 empty 1 0
273 points 1 1
274 cost>1 2 0
275 points 1 1
276 cost>1 2 0
277 cost>1 2 0
278 empty 1 0
279 point 0 1
280 empty 1 0
281 point 0 1
282 cost>1 3 0
283 point 0 1
284 empty 1 0
285 empty 1 0
286 cost>1 2 0
287 cost>1 2 0
288 family 1 0
289 cost>1 2 0
290 points 1 1
291 points 1 1
292 point 0 1
293 empty 1 0
294 points 1 1
295 empty 1 0
296 point 0 1
297 points 1 1
298 empty 1 0
299 family 1 0
300 empty 1 0
301 empty 1 0
302 empty 1 0
303 empty 1 0
304 empty 1 0
305 empty-family-degenerate 0 0
306 empty 1 0
307 family 1 0
308 empty-family-degenerate 0 0
309 cost>1 2 0
310 family 1 0
311 empty-family-degenerate 0 0
312 empty-family-degenerate 0 0
313 empty 1 0
314 empty-family-degenerate 0 0
315 empty 1 0
316 empty 0 0
317 empty 1 0
318 empty 0 0
319 empty 0 0
320 empty 0 0
321 empty 0 0
322 empty 1 0
323 empty 1 0
324 empty 0 0
325 empty 1 0
326 empty 0 0
327 empty 0 0
328 empty 0 0
329 empty 0 0
330 empty 1 0
331 empty 0 0
332 empty-family-degenerate 0 0
333 empty-family-degenerate 0 0
334 empty 0 0
335 empty 1 0
336 empty 0 0
337 empty 1 0
338 empty 0 0
339 empty 0 0
340 empty 1 0
341 empty 1 0
342 empty 0 0
343 empty 1 0
344 empty 0 0
345 point 0 1
346 empty 0 0
347 empty 0 0
348 empty 1 0
349 empty 0 0
350 empty 0 0
351 empty 0 0
352 empty 1 0
353 empty 0 0
354 empty 0 0
355 empty 0 0
356 empty 0 0
357 empty 0 0
358 empty 1 0
359 empty 0 0
360 points 1 1
361 point 0 1
362 empty 0 0
363 empty 1 0
364 empty 0 0
365 empty 0 0
366 empty 1 0
367 empty 0 0
368 empty 1 0
369 points 1 1
370 empty 0 0
371 empty-family-degenerate 0 0
372 empty 0 0
373 empty 1 0
374 empty 1 0
375 empty 1 0
376 empty 1 0
377 empty 1 0
378 empty 1 0
379 empty 1 0
380 points 1 1
381 cost>1 2 0
382 empty 0 0
383 empty 1 0
384 empty 1 0
385 empty 0 0
386 empty 0 0
387 empty 1 0
388 empty 1 0
389 empty 0 0
390 empty 0 0
391 empty 0 0
392 empty 0 0
393 empty 1 0
394 empty 1 0
395 empty 1 0
396 empty 0 0
397 cost>1 2 0
398 empty 0 0
399 empty 0 0
400 empty 0 0
401 empty 1 0
402 empty 0 0
403 empty 0 0
404 empty 0 0
405 empty 0 0
406 point 0 1
407 empty 0 0
408 empty 1 0
409 empty 1 0
410 point 0 1
411 empty 0 0
412 empty 1 0
413 empty 1 0
414 empty 1 0
415 empty 0 0
416 empty 0 0
417 empty 0 0
418 empty 1 0
419 empty 0 0
420 empty 1 0
421 empty 0 0
422 empty 0 0
423 empty 0 0
424 empty 0 0
425 empty 1 0
426 empty 0 0
427 empty 0 0
428 empty 1 0
429 empty 0 0
430 points 1 1
431 empty-family-degenerate 0 0
432 empty 1 0
433 point 0 1
434 empty 0 0
435 empty 1 0
436 empty 1 0
437 empty 0 0
438 empty 0 0
439 empty 1 0
440 empty 1 0
441 empty 1 0
442 empty 1 0
443 empty 1 0
444 empty 1 0
445 empty 1 0
446 point 0 1
447 points 1 1
448 empty 0 0
449 empty 0 0
450 empty 1 0
451 empty 0 0
452 empty 0 0
453 empty 1 0
454 point 0 1
455 empty 1 0
456 empty 0 0
457 empty 1 0
458 empty 1 0
459 point 0 1
460 empty 0 0
461 empty 0 0
462 empty 1 0
463 empty 1 0
464 empty 0 0
465 empty 0 0
466 empty 1 0
467 empty 0 0
468 empty 0 0
469 empty 1 0
470 empty 1 0
471 empty 1 0
472 empty 1 0
473 empty 0 0
474 empty 0 0
475 empty 0 0
476 empty 1 0
477 empty 0 0
478 empty-family-degenerate 0 0
479 empty 1 0
480 empty 0 0
481 empty 1 0
482 empty 1 0
483 empty 0 0
484 empty 0 0
485 empty 1 0
486 empty 0 0
487 empty 1 0
488 empty 1 0
489 empty 0 0
490 point 0 1
491 empty 0 0
492 empty 0 0
493 empty 0 0
494 empty 0 0
495 empty 0 0
496 empty 0 0
497 empty 0 0
498 empty 1 0
499 empty 1 0
500 empty 1 0
501 empty 0 0
502 empty 0 0
503 empty 1 0
504 empty 0 0
505 empty 0 0
506 empty 0 0
507 empty 1 0
508 empty 1 0
509 empty 1 0
510 empty 0 0
511 empty 0 0
512 empty 0 0
513 empty 0 0
514 point 0 1
515 empty 0 0
516 empty 0 0
517 empty 0 0
518 empty 0 0
519 empty 0 0
520 empty 1 0
521 empty 0 0
522 empty 0 0
523 empty 0 0
524 empty 0 0
525 empty 0 0
526 empty 1 0
527 empty 0 0
528 empty 0 0
529 empty 0 0
530 empty 0 0
531 empty 0 0
532 empty 0 0
533 point 0 1
534 empty 1 0
535 empty 0 0
536 empty 0 0
537 point 0 1
538 empty 0 0
539 empty 0 0
540 empty 0 0
541 empty 0 0
542 empty 0 0
543 empty 0 0
544 empty 0 0
545 empty 0 0
546 empty 0 0
547 empty 0 0
548 empty 0 0
549 empty 1 0
550 empty 1 0
551 empty 0 0
552 empty 0 0
553 empty 0 0
554 empty 0 0
555 empty 0 0
556 empty 1 0
557 points 1 1
558 empty 0 0
559 empty 1 0
560 empty-family-degenerate 0 0
561 empty 0 0
562 empty 1 0
563 empty 1 0
564 points 1 1
565 empty 1 0
566 empty-family-degenerate 0 0
567 empty 1 0
568 empty 0 0
569 empty 1 0
570 empty 1 0
571 empty 0 0
572 empty 1 0
573 empty 1 0
574 empty 1 0
575 empty 0 0
576 empty 0 0
577 point 0 1
578 empty 0 0
579 empty 0 0
580 empty 0 0
581 empty 1 0
582 empty 0 0
583 empty 1 0
584 empty 0 0
585 empty 0 0
586 empty 1 0
587 cost>1 2 0
588 empty 1 0
589 empty 1 0
590 empty 0 0
591 empty 1 0
592 empty 0 0
593 empty 0 0
594 empty 0 0
595 empty 0 0
596 empty 0 0
597 empty-family-degenerate 0 0
598 points 1 1
599 empty 1 0
600 empty 1 0
601 points 1 1
602 empty 0 0
603 empty 0 0
604 empty 0 0
605 empty 1 0
606 empty-family-degenerate 0 0
607 empty 0 0
608 empty 1 0
609 points 1 1
610 empty 1 0
611 point 0 1
612 empty 1 0
613 empty 1 0
614 empty 0 0
615 empty 0 0
616 point 0 1
617 points 1 1
618 empty 0 0
619 empty 0 0
620 empty 0 0
621 empty 1 0
622 empty-family-degenerate 0 0
623 empty 0 0
624 empty 0 0
625 empty 0 0
626 empty 1 0
627 empty 0 0
628 empty 0 0
629 empty 0 0
630 empty 0 0
631 empty 0 0
632 cost>1 2 0
633 empty 1 0
634 empty 0 0
635 empty 0 0
636 point 0 1
637 empty 1 0
638 empty 1 0
639 empty 0 0
640 empty-degenerate -1 0
641 empty-family-degenerate 0 0
642 point 0 1
643 empty 0 0
644 empty 0 0
645 empty 1 0
646 empty 0 0
647 empty 0 0
648 empty 0 0
649 empty 1 0
650 empty 1 0
651 empty-family-degenerate 0 0
652 empty-family-degenerate 0 0
653 cost>1 2 0
654 cost>1 2 0
655 empty 0 0
656 empty 1 0
657 empty 1 0
658 empty 0 0
659 empty 0 0
660 empty 0 0
661 cost>1 2 0
662 empty 0 0
663 empty 0 0
664 points 1 1
665 empty 0 0
666 point 0 1
667 empty 0 0
668 empty 1 0
669 empty 0 0
670 empty 0 0
671 empty 1 0
672 cost>1 2 0
673 empty 1 0
674 points 1 1
675 empty 1 0
676 points 1 1
677 empty 1 0
678 points 1 1
679 points 1 1
680 points 1 1
681 empty 1 0
682 points 1 1
683 empty 1 0
684 cost>1 2 0
685 empty 0 0
686 empty 1 0
687 empty 0 0
688 empty 0 0
689 empty 1 0
690 empty 1 0
691 empty 0 0
692 empty 0 0
693 empty 0 0
694 empty 1 0
695 empty 0 0
696 empty 1 0
697 points 1 1
698 empty 0 0
699 empty 1 0
700 empty 0 0
701 points 1 1
702 empty 1 0
703 empty 0 0
704 empty 0 0
705 empty 1 0
706 empty 0 0
707 point 0 1
708 empty 0 0
709 empty 0 0
710 empty 0 0
711 empty 0 0
712 empty 0 0
713 empty 1 0
714 empty 0 0
715 empty 0 0
716 empty 0 0
717 empty 1 0
718 empty 1 0
719 points 1 1
720 empty 0 0
721 empty 0 0
722 empty 0 0
723 empty-family-degenerate 0 0
724 point 0 1
725 empty 0 0
726 empty 0 0
727 empty 0 0
728 points 1 1
729 empty 1 0
730 empty 1 0
731 empty 1 0
732 empty 0 0
733 empty 0 0
734 empty 1 0
735 empty 0 0
736 points 1 1
737 points 1 1
738 empty 1 0
739 empty 0 0
740 empty 0 0
741 point 0 1
742 empty 0 0
743 empty 0 0
744 empty 0 0
745 empty 1 0
746 point 0 1
747 points 1 1
748 point 0 1
749 empty 0 0
750 empty 0 0
751 empty 1 0
752 empty 0 0
753 empty 1 0
754 empty 0 0
755 empty 0 0
756 empty 0 0
757 points 1 1
758 empty 0 0
759 empty 1 0
760 empty 0 0
761 point 0 1
762 empty 0 0
763 empty 0 0
764 empty 1 0
765 empty 1 0
766 empty 0 0
767 empty 0 0
768 empty 0 0
769 empty 0 0
770 empty 0 0
771 empty 0 0
772 empty 0 0
773 empty 0 0
774 empty 0 0
775 points 1 1
776 points 1 1
777 points 1 1
778 empty 0 0
779 empty 0 0
780 point 0 1
781 empty 0 0
782 empty 1 0
783 empty 1 0
784 empty 1 0
785 empty 0 0
786 points 1 1
787 empty 0 0
788 empty 1 0
789 empty 1 0
790 empty 1 0
791 empty 1 0
792 empty 1 0
793 empty-family-degenerate 0 0
794 empty 1 0
795 empty 0 0
796 empty 0 0
797 empty 0 0
798 empty 0 0
799 empty 0 0
800 empty 1 0
801 empty 0 0
802 empty 0 0
803 empty 1 0
804 points 1 1
805 empty 0 0
806 point 0 1
807 empty 0 0
808 empty 1 0
809 points 1 1
810 cost>1 2 0
811 family 1 0
812 empty 1 0
813 empty 1 0
814 empty 1 0
815 empty 1 0
816 empty 0 0
817 empty 0 0
818 empty 1 0
819 empty 0 0
820 empty 0 0
821 point 0 1
822 empty 1 0
823 points 1 1
824 points 1 1
825 points 1 1
826 point 0 1
827 empty 1 0
828 empty 0 0
829 empty 0 0
830 empty 0 0
831 empty 0 0
832 points 1 1
833 points 1 1
834 empty 1 0
835 empty 0 0
836 empty 1 0
837 points 1 1
838 empty 0 0
839 empty 0 0
840 empty 1 0
841 points 1 1
842 empty 1 0
843 empty 0 0
844 points 1 1
845 empty 0 0
846 empty 0 0
847 empty 0 0
848 empty 0 0
849 empty 0 0
850 empty 0 0
851 empty 1 0
852 cost>1 2 0
853 points 1 1
854 empty 1 0
855 empty 0 0
856 empty 0 0
857 empty 1 0
858 empty 1 0
859 empty 0 0
860 empty 1 0
861 empty 0 0
862 points 1 1
863 points 1 1
864 points 1 1
865 point 0 1
866 empty 0 0
867 empty 0 0
868 empty 0 0
869 point 0 1
870 empty 0 0
871 empty 0 0
872 empty 0 0
873 empty 1 0
874 empty 1 0
875 empty 0 0
876 empty 1 0
877 empty 0 0
878 empty 0 0
879 empty 0 0
880 empty 1 0
881 empty 0 0
882 empty 1 0
883 empty 0 0
884 empty 1 0
885 empty 0 0
886 empty 0 0
887 empty 0 0
888 point 0 1
889 empty 0 0
890 empty 1 0
891 empty 1 0
892 empty 1 0
893 empty 0 0
894 empty 0 0
895 empty 0 0
896 empty 1 0
897 empty 0 0
898 empty 0 0
899 empty 1 0
900 empty 0 0
901 empty 1 0
902 empty 0 0
903 empty 0 0
904 empty 0 0
905 empty 1 0
906 empty 0 0
907 empty 0 0
908 empty 1 0
909 empty 0 0
910 empty 0 0
911 empty 0 0
912 cost>1 2 0
913 empty 0 0
914 cost>1 2 0
915 empty 1 0
916 empty 1 0
917 empty 0 0
918 empty 0 0
919 empty 0 0
920 empty 0 0
921 empty 0 0
922 empty 1 0
923 empty 0 0
924 points 1 1
925 point 0 1
926 empty 0 0
927 empty 0 0
928 empty 0 0
929 empty 0 0
930 empty 0 0
931 empty 0 0
932 empty 1 0
933 empty 0 0
934 empty 1 0
935 empty 0 0
936 empty 1 0
937 empty 0 0
938 empty 0 0
939 empty 0 0
940 empty 0 0
941 points 1 1
942 empty 1 0
943 empty 0 0
944 empty 0 0
945 empty 0 0
946 empty 0 0
947 empty 0 0
948 empty 1 0
949 family 1 0
950 empty-family-degenerate 0 0
951 empty 1 0
952 empty 0 0
953 empty 0 0
954 empty 0 0
955 empty 1 0
956 empty 0 0
957 empty 0 0
958 empty 0 0
959 cost>1 2 0
960 empty 1 0
961 empty 1 0
962 empty 0 0
963 point 0 1
964 points 1 1
965 empty 0 0
966 empty 0 0
967 empty 0 0
968 point 0 1
969 empty 0 0
970 empty 1 0
971 empty 0 0
972 empty 0 0
973 empty 0 0
974 empty 1 0
975 empty 0 0
976 empty 0 0
977 empty 0 0
978 empty 0 0
979 empty 0 0
980 empty 0 0
981 empty 1 0
982 empty 1 0
983 empty 1 0
984 empty 0 0
985 empty-family-degenerate 0 0
986 empty 1 0
987 empty 0 0
988 empty-family-degenerate 0 0
989 empty 0 0
990 empty 1 0
991 empty 0 0
992 points 1 1
993 empty 1 0
994 empty 0 0
995 empty 0 0
996 empty 1 0
997 empty 0 0
998 empty 1 0
999 empty 0 0
1000 empty 1 0
1001 point 0 1
1002 empty 1 0
1003 empty 0 0
1004 empty 1 0
1005 empty 0 0
1006 point 0 1
1007 empty 0 0
1008 empty 0 0
1009 empty 0 0
1010 empty 0 0
1011 empty-family-degenerate 0 0
1012 empty 1 0
1013 empty 1 0
1014 empty 0 0
1015 empty 1 0
1016 empty 0 0
1017 empty 0 0
1018 empty 0 0
1019 empty 1 0
1020 empty 0 0
1021 empty 0 0
1022 point 0 1
1023 empty 0 0
1024 point 0 1
1025 empty 1 0
1026 empty 1 0
1027 point 0 1
1028 empty 1 0
1029 empty 1 0
1030 empty 0 0
1031 point 0 1
1032 point 0 1
1033 empty 0 0
1034 empty 0 0
1035 points 1 1
1036 empty 0 0
1037 empty 0 0
1038 points 1 1
1039 empty 0 0
1040 empty 0 0
1041 empty 1 0
1042 empty 0 0
1043 point 0 1
1044 empty 1 0
1045 point 0 1
1046 point 0 1
1047 empty 1 0
1048 empty 0 0
1049 empty 0 0
1050 empty 0 0
1051 empty 0 0
1052 empty 0 0
1053 empty 1 0
1054 empty 1 0
1055 empty 1 0
1056 empty-family-degenerate 0 0
1057 empty 1 0
1058 empty 1 0
1059 empty 0 0
1060 empty 1 0
1061 empty 0 0
1062 empty 0 0
1063 empty 0 0
1064 point 0 1
1065 empty 0 0
1066 empty 0 0
1067 empty 1 0
1068 empty 1 0
1069 empty 1 0
1070 points 1 1
1071 empty 1 0
1072 point 0 1
1073 point 0 1
1074 empty 1 0
1075 empty 1 0
1076 empty 1 0
1077 empty 1 0
1078 empty 1 0
1079 empty 1 0
1080 empty 0 0
1081 empty 0 0
1082 empty 0 0
1083 empty 0 0
1084 empty 0 0
1085 empty 0 0
1086 empty 0 0
1087 empty 0 0
1088 empty 0 0
1089 empty 0 0
1090 empty 0 0
1091 points 1 1
1092 empty 1 0
1093 empty 0 0
1094 empty 1 0
1095 empty 0 0
1096 points 1 1
1097 empty 1 0
1098 empty 0 0
1099 empty 0 0
1100 empty 1 0
1101 empty 0 0
1102 empty 0 0
1103 empty 1 0
1104 empty 0 0
1105 empty 0 0
1106 empty 0 0
1107 empty 0 0
1108 empty 0 0
1109 empty 0 0
1110 empty 0 0
1111 empty 0 0
1112 empty 1 0
1113 empty 0 0
1114 empty 1 0
1115 empty 0 0
1116 empty 0 0
1117 empty 0 0
1118 empty 0 0
1119 empty 0 0
1120 empty 0 0
1121 empty 0 0
1122 empty 1 0
1123 empty 0 0
1124 empty 0 0
1125 empty 0 0
1126 empty 0 0
1127 empty 0 0
1128 empty 0 0
1129 empty 1 0
1130 empty 0 0
1131 empty 0 0
1132 empty 0 0
1133 empty 0 0
1134 empty 0 0
1135 empty 1 0
1136 empty 0 0
1137 empty 0 0
1138 empty 0 0
1139 empty 0 0
1140 empty 0 0
1141 empty 1 0
1142 empty 0 0
1143 empty 0 0
1144 empty 0 0
1145 empty 0 0
1146 empty 0 0
1147 empty 0 0
1148 empty 0 0
1149 empty 1 0
1150 empty 0 0
1151 empty 0 0
1152 empty 0 0
1153 empty 1 0
1154 empty 0 0
1155 empty 1 0
1156 empty 0 0
1157 empty 0 0
1158 empty 0 0
1159 empty 1 0
1160 empty 0 0
1161 empty 1 0
1162 empty 0 0
1163 empty 0 0
1164 empty 0 0
1165 empty 1 0
1166 empty 0 0
1167 empty 0 0
1168 empty 0 0
1169 empty 0 0
1170 empty 0 0
1171 empty 0 0
1172 empty 0 0
1173 empty 0 0
1174 empty 1 0
1175 empty 0 0
1176 empty 0 0
1177 empty 0 0
1178 point 0 1
1179 empty 0 0
1180 empty 0 0
1181 empty 0 0
1182 empty 0 0
1183 empty 0 0
1184 empty 0 0
1185 empty 0 0
1186 empty 0 0
1187 empty 0 0
1188 empty 0 0
1189 points 1 1
1190 empty 0 0
1191 empty 0 0
1192 empty 0 0
1193 empty 0 0
1194 empty 0 0
1195 empty 0 0
1196 empty 0 0
1197 empty 0 0
1198 empty 0 0
1199 empty 1 0
1200 empty 0 0
1201 empty 0 0
1202 point 0 1
1203 empty 1 0
1204 empty 0 0
1205 empty 0 0
1206 empty 0 0
1207 empty 0 0
1208 empty 1 0
1209 empty 0 0
1210 empty 1 0
1211 empty 0 0
1212 empty 0 0
1213 empty 0 0
1214 empty 0 0
1215 empty 0 0
1216 empty 0 0
1217 empty 0 0
1218 empty 0 0
1219 empty 0 0
1220 empty 0 0
1221 empty 0 0
1222 empty 0 0
1223 empty 0 0
1224 empty 0 0
1225 empty 0 0
1226 empty 0 0
1227 empty 0 0
1228 empty 0 0
1229 empty 0 0
1230 empty 0 0
1231 empty 0 0
1232 points 1 1
1233 empty 1 0
1234 empty 1 0
1235 points 1 1
1236 empty 0 0
1237 empty 1 0
1238 empty 1 0
1239 empty 0 0
1240 empty 1 0
1241 empty 0 0
1242 empty 0 0
1243 empty 1 0
1244 empty 1 0
1245 empty 0 0
1246 empty 0 0
1247 empty 0 0
1248 empty 1 0
1249 empty 0 0
1250 empty 0 0
1251 empty 0 0
1252 empty 0 0
1253 empty 0 0
1254 empty 1 0
1255 empty 1 0
1256 empty 0 0
1257 empty 0 0
1258 empty 0 0
1259 empty 1 0
1260 empty 1 0
1261 empty 0 0
1262 empty 0 0
1263 empty 0 0
1264 empty 0 0
1265 empty 0 0
1266 empty 0 0
1267 empty 0 0
1268 empty 0 0
1269 empty 1 0
1270 empty 0 0
1271 empty 0 0
1272 empty 0 0
1273 empty 0 0
1274 empty 1 0
1275 empty 0 0
1276 empty 0 0
1277 empty 0 0
1278 empty 0 0
1279 empty 0 0
1280 empty 0 0
1281 empty 0 0
1282 empty 1 0
1283 empty 0 0
1284 point 0 1
1285 empty 1 0
1286 empty 0 0
1287 empty 0 0
1288 empty 0 0
1289 empty 1 0
1290 empty 1 0
1291 empty 0 0
1292 empty 0 0
1293 empty 0 0
1294 empty 0 0
1295 empty 0 0
1296 empty 0 0
1297 empty 0 0
1298 empty 1 0
1299 empty 0 0
1300 empty 0 0
1301 empty 1 0
1302 empty 1 0
1303 empty 0 0
1304 empty 0 0
1305 empty 0 0
1306 empty 1 0
1307 empty 0 0
1308 empty 0 0
1309 empty 0 0
1310 empty 1 0
1311 empty 1 0
1312 empty 0 0
1313 empty 1 0
1314 empty 0 0
1315 empty 0 0
1316 empty 0 0
1317 empty 1 0
1318 empty 1 0
1319 empty 1 0
1320 empty 0 0
1321 empty 0 0
1322 empty 1 0
1323 empty 1 0
1324 empty 1 0
1325 empty 0 0
1326 empty 1 0
1327 empty 0 0
1328 empty 1 0
1329 empty 0 0
1330 empty 1 0
1331 empty 1 0
1332 empty 0 0
1333 empty 1 0
1334 empty 0 0
1335 empty 0 0
1336 empty 0 0
1337 empty 0 0
1338 empty 0 0
1339 empty 0 0
1340 empty 0 0
1341 empty 0 0
1342 empty 0 0
1343 empty 0 0
1344 empty 0 0
1345 empty 0 0
1346 empty 0 0
1347 empty 0 0
1348 empty 0 0
1349 empty 0 0
1350 empty 1 0
1351 empty 0 0
1352 empty 0 0
1353 empty 0 0
1354 empty 0 0
1355 empty 0 0
1356 empty 0 0
1357 empty 0 0
1358 empty 0 0
1359 empty 0 0
1360 empty 1 0
1361 empty 0 0
1362 empty 0 0
1363 empty 0 0
1364 empty 1 0
1365 empty 0 0
1366 empty 1 0
1367 empty 0 0
1368 empty 0 0
1369 empty 0 0
1370 empty 1 0
1371 empty 0 0
1372 empty 1 0
1373 empty 0 0
1374 empty 0 0
1375 empty 0 0
1376 empty 0 0
1377 empty 0 0
1378 empty 0 0
1379 empty 0 0
1380 empty 0 0
1381 empty 1 0
1382 empty 0 0
1383 empty 0 0
1384 empty 0 0
1385 empty 1 0
1386 empty 0 0
1387 empty 1 0
1388 empty 1 0
1389 empty 0 0
1390 empty 0 0
1391 empty 0 0
1392 empty 0 0
1393 empty 0 0
1394 empty 1 0
1395 empty 0 0
1396 empty 0 0
1397 empty 0 0
1398 empty 0 0
1399 empty 0 0
1400 empty 1 0
1401 empty 1 0
1402 empty 0 0
1403 empty 0 0
1404 empty 0 0
1405 empty 0 0
1406 empty 0 0
1407 empty 1 0
1408 empty 0 0
1409 empty 0 0
1410 empty 1 0
1411 empty 0 0
1412 empty 0 0
1413 empty 1 0
1414 empty 0 0
1415 empty 0 0
1416 empty 0 0
1417 empty 1 0
1418 empty 1 0
1419 points 1 1
1420 empty 0 0
1421 empty 0 0
1422 empty 0 0
1423 empty 0 0
1424 empty 0 0
1425 points 1 1
1426 empty 1 0
1427 empty 0 0
1428 empty 0 0
1429 empty 0 0
1430 empty 0 0
1431 empty 0 0
1432 empty 0 0
1433 empty 0 0
1434 empty 1 0
1435 empty 0 0
1436 empty 0 0
1437 empty 0 0
1438 empty 0 0
1439 empty 0 0
1440 empty 0 0
1441 empty 0 0
1442 empty 0 0
1443 empty 0 0
1444 empty 0 0
1445 empty 1 0
1446 empty 0 0
1447 empty 0 0
1448 empty 1 0
1449 empty 0 0
1450 empty 0 0
1451 empty 1 0
1452 empty 0 0
1453 empty 0 0
1454 empty 0 0
1455 empty 1 0
1456 empty 0 0
1457 empty 0 0
1458 empty 0 0
1459 empty 0 0
1460 empty 0 0
1461 empty 1 0
1462 empty 0 0
1463 empty 1 0
1464 empty 0 0
1465 empty 0 0
1466 empty 0 0
1467 empty 0 0
1468 empty 0 0
1469 empty 0 0
1470 empty 0 0
1471 point 0 1
1472 empty 0 0
1473 empty 1 0
1474 empty 0 0
1475 empty 1 0
1476 empty 0 0
1477 empty 1 0
1478 empty 0 0
1479 empty 0 0
1480 empty 0 0
1481 empty 0 0
1482 empty 0 0
1483 empty 0 0
1484 empty 0 0
1485 empty 1 0
1486 empty 0 0
1487 empty 1 0
1488 empty 1 0
1489 empty 0 0
1490 empty 0 0
1491 empty 0 0
1492 empty 0 0
1493 empty 0 0
1494 empty 0 0
1495 empty 1 0
1496 cost>1 2 0
1497 empty 1 0
1498 empty 0 0
1499 empty 0 0
1500 empty 1 0
1501 empty 1 0
1502 empty 0 0
1503 empty 1 0
1504 empty 0 0
1505 empty 0 0
1506 empty 0 0
1507 empty 0 0
1508 empty 1 0
1509 empty 0 0
1510 empty 1 0
1511 empty-family-degenerate 0 0
1512 empty 0 0
1513 empty 0 0
1514 points 1 1
1515 empty 1 0
1516 empty 0 0
1517 empty 0 0
1518 empty 1 0
1519 empty 1 0
1520 empty 0 0
1521 empty 1 0
1522 empty 0 0
1523 point 0 1
1524 empty 0 0
1525 empty 0 0
1526 empty 0 0
1527 empty 0 0
1528 empty 0 0
1529 empty 1 0
1530 point 0 1
1531 empty 0 0
1532 empty 1 0
1533 empty 0 0
1534 empty 1 0
1535 empty 1 0
1536 empty 0 0
1537 empty 0 0
1538 empty 0 0
1539 empty 0 0
1540 empty 0 0
1541 empty 0 0
1542 empty 0 0
1543 empty 0 0
1544 empty 0 0
1545 empty 0 0
1546 empty 1 0
1547 empty 0 0
1548 empty 0 0
1549 empty 0 0
1550 empty 0 0
1551 empty 1 0
1552 empty 0 0
1553 empty 0 0
1554 empty 0 0
1555 empty 0 0
1556 empty-family-degenerate 0 0
1557 empty 0 0
1558 empty 0 0
1559 empty 0 0
1560 empty 1 0
1561 empty 1 0
1562 empty 0 0
1563 empty 0 0
1564 empty 0 0
1565 empty 1 0
1566 empty 0 0
1567 empty 0 0
1568 empty 1 0
1569 empty-family-degenerate 0 0
1570 empty 0 0
1571 empty 0 0
1572 empty 0 0
1573 empty 0 0
1574 empty 1 0
1575 empty 0 0
1576 empty 0 0
1577 empty 0 0
1578 empty 0 0
1579 empty 0 0
1580 empty 0 0
1581 empty 0 0
1582 empty 0 0
1583 empty 0 0
1584 empty 1 0
1585 empty 0 0
1586 empty 0 0
1587 empty 0 0
1588 empty 0 0
1589 empty 0 0
1590 empty 0 0
1591 empty 0 0
1592 empty 0 0
1593 empty 1 0
1594 empty 0 0
1595 empty 0 0
1596 empty 0 0
1597 empty 0 0
1598 empty 0 0
1599 empty 0 0
1600 empty 1 0
1601 empty 0 0
1602 empty 1 0
1603 empty 0 0
1604 empty 0 0
1605 empty 0 0
1606 points 1 1
1607 empty 0 0
1608 empty 0 0
1609 empty 0 0
1610 empty 1 0
1611 empty 0 0
1612 empty 0 0
1613 empty 0 0
1614 empty 0 0
1615 empty 0 0
1616 empty 0 0
1617 empty 0 0
1618 empty 0 0
1619 empty 0 0
1620 empty 0 0
1621 empty 0 0
1622 empty 0 0
1623 empty 0 0
1624 empty 0 0
1625 empty 0 0
1626 empty 1 0
1627 empty 1 0
1628 empty 0 0
1629 empty 0 0
1630 empty 0 0
1631 empty 0 0
1632 empty 1 0
1633 empty 0 0
1634 empty 1 0
1635 empty 0 0
1636 empty 0 0
1637 empty 0 0
1638 empty 0 0
1639 empty 1 0
1640 empty 0 0
1641 empty 0 0
1642 empty 0 0
1643 empty 0 0
1644 empty 0 0
1645 empty 0 0
1646 empty 1 0
1647 empty 0 0
1648 empty 1 0
1649 empty 1 0
1650 empty 1 0
1651 empty 1 0
1652 empty 0 0
1653 empty 0 0
1654 empty 0 0
1655 empty 0 0
1656 empty 0 0
1657 empty 0 0
1658 empty 0 0
1659 empty 0 0
1660 empty 0 0
1661 empty 1 0
1662 empty 1 0
1663 empty 0 0
1664 empty 0 0
1665 empty 0 0
1666 empty 0 0
1667 empty 0 0
1668 empty 0 0
1669 empty 1 0
1670 empty 1 0
1671 empty 0 0
1672 empty 0 0
1673 empty 0 0
1674 empty 0 0
1675 empty 0 0
1676 empty 0 0
1677 empty 0 0
1678 empty 0 0
1679 empty 0 0
1680 empty 1 0
1681 empty 0 0
1682 empty 0 0
1683 empty 0 0
1684 empty 0 0
1685 empty 0 0
1686 point 0 1
1687 empty 1 0
1688 empty 0 0
1689 empty 0 0
1690 empty 0 0
1691 empty 1 0
1692 empty 0 0
1693 empty 1 0
1694 empty 0 0
1695 empty 0 0
1696 empty 0 0
1697 empty 0 0
1698 empty 0 0
1699 empty 1 0
1700 empty 1 0
1701 empty 0 0
1702 empty 0 0
1703 empty 0 0
1704 empty 0 0
1705 empty 0 0
1706 point 0 1
1707 empty 0 0
1708 empty 0 0
1709 empty 0 0
1710 empty 0 0
1711 empty 0 0
1712 empty 0 0
1713 empty 0 0
1714 empty 0 0
1715 empty 0 0
1716 empty 0 0
1717 empty 0 0
1718 empty 0 0
1719 empty 0 0
1720 point 0 1
1721 empty 0 0
1722 empty 0 0
1723 empty 0 0
1724 empty 0 0
1725 empty-family-degenerate 0 0
1726 empty 1 0
1727 empty 0 0
1728 empty 0 0
1729 empty 1 0
1730 cost>1 2 0
1731 points 1 1
1732 empty-family-degenerate 0 0
1733 empty 0 0
1734 empty-family-degenerate 0 0
1735 cost>1 2 0
1736 empty 1 0
1737 empty 0 0
1738 empty 0 0
1739 empty 0 0
1740 empty 0 0
1741 empty 1 0
1742 empty 0 0
1743 empty 0 0
1744 empty 0 0
1745 empty 1 0
1746 empty 0 0
1747 empty 0 0
1748 empty 1 0
1749 empty 1 0
1750 empty 0 0
1751 empty 0 0
1752 empty 1 0
1753 empty 0 0
1754 empty 1 0
1755 empty 1 0
1756 empty 1 0
1757 empty 1 0
1758 empty 1 0
1759 empty 0 0
1760 empty 1 0
1761 empty 0 0
1762 empty 1 0
1763 empty 1 0
1764 empty 0 0
1765 empty 0 0
1766 empty 0 0
1767 empty 1 0
1768 empty 0 0
1769 empty-family-degenerate 0 0
1770 empty 0 0
1771 empty 1 0
1772 empty 0 0
1773 empty 0 0
1774 empty-family-degenerate 0 0
1775 empty 1 0
1776 empty 0 0
1777 empty-family-degenerate 0 0
1778 empty-family-degenerate 0 0
1779 empty 0 0
1780 point 0 1
1781 empty 0 0
1782 empty 0 0
1783 empty 0 0
1784 empty 1 0
1785 points 1 1
1786 empty 1 0
1787 empty 0 0
1788 empty 1 0
1789 empty 0 0
1790 empty 0 0
1791 empty 1 0
1792 empty 0 0
1793 empty 0 0
1794 empty 0 0
1795 empty-family-degenerate 0 0
1796 empty 0 0
1797 empty 0 0
1798 empty 0 0
1799 empty 0 0
1800 empty 0 0
1801 empty 0 0
1802 empty 0 0
1803 empty 0 0
1804 empty 0 0
1805 points 1 1
1806 empty 0 0
1807 empty 0 0
1808 empty 0 0
1809 empty 1 0
1810 empty 0 0
1811 empty 0 0
1812 empty 0 0
1813 empty 1 0
1814 empty-family-degenerate 0 0
1815 empty 0 0
1816 points 1 1
1817 empty 0 0
1818 empty 0 0
1819 empty 0 0
1820 empty 1 0
1821 empty 1 0
1822 empty 0 0
1823 empty 1 0
1824 empty 0 0
1825 empty 0 0
1826 empty 0 0
1827 empty 1 0
1828 empty 1 0
1829 empty 0 0
1830 empty 0 0
1831 empty 0 0
1832 empty 0 0
1833 empty 1 0
1834 point 0 1
1835 empty 0 0
1836 empty 1 0
1837 empty 0 0
1838 empty 1 0
1839 empty 1 0
1840 empty 0 0
1841 empty 1 0
1842 empty 0 0
1843 empty 0 0
1844 empty 0 0
1845 empty 0 0
1846 empty 0 0
1847 empty 0 0
1848 empty 0 0
1849 empty 0 0
1850 empty 0 0
1851 empty 1 0
1852 empty 1 0
1853 empty 0 0
1854 empty 1 0
1855 empty 0 0
1856 empty 0 0
1857 empty 0 0
1858 empty 0 0
1859 empty 0 0
1860 empty 0 0
1861 empty 0 0
1862 empty 1 0
1863 empty 0 0
1864 empty 0 0
1865 empty 1 0
1866 empty 0 0
1867 empty 0 0
1868 empty 1 0
1869 empty 0 0
1870 empty 0 0
1871 empty 1 0
1872 empty 1 0
1873 empty 1 0
1874 empty 1 0
1875 cost>1 2 0
1876 point 0 1
1877 empty 1 0
1878 empty 0 0
1879 empty 1 0
1880 empty 0 0
1881 point 0 1
1882 empty 0 0
1883 empty 0 0
1884 empty 0 0
1885 empty 1 0
1886 empty 0 0
1887 empty 1 0
1888 empty 1 0
1889 empty 0 0
1890 empty 0 0
1891 empty 1 0
1892 empty 0 0
1893 empty 0 0
1894 empty 0 0
1895 empty 0 0
1896 empty 0 0
1897 empty 0 0
1898 empty 0 0
1899 empty 0 0
1900 empty 0 0
1901 empty 0 0
1902 empty-family-degenerate 0 0
1903 empty 0 0
1904 empty 0 0
1905 empty 0 0
1906 empty 0 0
1907 empty 0 0
1908 empty 0 0
1909 empty 1 0
1910 empty 0 0
1911 empty 0 0
1912 empty 0 0
1913 empty 0 0
1914 empty 1 0
1915 empty 0 0
1916 empty 0 0
1917 empty 0 0
1918 empty 1 0
1919 points 1 1
1920 empty 0 0
1921 empty 1 0
1922 empty 0 0
1923 empty 0 0
1924 empty 0 0
1925 empty 0 0
1926 empty 1 0
1927 empty 1 0
1928 empty 1 0
1929 empty 1 0
1930 empty 0 0
1931 empty 0 0
1932 empty 0 0
1933 empty 0 0
1934 empty 0 0
1935 empty 0 0
1936 empty 1 0
1937 empty 0 0
1938 empty 0 0
1939 empty 0 0
1940 empty 0 0
1941 empty 1 0
1942 empty 0 0
1943 empty 0 0
1944 empty 0 0
1945 empty 0 0
1946 empty 0 0
1947 empty 0 0
1948 empty 0 0
1949 empty 0 0
1950 empty 1 0
1951 empty 0 0
1952 empty 0 0
1953 empty 1 0
1954 empty 1 0
1955 empty 0 0
1956 empty 1 0
1957 empty 0 0
1958 empty 0 0
1959 empty 0 0
1960 empty 0 0
1961 empty 0 0
1962 empty 0 0
1963 empty 0 0
1964 empty 0 0
1965 empty 1 0
1966 empty 0 0
1967 empty 0 0
1968 empty 0 0
1969 empty 0 0
1970 empty 0 0
1971 empty 1 0
1972 empty 0 0
1973 empty 1 0
1974 empty 0 0
1975 empty 0 0
1976 empty 0 0
1977 empty 1 0
1978 empty 0 0
1979 empty 0 0
1980 empty 0 0
1981 empty 1 0
1982 empty 1 0
1983 empty 0 0
1984 empty 0 0
1985 empty 1 0
1986 empty 0 0
1987 empty 0 0
1988 empty 0 0
1989 empty 0 0
1990 empty 0 0
1991 empty 1 0
1992 empty 0 0
1993 empty 1 0
1994 empty 1 0
1995 empty 1 0
1996 empty 1 0
1997 empty 0 0
1998 empty 0 0
1999 empty 0 0
2000 empty 0 0
2001 empty 0 0
2002 empty 0 0
2003 empty 0 0
2004 empty 0 0
2005 empty 0 0
2006 empty 0 0
2007 empty 0 0
2008 empty 0 0
2009 empty 0 0
2010 empty 0 0
2011 empty 0 0
2012 empty 0 0
2013 empty 1 0
2014 empty 1 0
2015 empty 0 0
2016 empty 0 0
2017 empty 0 0
2018 empty 0 0
2019 empty 1 0
2020 empty 0 0
2021 empty 0 0
2022 empty 0 0
2023 empty 1 0
2024 empty 0 0
2025 empty 0 0
2026 empty 0 0
2027 empty 1 0
2028 empty 1 0
2029 empty 0 0
2030 empty 0 0
2031 empty 0 0
2032 empty 0 0
2033 empty 0 0
2034 empty 0 0
2035 empty 0 0
2036 empty 0 0
2037 empty 0 0
2038 empty 1 0
2039 empty 1 0
2040 empty 0 0
2041 empty 0 0
2042 cost>1 2 0
2043 empty 1 0
2044 empty 1 0
2045 empty 0 0
2046 empty 1 0
2047 empty 1 0
2048 empty 0 0
2049 empty 0 0
2050 empty 0 0
2051 empty 0 0
2052 cost>1 2 0
2053 points 1 1
2054 empty 0 0
2055 empty 1 0
2056 empty 0 0
2057 empty 0 0
2058 empty 0 0
2059 empty 0 0
2060 empty 0 0
2061 empty 0 0
2062 empty 0 0
2063 empty 0 0
2064 empty 0 0
2065 empty 0 0
2066 empty 0 0
2067 empty 0 0
2068 empty 0 0
2069 empty 0 0
2070 empty 0 0
2071 empty 1 0
2072 empty 0 0
2073 empty 0 0
2074 empty 0 0
2075 empty 0 0
2076 empty 0 0
2077 empty 0 0
2078 empty 0 0
2079 empty 1 0
2080 empty 0 0
2081 empty 0 0
2082 empty 0 0
2083 empty 0 0
2084 empty 0 0
2085 empty 0 0
2086 empty 0 0
2087 empty 1 0
2088 empty 0 0
2089 empty 1 0
2090 empty 0 0
2091 empty 0 0
2092 empty 0 0
2093 empty 0 0
2094 empty 0 0
2095 empty 0 0
2096 empty 0 0
2097 empty 1 0
2098 empty 0 0
2099 empty 1 0
2100 empty 0 0
2101 empty 0 0
2102 empty 0 0
2103 empty 0 0
2104 empty 0 0
2105 empty 0 0
2106 empty 0 0
2107 empty 0 0
2108 empty 0 0
2109 empty 0 0
2110 empty 0 0
2111 empty 1 0
2112 empty 1 0
2113 empty 0 0
2114 empty 1 0
2115 empty 0 0
2116 empty 1 0
2117 empty 0 0
2118 empty 0 0
2119 empty 1 0
2120 empty 0 0
2121 empty 0 0
2122 empty 1 0
2123 empty 0 0
2124 empty 0 0
2125 empty 0 0
2126 empty 0 0
2127 empty 1 0
2128 empty 1 0
2129 empty 0 0
2130 empty 1 0
2131 empty 0 0
2132 empty 0 0
2133 empty 0 0
2134 empty 0 0
2135 empty 1 0
2136 empty 1 0
2137 empty 0 0
2138 empty 1 0
2139 empty 0 0
2140 empty 1 0
2141 empty 1 0
2142 empty 1 0
2143 empty 0 0
2144 empty 0 0
2145 empty 1 0
2146 empty 0 0
2147 points 1 1
2148 empty 0 0
2149 points 1 1
2150 empty 1 0
2151 empty 0 0
2152 empty 1 0
2153 empty 1 0
2154 empty 1 0
2155 empty 0 0
2156 empty 0 0
2157 empty 1 0
2158 empty 0 0
2159 empty 0 0
2160 empty 1 0
2161 empty 1 0
2162 empty 1 0
2163 empty 0 0
2164 empty 0 0
2165 empty 1 0
2166 empty 0 0
2167 empty 0 0
2168 empty 0 0
2169 point 0 1
2170 empty 0 0
2171 empty 0 0
2172 empty 0 0
2173 empty 1 0
2174 empty 0 0
2175 empty 0 0
2176 empty 1 0
2177 empty 1 0
2178 empty 1 0
2179 empty 0 0
2180 empty 1 0
2181 empty 0 0
2182 empty 0 0
2183 empty 0 0
2184 empty 0 0
2185 empty 0 0
2186 empty 1 0
2187 empty 0 0
2188 empty 0 0
2189 empty 0 0
2190 empty 0 0
2191 empty 0 0
2192 empty 0 0
2193 empty 1 0
2194 empty 0 0
2195 empty 0 0
2196 empty 0 0
2197 empty 1 0
2198 empty 0 0
2199 empty 1 0
2200 empty 0 0
2201 empty 0 0
2202 empty 0 0
2203 empty 0 0
2204 empty 0 0
2205 empty 1 0
2206 empty 1 0
2207 empty 0 0
2208 empty 0 0
2209 empty 0 0
2210 empty 0 0
2211 empty 0 0
2212 empty 0 0
2213 empty 0 0
2214 empty 0 0
2215 empty 0 0
2216 empty 1 0
2217 empty 0 0
2218 empty 0 0
2219 empty 0 0
2220 empty 1 0
2221 empty 0 0
2222 empty 1 0
2223 empty 0 0
2224 empty 0 0
2225 empty 1 0
2226 empty 0 0
2227 empty 0 0
2228 empty 1 0
2229 empty 0 0
2230 empty 0 0
2231 empty 0 0
2232 empty 0 0
2233 empty 1 0
2234 empty 0 0
2235 empty 0 0
2236 empty 0 0
2237 empty 0 0
2238 empty 0 0
2239 empty 1 0
2240 empty 1 0
2241 empty 0 0
2242 empty 0 0
2243 empty 0 0
2244 empty 1 0
2245 empty 0 0
2246 empty 0 0
2247 empty 0 0
2248 empty 0 0
2249 empty 1 0
2250 empty 0 0
2251 empty 1 0
2252 empty 1 0
2253 empty 1 0
2254 empty 0 0
2255 empty 0 0
2256 empty 1 0
2257 empty 0 0
2258 empty 0 0
2259 empty 0 0
2260 empty 0 0
2261 empty-family-degenerate 0 0
2262 empty 0 0
2263 empty 1 0
2264 empty 0 0
2265 empty 0 0
2266 empty 0 0
2267 empty 0 0
2268 empty 1 0
2269 empty 0 0
2270 empty 0 0
2271 empty 0 0
2272 empty 0 0
2273 empty 0 0
2274 empty 1 0
2275 empty 0 0
2276 empty 1 0
2277 empty 0 0
2278 empty 0 0
2279 empty 0 0
2280 empty 0 0
2281 empty 1 0
2282 empty 0 0
2283 empty 0 0
2284 empty 1 0
2285 empty 0 0
2286 empty 0 0
2287 empty 0 0
2288 empty 0 0
2289 empty 1 0
2290 empty 0 0
2291 empty 0 0
2292 empty 1 0
2293 empty 0 0
2294 empty 1 0
2295 empty 0 0
2296 empty 0 0
2297 empty 1 0
2298 empty 0 0
2299 empty 1 0
2300 empty 1 0
2301 empty 1 0
2302 empty 0 0
2303 empty-degenerate -1 0
2304 empty 0 0
2305 empty 1 0
2306 empty 1 0
2307 empty 1 0
2308 empty 0 0
2309 point 0 1
2310 empty 0 0
2311 empty 1 0
2312 empty 0 0
2313 empty 0 0
2314 empty 0 0
2315 empty 0 0
2316 empty 1 0
2317 empty 0 0
2318 empty 0 0
2319 empty 0 0
2320 empty 0 0
2321 empty 0 0
2322 empty 0 0
2323 empty 1 0
2324 empty 1 0
2325 empty 1 0
2326 empty 0 0
2327 empty 0 0
2328 empty 0 0
2329 empty 0 0
2330 empty 0 0
2331 empty 0 0
2332 empty 0 0
2333 empty 0 0
2334 empty 1 0
2335 empty 0 0
2336 empty 1 0
2337 empty 1 0
2338 empty 0 0
2339 empty 0 0
2340 empty 0 0
2341 empty 0 0
2342 empty 1 0
2343 empty 0 0
2344 empty 0 0
2345 empty 0 0
2346 empty 0 0
2347 empty 0 0
2348 empty 0 0
2349 empty 0 0
2350 empty 1 0
2351 empty 0 0
2352 empty 0 0
2353 empty 0 0
2354 empty 0 0
2355 empty 0 0
2356 empty 0 0
2357 empty 0 0
2358 empty 0 0
2359 empty 0 0
2360 empty 0 0
2361 empty 0 0
2362 empty 0 0
2363 empty 0 0
2364 empty 0 0
2365 empty 0 0
2366 empty 1 0
2367 empty 0 0
2368 empty 0 0
2369 empty 0 0
2370 empty 1 0
2371 empty 0 0
2372 empty 0 0
2373 empty 0 0
2374 empty 1 0
2375 empty 0 0
2376 empty 0 0
2377 empty 0 0
2378 empty 1 0
2379 empty 0 0
2380 empty 0 0
2381 empty 0 0
2382 empty 0 0
2383 empty 0 0
2384 empty 1 0
2385 empty 0 0
2386 empty 0 0
2387 empty 0 0
2388 empty 0 0
2389 empty 0 0
2390 empty 0 0
2391 empty 0 0
2392 empty 1 0
2393 empty 1 0
2394 empty 0 0
2395 empty 0 0
2396 empty 0 0
2397 empty 0 0
2398 empty 0 0
2399 empty 0 0
2400 empty 0 0
2401 empty 0 0
2402 empty 0 0
2403 empty 0 0
2404 empty 0 0
2405 empty 0 0
2406 empty 0 0
2407 empty 0 0
2408 empty 0 0
2409 empty 0 0
2410 empty 0 0
2411 empty 0 0
2412 empty 0 0
2413 empty 0 0
2414 empty 0 0
2415 empty 1 0
2416 empty 1 0
2417 empty 0 0
2418 empty 0 0
2419 empty 0 0
2420 empty 0 0
2421 empty 0 0
2422 empty 0 0
2423 empty 0 0
2424 empty 1 0
2425 empty 0 0
2426 empty 0 0
2427 empty 0 0
2428 empty 0 0
2429 empty 0 0
2430 empty 0 0
2431 empty 0 0
2432 empty 0 0
2433 empty 0 0
2434 points 1 1
2435 empty 1 0
2436 empty 0 0
2437 empty 0 0
2438 empty 0 0
2439 empty 0 0
2440 empty 0 0
2441 empty 1 0
2442 empty 1 0
2443 empty 1 0
2444 empty 0 0
2445 empty 0 0
2446 empty 0 0
2447 empty 0 0
2448 empty 0 0
2449 empty 1 0
2450 empty 0 0
2451 empty 1 0
2452 empty 1 0
2453 empty 0 0
2454 empty 0 0
2455 empty 1 0
2456 empty 0 0
2457 empty 0 0
2458 empty 0 0
2459 empty 0 0
2460 empty 0 0
2461 empty 0 0
2462 empty 0 0
2463 empty 1 0
2464 empty 0 0
2465 empty 0 0
2466 empty 1 0
2467 empty 1 0
2468 empty 1 0
2469 empty 1 0
2470 empty 1 0
2471 empty 0 0
2472 empty 0 0
2473 empty 0 0
2474 empty 1 0
2475 empty 0 0
2476 empty 0 0
2477 empty 0 0
2478 empty 0 0
2479 empty 0 0
2480 empty 0 0
2481 empty 0 0
2482 empty 0 0
2483 empty 1 0
2484 empty 0 0
2485 empty 1 0
2486 empty 0 0
2487 cost>1 2 0
2488 empty 1 0
2489 empty 0 0
2490 empty 0 0
2491 empty 0 0
2492 empty 0 0
2493 empty 0 0
2494 empty 0 0
2495 empty 0 0
2496 empty 0 0
2497 empty 1 0
2498 empty 0 0
2499 empty 1 0
2500 empty 1 0
2501 empty 0 0
2502 empty 0 0
2503 empty 0 0
2504 empty 0 0
2505 empty 0 0
2506 empty 0 0
2507 empty 0 0
2508 empty 0 0
2509 empty 0 0
2510 empty 0 0
2511 empty 0 0
2512 empty 0 0
2513 empty 0 0
2514 empty 0 0
2515 empty 1 0
2516 empty 0 0
2517 empty 0 0
2518 empty 0 0
2519 empty 0 0
2520 empty 0 0
2521 empty 0 0
2522 empty 0 0
2523 empty 0 0
2524 empty 0 0
2525 empty 1 0
2526 empty 0 0
2527 empty 0 0
2528 empty 0 0
2529 empty 1 0
2530 empty 0 0
2531 empty 0 0
2532 empty 0 0
2533 empty 0 0
2534 empty 0 0
2535 empty 0 0
2536 empty 0 0
2537 empty 0 0
2538 empty 0 0
2539 empty 1 0
2540 empty 0 0
2541 empty 1 0
2542 empty 0 0
2543 empty 0 0
2544 empty 0 0
2545 empty 0 0
2546 empty 0 0
2547 empty 0 0
2548 empty 0 0
2549 empty 0 0
2550 empty 0 0
2551 empty 0 0
2552 empty 1 0
2553 empty 1 0
2554 empty 0 0
2555 empty 0 0
2556 empty 0 0
2557 empty 1 0
2558 empty-degenerate -1 0
2559 empty 0 0
2560 empty 0 0
2561 empty 1 0
2562 empty 0 0
2563 empty 0 0
2564 empty 0 0
2565 empty 1 0
2566 empty 0 0
2567 empty 0 0
2568 empty 0 0
2569 empty 0 0
2570 empty 1 0
2571 empty-degenerate -1 0
2572 empty 0 0
2573 empty 0 0
2574 empty 1 0
2575 empty 0 0
2576 empty 0 0
2577 empty 0 0
2578 empty 0 0
2579 empty 0 0
2580 empty 0 0
2581 empty 0 0
2582 empty 0 0
2583 empty 1 0
2584 empty 0 0
2585 empty 0 0
2586 empty 0 0
2587 empty 0 0
2588 empty 1 0
2589 empty 0 0
2590 empty 0 0
2591 empty 1 0
2592 empty 0 0
2593 empty 1 0
2594 empty 0 0
2595 empty 0 0
2596 empty 0 0
2597 empty 0 0
2598 empty 1 0
2599 empty 0 0
2600 empty 0 0
2601 empty 0 0
2602 empty 0 0
2603 empty 0 0
2604 empty 1 0
2605 empty 0 0
2606 empty 0 0
2607 empty 1 0
2608 empty 0 0
2609 empty 0 0
2610 empty 0 0
2611 empty 0 0
2612 empty 0 0
2613 empty 0 0
2614 empty 0 0
2615 empty 1 0
2616 empty 0 0
2617 empty 1 0
2618 empty 0 0
2619 empty 0 0
2620 empty 0 0
2621 empty 0 0
2622 empty 0 0
2623 empty 0 0
2624 empty 0 0
2625 empty 0 0
2626 empty 0 0
2627 empty 0 0
2628 empty 0 0
2629 empty 0 0
2630 empty 0 0
2631 empty 0 0
2632 empty 0 0
2633 empty 1 0
2634 empty 0 0
2635 empty 0 0
2636 empty 0 0
2637 empty 0 0
2638 empty 0 0
2639 empty 0 0
2640 empty 0 0
2641 empty 0 0
2642 empty 0 0
2643 empty 1 0
2644 empty 0 0
2645 empty 0 0
2646 empty 1 0
2647 empty 0 0
2648 empty 1 0
2649 empty 0 0
2650 empty 0 0
2651 empty 0 0
2652 empty 0 0
2653 empty 0 0
2654 empty 0 0
2655 empty 0 0
2656 empty 1 0
2657 empty 0 0
2658 empty 1 0
2659 empty 0 0
2660 empty 1 0
2661 empty 0 0
2662 empty 0 0
2663 empty 0 0
2664 empty 1 0
2665 empty 0 0
2666 empty 0 0
2667 points 1 1
2668 empty 0 0
2669 empty 1 0
2670 empty 0 0
2671 empty 1 0
2672 empty 0 0
2673 empty 0 0
2674 point 0 1
2675 empty 1 0
2676 empty 0 0
2677 empty 0 0
2678 empty 0 0
2679 empty 0 0
2680 empty 0 0
2681 empty 0 0
2682 empty 0 0
2683 empty 0 0
2684 empty 0 0
2685 empty 0 0
2686 empty 0 0
2687 empty 0 0
2688 empty 0 0
2689 empty 0 0
2690 empty 0 0
2691 empty 0 0
2692 empty 0 0
2693 empty 0 0
2694 empty 0 0
2695 empty 0 0
2696 empty 1 0
2697 empty 0 0
2698 empty 0 0
2699 empty 0 0
2700 empty 1 0
2701 empty 0 0
2702 empty 0 0
2703 empty 0 0
2704 empty 0 0
2705 empty 0 0
2706 empty 0 0
2707 empty 0 0
2708 empty 0 0
2709 empty 0 0
2710 empty-degenerate -1 0
2711 empty 0 0
2712 empty 0 0
2713 empty 0 0
2714 empty 0 0
2715 empty 0 0
2716 empty 1 0
2717 empty 0 0
2718 empty 1 0
2719 empty 1 0
2720 empty 0 0
2721 empty 0 0
2722 empty 1 0
2723 empty 0 0
2724 empty 0 0
2725 empty 0 0
2726 empty 0 0
2727 empty 1 0
2728 empty 0 0
2729 empty 0 0
2730 empty 1 0
2731 empty 0 0
2732 empty 0 0
2733 empty 0 0
2734 empty 0 0
2735 empty 0 0
2736 empty 0 0
2737 empty 0 0
2738 empty 1 0
2739 empty 0 0
2740 empty 0 0
2741 empty 0 0
2742 empty 1 0
2743 empty 0 0
2744 empty 0 0
2745 empty 0 0
2746 empty 0 0
2747 empty 0 0
2748 empty 0 0
2749 empty 1 0
2750 empty 0 0
2751 empty 1 0
2752 empty 0 0
2753 empty 0 0
2754 empty 1 0
2755 empty 0 0
2756 empty 0 0
2757 empty 0 0
2758 empty 0 0
2759 point 0 1
2760 empty 0 0
2761 empty 0 0
2762 empty 0 0
2763 empty 0 0
2764 empty 0 0
2765 empty 0 0
2766 empty 0 0
2767 points 1 1
2768 empty 0 0
2769 empty 0 0
2770 empty 0 0
2771 empty 0 0
2772 empty 0 0
2773 empty 1 0
2774 empty 0 0
2775 empty 0 0
2776 empty 0 0
2777 empty 0 0
2778 empty 0 0
2779 empty 0 0
2780 empty 0 0
2781 empty 0 0
2782 empty 0 0
2783 empty 0 0
2784 empty 0 0
2785 empty 0 0
2786 empty 0 0
2787 empty 0 0
2788 empty 0 0
2789 points 1 1
2790 empty 0 0
2791 empty 1 0
2792 empty 0 0
2793 empty 0 0
2794 empty 0 0
2795 empty 0 0
2796 empty 0 0
2797 empty 0 0
2798 empty 0 0
2799 empty 0 0
2800 empty 0 0
2801 empty 0 0
2802 empty 0 0
2803 empty 0 0
2804 empty 0 0
2805 empty 0 0
2806 empty 0 0
2807 empty 0 0
2808 empty 1 0
2809 empty 0 0
2810 empty 0 0
2811 empty 0 0
2812 empty 0 0
2813 empty 0 0
2814 empty 0 0
2815 empty 0 0
2816 empty 0 0
2817 empty 0 0
2818 empty 0 0
2819 empty 0 0
2820 empty 0 0
2821 empty 0 0
2822 empty 0 0
2823 empty 0 0
2824 empty 1 0
2825 empty 0 0
2826 empty 0 0
2827 empty 0 0
2828 empty 0 0
2829 empty 1 0
2830 empty 0 0
2831 empty 1 0
2832 empty 0 0
2833 empty 0 0
2834 empty 0 0
2835 empty 0 0
2836 empty 0 0
2837 empty 0 0
2838 empty 0 0
2839 empty 0 0
2840 empty 0 0
2841 empty 1 0
2842 empty 0 0
2843 empty 0 0
2844 empty 0 0
2845 empty 0 0
2846 empty 0 0
2847 empty 0 0
2848 empty 0 0
2849 empty 0 0
2850 empty 0 0
2851 empty 1 0
2852 empty 0 0
2853 empty 0 0
2854 empty 0 0
2855 empty 0 0
2856 empty 0 0
2857 empty 0 0
2858 empty 0 0
2859 empty 1 0
2860 empty 0 0
2861 empty 0 0
2862 empty 1 0
2863 empty 0 0
2864 empty 0 0
2865 empty 1 0
2866 empty 0 0
2867 empty 1 0
2868 empty 0 0
2869 empty 1 0
2870 empty 0 0
2871 empty 0 0
2872 empty 1 0
2873 empty 0 0
2874 empty 0 0
2875 empty 0 0
2876 empty 0 0
2877 empty 0 0
2878 empty 0 0
2879 empty 1 0
2880 empty 1 0
2881 empty 0 0
2882 empty 0 0
2883 empty 0 0
2884 empty 0 0
2885 empty 0 0
2886 empty 1 0
2887 empty 0 0
2888 empty 1 0
2889 empty 0 0
2890 empty 0 0
2891 empty 1 0
2892 empty 1 0
2893 empty 0 0
2894 empty 0 0
2895 empty 0 0
2896 empty 0 0
2897 empty 1 0
2898 empty 0 0
2899 empty 0 0
2900 empty 0 0
2901 empty 1 0
2902 empty 0 0
2903 empty 1 0
2904 empty 0 0
2905 empty 0 0
2906 empty 1 0
2907 empty 0 0
2908 empty 0 0
2909 point 0 1
2910 empty 0 0
2911 empty 1 0
2912 empty 0 0
2913 empty 1 0
2914 empty 0 0
2915 empty 0 0
2916 empty 0 0
2917 empty 0 0
2918 empty 1 0
2919 empty 0 0
2920 empty 0 0
2921 empty 0 0
2922 empty 0 0
2923 empty 0 0
2924 empty 0 0
2925 empty 0 0
2926 empty 0 0
2927 empty 1 0
2928 empty 0 0
2929 empty 0 0
2930 empty 0 0
2931 empty 0 0
2932 empty 0 0
2933 empty 0 0
2934 empty 1 0
2935 empty 0 0
2936 empty 0 0
2937 empty 0 0
2938 empty 0 0
2939 empty 1 0
2940 empty 1 0
2941 empty 0 0
2942 empty 0 0
2943 empty 1 0
2944 empty 0 0
2945 empty 1 0
2946 empty 1 0
2947 empty 1 0
2948 empty 1 0
2949 empty 0 0
2950 empty 0 0
2951 empty 0 0
2952 empty 0 0
2953 empty 0 0
2954 empty 1 0
2955 empty 0 0
2956 empty 1 0
2957 empty 0 0
2958 empty 0 0
2959 empty 1 0
2960 empty 0 0
2961 empty 0 0
2962 empty 1 0
2963 empty 0 0
2964 empty 0 0
2965 empty 0 0
2966 empty 0 0
2967 empty 0 0
2968 empty 0 0
2969 empty 0 0
2970 empty 0 0
2971 empty 0 0
2972 empty 0 0
2973 empty 0 0
2974 empty 1 0
2975 empty 0 0
2976 empty 1 0
2977 empty 0 0
2978 empty 0 0
2979 empty 0 0
2980 empty 0 0
2981 empty 0 0
2982 empty 0 0
2983 empty 0 0
2984 empty 0 0
2985 empty 0 0
2986 empty 0 0
2987 empty 0 0
2988 empty 1 0
2989 empty 0 0
2990 empty 0 0
2991 empty 1 0
2992 empty 0 0
2993 empty 0 0
2994 empty 0 0
2995 empty 0 0
2996 empty 0 0
2997 empty 0 0
2998 empty 0 0
2999 empty 0 0
3000 empty 0 0
3001 empty 0 0
3002 empty 1 0
3003 empty 1 0
3004 empty 0 0
3005 empty 1 0
3006 empty 1 0
3007 empty 0 0
3008 empty 0 0
3009 empty 0 0
3010 empty 0 0
3011 empty 0 0
3012 empty 0 0
3013 empty 0 0
3014 empty 1 0
3015 empty 0 0
3016 empty 0 0
3017 empty 0 0
3018 empty 1 0
3019 empty 0 0
3020 empty 0 0
3021 empty 0 0
3022 empty 0 0
3023 empty 0 0
3024 empty 0 0
3025 empty 0 0
3026 empty 0 0
3027 empty 0 0
3028 empty 1 0
3029 empty 0 0
3030 empty 0 0
3031 empty 0 0
3032 empty 0 0
3033 empty 0 0
3034 empty 0 0
3035 empty 0 0
3036 empty 1 0
3037 empty 1 0
3038 empty 0 0
3039 empty 0 0
3040 empty 0 0
3041 empty 1 0
3042 point 0 1
3043 empty 1 0
3044 empty 0 0
3045 empty 0 0
3046 empty 0 0
3047 empty 0 0
3048 empty 0 0
3049 empty 1 0
3050 empty 1 0
3051 empty 0 0
3052 empty 0 0
3053 empty 0 0
3054 empty 0 0
3055 empty 0 0
3056 empty 1 0
3057 empty 1 0
3058 empty 1 0
3059 empty 1 0
3060 empty 0 0
3061 empty 1 0
3062 empty 0 0
3063 empty 0 0
3064 empty 0 0
3065 empty 1 0
3066 empty 0 0
3067 empty 0 0
3068 empty 0 0
3069 empty 1 0
3070 point 0 1
3071 empty 0 0
3072 empty 1 0
3073 empty 0 0
3074 empty 0 0
3075 empty 0 0
3076 empty 0 0
3077 empty 1 0
3078 empty 0 0
3079 empty 0 0
3080 empty 0 0
3081 empty 0 0
3082 empty 0 0
3083 empty 0 0
3084 empty 0 0
3085 empty 0 0
3086 empty 0 0
3087 empty 0 0
3088 empty 0 0
3089 empty 0 0
3090 empty 1 0
3091 empty 0 0
3092 empty 0 0
3093 empty 1 0
3094 empty 1 0
3095 empty 1 0
3096 empty 0 0
3097 empty 1 0
3098 empty 0 0
3099 empty 0 0
3100 empty 0 0
3101 empty 0 0
3102 empty 1 0
3103 empty 0 0
3104 empty 0 0
3105 empty 0 0
3106 empty 0 0
3107 empty 0 0
3108 empty 1 0
3109 empty-family-degenerate 0 0
3110 empty 0 0
3111 empty 1 0
3112 empty 0 0
3113 empty 0 0
3114 empty 0 0
3115 empty 0 0
3116 empty 0 0
3117 empty 0 0
3118 empty 0 0
3119 empty 1 0
3120 empty 0 0
3121 empty 0 0
3122 empty 0 0
3123 empty 0 0
3124 empty 1 0
3125 empty 1 0
3126 empty-family-degenerate 0 0
3127 empty 0 0
3128 empty 1 0
3129 empty 1 0
3130 empty 0 0
3131 empty 0 0
3132 empty 0 0
3133 empty 0 0
3134 empty 0 0
3135 empty 0 0
3136 empty 0 0
3137 empty 0 0
3138 empty 0 0
3139 empty 0 0
3140 empty 1 0
3141 empty-degenerate -1 0
3142 empty 0 0
3143 empty 1 0
3144 empty 0 0
3145 empty 0 0
3146 empty 1 0
3147 empty 0 0
3148 empty 1 0
3149 empty 1 0
3150 empty 0 0
3151 empty 0 0
3152 empty 1 0
3153 empty 1 0
3154 empty 0 0
3155 empty 0 0
3156 empty 0 0
3157 empty 0 0
3158 empty 0 0
3159 empty 0 0
3160 empty 0 0
3161 empty 0 0
3162 empty 0 0
3163 empty 0 0
3164 empty 0 0
3165 empty 0 0
3166 empty 0 0
3167 empty 0 0
3168 empty 0 0
3169 empty 0 0
3170 empty 0 0
3171 empty 0 0
3172 empty 0 0
3173 empty 0 0
3174 empty 0 0
3175 empty 0 0
3176 empty 0 0
3177 empty 1 0
3178 empty 1 0
3179 empty 0 0
3180 empty 0 0
3181 empty 1 0
3182 empty 1 0
3183 empty 0 0
3184 empty 0 0
3185 empty 0 0
3186 empty 0 0
3187 empty 1 0
3188 empty 0 0
3189 empty 0 0
3190 empty 1 0
3191 empty 0 0
3192 empty 0 0
3193 empty 0 0
3194 empty 0 0
3195 empty 1 0
3196 empty 0 0
3197 empty 1 0
3198 empty 1 0
3199 empty 0 0
3200 empty 1 0
3201 empty 0 0
3202 empty 1 0
3203 empty 0 0
3204 empty 1 0
3205 empty 0 0
3206 empty 0 0
3207 empty 1 0
3208 empty 1 0
3209 empty 1 0
3210 empty 1 0
3211 empty 1 0
3212 empty 0 0
3213 empty 0 0
3214 empty 1 0
3215 empty 0 0
3216 points 1 1
3217 empty 0 0
3218 empty 1 0
3219 empty 1 0
3220 empty 0 0
3221 empty 1 0
3222 empty 0 0
3223 empty 0 0
3224 empty 0 0
3225 empty 0 0
3226 empty 0 0
3227 empty 0 0
3228 empty 0 0
3229 empty 0 0
3230 empty 0 0
3231 empty 0 0
3232 empty 0 0
3233 empty 0 0
3234 empty 0 0
3235 empty 0 0
3236 empty 0 0
3237 empty 0 0
3238 empty 1 0
3239 empty 0 0
3240 empty 0 0
3241 empty 1 0
3242 empty 0 0
3243 empty 0 0
3244 empty 0 0
3245 empty 0 0
3246 empty 0 0
3247 empty 0 0
3248 empty 0 0
3249 empty 0 0
3250 empty 1 0
3251 empty 1 0
3252 empty 0 0
3253 empty 0 0
3254 empty 0 0
3255 empty 0 0
3256 empty 1 0
3257 empty 0 0
3258 empty 0 0
3259 empty 0 0
3260 empty 0 0
3261 empty 0 0
3262 empty 1 0
3263 empty 0 0
3264 empty 0 0
3265 empty 0 0
3266 empty 0 0
3267 empty 0 0
3268 empty 0 0
3269 empty 0 0
3270 empty 0 0
3271 empty 0 0
3272 empty 1 0
3273 empty 1 0
3274 empty 1 0
3275 empty 0 0
3276 empty 0 0
3277 empty 0 0
3278 empty 1 0
3279 empty 0 0
3280 empty 0 0
3281 empty 0 0
3282 empty 0 0
3283 empty 0 0
3284 empty 0 0
3285 empty 0 0
3286 empty 1 0
3287 empty 0 0
3288 empty 0 0
3289 empty 1 0
3290 empty 0 0
3291 empty 0 0
3292 empty 0 0
3293 empty 0 0
3294 empty 0 0
3295 empty 1 0
3296 empty 0 0
3297 empty 0 0
3298 empty 1 0
3299 empty 0 0
3300 empty 1 0
3301 empty 1 0
3302 empty 0 0
3303 empty 0 0
3304 empty 0 0
3305 empty 0 0
3306 empty 0 0
3307 empty 0 0
3308 empty 0 0
3309 empty 0 0
3310 empty 0 0
3311 empty 0 0
3312 empty 0 0
3313 empty 0 0
3314 empty 0 0
3315 empty 1 0
3316 empty 1 0
3317 empty 0 0
3318 empty 0 0
3319 empty 0 0
3320 empty 0 0
3321 empty 1 0
3322 empty 0 0
3323 empty 0 0
3324 empty 0 0
3325 empty 0 0
3326 empty 0 0
3327 empty 0 0
3328 empty 1 0
3329 empty 0 0
3330 empty 0 0
3331 empty 0 0
3332 empty 0 0
3333 empty 0 0
3334 empty 1 0
3335 empty 0 0
3336 empty 0 0
3337 empty 1 0
3338 empty 0 0
3339 empty 0 0
3340 empty 1 0
3341 empty 1 0
3342 empty 0 0
3343 empty 0 0
3344 empty 0 0
3345 empty 1 0
3346 empty 0 0
3347 empty 0 0
3348 empty 0 0
3349 empty 0 0
3350 empty 0 0
3351 empty 0 0
3352 empty 0 0
3353 empty 0 0
3354 empty 0 0
3355 empty 0 0
3356 empty 0 0
3357 empty 0 0
3358 empty 0 0
3359 empty 0 0
3360 empty 0 0
3361 empty 1 0
3362 empty 1 0
3363 empty 0 0
3364 empty 0 0
3365 empty 0 0
3366 empty 0 0
3367 empty 1 0
3368 empty 0 0
3369 empty 0 0
3370 empty 0 0
3371 empty 0 0
3372 empty 0 0
3373 empty 0 0
3374 empty 0 0
3375 empty 0 0
3376 empty 0 0
3377 empty 1 0
3378 empty 0 0
3379 empty 1 0
3380 empty 0 0
3381 empty 0 0
3382 empty 0 0
3383 empty 1 0
3384 empty 0 0
3385 empty 0 0
3386 empty 1 0
3387 empty 0 0
3388 empty 1 0
3389 empty 0 0
3390 empty 0 0
3391 empty 0 0
3392 empty 0 0
3393 empty 1 0
3394 empty 0 0
3395 empty 0 0
3396 empty 0 0
3397 empty 0 0
3398 empty 0 0
3399 empty 0 0
3400 empty 0 0
3401 empty 0 0
3402 empty 0 0
3403 empty 0 0
3404 empty 1 0
3405 empty 1 0
3406 empty 0 0
3407 empty 0 0
3408 empty 0 0
3409 empty 0 0
3410 empty 0 0
3411 empty 0 0
3412 empty 1 0
3413 empty 0 0
3414 empty 0 0
3415 empty 0 0
3416 empty 1 0
3417 empty 1 0
3418 empty 1 0
3419 empty 0 0
3420 empty 0 0
3421 empty 0 0
3422 empty 0 0
3423 empty 0 0
3424 empty 0 0
3425 empty 0 0
3426 empty 1 0
3427 empty 0 0
3428 empty 0 0
3429 empty 1 0
3430 empty 0 0
3431 empty 0 0
3432 empty 0 0
3433 empty 0 0
3434 empty 0 0
3435 empty 0 0
3436 empty 0 0
3437 empty 1 0
3438 empty 0 0
3439 empty 0 0
3440 empty 1 0
3441 empty 0 0
3442 empty 0 0
3443 empty 0 0
3444 empty 0 0
3445 empty 0 0
3446 empty 0 0
3447 empty 0 0
3448 empty 0 0
3449 empty 1 0
3450 empty 0 0
3451 empty 1 0
3452 empty 0 0
3453 empty 0 0
3454 empty 1 0
3455 empty 1 0
3456 empty 0 0
3457 empty 0 0
3458 empty 1 0
3459 empty 0 0
3460 empty 0 0
3461 empty 0 0
3462 empty 0 0
3463 empty 0 0
3464 empty 0 0
3465 empty 0 0
3466 empty 0 0
3467 empty 1 0
3468 empty 0 0
3469 empty 0 0
3470 empty 0 0
3471 empty 0 0
3472 empty 0 0
3473 empty 0 0
3474 empty 0 0
3475 empty 1 0
3476 empty 1 0
3477 empty 0 0
3478 empty 0 0
3479 empty 1 0
3480 empty 1 0
3481 empty 0 0
3482 empty 0 0
3483 empty 0 0
3484 empty 0 0
3485 empty 1 0
3486 empty 0 0
3487 empty 0 0
3488 empty 0 0
3489 empty 0 0
3490 empty 0 0
3491 empty 0 0
3492 empty 0 0
3493 empty 0 0
3494 empty 0 0
3495 empty 0 0
3496 empty 0 0
3497 empty 0 0
3498 empty 0 0
3499 empty 0 0
3500 empty 0 0
3501 empty 0 0
3502 empty 0 0
3503 empty 0 0
3504 empty 0 0
3505 empty 0 0
3506 empty 0 0
3507 empty 0 0
3508 empty 0 0
3509 empty 0 0
3510 empty 1 0
3511 empty 0 0
3512 empty 0 0
3513 empty 0 0
3514 empty 1 0
3515 empty 0 0
3516 empty 0 0
3517 empty 0 0
3518 empty 0 0
3519 empty 0 0
3520 empty 1 0
3521 empty 0 0
3522 empty 1 0
3523 empty 0 0
3524 empty 0 0
3525 empty 0 0
3526 empty 0 0
3527 empty 0 0
3528 empty 0 0
3529 empty 0 0
3530 empty 0 0
3531 empty 1 0
3532 empty 0 0
3533 empty 1 0
3534 empty 1 0
3535 empty 0 0
3536 empty 1 0
3537 empty 1 0
3538 empty 0 0
3539 empty 0 0
3540 empty 0 0
3541 empty 0 0
3542 empty 0 0
3543 empty 1 0
3544 empty 0 0
3545 empty 0 0
3546 empty 0 0
3547 empty 1 0
3548 empty 0 0
3549 empty 0 0
3550 empty 0 0
3551 empty 0 0
3552 empty 0 0
3553 empty 0 0
3554 empty 0 0
3555 empty 1 0
3556 empty 0 0
3557 empty 0 0
3558 empty 0 0
3559 empty 0 0
3560 empty 0 0
3561 empty 0 0
3562 empty 1 0
3563 empty 0 0
3564 empty 1 0
3565 empty 1 0
3566 empty 1 0
3567 empty 1 0
3568 empty 1 0
3569 empty 0 0
3570 empty 0 0
3571 empty 0 0
3572 empty 1 0
3573 empty 0 0
3574 empty 1 0
3575 empty 0 0
3576 empty 0 0
3577 empty 1 0
3578 empty 0 0
3579 empty 1 0
3580 empty 0 0
3581 empty 0 0
3582 empty 0 0
3583 empty 0 0
3584 empty 1 0
3585 empty 0 0
3586 empty 0 0
3587 empty 1 0
3588 empty 0 0
3589 empty 0 0
3590 empty 0 0
3591 empty 0 0
3592 empty 0 0
3593 empty 1 0
3594 empty 0 0
3595 empty 0 0
3596 empty 0 0
3597 empty 0 0
3598 empty 0 0
3599 empty 1 0
3600 empty 1 0
3601 empty 1 0
3602 empty 0 0
3603 empty 0 0
3604 empty 0 0
3605 empty 0 0
3606 empty 0 0
3607 empty 0 0
3608 empty 0 0
3609 empty 0 0
3610 empty 0 0
3611 empty 0 0
3612 empty 0 0
3613 empty 0 0
3614 empty 0 0
3615 empty 0 0
3616 empty 0 0
3617 empty 0 0
3618 empty 1 0
3619 empty 0 0
3620 empty 0 0
3621 empty 0 0
3622 empty 1 0
3623 empty 0 0
3624 empty 0 0
3625 empty 1 0
3626 empty 1 0
3627 empty 0 0
3628 empty 0 0
3629 empty 1 0
3630 empty 0 0
3631 empty 1 0
3632 empty 0 0
3633 empty 0 0
3634 empty 0 0
3635 empty 0 0
3636 empty 0 0
3637 empty 0 0
3638 empty 0 0
3639 empty 0 0
3640 empty 1 0
3641 empty 0 0
3642 empty 0 0
3643 empty 0 0
3644 empty 1 0
3645 empty 0 0
3646 empty 0 0
3647 empty 0 0
3648 empty 0 0
3649 empty 0 0
3650 empty 0 0
3651 empty 0 0
3652 empty 0 0
3653 empty 0 0
3654 empty 0 0
3655 empty 1 0
3656 empty 0 0
3657 empty 1 0
3658 empty 0 0
3659 empty 0 0
3660 empty 1 0
3661 empty 0 0
3662 empty 0 0
3663 empty 0 0
3664 empty 0 0
3665 empty 0 0
3666 empty 0 0
3667 empty 0 0
3668 empty 1 0
3669 empty 1 0
3670 empty 1 0
3671 empty 1 0
3672 empty 1 0
3673 empty 0 0
3674 empty 0 0
3675 empty 0 0
3676 empty 1 0
3677 empty 1 0
3678 empty 1 0
3679 empty 1 0
3680 empty 1 0
3681 empty 1 0
3682 empty 1 0
3683 empty 0 0
3684 empty 1 0
3685 empty 0 0
3686 empty 0 0
3687 empty 0 0
3688 empty 1 0
3689 empty 0 0
3690 empty 1 0
3691 empty 1 0
3692 empty 0 0
3693 empty 0 0
3694 empty 1 0
3695 empty 1 0
3696 empty 0 0
3697 empty 0 0
3698 empty 0 0
3699 empty 0 0
3700 empty 1 0
3701 empty 0 0
3702 empty 0 0
3703 empty 0 0
3704 empty 0 0
3705 empty 0 0
3706 empty 0 0
3707 empty 0 0
3708 empty 0 0
3709 empty 0 0
3710 empty 0 0
3711 empty 0 0
3712 empty 1 0
3713 empty 1 0
3714 empty 0 0
3715 empty 0 0
3716 empty 0 0
3717 empty 0 0
3718 empty 0 0
3719 empty 1 0
3720 empty 1 0
3721 empty 1 0
3722 empty 1 0
3723 empty 0 0
3724 empty 0 0
3725 empty 0 0
3726 empty 0 0
3727 empty 0 0
3728 empty 0 0
3729 empty 0 0
3730 empty 0 0
3731 empty 0 0
3732 empty 1 0
3733 empty 1 0
3734 empty 0 0
3735 empty 0 0
3736 empty 1 0
3737 empty 0 0
3738 empty 1 0
3739 empty 0 0
3740 empty 0 0
3741 empty 0 0
3742 empty 1 0
3743 empty 1 0
3744 empty 1 0
3745 empty 1 0
3746 empty 0 0
3747 empty 1 0
3748 empty 0 0
3749 empty 1 0
3750 empty 0 0
3751 empty 0 0
3752 empty 1 0
3753 empty 1 0
3754 empty 0 0
3755 empty 0 0
3756 empty 0 0
3757 empty 0 0
3758 empty 0 0
3759 empty 0 0
3760 empty 0 0
3761 empty 0 0
3762 empty 0 0
3763 empty 0 0
3764 empty 1 0
3765 empty 1 0
3766 empty 0 0
3767 empty 1 0
3768 empty 0 0
3769 empty 1 0
3770 empty 0 0
3771 empty 0 0
3772 empty 0 0
3773 empty 1 0
3774 empty 0 0
3775 empty 0 0
3776 empty 0 0
3777 empty 1 0
3778 empty 1 0
3779 empty 1 0
3780 empty 1 0
3781 empty 0 0
3782 empty 1 0
3783 empty 1 0
3784 empty 0 0
3785 empty 0 0
3786 empty 0 0
3787 empty 1 0
3788 empty 0 0
3789 empty 1 0
3790 empty 1 0
3791 empty 0 0
3792 empty 1 0
3793 empty 0 0
3794 empty 1 0
3795 empty 0 0
3796 empty 0 0
3797 empty 0 0
3798 empty 1 0
3799 empty 0 0
3800 empty 1 0
3801 empty 0 0
3802 empty 0 0
3803 empty 0 0
3804 empty 1 0
3805 empty 1 0
3806 empty 1 0
3807 empty 1 0
3808 empty 1 0
3809 empty 1 0
3810 empty 1 0
3811 empty 1 0
3812 empty 1 0
3813 empty 1 0
3814 empty 1 0
3815 empty 1 0
3816 empty 1 0
3817 empty 1 0
3818 empty 1 0
3819 empty 0 0
3820 empty 0 0
3821 empty 0 0
3822 empty 0 0
3823 empty 0 0
3824 empty 0 0
3825 empty 0 0
3826 empty 1 0
3827 empty 0 0
3828 empty 0 0
3829 empty 0 0
3830 empty 0 0
3831 empty 0 0
3832 empty 0 0
3833 empty 0 0
3834 empty 0 0
3835 empty 0 0
3836 empty 0 0
3837 empty 0 0
3838 empty 0 0
3839 empty 0 0
3840 empty 0 0
3841 empty 0 0
3842 empty 0 0
3843 empty 0 0
3844 empty 0 0
3845 empty 0 0
3846 empty 0 0
3847 empty 0 0
3848 empty 0 0
3849 empty 0 0
3850 empty 0 0
3851 empty 0 0
3852 empty 0 0
3853 empty 0 0
3854 empty 0 0
3855 empty 0 0
3856 empty 0 0
3857 empty 0 0
3858 empty 0 0
3859 empty 0 0
3860 empty 0 0
3861 empty 0 0
3862 empty 0 0
3863 empty 0 0
3864 empty 0 0
3865 empty 0 0
3866 empty 0 0
3867 empty 0 0
3868 empty 0 0
3869 empty 1 0
3870 empty 0 0
3871 empty 0 0
3872 empty 0 0
3873 empty 0 0
3874 empty 0 0
3875 empty 1 0
3876 empty 0 0
3877 empty 1 0
3878 empty 0 0
3879 empty 0 0
3880 empty 1 0
3881 empty 1 0
3882 empty 0 0
3883 empty 0 0
3884 empty 1 0
3885 empty 0 0
3886 empty 0 0
3887 empty 0 0
3888 empty 0 0
3889 empty 0 0
3890 empty 0 0
3891 cost>1 2 0
3892 empty 0 0
3893 empty 0 0
3894 empty 0 0
3895 empty 0 0
3896 empty 0 0
3897 empty 0 0
3898 empty 0 0
3899 empty 0 0
3900 empty 1 0
3901 empty 0 0
3902 empty 1 0
3903 empty 0 0
3904 empty 0 0
3905 empty 1 0
3906 empty 0 0
3907 empty 0 0
3908 empty 0 0
3909 empty 0 0
3910 empty 0 0
3911 empty 0 0
3912 points 1 1
3913 empty 1 0
3914 empty 0 0
3915 empty 0 0
3916 empty 0 0
3917 empty 0 0
3918 empty 0 0
3919 empty 0 0
3920 empty 0 0
3921 empty 0 0
3922 empty 0 0
3923 empty 0 0
3924 empty 0 0
3925 empty 0 0
3926 empty 0 0
3927 empty 1 0
3928 empty 0 0
3929 empty 0 0
3930 empty 0 0
3931 empty 0 0
3932 empty 1 0
3933 empty 0 0
3934 empty 1 0
3935 empty 0 0
3936 empty 0 0
3937 empty 0 0
3938 empty 0 0
3939 empty 0 0
3940 empty 0 0
3941 empty 0 0
3942 empty 0 0
3943 empty 0 0
3944 empty 0 0
3945 empty 0 0
3946 empty 1 0
3947 empty 0 0
3948 empty 1 0
3949 empty 1 0
3950 empty 1 0
3951 empty 0 0
3952 empty 1 0
3953 empty 0 0
3954 empty 1 0
3955 empty 0 0
3956 empty 0 0
3957 empty 1 0
3958 empty 1 0
3959 empty 1 0
3960 empty 1 0
3961 empty-family-degenerate 0 0
3962 empty 0 0
3963 empty-family-degenerate 0 0
3964 empty 0 0
3965 empty 0 0
3966 empty 0 0
3967 empty 0 0
3968 empty 0 0
3969 empty 1 0
3970 empty 0 0
3971 empty 0 0
3972 empty 0 0
3973 empty 0 0
3974 empty 1 0
3975 empty 0 0
3976 empty 0 0
3977 empty 0 0
3978 empty 1 0
3979 empty 0 0
3980 empty 0 0
3981 empty 1 0
3982 empty 1 0
3983 empty 1 0
3984 empty 1 0
3985 empty 1 0
3986 empty 0 0
3987 empty 0 0
3988 empty 1 0
3989 empty 1 0
3990 empty 0 0
3991 empty 1 0
3992 empty 0 0
3993 empty 0 0
3994 empty 1 0
3995 empty 1 0
3996 empty 0 0
3997 empty 1 0
3998 empty 1 0
3999 empty 0 0
4000 empty 0 0
4001 empty 1 0
4002 empty 0 0
4003 empty 0 0
4004 empty 0 0
4005 empty 1 0
4006 empty 1 0
4007 empty 1 0
4008 empty 0 0
4009 empty 0 0
4010 empty 0 0
4011 empty 1 0
4012 empty 1 0
4013 empty 0 0
4014 empty 0 0
4015 empty 1 0
4016 empty 1 0
4017 empty 0 0
4018 empty 0 0
4019 empty 1 0
4020 empty 1 0
4021 empty 1 0
4022 empty 0 0
4023 empty 0 0
4024 empty 0 0
4025 empty 0 0
4026 empty 0 0
4027 empty 0 0
4028 empty 1 0
4029 empty 0 0
4030 empty 1 0
4031 empty 1 0
4032 empty 1 0
4033 empty 0 0
4034 empty 1 0
4035 empty 1 0
4036 empty 1 0
4037 empty 1 0
4038 empty 1 0
4039 empty 0 0
4040 empty 0 0
4041 empty 0 0
4042 empty 1 0
4043 empty 0 0
4044 empty 0 0
4045 empty 0 0
4046 empty 0 0
4047 empty 0 0
4048 empty 0 0
4049 empty 0 0
4050 empty 1 0
4051 empty 1 0
4052 empty 0 0
4053 empty 0 0
4054 empty 0 0
4055 empty 1 0
4056 empty 1 0
4057 empty 1 0
4058 empty 1 0


==> anc/gst1718_computation/scan7/X25.gen.jsonl <==
{"k": 0, "g6": "M???????????_^~_?", "status": "O", "cost": 7, "comps": [[7, 1]], "reason": null, "time": 0.0, "mult": {"2": 30, "6": 1, "7": 1}}
{"k": 1, "g6": "Q???????????CPAH?a_CW_]B}??", "status": "O", "cost": 4, "comps": [[4, 1]], "reason": null, "time": 0.01, "mult": {"2": 23, "3": 4, "5": 1, "7": 1}}
{"k": 2, "g6": "R????????????i?d?e?OWCX?`WF{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 2, "7": 1}}
{"k": 3, "g6": "R???????????@K?i?`_CgAX?PWF{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.0, "mult": {"2": 21, "3": 4, "4": 2, "7": 1}}
{"k": 4, "g6": "R???????????AKCI?Q_GWGX@@WF{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 4, "4": 2, "7": 1}}
{"k": 5, "g6": "R???????????W@CP@C_Gg?bB@wD{??", "status": "O", "cost": 3, "comps": [[3, 1]], "reason": null, "time": 0.01, "mult": {"2": 21, "3": 5, "6": 2}}
{"k": 7, "g6": "S???????????@o@I?a`D_Ob?Hc?aoFw??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.0, "mult": {"2": 18, "3": 3, "4": 4, "6": 1}}
{"k": 8, "g6": "T????????????i?dAH@AG@E?GcA?WAB_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 9, "g6": "T????????????i?dAH@AG@E?GcA?WCB_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 12, "g6": "T???????????ADCEC@_IO?p?Cc?DO@B_B}??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 13, "g6": "T???????????ADCEC@_IO?p?Cc?DOCB_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 15, "g6": "T???????????AICDC@_IO?p?AW?HG@B_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.0, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 16, "g6": "T???????????AICDC@_IO?p?AW?HGCB_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 19, "g6": "T???????????CBAQ@C_Gg?p?AW?HO?b_B}??", "status": "E", "cost": 3, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 20, "g6": "T???????????CBAQ@C_Gg?p?AW?HOCB_B}??", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.03, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 21, "g6": "T???????????CQCH@A_IG@E?GgCCWAF_B{??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.03, "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}}
{"k": 23, "g6": "T???????????OQGP@C__g?i?CWC?WCB_B}??", "status": "O", "cost": 2, "comps": [[2, 1]], "reason": null, "time": 0.01, "mult": {"2": 18, "3": 7, "4": 1, "7": 1}}
{"k": 28, "g6": "U???????????@K@a?g__oAD?_K@E_?RO?Qc?~???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 6, "4": 3, "6": 1}}
{"k": 48, "g6": "U???????????A`@S?d?OoGD?OKCBG?d_?bG?~???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 6, "4": 3, "6": 1}}
{"k": 104, "g6": "V???????????@WCP@H?E_CI?Go?CW?Gg?_c?OE?F{???", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 15, "3": 10, "7": 1}}
{"k": 143, "g6": "V???????????GWGE@@__g@P?Ac?Q_?`O?BG?@K?F{???", "status": "O", "cost": 3, "comps": [[2, 2]], "reason": null, "time": 0.04, "mult": {"2": 15, "3": 10, "7": 1}}
{"k": 154, "g6": "V???????????OBGaCG_cGAH?CS?aO?Oo?Cg?O{?Fw???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 14, "3": 9, "5": 1, "6": 1}}
{"k": 167, "g6": "V???????????_POHAA`?WAW?DO?EO?D_?Cg?AE?F{???", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 15, "3": 10, "7": 1}}
{"k": 173, "g6": "W???????????@`OPCC_OWCD?D_?Go?Q_?Og?Gq?AD_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 178, "g6": "W???????????@o@I?a_d?Ac?HC?aO@@G?_W?Ob?AB_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "equation supported on the forbidden locus", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 280, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?@B_?^_??", "status": "E", "cost": 2, "comps": null, "reason": "constant equation", "time": 0.01, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 281, "g6": "W???????????Cc@g@W?aOCH?GS?IG?Go?Gg?Gb?AB_?^_??", "status": "O", "cost": 2, "comps": [[1, 2]], "reason": null, "time": 0.04, "mult": {"2": 12, "3": 9, "4": 2, "6": 1}}
{"k": 783, "g6": "[???????????OoOHGB@@OCK?GK?Gg?T??D_?C`?@AG?CQ??CQ??@a??@I??Fw???", "status": "E", "cost": 2, "comps": null, "reason": null, "time": 0.03, "mult": {"2": 6, "3": 15, "6": 1}}


==> anc/gst1718_computation/scan7/X25.st <==
0 cost>1 7 0
1 cost>1 4 0
2 cost>1 3 0
3 cost>1 3 0
4 cost>1 3 0
5 cost>1 3 0
6 family 1 0
7 cost>1 2 0
8 cost>1 2 0
9 cost>1 2 0
10 family 1 0
11 point 0 1
12 cost>1 3 0
13 cost>1 2 0
14 points 1 1
15 cost>1 2 0
16 cost>1 2 0
17 family 1 0
18 empty 1 0
19 cost>1 3 0
20 cost>1 3 0
21 cost>1 2 0
22 points 1 1
23 cost>1 2 0
24 empty 1 0
25 empty 0 0
26 point 0 1
27 point 0 1
28 cost>1 2 0
29 empty-degenerate -1 0
30 point 0 1
31 points 1 1
32 empty 1 0
33 empty 1 0
34 empty 1 0
35 family 1 0
36 empty 0 0
37 point 0 1
38 empty 1 0
39 empty 0 0
40 empty 1 0
41 points 1 1
42 empty 0 0
43 empty 1 0
44 empty 0 0
45 empty 1 0
46 empty 0 0
47 empty 0 0
48 cost>1 2 0
49 empty 0 0
50 empty 0 0
51 empty 1 0
52 point 0 1
53 empty 0 0
54 empty 0 0
55 empty 0 0
56 point 0 1
57 points 1 1
58 empty 1 0
59 empty 0 0
60 points 1 1
61 empty 1 0
62 empty 0 0
63 empty 0 0
64 empty 1 0
65 empty 0 0
66 points 1 1
67 points 1 1
68 empty 0 0
69 point 0 1
70 empty 1 0
71 empty 0 0
72 empty 0 0
73 empty 1 0
74 empty 0 0
75 empty 0 0
76 empty 1 0
77 empty 1 0
78 empty 0 0
79 empty 0 0
80 empty 0 0
81 empty 1 0
82 empty 1 0
83 empty 0 0
84 empty 1 0
85 empty 1 0
86 empty 0 0
87 empty 0 0
88 empty 0 0
89 point 0 1
90 empty 0 0
91 empty 1 0
92 empty 0 0
93 empty 0 0
94 empty 0 0
95 empty 0 0
96 empty 0 0
97 empty 1 0
98 empty 0 0
99 empty 0 0
100 empty 0 0
101 empty 1 0
102 family 1 0
103 empty 0 0
104 cost>1 2 0
105 empty 0 0
106 empty 0 0
107 empty 1 0
108 empty 0 0
109 empty 0 0
110 empty 0 0
111 points 1 1
112 empty 0 0
113 empty 0 0
114 point 0 1
115 empty 0 0
116 empty 1 0
117 empty 0 0
118 empty 1 0
119 empty 1 0
120 empty 0 0
121 empty 0 0
122 empty 0 0
123 empty 1 0
124 family 1 0
125 empty 0 0
126 empty 0 0
127 empty 1 0
128 empty 0 0
129 empty 0 0
130 empty 0 0
131 empty 0 0
132 empty 0 0
133 empty 0 0
134 empty 1 0
135 empty 0 0
136 empty 1 0
137 empty 0 0
138 points 1 1
139 empty 1 0
140 empty 1 0
141 point 0 1
142 empty 1 0
143 cost>1 3 0
144 empty 0 0
145 empty 0 0
146 empty 1 0
147 empty 0 0
148 empty 0 0
149 empty 0 0
150 empty 1 0
151 empty 0 0
152 empty 1 0
153 points 1 1
154 cost>1 2 0
155 family 1 0
156 empty 0 0
157 empty 0 0
158 empty 1 0
159 empty 0 0
160 family 1 0
161 empty 1 0
162 empty 0 0
163 empty 0 0
164 family 1 0
165 point 0 1
166 points 1 1
167 cost>1 2 0
168 empty 1 0
169 empty 1 0
170 point 0 1
171 empty 0 0
172 empty 0 0
173 cost>1 2 0
174 empty 1 0
175 point 0 1
176 empty 1 0
177 points 1 1
178 cost>1 2 0
179 empty 1 0
180 empty 1 0
181 empty 0 0
182 empty 0 0
183 point 0 1
184 empty 0 0
185 empty 0 0
186 empty 0 0
187 points 1 1
188 empty 1 0
189 empty 0 0
190 empty 1 0
191 empty 0 0
192 empty 1 0
193 empty 0 0
194 empty 0 0
195 empty 0 0
196 empty 0 0
197 empty 0 0
198 empty 0 0
199 empty 0 0
200 empty 1 0
201 empty 0 0
202 empty 1 0
203 empty 0 0
204 empty 0 0
205 empty 1 0
206 empty 0 0
207 empty 0 0
208 empty 0 0
209 empty 0 0
210 empty 1 0
211 empty 0 0
212 empty 0 0
213 points 1 1
214 empty 0 0
215 empty 0 0
216 empty 0 0
217 empty 0 0
218 empty 0 0
219 empty 0 0
220 empty 0 0
221 empty 0 0
222 empty 0 0
223 empty 0 0
224 empty 0 0
225 empty 1 0
226 empty 0 0
227 empty 0 0
228 empty 1 0
229 empty 0 0
230 empty 0 0
231 empty 0 0
232 empty 1 0
233 empty 0 0
234 empty 0 0
235 empty 1 0
236 empty 0 0
237 empty 0 0
238 empty 0 0
239 empty 0 0
240 empty 0 0
241 empty 0 0
242 empty 0 0
243 empty 1 0
244 empty 0 0
245 empty 1 0
246 empty 0 0
247 empty 0 0
248 empty 1 0
249 points 1 1
250 empty 0 0
251 empty 0 0
252 empty 1 0
253 empty 0 0
254 empty 0 0
255 empty 1 0
256 empty 0 0
257 empty 0 0
258 empty 0 0
259 empty 1 0
260 empty 1 0
261 empty 1 0
262 empty 1 0
263 empty 0 0
264 empty 1 0
265 empty 1 0
266 empty 1 0
267 empty 1 0
268 empty 1 0
269 empty 0 0
270 empty 0 0
271 empty 0 0
272 empty 0 0
273 empty 1 0
274 empty 0 0
275 empty 0 0
276 empty 1 0
277 empty 0 0
278 empty 0 0
279 empty 0 0
280 cost>1 2 0
281 cost>1 2 0
282 empty 0 0
283 empty 0 0
284 empty 0 0
285 empty 0 0
286 empty 0 0
287 empty 0 0
288 empty 0 0
289 empty 0 0
290 empty 0 0
291 empty 0 0
292 empty 0 0
293 empty 0 0
294 empty 0 0
295 empty 0 0
296 empty 1 0
297 empty 0 0
298 empty 0 0
299 empty 0 0
300 empty 0 0
301 empty 1 0
302 empty 1 0
303 empty 0 0
304 empty 0 0
305 empty 0 0
306 empty 0 0
307 empty 0 0
308 empty 1 0
309 empty 0 0
310 empty 0 0
311 empty 1 0
312 empty 0 0
313 empty 0 0
314 empty 0 0
315 empty 1 0
316 empty 0 0
317 empty 0 0
318 empty 0 0
319 empty 0 0
320 empty 1 0
321 empty 0 0
322 empty 1 0
323 empty 0 0
324 empty 0 0
325 empty 1 0
326 empty 0 0
327 empty 0 0
328 empty 0 0
329 empty 0 0
330 empty 0 0
331 empty 0 0
332 empty 0 0
333 empty 0 0
334 empty 0 0
335 empty 1 0
336 empty 0 0
337 empty 0 0
338 empty 0 0
339 empty 1 0
340 empty 0 0
341 empty 0 0
342 empty 0 0
343 empty 0 0
344 empty 0 0
345 empty 0 0
346 empty 0 0
347 empty 0 0
348 empty 1 0
349 empty 0 0
350 empty 0 0
351 empty 0 0
352 empty 1 0
353 empty 0 0
354 empty 0 0
355 empty 0 0
356 empty 0 0
357 empty 0 0
358 empty 0 0
359 empty 0 0
360 empty 0 0
361 empty 0 0
362 empty 0 0
363 empty 0 0
364 empty 0 0
365 empty 0 0
366 point 0 1
367 empty 0 0
368 empty 0 0
369 empty 0 0
370 empty 0 0
371 empty 0 0
372 empty 0 0
373 empty 1 0
374 empty 1 0
375 empty 1 0
376 empty 0 0
377 empty 0 0
378 empty 0 0
379 empty 0 0
380 empty 0 0
381 empty 0 0
382 empty 0 0
383 empty 0 0
384 empty 0 0
385 empty 1 0
386 empty 0 0
387 empty 0 0
388 empty 0 0
389 empty 0 0
390 empty 0 0
391 empty 1 0
392 empty 1 0
393 empty 1 0
394 empty 1 0
395 empty 0 0
396 empty 0 0
397 empty 0 0
398 empty 0 0
399 empty 0 0
400 empty 0 0
401 empty 0 0
402 empty 0 0
403 empty 1 0
404 empty 1 0
405 points 1 1
406 empty 0 0
407 empty 0 0
408 empty 0 0
409 empty 0 0
410 empty 0 0
411 empty 1 0
412 empty 0 0
413 empty 0 0
414 empty 0 0
415 empty 0 0
416 empty 1 0
417 empty 0 0
418 empty 0 0
419 empty 1 0
420 empty 0 0
421 empty 0 0
422 empty 0 0
423 empty 0 0
424 empty 0 0
425 empty 0 0
426 empty 0 0
427 points 1 1
428 empty 1 0
429 empty 0 0
430 empty 0 0
431 empty 0 0
432 empty 0 0
433 empty 0 0
434 empty 0 0
435 empty 0 0
436 empty 0 0
437 empty 0 0
438 empty 0 0
439 empty 0 0
440 empty 0 0
441 empty 0 0
442 empty 0 0
443 empty 0 0
444 empty 0 0
445 empty 0 0
446 empty 0 0
447 empty 0 0
448 empty 0 0
449 empty 0 0
450 empty 1 0
451 empty 0 0
452 empty 0 0
453 empty 1 0
454 empty 1 0
455 empty 1 0
456 empty 0 0
457 empty 0 0
458 empty 0 0
459 empty 1 0
460 empty 0 0
461 empty 0 0
462 empty 1 0
463 empty 0 0
464 empty 0 0
465 empty 0 0
466 empty 0 0
467 empty 1 0
468 empty 1 0
469 empty 0 0
470 empty 0 0
471 empty 0 0
472 empty 0 0
473 empty 0 0
474 empty 1 0
475 empty 1 0
476 empty 1 0
477 empty 0 0
478 empty 0 0
479 empty 0 0
480 empty 0 0
481 empty 0 0
482 empty 0 0
483 empty 0 0
484 empty 0 0
485 empty 0 0
486 empty 1 0
487 empty 1 0
488 empty 0 0
489 empty 0 0
490 empty 1 0
491 empty 0 0
492 empty 1 0
493 empty 1 0
494 empty 0 0
495 empty 0 0
496 empty 0 0
497 empty 0 0
498 point 0 1
499 empty 0 0
500 empty 1 0
501 empty 0 0
502 empty 0 0
503 empty 1 0
504 empty 0 0
505 empty 0 0
506 empty 0 0
507 empty 1 0
508 empty 0 0
509 empty 0 0
510 empty 0 0
511 empty 0 0
512 empty 0 0
513 empty 0 0
514 empty 0 0
515 empty 1 0
516 empty 0 0
517 empty 0 0
518 empty 1 0
519 empty 0 0
520 empty 0 0
521 point 0 1
522 empty 1 0
523 empty 0 0
524 empty 0 0
525 empty 0 0
526 empty 0 0
527 empty 0 0
528 empty 0 0
529 empty 0 0
530 empty 0 0
531 empty 0 0
532 empty 0 0
533 empty 0 0
534 empty 0 0
535 empty 0 0
536 empty 1 0
537 empty 0 0
538 empty 0 0
539 empty 0 0
540 empty 0 0
541 empty 0 0
542 empty 0 0
543 empty 0 0
544 empty 0 0
545 empty 0 0
546 empty 0 0
547 empty 0 0
548 empty 0 0
549 empty 0 0
550 empty 0 0
551 empty 0 0
552 empty 0 0
553 empty 1 0
554 empty 0 0
555 empty 0 0
556 empty-degenerate -1 0
557 empty 0 0
558 empty 0 0
559 empty 0 0
560 point 0 1
561 empty 1 0
562 empty 0 0
563 empty 1 0
564 empty 0 0
565 empty 0 0
566 empty 0 0
567 empty 0 0
568 empty 0 0
569 empty 0 0
570 empty 0 0
571 empty 0 0
572 empty 0 0
573 empty 0 0
574 empty 1 0
575 empty 0 0
576 empty 0 0
577 empty 0 0
578 empty 1 0
579 empty 0 0
580 empty 0 0
581 empty 0 0
582 empty 1 0
583 empty 1 0
584 empty 0 0
585 empty 0 0
586 empty 0 0
587 empty 0 0
588 empty 0 0
589 empty 0 0
590 empty 0 0
591 empty 0 0
592 empty 0 0
593 empty 0 0
594 empty 1 0
595 empty 1 0
596 empty 1 0
597 empty 0 0
598 empty 0 0
599 empty 1 0
600 empty 0 0
601 empty 1 0
602 empty 0 0
603 empty 0 0
604 empty 0 0
605 empty 0 0
606 empty 1 0
607 empty 1 0
608 empty 0 0
609 empty 1 0
610 empty 0 0
611 empty 0 0
612 empty 0 0
613 empty 0 0
614 empty 1 0
615 empty 0 0
616 empty 1 0
617 empty 0 0
618 empty 0 0
619 empty 1 0
620 empty 0 0
621 empty 0 0
622 empty 1 0
623 empty 0 0
624 empty 0 0
625 empty 0 0
626 empty 0 0
627 empty 0 0
628 empty 0 0
629 empty 0 0
630 empty 0 0
631 empty 0 0
632 empty 0 0
633 empty 0 0
634 empty 0 0
635 empty 0 0
636 empty 0 0
637 empty 0 0
638 empty 0 0
639 empty 0 0
640 empty 0 0
641 empty 0 0
642 empty 0 0
643 empty 0 0
644 empty 0 0
645 empty 0 0
646 empty 0 0
647 empty 0 0
648 empty 0 0
649 empty 0 0
650 empty 0 0
651 empty 0 0
652 empty 0 0
653 empty 1 0
654 empty 1 0
655 empty 0 0
656 empty 0 0
657 empty 0 0
658 empty 1 0
659 empty 1 0
660 empty 1 0
661 empty 0 0
662 empty 0 0
663 empty 0 0
664 empty 0 0
665 empty 1 0
666 empty 0 0
667 empty 0 0
668 empty 0 0
669 empty 0 0
670 empty 0 0
671 empty 0 0
672 empty 0 0
673 empty 0 0
674 empty 0 0
675 empty 0 0
676 empty 1 0
677 empty 0 0
678 empty 1 0
679 empty 0 0
680 empty 0 0
681 empty 1 0
682 empty 1 0
683 empty 0 0
684 empty 0 0
685 empty 0 0
686 empty 0 0
687 empty 0 0
688 empty 0 0
689 empty 0 0
690 empty 0 0
691 empty 0 0
692 empty 0 0
693 empty 0 0
694 empty 0 0
695 empty 1 0
696 empty 1 0
697 empty 0 0
698 empty 1 0
699 empty 0 0
700 empty 0 0
701 empty 0 0
702 empty 0 0
703 empty 0 0
704 empty 1 0
705 empty 1 0
706 empty 1 0
707 empty 0 0
708 empty 0 0
709 empty 0 0
710 empty 0 0
711 empty 0 0
712 empty 0 0
713 empty 1 0
714 empty 1 0
715 empty 0 0
716 empty 0 0
717 empty 0 0
718 empty 0 0
719 empty 0 0
720 empty 1 0
721 empty 0 0
722 empty 0 0
723 empty 0 0
724 empty 0 0
725 empty 0 0
726 point 0 1
727 empty 0 0
728 empty 0 0
729 empty 0 0
730 empty 1 0
731 empty 1 0
732 empty 0 0
733 empty 1 0
734 empty 1 0
735 empty 0 0
736 empty 0 0
737 empty 0 0
738 empty 0 0
739 empty 0 0
740 empty 0 0
741 empty 0 0
742 empty 1 0
743 empty 1 0
744 empty 0 0
745 empty 0 0
746 empty 1 0
747 empty 0 0
748 empty 0 0
749 empty 1 0
750 empty 0 0
751 empty 0 0
752 empty 0 0
753 empty 0 0
754 empty 1 0
755 points 1 1
756 empty 1 0
757 empty 1 0
758 empty 0 0
759 empty 1 0
760 empty 1 0
761 empty 1 0
762 empty 0 0
763 empty 0 0
764 empty 1 0
765 empty 1 0
766 empty 1 0
767 empty 1 0
768 empty 1 0
769 empty 0 0
770 empty 0 0
771 empty 0 0
772 empty 0 0
773 empty 0 0
774 empty 0 0
775 empty 0 0
776 point 0 1
777 empty 0 0
778 empty 1 0
779 empty 0 0
780 empty 0 0
781 empty 1 0
782 empty 1 0
783 cost>1 2 0
784 empty 1 0
785 empty 1 0
786 points 1 1
787 empty 1 0


==> anc/gst1718_computation/sept/out/A6.log <==
variant A k=6: 526 structures, statuses {'E': 299, 'F': 56, 'O': 73, 'R': 98}  (13s)
variant A k=7: {'eng-E': 16984, 'eng-F': 19, 'eng-O': 51, 'eng-R': 3, 'inc-E': 104874, 'inc-F': 24, 'inc-R': 991, 'patterns': 168198}; realizable 427 {'F': 34, 'O': 51, 'R': 342}  (127s)
variant A k=8: {'eng-E': 22519, 'eng-O': 14, 'eng-R': 1, 'inc-E': 423307, 'inc-F': 7, 'inc-R': 557, 'patterns': 494543}; realizable 134 {'F': 4, 'O': 14, 'R': 116}  (265s)
variant A k=9: {'eng-E': 2586, 'eng-O': 6, 'inc-E': 125005, 'inc-F': 2, 'inc-R': 138, 'patterns': 149912}; realizable 34 {'F': 1, 'O': 6, 'R': 27}  (285s)
variant A k=10: {'eng-E': 470, 'eng-O': 2, 'inc-E': 23682, 'inc-R': 54, 'patterns': 30534}; realizable 10 {'O': 2, 'R': 8}  (290s)
done 290


==> anc/gst1718_computation/sept/out/A6_k10.jsonl <==
{"k": 10, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6, 9]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 8]], [5, [0, 5, 6, 7]], [1, [1, 5, 8]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 9]], [7, [1, 7]], [1, [2, 7, 9]], [0, [3, 7, 8]], [6, [4, 7]], [6, [0, 8]], [7, [0, 9]], [3, [8, 9]]], "kind": "R", "g6": "d?????????????????????????F}?C@o?OK?CC_A@K??PG??PO??SC??OQ??HB_??gA?@?PG??OTO?C?Go??@_C??_?p??@?hG??G@A_??C?B???", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [3, [0, 9]], [4, [1, 9]], [6, [2, 9]], [7, [6, 9]], [1, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po??AC?_??AC@????a@????GC_???GMg???O?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po??@C?_??CC@????Q@????OC_???GMg???G?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [7, [0, 9]], [6, [1, 9]], [2, [2, 9]], [1, [6, 9]], [4, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po???K?_???c@???GA@???G?C_???GMg???A?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [3, [0, 9]], [4, [1, 9]], [6, [2, 9]], [7, [6, 9]], [1, [7, 9]], [2, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM???AC?_???O_G????a@????CFC????A@G???A??g????_?K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [7, 9]], [1, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM???@C?_???__G????Q@????CFC????C@G???@??g???@??K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [7, [0, 9]], [6, [1, 9]], [2, [2, 9]], [1, [6, 9]], [4, [7, 9]], [3, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM????K?_???C_G???GA@????CFC???A?@G????O?g????O?K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]], [1, [7, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [7, 9]]], "kind": "R", "g6": "m?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S??C@p_??AC@???ACA????aA????GD???A??o???AG@????OOC????AOG????C@G????_?S????@@r?????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8, 9]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]], [4, [1, 8]], [5, [2, 8]], [6, [3, 8]], [2, [4, 8]], [3, [5, 8]], [5, [1, 9]], [6, [2, 9]], [2, [3, 9]], [3, [4, 9]], [4, [5, 9]]], "kind": "O", "g6": "h?????????????????????????F}?C@}?_O_CAG?OH??_S??_W?CCC?@@A??GG_??_c??_@O??O_O??GOO??ACG??G?a???_AO???a?_???a@???G@@???A?O_???OAG???OGN????", "info": "O1"}
{"k": 10, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7, 8, 9]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]], [4, [0, 8]], [5, [1, 8]], [1, [2, 8]], [2, [3, 8]], [3, [4, 8]], [5, [0, 9]], [1, [1, 9]], [2, [2, 9]], [3, [3, 9]], [4, [4, 9]]], "kind": "O", "g6": "m?????????????????????????F}?C@{@?`?GCO?_Q?@?g?@?o?GGG?AAC??OP??@@G?@?A_??`?_??O__??CGO??O@C??@?C_??@C@???@CA???OAA???C?`????_CO???@G@???@?OC???@?OG????_GG????GAC?????_^?????", "info": "O1"}


==> anc/gst1718_computation/sept/out/A6_k7.jsonl <==
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?GGO?Oa??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?GGO?Oa??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo?GAC??CP??@@G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [7, [2, 6]], [4, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo?GAC??AP??A@G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W@?S@?e?ACO?GQ??Og??Oo??aG??_c??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W@?S@?e?ACO?GQ??Og??Oo??QG?@?c??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]]], "kind": "F", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo??aC??OP???PG??AA_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6]], [1, [1, 6]], [4, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O?ACC?A?`??AAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6]], [4, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?GGO?Oa??`G??`O?CGG?@@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [6, [2, 6]], [7, [3, 6]], [5, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_@@A??`G??`O??Oo?ACC??CP???PG??CA_??Ob???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [6, [1, 6]], [7, [2, 6]], [5, [3, 6]], [4, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O??GW??`@???cG??@G_??GH???OD??@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?AGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?AGOA?a??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]], [6, [2, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo?@AC??CP??OHg??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [2, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo??aC??CP??OHg??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [4, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo??QC??OP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?AGO?GQ??Og??Oo?@GG??Gc?@?T??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG?G@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG?@@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [6, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG??PC?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [4, [1, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?AGOA?a??`G??`O??Oo??cC??O`???PG??_I_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [3, 6]], [3, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?AGOA?a??`G??`O??Oo??cC??C`???PG??_I_??_B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [4, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?_I?OH_?PA?GAG?@AO??`O??GW??H@???cG??@G_??OH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [4, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c@?S@?e?AGO?GQ??Og??Oo??gG?A@c??OD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O??Oo?OFC??GH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O??Oo?OFC??GH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??Og??Oo?ACG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]], [6, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??`G??`O??Oo??IC??CP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?GQ??Og??Oo?OAG??Gc??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [7, [2, 6]], [4, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O??Oo??aC??AP??A@G??AA_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?GGOA?a??`G??Oo?CGG??aC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??Oo?@GG?G@C??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??Oo?@GG??HC??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_@@A?GAG?@AO??`O??cC??O`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?GGOA?a??`G??`O?@GG?@AC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [2, [2, 6]], [4, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??`O??Oo??SC?@?P??A@G??OQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?OCO?GQ??Og??Oo??WG?CAc??OT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo?GAG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo??QG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?Oa??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?Oa??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?GQ??Og??Oo?@CG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?ACO?GQ??Og??Oo??cG??Gc??OT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [1, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?ACO?GQ??Og??Oo?@GG?CAc??OT??O?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo??aG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@COA?Q??Og??Oo?OCG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@COA?Q??Og??Oo?@AG??Gc??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?GGOA?Q??Og??Oo?CGG??Gc??OT??@CW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?GGO?Ga?G@G??`O?@GG?GAC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G?G?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG??Gc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [3, 6]], [5, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?G?o?OFC??AH??@?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [1, 6]], [7, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??`G??`O?G?o??aC??AP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??Og?G?o??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?OCO?GQ??Og?G?o?OAG?CAc??AD??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [1, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O?G?o?@AC??AP??@@G?A?A_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?OCO?GQ??Og?G?o??SG?O?c??OT??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?CGOA?a??Og?G?o?AGG?CAc??AD??@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?OS@?e?CGOA?a??`G??`O?G?o?@CC?A?P???PG??OQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [0, [4, 6]]], "kind": "F", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGO?GQ??Og?G?o?@GG?A@c?C?D??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [7, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?O`?OCO?GQ??Og?G?o?@GG?CAc??OT???OW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O??gG??IC??_X??G?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [0, 6]], [2, [2, 6]], [0, [3, 6]], [5, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A??`G??`O?G?o??KC?@?P??_@G??CA_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [3, 6]], [5, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O??Oo?OFC??AH??@?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]], [1, [2, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A?GAG?@AO??Oo?CCC??G`??OAG?A?A_??CJ???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [1, [2, 6]], [7, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O??Oo??QC?A?P???PG??_A_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?CGOA?a??Og??Oo?AGG??Gc??_d??@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O?AGG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?GQ??Og??Oo?@GG??Gc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [4, [1, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O??Oo??SC??O`??CBG??_A_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [3, 6]], [5, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??`O??Oo?OFC??AH??@?g?@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?GQ??Og??Oo?GAG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?GQ??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?Oa??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?Oa??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG?GAC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [0, 6]], [7, [2, 6]], [0, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A??`G??`O??Oo?CCC??AP??_@G??AA_??Ob???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG??aC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG??IC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?ACO?GQ??Og??Oo??cG??Gc??OT??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5, 6]], [5, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G?_@O?_MG??_c??CF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [5, [1, 6]], [6, [2, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?C@G?_@O??_o??aC??CP??OHg??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [0, [3, 5]], [6, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?O?g??_o??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [2, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a?C@G??_o?GGG??HC??_d??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [3, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GOA?a?C@G??_o?CGG??IC??OT??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [6, [0, 6]], [7, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?C`?OCO@?Q?O?g??_o??gG?CAc??OT???OW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [6, [0, 6]], [5, [1, 6]], [1, [2, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG?GAO??_o??SC??G`??OAG??@A_?C?J???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [7, [0, 6]], [6, [1, 6]], [1, [2, 6]], [4, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG?GAO?_@O??OW??B@???cG?@?G_??OH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo?ACG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a?C@G??Oo?GGG??`C??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]], [7, [3, 6]], [3, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?@GOA?a?C@G??`O??Oo?CCC??G`???PG??GI_??_B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO@?Q??Og??Oo?OAG??Gc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O??Oo?OFC??AH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ?O?g??Oo?OAG??Gc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [6, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ?O?g??Oo??gG??Gc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG??Oo??gG??HC??_d??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [2, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??GS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??Gc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?@?g?G?o??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [6, [0, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA??PG?A@O?G?o??SC??AP??@@G?A?A_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [2, [4, 5]], [6, [0, 6]], [2, [2, 6]]], "kind": "F", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?G?o??gG?C@C??_d??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [7, [0, 6]], [4, [1, 6]], [2, [2, 6]], [6, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO?A@O?C?W??B@??ACG??_G_??CH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??Oo?_MG?C?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??Oo?_MG??_S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?@?g??Oo?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [2, [0, 6]], [5, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GO?CQ?@?g??Oo?GGG?A@c??GD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [4, [0, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GO?CQ?@?g??Oo?AGG?A@c??CD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [5, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG??Oo??gG??`C??_d??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GOA?a??PG?A@O??gG?@AC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [7, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ?@?g??Oo??WG??Oc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "F", "g6": "Z?????????????????F}?_M?OK?_cA@K@?P??aO?AI?O?W?GDG?AAg??cK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ??Gg?_?o?GAG?@?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ??Gg?_?o??QG??Oc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o?ACG?A@c?@?D??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 6]], [7, [2, 6]], [6, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o?@AC??AP???`G??_A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [1, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o??cG?A@c??AD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [1, [2, 6]], [0, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o??IC?A?P??_@G??AA_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [2, [2, 6]], [4, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o??IC?@?P??A@G??AA_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o??SG?A@c??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [0, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ??Gg?_?o??gG?O?c??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?_?o??gG?G@C??_d???PW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [2, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?_?o??gG?C@C??_d???PW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG?@?c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG??_c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG??Oc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [2, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Gg?G?o?ACG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Gg?G?o??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [6, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?C`?OCO?CQ??Gg?G?o??gG?CAc??OT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO??PO??SC??O`??OAG?A?C_?@?F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GOA?a??PG??PO??gG?@AC??_X??G?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [0, 6]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO??PO?C?W??B@??ACG??CG_??CH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa?C@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo?@AG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo??QG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?ACO@?Q??Og??Oo??QG?CAc??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG??PO?_MG?@?c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG??PO?_MG??Oc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG?G?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG?G?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [1, 6]], [2, [2, 6]], [4, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?Oa??PG??PO?G?o?GAC?@?P??A@G?A?A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [1, 6]], [0, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?CQ??Gg?G?o?OCG?A@c?C?D??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o?OAG?O?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [2, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o?GAG?@?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [2, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o??QG??Oc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [6, [1, 6]], [2, [2, 6]], [4, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?Oa??PG??PO?G?o??QC?@?P??A@G??@A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?CQ??Gg?G?o??SG?A@c??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "F", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??`O?_?o?OFC??OH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G?_?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [0, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og?_?o??SG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [0, 6]], [2, [2, 6]], [0, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?@@G??`O?_?o?@CC?@?P??_@G??@A_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??`O??Oo?OFC??OH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??Oo?_MG?A?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@@G??`O??Oo?AAC?@?P??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo?CCG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo?@CG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [7, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@@G??`O??Oo??aC??AP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo??cG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?OCO?OQ??Og??Oo?OAG?O?c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?AAO?CI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG?AAO??`O?@CC??G`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a?@@G??`O?AGG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG??GS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?A@O?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5]], [4, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?CQ?@?g?C?o?AGG?A@c??AD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?A@O??SC??G`??AAG??@C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [7, [0, 6]], [6, [1, 6]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?A@O??KC??C`??OAG?A?C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG?A?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG??OS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??PG?A@O??Oo?AAC?@?P??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo?CCG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?OCO?CQ?@?g??Oo?@CG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [0, 6]], [6, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?GGOA?a??PG??Oo?CGG??QC??GT??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [3, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?GGOA?a??PG??Oo??gG?AAC??GT??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a??PG?A@O??gG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?_?o?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?@@O?_?o?OFC??CH???Og??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO?CQ??_g?_?o??SG?O?c??GT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [4, [0, 6]], [7, [2, 6]], [0, [3, 6]], [3, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A??PG?@@O?_?o?@CC??AP??_@G??OA_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG?C?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?GI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO?CQ??_g??Oo??SG?@?c??GT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?@@O??SC??G`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Gg?_?o?CCG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Gg?_?o?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?AI?O?W?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a??PG??PO??gG??aC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [3, 6]], [7, [4, 6]], [5, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??PO?C?o?OFC??OH???Og??C@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??PO?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?AI?A?W?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [6, [0, 6]], [3, [1, 6]], [1, [2, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?C?o??SC??_`??OAG?A?A_??AJ???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO??PO??SC??G`??GAG?A?C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [3, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?CCO?OQ??Og??Oo??aG?O?c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [4, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??_g??Oo?AAG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??_g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A??PG?@@O??Oo?@CC?A?P???PG??AA_??_b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [7, [0, 6]], [5, [1, 6]], [0, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?AAG?@@O??Oo??KC??G`??_@G??_A_??CR???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [7, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?_a??PG??PO??WG?GAC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?G@G?_?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Og?_?o??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5, 6]], [6, [3, 5]], [0, [4, 5]], [5, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?Oc?GS@?e?GGO?Ga??Og?_?o?@GG?CAc??AD??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?G@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]], [4, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga?G@G??`O??Oo??IC??OP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [2, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?GGO?Ga?G@G??Oo?@GG?C@C??Od???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?@@G??Oo?_MG?A?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga??Og??Oo?CCG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo??aG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga??Og??Oo??cG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?@CO?OQ??Og??Oo?OAG??_c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K?CP?AAO?CI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?GS@?e?GGO?Ga?@@G??`O??Oo??cC?A?P???PG??GQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [6, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ga?@@G??`O?@GG??QC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga??PG?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga??PG?_?o?_MG?A?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??Gg?_?o?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??Gg?_?o??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [5, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ga??PG??PO?@GG??IC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [0, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?CQ??Gg?_?o??WG?A@c?@?D??@CW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5, 6]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Gg?C?o?AAG?GCs??Cb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 6]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_?Ca?G@G??PO?C?o?AAC??OP???`G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5]], [1, [2, 5, 6]], [7, [3, 5]], [3, [4, 5]], [3, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?GGO?Ca??Gg?C?o?CGG??Oc??Od??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [5, [0, 6]], [1, [1, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ca?G@G??PO?C?o??cC?A?`??CBG??_A_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [3, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG??Gc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [3, [4, 5]], [7, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?Oc?CI?OH_?DA?GAG?GAO?_@O?A?W??B@??CCG?@?G_??GH??@?D???G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O??Oo?OFC??AH??G?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAOC?I??GW?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [0, [3, 5]], [7, [4, 5]], [7, [0, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e??gOA?a?O?g??Oo??WG??_c??Od??GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??Gc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??Oo?_MG?A?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAO?OI??GW?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [3, [4, 5]], [3, [1, 6]]], "kind": "F", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??_g?C?o?CCG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [3, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e??gOA?a??_g?C?o?@GG??Gc??Od??GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [3, [4, 5]], [7, [0, 6]], [3, [1, 6]], [1, [2, 6]], [4, [3, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?Oc?CI?OH_?DA?GAG?GAO?@@O?A?W??B@??CCG?@?G_??OH??@?D??A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??Oo?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O??Oo?OFC??CH??G?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?GAO?GI??GW?CBG?ACg??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [1, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?OCO@?Q??_g??Oo?@CG?A@c?@?D???gW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO@?Q??_g??Oo??SG?O?c??GT???gW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_?o?OFC??CH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_?o?_MG?A?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??Gg?_?o??cG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e??gOA?a?C@G??PO?GGG??aC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?GAO?AI?O?W?CBG?ACg??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG?@?c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG??_c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?C?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [7, [3, 5]], [3, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??Gg?C?o?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5]], [3, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?OcA@K?A`?OCO@?Q??Gg?C?o?CGG?CAc??GT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAO?AI?A?W?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?C?o?_MG??OS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?A@O?_MG??_c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?A@O?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5, 6]], [4, [3, 5]], [3, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a?@?g?C?o?@CG?GCs??AR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5]], [7, [1, 6]], [6, [2, 6]], [5, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??HG?A@O?C?o??IC??CP??OHg??C@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P??QO?OI?A?W?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [5, [3, 5]], [3, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?@@O?_MG?@?c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?C@G?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO@?Q?@?g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a?@?g??Oo?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a?@?g??Oo??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?@@G??Oo?_MG?C?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?@@G??Oo?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?OQ??_g??Oo?GAG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?OQ??_g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a??_g??Oo?@CG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a??_g??Oo??SG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [3, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "_?????????????????F}?OH?_S?_W@@C@?Q?AA_?GK?ACG?@CO?OAO??Og?C?E??_MG??GC_??_D???AB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [0, 6]], [2, [2, 6]], [0, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "`?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO?OAO??Og?C?E??AGG??_G_?C?H???AD???CP_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [5, [0, 6]], [3, [1, 6]], [7, [2, 6]], [0, [3, 6]], [6, [4, 6]], [2, [5, 6]]], "kind": "R", "g6": "b?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO?@CO?G@G??CI??_?o??C__??_`???AP??A?C_???_g??@?B????", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [0, 6]], [7, [1, 6]], [2, [2, 6]], [0, [3, 6]], [6, [4, 6]], [5, [5, 6]]], "kind": "R", "g6": "b?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO??cO?G@G??AI??_?o??G__??A`??@?P??A?C_???_g???GB????", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]]], "kind": "F", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??OH??C?g??_@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]]], "kind": "F", "g6": "Z?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?_MG??_{??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??CH???Og??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??AH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 6]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [1, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C@?Q??gOA?Q??_w?OHG?AAg??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5, 6]], [3, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M@?c@?g?_W@?Q?AA_?DA??IG?@@o?CCG??Gc?@@D??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [1, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?gA?c?GI??gOA?Q??_w?CBG?GGg??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [1, [2, 4]], [4, [3, 4, 6]], [3, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "^?????????????????F}?_M@?c@?g?_W?_a?CC_A?S?@AG?@AO??`O??GW?A?`??GAG??GE_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [4, [3, 6]], [5, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??aG??aO?_@o?OFC??OH??@?g??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??aG??aO?_@o?OFC??GH???_g??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]]], "kind": "F", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO?ACC??O`??@AG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO??cC??C`???QG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [0, 6]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO??KC?A?`??GAG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?OQ?@GO?AQ?O?w?OHG?AAg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?_c?GI?@GO?AQ?O?w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]]], "kind": "F", "g6": "Z?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??QG??QO?_MG??_{??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [3, 6]], [7, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??QG??QO?@@o?OFC??CH???Og?@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4, 6]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5, 6]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GI?AGO?Ca??_w?OHG?CCg??HK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4, 6]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?OQ?AGO?AQ??_w?OHG?AAg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?_c?GI?AGO?AQ??_w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]]], "kind": "F", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?ACC??O`???aG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [0, 6]], [7, [1, 6]], [1, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??SC??A`??OAG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [7, [0, 6]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??KC?A?`??GAG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GQ?@GO?AQ?O?w?OHG?@Ag??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [4, [1, 4]], [5, [2, 4]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?Oc?CI?@GO?AQ?O?w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4, 6]], [0, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [2, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GQ??gO@?Q?O?w?OHG?@Ag??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [3, [0, 5]], [6, [1, 5]], [4, [2, 5]], [7, [3, 5]], [1, [4, 5]], [5, [3, 6]], [7, [4, 6]], [2, [5, 6]]], "kind": "R", "g6": "_?????????????????F}?OH?_S?_W@@C?GQ?@A_?CK?ACG??cO?AAO??Gg?A?E??_MG??CC_??AD??@?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [1, 6]], [2, [2, 6]], [0, [3, 6]], [1, [4, 6]]], "kind": "R", "g6": "`?????????????????F}?_M@?c@?g?_W?_a?AC_?GS??Oo?OCO??aO??_g??AE???cG??_G_?C?H??A?D???G`_??", "info": null}
{"k": 7, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [1, [1, 3]], [3, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [0, [3, 6]], [2, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "d?????????????????F}?_K@?g@?o@@G@?S?CB??`C?@AO?@A_??`_?@CG??_a???aO??CD???AE???H@???AO_???QG??C?H???C?S???O?W???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]]], "kind": "O", "g6": "V?????????????????F}?_Np?_`?`?_P?GC_@?g?CB??", "info": "O5"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG@?P??_c?A?g?OGW??", "info": "O3"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [6, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG@?P??Oc??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [2, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP?C?c??_g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [2, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??_c?G?g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??_c??_g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??Oc??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?CP??_c??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [1, [1, 6]], [4, [2, 6]], [3, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?GAC?AAG?C@G??OS??AB??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?OAG?@@G??OS??AB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [1, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?O@G??OS??AB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G?G?S??CB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS??AB??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [7, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG??`G??GS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC??aG?@@G??GS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?GAO?GI?@AC?@AG?C@G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?GAO?GI?@AC?@AG??`G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [2, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S@?Q?CD?OGo@@@??PC?A@g?CCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [4, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?P@??PC?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [6, [0, 6]], [1, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?_a?CD?OGo?D@?GAC?A@g?GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [4, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?D@?@@C?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?D@??HC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [2, [3, 5]], [4, [1, 6]], [2, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO@?I?@AC?GAG?C@G?GC[??", "info": "O3"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [2, [3, 5]], [5, [1, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO@?I??aC??aG??PG?GC[??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [2, [3, 5]], [5, [0, 6]], [6, [3, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_D?OGo?H@??Oc?GCg?AAW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO?GI?@AC?@AG??`G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [5, [1, 6]], [6, [2, 6]], [2, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO?GI??aC??aG?G@G?GC[??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [2, [0, 6]], [1, [1, 6]], [3, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?@@OA@E?CCC?OCG?C@G??OS??OR??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?_S?OQ?CD?OGo@@@??PC?A@g?CCW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [1, 6]], [1, [3, 6]], [0, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?OK?_a?GH?@@OA@E?CCC??cG?O@G?A@S?C?B??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [2, [0, 6]], [6, [1, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?OK?_a?GH?OGo@@@??QC?CAg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [6, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?`@??PC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [0, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?AAOA@E?ACC?ACG??aG?O?S??GJ??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [0, 6]], [1, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?_a?GH?@@OA@E??SC?OCG?GAG?@?s?C?B??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [1, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?D@?G@C?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [6, [0, 6]], [7, [3, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?CD?OGo?D@??Gc?GCg?AAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?D@??HC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?OQ?CD?OGo?D@??HC?A@g?CCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5]], [4, [1, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?@AO?CI?@AC??aG??PG?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [4, [1, 6]], [1, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP??`OA@E?CCC?ACG?O@G??GS??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [0, 6]], [5, [1, 6]], [4, [2, 6]], [0, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?@AOA@E?CCC?@CG?AAG?O?S??CJ??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [6, [1, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?_S?_a?AD?OGo@@@??QC?A@g?@AW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?OK?_a?CH?OGo@@@??IC?CAg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?_a?AD?OGo@@@??IC?A@g?@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5]], [3, [0, 6]], [6, [2, 6]], [7, [3, 6]], [4, [5, 6]]], "kind": "R", "g6": "[?????????????????F}?_N?OI?OK?_a?CH??`OA@E?ACC??aG??PG?CAS??OB??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [3, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?CH?OGo?`@??HC?GCg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [4, [0, 6]], [7, [3, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?AD?OGo?P@??Gc?GCg?@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [4, [0, 6]], [1, [2, 6]], [2, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?CH??`OA@E?@CC?OAG?G@G??OS??_b??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [4, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?OK?_a?CH?OGo?P@??IC?CAg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [3, [3, 5]], [5, [4, 5, 6]], [3, [0, 6]], [4, [1, 6]], [2, [2, 6]], [1, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGOA?a?@@G?C@O?CGG?@AC?@?P??O@G??CB_??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [1, [2, 5]], [5, [3, 5]], [6, [4, 5, 6]], [3, [0, 6]], [1, [1, 6]], [2, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?_a?G@G?@@O?CGG?GAC?@?P???PG??AB_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [4, 5, 6]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [1, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?_a?@@G?@@O?CGG?@AC??GP??O@G??AB_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [1, 6]], [6, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?Ga?@@G??`O?@GG?GAC??CP??C@G??@B_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [5, [3, 5]], [0, [4, 5]], [4, [1, 6]], [1, [2, 6]], [0, [3, 6]], [5, [4, 6]]], "kind": "O", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_A?a?@@G?@@O?_?o?@AC?A?P??_@G??CA_?@@B???", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4, 5]], [2, [2, 4]], [2, [0, 5, 6]], [4, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S@?SA@K?GH?@@O?_e?@AC?CBG?@?g?CCK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [2, [2, 4, 6]], [2, [0, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [1, [1, 6]]], "kind": "F", "g6": "Z?????????????????F}?_M?_S?_WA@K?_`?AAO?_e??SC?OCG?GAg??_k??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5, 6]], [5, [2, 5]], [6, [4, 5]], [5, [1, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?OK?_cA@K?CH?GDO?CE??aC??`G?GAg?@CK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [4, [0, 5]], [5, [2, 5, 6]], [6, [4, 5]], [7, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK@?SA@K?G`?GDO?CE??KC??`G?CCg??`K??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5, 6]], [1, [1, 5]], [5, [3, 5]], [4, [1, 6]], [5, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?_cA@K@?P?@@O?OU?@AC?CBG?@?g?CCK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5]], [1, [1, 5]], [5, [3, 5]], [4, [0, 6]], [6, [2, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?OCO?GI?@@W?AGG??aG?CAc?C?D??C?W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 5]], [2, [0, 5]], [1, [1, 5]], [5, [3, 5, 6]], [4, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?_WA@K?_`?OCO?OU?@CC??aG?CCg??_k??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5, 6]], [1, [2, 5]], [5, [3, 5]], [6, [1, 6]], [0, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?OSA@K@?H?@@O?_e??QC?CBG?_?g?CCK??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [1, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [1, [1, 6]], [2, [2, 6]], [6, [4, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?Q?AAW?CGG?OCG?C@C??CD??@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [5, [2, 5]], [6, [3, 5, 6]], [4, [0, 6]], [1, [1, 6]], [2, [2, 6]], [5, [4, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGO?GQ?AAW?AGG?OCG?C@C??GD???`W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4, 6]], [2, [0, 5]], [5, [2, 5]], [6, [3, 5]], [5, [0, 6]], [1, [5, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?OKA@K@@A?CH??`O?_e??cC?GDG?AAg?G?K??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [0, 6]], [0, [4, 6]]], "kind": "F", "g6": "Z?????????????????F}?_M?OK?OSA@K?_`??`O?_e??KC?GDG?_?g??`K??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [0, [4, 5, 6]], [6, [0, 6]], [1, [1, 6]], [2, [2, 6]], [4, [3, 6]]], "kind": "O", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_@@A?@AG?@AO??`O??SC?A?`??GAG??GC_?C?F???", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [5, [0, 6]], [2, [2, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGO?Ga?G@G?_?o?@GG?C@C??_d???`W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5]], [5, [1, 5]], [6, [3, 5]], [4, [0, 6]], [5, [2, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?@CO?CI?@@W?AGG?@AG?CAc??CD??C?W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 5]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6]], [1, [1, 5]], [0, [4, 5]]], "kind": "O", "g6": "X?????????????????F}?_M?OQA@KA?a?OL?_?o@?h?@@S?@GW?", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 5]], [5, [0, 5, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "F", "g6": "X?????????????????F}?_M?OKA@K@?i?GJ??aG?AH?AAS?@GW?", "info": null}
{"k": 7, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [3, [1, 3]], [4, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [0, [3, 5]], [1, [4, 5]], [5, [0, 6]], [6, [1, 6]], [0, [2, 6]], [1, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "d?????????????????F}?_K@?g@?o@@G?OS?AB??`C?@AO?@A_??`_?@CG??Ga???aO?A?D??A?E???H@???AO_??_AG??A?H???C?S???C?W???", "info": "O1"}


==> anc/gst1718_computation/sept/out/A6_k8.jsonl <==
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]], [7, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?_I?GGO?GQ??Og?_MG?A@G??G[??AO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5, 6]], [5, [3, 6]], [4, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?_c?_I?OH_@@A?@AG?@AO?@@G??G[??OC_??`S?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]], [6, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?_I?GGO?GQ??Og?_MG?@@G??G[??CO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6, 7]], [3, [0, 7]], [6, [1, 7]], [7, [2, 7]], [4, [4, 7]], [1, [5, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O?OFC??AF??CGC??AOO??AO_??OC_?@?@O??@@K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "c????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW?A?`???aG??CC_?C?D???G__??GGO???PC???CC_??CCM???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [6, [1, 7]], [1, [2, 7]], [0, [3, 7]], [5, [4, 7]]], "kind": "R", "g6": "c????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW?A?`???aG??CC_?C?D???C__?@?GO??_@C???GC_??CCM???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?_I?OH_?Oa??`G??`O??Oo??PC??GH??CCg??COO??OO_??AG_??AAO??GG[???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [6, [1, 7]], [5, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g@?S@?e?ACO?GQ??Og??Oo??aG??_c??_d???cC??OKO??GC_?@@B_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]], [1, [1, 7]], [0, [3, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??aC??AH???_g??_`_??`?_?A?__?A?CO???Os???OP_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c?_I?OH_?Oa??`G??`O?@CG??Gc??CD??GGW??O_O?@?g_??AE_??GGo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6, 7]], [6, [4, 6]], [3, [0, 7]], [6, [2, 7]], [5, [4, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K??`G??`O??Oo??aC??OP???_g??_`_??`?_??CO_??CAO??ACS???AH_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]], [6, [1, 7]], [7, [2, 7]], [5, [3, 7]], [4, [4, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "f????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW??G`??AAG??@C_??CD??@@B???O_O???cC???AO_???_a???A?c???O?S???O?E????", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6, 7]], [1, [1, 6]], [4, [2, 6]], [0, [3, 6]], [1, [2, 7]], [7, [3, 7]], [0, [4, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K?CCG?@AO??`O?GAC??OP??_@G??@B_?A?O_??AG_?A?AO??ACS???`@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6, 7]], [4, [2, 6]], [7, [3, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_W?_c@?e?GGO?GQ??Og?AAG?GDG??G[??AG_?GAc??GPO??`@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]], [4, [1, 7]], [7, [2, 7]], [2, [5, 7]], [5, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?_c?_I?AGOA?a??`G??`O?_MG?@?c??AF??ACC??@GO?A@K_?@?A_??C?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]], [6, [2, 6]], [3, [5, 6]], [6, [1, 7]], [4, [2, 7]], [0, [5, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?OQ?GA_?PA?GAG?@AO??`O??GW??O`???aG??O@_??C__??OO_?A?@O??OHk???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [2, 6]], [3, [5, 6]], [6, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?OQ?GA_?PA?GAG??`O??Oo??aC??CP??C?W??AOO??GQ_?A@L_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [0, 6, 7]], [7, [3, 6]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_W?_c@?e?AGO?GQ??Og??PG?GAg?GAK?A?O_?GDC??@BO??H@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6, 7]], [4, [2, 6]], [4, [1, 7]], [7, [3, 7]], [0, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?AGOA?a??`G??`O?AAG?CAc??AF??ACC??@CO?@?S_?C?A_??C_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6, 7]], [6, [2, 6]], [6, [1, 7]], [7, [3, 7]], [3, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?AGOA?a??`G??`O??aG?CAc??AF???cC??@CO?@?S_??_A_??C_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6, 7]], [4, [0, 5]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [4, [1, 6]], [7, [3, 6]], [0, [5, 6]], [7, [0, 7]], [4, [3, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?OQ?OH_?PA??`G??`O??Oo??cC??O`???PG?A?@_??B?_??OG_?@?PO??GAk???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6, 7]], [5, [1, 7]], [7, [2, 7]], [6, [4, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c?GI?OH_A?a??`G??`O?_MG??G[??G__??QC??AAO?@@A_??OH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5]], [5, [3, 6]], [6, [4, 6]], [3, [5, 6]], [5, [0, 7]], [1, [2, 7]], [2, [6, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?OS@?e?GGOA?a??`G??Oo?_MG??_c??CD??C?W??C_O?A?O_??_c_??ADO??G?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [7, [4, 5]], [5, [4, 6]], [3, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c@?e?GGOA?a??`G??Oo?_MG??_S??`?_?@CC??GIO??CJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5, 7]], [7, [4, 5]], [6, [1, 6]], [3, [0, 7]], [5, [1, 7]], [7, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?OQ?GGOA?a??GW??cG?OHg??`K??`?_?@CC??GIO??CI_??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [4, 5]], [7, [4, 6, 7]], [1, [2, 7]]], "kind": "R", "g6": "]????????????????????~o?OK?_c?OS@?e?OCO?GQ?C?W?_MG??`W?G@A?@?g_?CGS??@Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6, 7]], [7, [4, 6]], [4, [0, 7]], [7, [3, 7]], [0, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?OS@?e?OCO?GQ??Og?G?o?GDG??GS??`B??AGC??@CO??_c_?C?A_?@?Go??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [1, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6, 7]], [5, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_c?GI?OH_?GQ??Og?G?o?ACG??HC??GH??CGW??C_O??_W_?A?a_?A?Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]], [5, [0, 7]], [0, [4, 7]], [2, [6, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?OS@?e?CGO?GQ??Og?G?o?AGG?G@C??AH??CCg?A?@_??H?_??_W_?A?AO??OCS??@?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4, 7]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6, 7]], [0, [4, 6]], [7, [5, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_cA@K?O`?@AO?CI?C?W?CBG?_?g?GAK?@?g_?AAc??@@O??H@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 7]], [5, [0, 6]], [0, [4, 6]], [6, [0, 7]], [7, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_c?GI?OH_?`A??`G??`O?@GG?O?S?A?b???gC??@OO?@?E_??_X_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [0, [4, 6]], [7, [0, 7]], [2, [2, 7]], [0, [3, 7]], [5, [4, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_c?GI?OH_?`A??`G??`O?G?o??cC??_X??_?g??@_O?@?O_?C?G_??CAO??OC[???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6, 7]], [5, [3, 6]], [4, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_c?OS@?e?CGOA?a??`G??`O?_MG??_c??P?_?@CC??OKO??AF_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6, 7]], [6, [1, 7]], [1, [2, 7]], [7, [3, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c?GI?OH_A?a??`G??Oo?_MG??Ok??C__?OAC??@CO??`A_?@?D_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 7]], [3, [0, 5]], [1, [1, 5, 7]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [0, 6]], [7, [3, 6, 7]], [5, [0, 7]]], "kind": "R", "g6": "^????????????????????~oA?w@?g?_W@?e?CGO?CI??GW?AGG?CCg??`K??H?_?AAc?@?PO??AH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5, 6]], [5, [3, 6]], [5, [1, 7]], [6, [2, 7]], [7, [5, 7]], [2, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?_c?GI?@GOA?a?C@G?_@O?_MG??_c??CF??@CC??AGO?A@K_??AA_??_?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7]], [6, [4, 5, 6]], [5, [3, 6]], [2, [0, 7]], [7, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?OS@?e?@GOA?a?C@G?_MG?@@G??O[?@@?_??QC??OQO?C?I_?A?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7]], [6, [4, 5, 6]], [5, [3, 6]], [3, [0, 7]], [7, [1, 7]], [2, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c@?e?@GOA?a?C@G?_MG?@@G??O[??`?_??SC??GIO?C?I_?@?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [6, [0, 6]], [5, [1, 6]], [1, [2, 6, 7]], [7, [4, 6]], [7, [0, 7]], [6, [1, 7]], [4, [3, 7]], [0, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?w@?g?_W?OQ?AA_A@K??cG?OCO?GAO??OW??D@??@CG??@A_?C?J???B?_??AOO??A@C??C?C_??A?I???OAK???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]], [7, [0, 7]], [6, [4, 7]], [4, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_c?OS@?e?@GO?CQ?O?g?_MG??`G??G[??B?_?CBC??AAO?A?a_??O@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5, 7]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6, 7]], [2, [4, 6]], [3, [5, 6]], [1, [2, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?OS@?e?OCO?CQ?O?g??Oo?_MG?C?S??_B??OAC??OQO??HA_??AH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [0, [3, 5, 7]], [7, [4, 5]], [6, [0, 6, 7]], [7, [3, 6]], [7, [2, 7]]], "kind": "R", "g6": "^????????????????????~oA?w@?g?_W@?e?@GO?CQ??GW??PG?AAg?GAK??AO_?CCc?A?DO??D@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6, 7]], [2, [4, 5]], [7, [4, 6]], [6, [0, 7]], [2, [2, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?OS@?e?@GOA?a??PG?G?o?_MG??GS??D?_?GAC??OQO??OJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5, 7]], [2, [4, 5]], [7, [1, 6]], [6, [0, 7]], [2, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?@GOA?a?C?W??SG?OHg??PK??D?_?GAC??OQO??OI_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [6, [0, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6, 7]], [7, [0, 7]], [4, [1, 7]], [2, [2, 7]], [6, [3, 7]], [3, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?w@?g?_W?OQ?AA_A@K??cG??aO?A@O?C?W??D@???QG??CC_?A?b???B?_??GOO??GAC???CG_??A?I???_?k???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]], [4, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG?G?g??Gk??O__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]], [6, [0, 7]], [0, [3, 7]], [5, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c@?e?@GO?CQ?O?W?_MG?G?g??Gk??D?_?_@C??GIO?A?a_??G@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [5, [4, 6]], [5, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG?@?g??Gk??G__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [4, 6]], [7, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG??_g??Gk??A__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6, 7]], [0, [4, 5]], [6, [4, 6]], [6, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?OS@?e?@GOA?a??PG?_?o?_MG??OS??D?_?OAC??OQO??AJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 7]], [4, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_WA@K@?P??aO?AI?O?W?GDG?AAg?C@A??OG_?CCc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 7]], [6, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_WA@K@?P??aO?AI?O?W?GDG?AAg??HA??CG_?CCc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 7]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg?@AA??_W_?G?c??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 7]], [7, [2, 7]], [6, [3, 7]], [2, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w?_W?_c@?e?OCO?CQ??Gg?_?o?GDG?@@S??O__??QC??ACO?@?C_??HB_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [1, 7]], [7, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg??QA??_W_??Oc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [1, [2, 7]], [0, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w?_W?_c@?e?OCO?CQ??Gg?_?o?GDG?@@S??A__?OAC?A?CO??CC_??HB_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [6, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg??IA??_W_??_c??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [0, 7]], [0, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_W?_c@?e??aO?AI?O?W?GDG?@GW??SA?C?G_?OCS??GIo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [1, [2, 6]], [0, [3, 6, 7]], [6, [4, 6]], [6, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_W?OQ?OH_?CQ??Gg?_?o??SG?G@C??CD??@GW??A_O??OS_?A?a_?A?Co??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [1, [2, 6]], [7, [0, 7]], [0, [3, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?OH_?HA?GAG?_?o??gG?G@C??AJ???WC?A?CO??CQ_??_d_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [2, [2, 6]], [7, [0, 7]], [4, [3, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?OH_?HA?GAG?_?o??gG?C@C??AJ???WC??GCO??CQ_??_d_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]], [4, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a??Gg?_MG??`G?C?[??O__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 7]], [6, [0, 6, 7]], [0, [5, 6]], [4, [1, 7]], [1, [2, 7]], [0, [3, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?@GOA?a??PG??PO?GDG?@@S?C?B??ACC?@?GO?C?G_?@?E_??A_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]], [2, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GO?CQ??Gg?_MG?A@G?C?[?@?O_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]], [7, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GO?CQ??Gg?_MG??`G?C?[??AO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]], [7, [1, 7]], [6, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?Oc?CI?GGOA?a??Og?_?o?_MG?@?c?@?D??C?W??@OO?A@K_??OQ_??A?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]], [4, [0, 7]], [2, [2, 7]], [0, [3, 7]], [7, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "c????????????????????~o?_S?_W?Oc?CI?OH_@@A?@@G??`O?_?o?OFC??OH??G?g??O@_??P?_?@?O_?A?CO???Oc??A?a_???_E???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]], [5, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?Oc?CI?GGOA?a??GW?_MG?G?g??Ok??G__?OHc??GHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [5, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GQ?@A_@@A?GAG??`O??Oo?AAC?@?P??_?W??COO??OQ_?A@L_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [1, [2, 7]], [0, [3, 7]], [6, [6, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?CI?OCO?OQ??Og??Oo?CCG?C@C?A@L??_?W?@?GO?C?G_??Oc_??_`O???_K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [6, [6, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?P??`O?AE?AAC?OHg?AAW?A@a??Oc_?GGS??A?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [1, [2, 7]], [0, [3, 7]], [7, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?CI?OCO?CI??GW?@CG?OHg?@@K?A?O_?_@C??GQO?@@A_??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5, 7]], [7, [4, 6]], [6, [3, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??Og?@?k??CG_?C?s?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [7, [4, 6, 7]], [4, [0, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?Oc?GS@?e?GGO?CQ?A?W?_MG?A@W?@CA??_W_?OCS??@Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]], [4, [0, 7]], [7, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?Oc?GS@?e?GGO?CQ?@?g?_MG??`G?A?[??P?_?CBC??@AO?A?a_??G@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [4, [0, 7]], [7, [2, 7]], [0, [3, 7]], [3, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "c????????????????????~o?_S?_W?Oc?CI?OH_@@A??PG?@@O?_?o?OFC??CH???Og??O@_??P?_??AO_?A?CO??C?c??A?a_???_E???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 7]], [2, [0, 5, 7]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6, 7]], [7, [1, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc@?e?OCO?CQ??_g?_MG??Ow??IA??GS_?GGS??GCo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 7]], [6, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?e?OCO?CQ??Gg?ACg?GGW??SA??G__?_?s??OKo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 7]], [4, [3, 6]], [7, [4, 6]], [5, [5, 6]], [6, [3, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??PO?@?c??AD??@?W??ACO??_E_?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??`G?A?[?@?C_??PS?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [6, [0, 7]], [3, [1, 7]], [1, [2, 7]], [0, [4, 7]], [2, [6, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO?_MG??Oc??_F???gC??OOO?A?O_?C?C_??@DO??G?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 7]], [6, [1, 5, 6]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [2, 6, 7]], [3, [1, 7]], [6, [3, 7]], [0, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GQ?@A_A?Q??Gg?C?o?OHg??QK??___??`C?A?AO?@@A_??OP_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 6]], [6, [1, 5]], [1, [2, 5, 7]], [7, [3, 5]], [3, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6, 7]], [0, [4, 6]], [3, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_W?CI?OH_?Ca??Gg?C?o?CCG?@@C?C?D??GGW??O_O??Oc_?A?Q_??ACo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 7]], [0, [3, 5]], [7, [4, 5, 6]], [5, [3, 6, 7]], [7, [0, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?GS@?e??gOA?a?O?g?_MG??Ow??KA??Oc_?GAS??CCo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5, 7]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?e?OCO@?Q??Gg?GGG?@CG?O?[??Oc_??gS??OKo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5, 7]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]], [7, [0, 7]], [2, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?Oc?CI?OH_?DA?C@G??PO?GGG??aC?C?F???WC??_AO?A?a_??_X_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_?DA?GAG?GAO??`G?A?[?@?C_??PS?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [5, [3, 5, 7]], [3, [4, 5, 6]], [4, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_?DA?GAG??QO?A@G?A?[?@?C_?@@S?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5, 7]], [5, [3, 5]], [7, [4, 5]], [2, [2, 6]], [5, [1, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?_W?GQ?@A_?DA??_g??Oo?GAG?AAK??G__?AAS?@?eo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [3, [4, 6]], [7, [5, 6]], [5, [0, 7]], [3, [1, 7]], [7, [2, 7]], [0, [3, 7]], [6, [4, 7]], [2, [5, 7]], [1, [6, 7]]], "kind": "R", "g6": "g????????????????????~o@?c@?g?_W?_a?OC_?OS??_o?CGO?@CO?G@G??CI??_?o?A?w_??OH???_D???@@_??@GC???___???HA???_@C????_c???C?I???A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]]], "kind": "F", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?@?c??_D??G?W??CFO?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "a????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_w??OH??C?g??_@_??CG_??AC_??O@O??_MK???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [7, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??`?_??O__??AGO??@@s???A@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [4, [0, 7]], [3, [1, 7]], [6, [2, 7]], [7, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??P?_??___??AGO??@@s???A@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [7, [0, 7]], [6, [1, 7]], [2, [2, 7]], [1, [6, 7]]], "kind": "F", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??B?_??C__??_GO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_{??CG_??Oc??O@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 7]], [6, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_{??AG_??_c??O@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 7]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 7]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5, 7]], [1, [2, 5]], [2, [6, 7]]], "kind": "R", "g6": "\\????????????????????~o?_S?_W@@C@?Q??gOA?Q?OFC?@@w?OHC?@@Q??Aa_?G?K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??CH???Og??O@_??`?_??O__??AGO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [4, [0, 7]], [3, [1, 7]], [7, [2, 7]], [2, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??CH???Og??O@_??P?_??___??@GO??@@s??@?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 6]], [6, [4, 6]], [3, [5, 6]], [4, [0, 7]], [3, [1, 7]], [6, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??AH???_g??O@_??P?_??___??AGO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3, 7]], [3, [2, 3, 6]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4, 7]], [5, [3, 4, 5]], [6, [0, 5, 7]], [7, [1, 5, 6]], [1, [2, 5]], [1, [6, 7]]], "kind": "R", "g6": "\\????????????????????~oA?wA@GA?c@?H?@@o?_X?CCS??SW?GDC?@@Q??DA_?O?K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 7]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [4, [3, 6]], [5, [4, 6]], [7, [5, 6]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [6, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO?OFC??OH??@?g??@@_??`?_??O__??CGO??_@s???C@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6, 7]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [5, [0, 7]], [6, [1, 7]], [7, [2, 7]]], "kind": "R", "g6": "a????????????????????~oA?wA@G@?g?OK?GG_?_c?@@O?AGO?@CO??PG??`@??ACG??CG_??H?_??C__??@GO??_@{???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3, 7]], [2, [0, 4, 7]], [3, [1, 4]], [4, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6, 7]], [7, [2, 5]]], "kind": "R", "g6": "[????????????????????~oA?w@?g?_c?C`??QOC?M?GCc?AAg?CBC?CCQ??Cb_?", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [3, 7]], [7, [4, 7]], [1, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??_{??CG_??Oc?@?@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]]], "kind": "F", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??`?_?ACC??AGO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??D?_??SC?@?GO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [7, [0, 7]], [1, [1, 7]], [2, [2, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??B?_?OCC??_GO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]]], "kind": "R", "g6": "a????????????????????~oA?wA@G@?g?OK?GG_?_c?@@O?AGO??cO??HG??`@??ACG??AG_??D?_??A__?@?GO??@@{???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4, 7]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [1, 6]], [2, [2, 6]], [0, [3, 6, 7]], [1, [4, 6]], [5, [0, 7]], [1, [2, 7]], [2, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?wA@G@?g?OK?GG_?GS??Oo?OCO??aO??_g??AE???cG??_G_?A?D???PB???C_O??OAC???Oc_??C?I???_@K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [1, [1, 3]], [3, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [0, [3, 6]], [2, [4, 6]], [1, [5, 6]], [6, [0, 7]], [5, [1, 7]], [0, [2, 7]], [7, [3, 7]], [1, [4, 7]], [2, [5, 7]], [4, [6, 7]]], "kind": "R", "g6": "l????????????????????~oA?oA@O@?o?_c?OD??_W?ACO?AC_?@A_??Oo??PA??CCO??AH???GI???AE???C__???cG???AP???O?c???G?g???O?W????SA????G__???_AC????@CO???A?C_???@?A_????G?o????", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [0, [5, 6]], [6, [5, 7]], [7, [6, 7]]], "kind": "R", "g6": "^????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C?B??_Nc??A@O??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]], [6, [5, 7]], [1, [6, 7]]], "kind": "R", "g6": "^????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS??AB??_Nc??A@O?A?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6, 7]]], "kind": "F", "g6": "\\????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C@{_??O[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6, 7]], [3, [1, 5, 6]], [2, [2, 5, 7]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]], [7, [0, 7]], [1, [1, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{@?c?_S?CD?OGo@@@??PC?CCW??WC?GAA?@?Q_?A@k??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 7]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [2, [0, 6]], [7, [1, 6]], [4, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{?OK?_a?CH?OGo@@@??IC?CAg?AGC?G@A?@?c_??`[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 7]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [2, [0, 6]], [7, [1, 6]], [5, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{?OK?_a?CH?OGo@@@??IC?CAg?@GC?G@A?@?c_??`[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4, 7]], [4, [0, 5, 7]], [5, [2, 5, 6]], [6, [4, 5]], [7, [0, 6]], [6, [3, 6, 7]], [5, [1, 7]]], "kind": "R", "g6": "\\????????????????????~oA?w?_WA@K?_T??_o?B@?AAS?@AW?@CC?C@Q??PA_??`K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [2, [2, 7]], [5, [3, 7]], [4, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?GAC?@@C?@?Q??AA_?OGK??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [2, [3, 7]], [6, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?G@C??OQ??AA_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [2, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?@@C?C?Q??AA_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?@@C??OQ?@?A_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [1, [1, 7]], [4, [2, 7]], [3, [3, 7]], [6, [4, 7]], [5, [5, 7]], [7, [6, 7]]], "kind": "O", "g6": "^????????????????????~oA?~A@@@?`?OG_A@G?GD??OK?GGC?OCC?@@A??_G_??_c??C@O??A@_??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [3, [1, 7]], [1, [2, 7]], [5, [3, 7]], [6, [4, 7]], [4, [5, 7]], [7, [6, 7]]], "kind": "O", "g6": "^????????????????????~oA?~A@@@?`?OG_A@G?GD??OK?GGC?CCC?G@A??GG_??_c??G@O??A@_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]], [4, [1, 7]], [5, [2, 7]], [3, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?C@C?@@G?A?g?@AA??GO_?C@C??_AO?A@B_??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [2, [3, 6]], [6, [4, 6]], [4, [1, 7]], [2, [2, 7]], [3, [3, 7]], [7, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?@@C?G@G??_g?@AA?@?O_?C@C??@AO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [4, [1, 7]], [5, [2, 7]], [6, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?@@C?@@G??_g?@AA??GO_??`C??_AO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]], [6, [1, 7]], [2, [2, 7]], [7, [3, 7]], [4, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`??PC?@@G??Og??QA?@?O_??PC??GAO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6, 7]], [3, [0, 7]], [1, [1, 7]], [2, [2, 7]], [6, [3, 7]], [4, [4, 7]]], "kind": "O", "g6": "a????????????????????~oA?}A@A@?a?OH?A@O?GE?CCC?CCG?OAG??_c??CD??CGC?@?OO?@?O_??CG_??GAO???O[???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "a????????????????????~oA?}A@A@?a?OH?A@O?GE?CCC?CCG?AAG??_c?A?D??CGC??GOO??GO_?A?G_??_AO???_[???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [3, [3, 5]], [5, [4, 5, 6, 7]], [3, [0, 6]], [4, [1, 6]], [2, [2, 6]], [1, [3, 6]], [4, [0, 7]], [3, [1, 7]], [1, [2, 7]], [2, [3, 7]]], "kind": "O", "g6": "b????????????????????~oA?{A@C@?c?OI?A@_@@A?GAG?AAO?C@O?ACC??O`??GAG?@?C_??P?_??___?@?GO??G@C???GF_???", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [4, 5, 6, 7]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [1, [3, 6]], [4, [0, 7]], [5, [1, 7]], [1, [2, 7]], [2, [3, 7]]], "kind": "O", "g6": "b????????????????????~oA?{A@C@?c?OI?A@_@@A?AAG?AAO?@@O?ACC??O`??@AG?@?C_??P?_??G__?@?GO??G@C???CF_???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3, 6]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5, 6]], [1, [2, 5, 7]], [5, [3, 5]], [6, [1, 6]], [0, [4, 6, 7]], [7, [0, 7]]], "kind": "R", "g6": "\\????????????????????~oA?w?OSA@K?CD?CCo?C`?A@c?GGW??WC?CAa?A?Q_?_?k??", "info": null}


==> anc/gst1718_computation/sept/out/A6_k9.jsonl <==
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5, 6]], [5, [3, 6, 8]], [4, [4, 7, 8]], [3, [0, 8]], [6, [1, 8]], [7, [2, 8]], [1, [5, 8]]], "kind": "R", "g6": "b??????????????????????B~?@?g?_W?OQ?GA_A@K?CCG?ACO?@AO??G[??CI_?_MK??O_G??C_O??AOO?@?@G??@@I???OCo???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7, 8]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]], [6, [1, 8]], [1, [2, 8]], [0, [3, 8]], [5, [4, 8]]], "kind": "R", "g6": "h??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?ACO?@AO??Og??AE??OCG??AG_??GH??C?D???COO??AAC???AG_???OQ????cA???OAA???O?`????GCO???GG]????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 8]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7, 8]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]], [6, [1, 8]], [5, [4, 8]]], "kind": "R", "g6": "d??????????????????????B~?C@o@?g?_I?OH_?Oa??`G??`O??Oo??PC??GH??CCg??COO??OO_??AG_??AAO???cA???_WO???_P???GG]???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6, 8]], [6, [4, 6]], [3, [0, 7, 8]], [1, [1, 7]], [0, [3, 7]], [1, [2, 8]], [0, [4, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?@AO??`O??aC??CD??GGW?@?OO?C?G_??AE_??GGo??OAA??C?CO??@AH????PI???CGE????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 8]], [2, [0, 5, 6]], [4, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6, 8]], [6, [4, 6]], [3, [0, 7, 8]]], "kind": "R", "g6": "a??????????????????????B~?C@o?_W?OQ?OH_?GQ??Og?@CG??_g?CCK?@?g_??Os??GGo?@?SO??OaO??@Cg??CGE???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 8]], [5, [1, 6]], [4, [2, 6, 8]], [7, [3, 6, 7]], [6, [4, 6]], [3, [0, 7, 8]], [6, [2, 7]], [5, [4, 7]], [6, [1, 8]], [5, [3, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?@AO??`O??aC??CD??GGW??AGO??GC_??Oa_??@Co???cA???GGO???GX???AAI???CGE????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7, 8]], [6, [1, 7]], [7, [2, 7]], [5, [3, 7]], [4, [4, 7]], [1, [5, 7]], [0, [6, 7]], [7, [1, 8]], [6, [2, 8]], [4, [3, 8]], [5, [4, 8]], [0, [5, 8]], [1, [6, 8]]], "kind": "R", "g6": "m??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?ACO?@AO??Og??AE??@CG??GG_??AH???CD???_`_???cC???AO_???_a???A?c???O?S???O?E????A_O????aA????GCG????GCO???C?AO???@??g????CGE?????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 8]], [3, [1, 4, 7]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6, 7]], [7, [4, 6]], [4, [0, 7]], [7, [3, 7]], [0, [5, 7]], [5, [0, 8]], [0, [4, 8]], [6, [6, 8]], [2, [7, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o?OS@?e?@AO?CI?C?W?GDG??Og?ACK??P?_??PC??OQO?C?A_?A?P_??C_G??CBA??C?CO??GAH????_I???G?E????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 8]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7, 8]], [6, [4, 5, 6]], [5, [3, 6]], [2, [0, 7]], [7, [2, 7]], [1, [6, 7]], [3, [0, 8]], [7, [1, 8]], [2, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?@?g?_W@?e?@GOA?a?C@G?_MG?@@G??O[?@@?_??QC??OQO?A?@_??`?O??@OG??AAa??@?@O??O?j???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 8]], [5, [0, 5, 6, 7]], [1, [1, 5, 8]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [1, [2, 7]], [0, [3, 7, 8]], [6, [4, 7]], [6, [0, 8]]], "kind": "R", "g6": "a??????????????????????B~?C@o?_W?OQ?OH_?CQ??Gg?_?o?GDG??IA?A?O_??_c??C`o??D?O?A?aO??GIg??_@E???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 8]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 8]], [7, [1, 6]], [1, [2, 6, 8]], [0, [3, 6, 7]], [6, [4, 6]], [6, [0, 7]], [7, [0, 8]], [3, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?C@o?_W?OQ?OH_?CQ??Gg??SG??_g??cK??D?_?AAc?@?PO?C?H_??B?O??_SG??_?q??A?PO??A?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 8]], [5, [2, 4]], [2, [0, 5, 8]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [5, [1, 7]], [1, [2, 8]], [0, [3, 8]], [6, [6, 8]], [7, [7, 8]]], "kind": "R", "g6": "d??????????????????????B~?C@o@?g?OK?@A_A?a??Og??Oo?CCG?C@C?C?B??@CC??GHO?A@L_?A?OO?A?CG??ACa??@@AO???OD????OE???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 8]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 8]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5, 7]], [7, [4, 6, 8]], [6, [3, 7]], [4, [0, 8]], [5, [7, 8]]], "kind": "R", "g6": "`??????????????????????B~?@?g?Oc?CI?OH_@@A??PG?A@W??`C?A?Y?C@p_?AGA??OKG?A?aO??ADO??C?W??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7, 8]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5, 7]], [1, [1, 5, 8]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]], [7, [0, 8]], [2, [4, 8]]], "kind": "R", "g6": "`??????????????????????B~?C@o@?g?CI?OH_@?Q??Gg?GGG?@CG?O?[??Oc_??gS??@_G?@?CO?A?aO??OKw??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]]], "kind": "R", "g6": "b??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??GM_??CGO??@AG??C?Q??C@po???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??`?O??GOG???aA???A@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [4, [0, 8]], [3, [1, 8]], [6, [2, 8]], [7, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??P?O??OOG???aA???A@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [7, [0, 8]], [6, [1, 8]], [2, [2, 8]], [1, [6, 8]]], "kind": "F", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??B?O??AOG??GAA??A?@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]]], "kind": "R", "g6": "e??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??GM??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]], [1, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???`?O??@A@????aA???@@q????GD???A??o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [7, [2, 8]], [6, [6, 8]], [2, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???P?O??AA@????QA???@@q????OD???@??o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [0, 8]], [6, [1, 8]], [2, [2, 8]], [1, [6, 8]], [4, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???B?O???Q@???GAA???@@q???G?D????O?o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [1, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??CG_??Oc??O@O?C@p_??`?O??GOG???aA???GNO??G?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [7, [2, 8]], [2, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??CG_??Oc??O@O?C@p_??P?O??OOG???QA???GNO??C?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 7]], [6, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [6, [2, 8]], [1, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??AG_??_c??O@O?C@p_??P?O??OOG???aA???GNO??G?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7, 8]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [6, [0, 8]], [7, [1, 8]], [1, [2, 8]]], "kind": "R", "g6": "b??????????????????????B~?A@G@?g?OK?GG_?_c?@@O?AGO??cO??HG?C@p??CGC??GOO??CO_??D?O??@OG??OAA???GNo???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7, 8]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]], [7, [0, 8]], [1, [1, 8]], [2, [2, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@oA@G?_S?CB?@@C?AAO?AA_?AGO??QG??AQ??CGG??GO_??CP???D?_??@OO??OAC???B?O??GA@???GAA???@@}????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3, 8]], [3, [1, 4, 6]], [2, [2, 4, 7]], [4, [0, 5, 7]], [5, [2, 5, 6]], [6, [4, 5, 8]], [7, [0, 6, 8]], [6, [3, 6, 7]], [5, [1, 7, 8]]], "kind": "R", "g6": "]??????????????????????B~?C@oA@K?_T?CCg?GR?C@Q?AGS??`K?A@`??CEO??WI??COW??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [2, [3, 7]], [6, [4, 7]], [7, [5, 7]], [4, [1, 8]], [2, [2, 8]], [3, [3, 8]], [7, [4, 8]], [5, [5, 8]]], "kind": "O", "g6": "b??????????????????????B~?C@}@?`?OG_A@G?GD??OK?CCC?AAC?C?a??CC_??OS??GOG?@?OO??_GO??@AG??@?Q??A@@o???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]], [4, [1, 8]], [5, [2, 8]], [6, [3, 8]], [2, [4, 8]], [3, [5, 8]]], "kind": "O", "g6": "b??????????????????????B~?C@}@?`?OG_A@G?GD??OK?CCC?AAC??_a??CC_?G?S??GOG??GOO??CGO??_AG??C?Q??A@@o???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [3, [1, 7]], [1, [2, 7]], [5, [3, 7]], [6, [4, 7]], [4, [5, 7]], [7, [6, 7, 8]], [3, [0, 8]], [1, [1, 8]], [2, [2, 8]], [6, [3, 8]], [4, [4, 8]], [5, [5, 8]]], "kind": "O", "g6": "e??????????????????????B~?C@}A@@?_O_CAG?OH??_S??_W?GGC?AAA?A?O_?@@C??AAO??OA_??`?O?@?OG??GAA???CGO??@?P???@?Q????OM????", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7, 8]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]], [4, [1, 7]], [5, [2, 7]], [3, [3, 7]], [2, [4, 7]], [5, [1, 8]], [4, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "c??????????????????????B~?C@{@?a?OH?A@O?GE?AAC?GAG?@@G?@?S??O__?@AC??OCO?@?C_??G_O??GGG??G@A???_CO??GCN???", "info": "O2"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7, 8]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [4, [1, 7]], [5, [2, 7]], [6, [3, 7]], [2, [4, 7]], [5, [1, 8]], [6, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "c??????????????????????B~?C@{@?a?OH?A@O?GE?AAC?AAG?@@G??OS??O__?@AC??ACO?@?C_??G_O??AGG??G@A???_CO??GCN???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7, 8]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]], [4, [0, 8]], [5, [1, 8]], [1, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "g??????????????????????B~?C@{A@A?_P?CAO?OI??_W?GGG?CCG?@@C??GH??O?g??O_O??O__??GO_?@?CO??G?c???P?O???a@???OAA???G@A???A?P????CBo???", "info": "O1"}


==> anc/gst1718_computation/sept/out/A7.log <==
variant A k=6: 526 structures, statuses {'E': 299, 'F': 56, 'O': 73, 'R': 98}  (23s)
variant A k=7: {'eng-E': 16984, 'eng-F': 19, 'eng-O': 52, 'eng-R': 3, 'inc-E': 104874, 'inc-F': 24, 'inc-R': 991, 'patterns': 168199}; realizable 428 {'F': 34, 'O': 52, 'R': 342}  (253s)
variant A k=8: {'eng-E': 22519, 'eng-O': 15, 'eng-R': 1, 'inc-E': 423307, 'inc-F': 7, 'inc-R': 557, 'patterns': 494545}; realizable 135 {'F': 4, 'O': 15, 'R': 116}  (503s)
variant A k=9: {'eng-E': 2591, 'eng-O': 8, 'inc-E': 125006, 'inc-F': 2, 'inc-R': 140, 'patterns': 153629}; realizable 37 {'F': 1, 'O': 8, 'R': 28}  (538s)
variant A k=10: {'eng-E': 552, 'eng-O': 3, 'inc-E': 25738, 'inc-R': 62, 'patterns': 36710}; realizable 13 {'O': 3, 'R': 10}  (548s)
done 548

real	9m8.460s
user	4m43.333s
sys	0m1.069s


==> anc/gst1718_computation/sept/out/A7_final.jsonl <==
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 31, "3": 16, "6": 1, "7": 2}, "g6": "c??????????????????????B}?A@O@?o@@C?CD??IC??SO?CAO?G@O?G?W??GO_??`C??_AO?CBb_?@A?O??O_G??@CA???CAO??@@t???", "kindplus": "R", "nsept": 2, "verdict": "one orbit", "details": "R 1 orbits, all critical [two points of multiplicity 7]", "canon": "c??????????????????????A?oC?IC?S?Q_?CS?AAO?GOG?GP??G__?GCC?A?__?C@C??_GO?@?B???_D??A??o??~?????JEo??@Rd???"}
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 31, "3": 16, "6": 1, "7": 2}, "g6": "c??????????????????????B}?AAO@?o@?c?CD??IC??SO?OC_?CAO?C?g??GO_??`C??_AO?CBb_??a?O??__G???cA???GAO??@@t???", "kindplus": "R", "nsept": 2, "verdict": "one orbit", "details": "R 1 orbits, all critical [two points of multiplicity 7]", "canon": "c??????????????????????A?KC?cC@A@?o?GE?@@G?AGO?C_O?Oo??G?Q?A?B??CAC??OC_?@C?_?@A@??A??o??~?????TTO???ij???"}
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 31, "3": 16, "6": 1, "7": 2}, "g6": "c??????????????????????B}?A@O@?o@@C?CD??IC??SO?CAO?G@O?G?W??GO_??`C??_AO?CBb_??E?O??C_G??OCA???O\\O??A?B???", "kindplus": "R", "nsept": 2, "verdict": "one orbit", "details": "R 1 orbits, all critical [two points of multiplicity 7]", "canon": "c???????????????????????aG?c_AAA@?a?CB?C@A?OGO?GD??__G?GAA?C?O_?COC??__O?A?H???_B???_A_??~?????KMo??@ND???"}
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 22, "3": 21, "6": 2, "7": 1}, "g6": "h??????????????????????B}?A@O@?o@@C?CD??IC??SO?CAO?G@O?G?W??GP???`G??_A_?CBb??@A?_??O_O??@CC???CA_??AG@???GGA????cA????_H???A?@O???ABe????", "kindplus": "R", "nsept": 1, "verdict": "one orbit", "details": "R 1 orbits, all critical", "canon": "h???????????????????????AQ?CQ?CH?B?G?gC@?o?C?S?G@O?@S???d???`G??COG??Ga???QA???___??OGG??@?a???OGO??@?E???@?S???G?E???GEL???CA[_???~_?????"}
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 22, "3": 21, "6": 2, "7": 1}, "g6": "h??????????????????????B}?AAO@?o@?c?CD??IC??SO?OC_?CAO?C?g??GP???`G??_A_?CBb??@A?_??O_O??@CC???CA_??G?E???COA???GGA????Q@????GAO???ABe????", "kindplus": "R", "nsept": 1, "verdict": "one orbit", "details": "R 1 orbits, all critical", "canon": "h???????????????????????AE?CQ?C`?B?G?gC@?B?CC_?GO_?CE??@@_??Oc??@GO??D?_??b????_GO??OAO??@CA???GO_??@?H???A?K???G?E???OIi???A@TO???~_?????"}
{"nu": 1, "profile": [2, 2, 2, 2], "mult": {"2": 22, "3": 21, "6": 2, "7": 1}, "g6": "h??????????????????????B}?AAO@@O?OW?GP?A@G??gO??g_?OC_?A?g?@?E??@AG??AC_??_D??CBb???P?O??@CC???CA_??G?E???CGA????cA????_H???@?@O???ABe????", "kindplus": "R", "nsept": 1, "verdict": "one orbit", "details": "R 1 orbits, all critical", "canon": "h???????????????????????B_?Ca?CH?AI??_E@AG?@I??CGO?@GG?CAO??_P??A@_??CH???I?_?@@?O??OOG??@@A???OOO??C?E???C?c???A?S???GG\\???C@w_???~_?????"}
{"nu": 1, "profile": [5], "mult": {"2": 24, "3": 20, "5": 1, "7": 2}, "g6": "g??????????????????????B}?AAO@@O?OW?GP?A@G?@A_?@O_??g_?GAO??OQ??C@O??_B???GO_??CG_??OAO??_[[???a?O??@C@???@CA????_Q????@t???A??o???", "kindplus": "R", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R  [two points of multiplicity 7]", "canon": "g??????????????????????A?GS?`@?a@?H?GAGA?__AAO?CB??D?O?AGC??c?_?_GO??__O?A@@??CGC??A@C???P@???@AC???GOO???G`????}?????@?~????NoO???"}
{"nu": 1, "profile": [5], "mult": {"2": 24, "3": 20, "5": 1, "7": 2}, "g6": "g??????????????????????B}?AAO@@O?OW?GP?A@G?@A_?@O_??g_?GAO??OQ??C@O??_B???GO_??CG_??OAO??_[[???Q?O??AC@????cA???@?Q????@t???@??o???", "kindplus": "R", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R  [two points of multiplicity 7]", "canon": "g??????????????????????A?PA?QC?P@?OOCAC@?`?C@O?CD??_OC?GCC??`A??GOO??a?O??g@??CCG??@CA???_G_??AAG???AOO???H@????}?????@?~????NoO???"}
{"nu": 1, "profile": [5], "mult": {"2": 24, "3": 20, "5": 1, "7": 2}, "g6": "g??????????????????????B}?AAO@@O?OW?GP?A@G?@A_?@O_??g_?GAO??OQ??C@O??_B???GO_??CG_??OAO??_[[???E?O???c@???GCA???O?Q????@t????O?o???", "kindplus": "R", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R  [two points of multiplicity 7]", "canon": "g??????????????????????A?OS?PA?S@?P?GAO@?c?A@A?CCG?`@??AO_?AAG??GH??A@@??C@C??AG@???c?O??CGO???aC???GOA???G_G???}?????@?~????NoO???"}
{"nu": 1, "profile": [5], "mult": {"2": 15, "3": 25, "5": 1, "6": 1, "7": 1}, "g6": "l??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GP???CH???_A_???[W??@A?_??ACA???@CC????_S???O?E????a?O???GGA????AOG????GAO???A?@O????GMW????", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "l???????????????????????Aa?Ca?CH?AGG?oCAAC??aO?C@_?AA_?GCG?@@@??@GC??G_G?A?__?A?P???_H???@OO???OI???@AC???CCA???COG???CG@???@?G_???@@A????OGO????Bw????C?Fo???B}??????"}
{"nu": 2, "profile": [2, 2, 2, 2, 2], "mult": {"2": 25, "3": 20, "6": 2, "7": 1}, "g6": "g??????????????????????B}?AAO@@O?`C?OH??_g??gO??g_?OC_?A@G?@?E??@AG??AC_?CBb???`?_??COO???_S??A?@_??AG@????cA???@?Q???C?D????O[o???", "kindplus": "R", "nsept": 1, "verdict": "one orbit", "details": "R 1 orbits, all critical", "canon": "g???????????????????????PG?IC?Q_?BC?GGO@?C_C?c?GAA?@GG?@C@??D?_?C@O??AB???Ga???_CO??OO_??AAG???OG_???Q@???@AC???OO]???OFo???F{?????"}
{"nu": 2, "profile": [6], "mult": {"2": 25, "3": 20, "6": 2, "7": 1}, "g6": "g??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GO_??CG_??_AO???[[??@A?O??AC@???@CA????_Q???@@t???C??o???", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "g??????????????????????@?Oa?Oa?GO___CGA?P?_@AG?CC_?GAO?C?o??OS??C@O??COG??C__??GP???AC_???aA???GG_???SG???@G_????O}???ON_???F{?????"}
{"nu": 2, "profile": [6], "mult": {"2": 25, "3": 20, "6": 2, "7": 1}, "g6": "g??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GO_??CG_??_AO???[[???a?O??CC@????cA???@?Q???@@t???A??o???", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "g???????????????????????__a?`A?G__GGCGA?O__G@G?G@_?AG_?AAG??OI??CA_??C_O??C_O??CH???CG_??@@A???CO_???SG???@C_????O}???ON_???F{?????"}
{"nu": 2, "profile": [6], "mult": {"2": 25, "3": 20, "6": 2, "7": 1}, "g6": "g??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GO_??CG_??_AO???[[???E?O???c@???OCA???_?Q???@@t????_?o???", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "g??????????????????????@?a@?c?_S?GE?CGA?P?_G@G?O@G?GAG?C?g??O_O?CCC??C__??DA???C`???CP????aC???GOO???O`???@@C????O}???ON_???F{?????"}
{"nu": 2, "profile": [6], "mult": {"2": 18, "3": 24, "5": 1, "6": 1, "7": 1}, "g6": "k??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GP???CH???_A_???aC???GG_??A?Q????[[???GOA???AC@????G_O???ABa????A@G???C?@O???A??o????", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "k??????????????????????@@@?OE?CI?CH?GCO?`A?G?S?OAC?O@A?@GC??E?_?@OA??AO_??H@???P?_??GOG??@@C???COO??C?Q???C?a???G@G???A@C????___???GGA???A?@w????B{????F{??????"}
{"nu": 2, "profile": [6], "mult": {"2": 18, "3": 24, "5": 1, "6": 1, "7": 1}, "g6": "k??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GP???CH???_A_???aC???GG_??A?Q????[[???COA???CC@????C_O???ABa????C@G???A?@O???C??o????", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "k??????????????????????@@@?HA?Ca?GH?C?o@?I?G?Q?O@G?OAA??gC??Q?O??oC??CAG??D@???O`???G_O???`A???GG_??C?S???CAG???CGA???AAA???@?_O???GAC???A?@w????B{????F{??????"}
{"nu": 2, "profile": [6], "mult": {"2": 18, "3": 24, "5": 1, "6": 1, "7": 1}, "g6": "k??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???GP???CH???_A_???aC???GG_??A?Q????[[????oA????c@???A?_O???ABa???A?@G????_@O???@??o????", "kindplus": "R", "nsept": 1, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R ", "canon": "k??????????????????????@@@?OQ?DA?CP?C@O@?E?G@C?O@C?O?a?@GC??I?_??oA??GAO??OGO??CO_??CGG???cG???H@???A?S???G@G???GCC???ACA????__O???GGA???A?@w????B{????F{??????"}
{"nu": 3, "profile": [3, 3, 3], "mult": {"2": 31, "3": 12, "4": 3, "5": 3, "7": 1}, "g6": "c??????????????????????B}??B_@?o?_c?_R??Gc??PO??gG?@@G?@G[??I?_?_Gc??OTO???P_??E?O???EG??OIQ??C?`O??C?B???", "kindplus": "R", "nsept": 1, "verdict": "one orbit", "details": "R 1 orbits, all critical", "canon": "c????????????????????????e??`_?QOC_G?gC?O?o@?S?A@O??cO??`C??Gg???a_??O`_??_cO??_W_?A@w???GPI??AAE_??^o????"}
{"nu": 3, "profile": [7], "mult": {"2": 30, "3": 18, "5": 1, "7": 2}, "g6": "e??????????????????????B}?CAOA@O?_W?OP?C@G?AA_?@O_??g_?OAO??_Q??G@O?@?B???O\\???GO_??ACO??G?c???COO???_`???C?a????[]????", "kindplus": "R", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R  [two points of multiplicity 7]", "canon": "e??????????????????????ACOAGO@GGAA?GO_G@C?_GCO?OOO?GGO?CGO?C@?_?_OG?@?CG?@?OO?C?I??A?I???OCC??@?`???^?????B?}???C~?????"}
{"nu": 3, "profile": [7], "mult": {"2": 30, "3": 18, "5": 1, "7": 2}, "g6": "e??????????????????????B}?AAO@@O?OW?GP??`G?@A_?AO_?@G_??QO?CBa??COG??G__??G`???I?_??A_O??OCC???E?O??GC@???GCA????B}????", "kindplus": "R", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "R  [two points of multiplicity 7]", "canon": "e??????????????????????ACOAGO@GGAAA?OG_@AC?GOG?G_G?_GG?OGG?AA?_?GGA?@?C_?@?Q??C?GO?A?GO??OCA??@?__??^?????B?}???C~?????"}
{"nu": 3, "profile": [7], "mult": {"2": 30, "3": 18, "5": 1, "7": 2}, "g6": "e??????????????????????B}??B}A@@?_O_CAG?OH??_S??_W?GGC?AAA?A?O_?@@C??AAO??OA_??`?O?@?OG??GAA???CGO??@?P???@?Q???_OM????", "kindplus": "O", "nsept": 2, "verdict": "uniformly critical (one vertex off the pencil)", "details": "O O1 [two points of multiplicity 7]", "canon": "e??????????????????????ACOAGO@GGAA@?_O_C@@?GOC?OG_?OOO?COO?@A@??GGO?A?GG?C?G_?A?__??_OG??O@A??@?O_??^?????B?}???C~?????"}


==> anc/gst1718_computation/sept/out/A7_final.log <==
variant A: 21 lattices on 17 lines; discarded {'a base line would have more than 8 points': 14}
1 [2, 2, 2, 2] {2: 31, 3: 16, 6: 1, 7: 2} | one orbit | R 1 orbits, all critical [two points of multiplicity 7]
1 [2, 2, 2, 2] {2: 31, 3: 16, 6: 1, 7: 2} | one orbit | R 1 orbits, all critical [two points of multiplicity 7]
1 [2, 2, 2, 2] {2: 31, 3: 16, 6: 1, 7: 2} | one orbit | R 1 orbits, all critical [two points of multiplicity 7]
1 [2, 2, 2, 2] {2: 22, 3: 21, 6: 2, 7: 1} | one orbit | R 1 orbits, all critical
1 [2, 2, 2, 2] {2: 22, 3: 21, 6: 2, 7: 1} | one orbit | R 1 orbits, all critical
1 [2, 2, 2, 2] {2: 22, 3: 21, 6: 2, 7: 1} | one orbit | R 1 orbits, all critical
1 [5] {2: 24, 3: 20, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | R  [two points of multiplicity 7]
1 [5] {2: 24, 3: 20, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | R  [two points of multiplicity 7]
1 [5] {2: 24, 3: 20, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | R  [two points of multiplicity 7]
1 [5] {2: 15, 3: 25, 5: 1, 6: 1, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [2, 2, 2, 2, 2] {2: 25, 3: 20, 6: 2, 7: 1} | one orbit | R 1 orbits, all critical
2 [6] {2: 25, 3: 20, 6: 2, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [6] {2: 25, 3: 20, 6: 2, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [6] {2: 25, 3: 20, 6: 2, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [6] {2: 18, 3: 24, 5: 1, 6: 1, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [6] {2: 18, 3: 24, 5: 1, 6: 1, 7: 1} | uniformly critical (one vertex off the pencil) | R 
2 [6] {2: 18, 3: 24, 5: 1, 6: 1, 7: 1} | uniformly critical (one vertex off the pencil) | R 
3 [3, 3, 3] {2: 31, 3: 12, 4: 3, 5: 3, 7: 1} | one orbit | R 1 orbits, all critical
3 [7] {2: 30, 3: 18, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | R  [two points of multiplicity 7]
3 [7] {2: 30, 3: 18, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | R  [two points of multiplicity 7]
3 [7] {2: 30, 3: 18, 5: 1, 7: 2} | uniformly critical (one vertex off the pencil) | O O1 [two points of multiplicity 7]
{(1, 'one orbit'): 6, (1, 'uniformly critical (one vertex off the pencil)'): 4, (2, 'one orbit'): 1, (2, 'uniformly critical (one vertex off the pencil)'): 6, (3, 'one orbit'): 1, (3, 'uniformly critical (one vertex off the pencil)'): 3}


==> anc/gst1718_computation/sept/out/A7_k10.jsonl <==
{"k": 10, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6, 9]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 8]], [5, [0, 5, 6, 7]], [1, [1, 5, 8]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 9]], [7, [1, 7]], [1, [2, 7, 9]], [0, [3, 7, 8]], [6, [4, 7]], [6, [0, 8]], [7, [0, 9]], [3, [8, 9]]], "kind": "R", "g6": "d?????????????????????????F}?C@o?OK?CC_A@K??PG??PO??SC??OQ??HB_??gA?@?PG??OTO?C?Go??@_C??_?p??@?hG??G@A_??C?B???", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8, 9]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [7, [3, 9]], [6, [4, 9]], [4, [5, 9]]], "kind": "R", "g6": "f?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???GM_??ACG???Oa???_AO???G__???_`???A?P???OFF_???", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [3, [0, 9]], [4, [1, 9]], [6, [2, 9]], [7, [6, 9]], [1, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po??AC?_??AC@????a@????GC_???GMg???O?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po??@C?_??CC@????Q@????OC_???GMg???G?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]], [7, [0, 9]], [6, [1, 9]], [2, [2, 9]], [1, [6, 9]], [4, [8, 9]]], "kind": "R", "g6": "h?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CGO??@AG??C?Q??C@po???K?_???c@???GA@???G?C_???GMg???A?B????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [3, [0, 9]], [4, [1, 9]], [6, [2, 9]], [7, [6, 9]], [1, [7, 9]], [2, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM???AC?_???O_G????a@????CFC????A@G???A??g????_?K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [7, 9]], [1, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM???@C?_???__G????Q@????CFC????C@G???@??g???@??K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]], [7, [0, 9]], [6, [1, 9]], [2, [2, 9]], [1, [6, 9]], [4, [7, 9]], [3, [8, 9]]], "kind": "R", "g6": "l?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM????K?_???C_G???GA@????CFC???A?@G????O?g????O?K????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8, 9]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]], [1, [7, 8]], [4, [0, 9]], [3, [1, 9]], [7, [2, 9]], [6, [6, 9]], [2, [7, 9]]], "kind": "R", "g6": "m?????????????????????????F}?A@G?_S?CB?@@C?GAO?AA_??gO??IG?A?Q??A@G??OA_?@?B???CG_??@AO??C?S??C@p_??AC@???ACA????aA????GD???A??o???AG@????OOC????AOG????C@G????_?S????@@r?????", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7, 8, 9]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [6, [0, 8]], [7, [1, 8]], [1, [2, 8]], [7, [0, 9]], [1, [1, 9]], [2, [2, 9]]], "kind": "R", "g6": "f?????????????????????????F}?A@G?_S?CB?@@C?AAO?AA_?AGO??QG??AQ??_MG??O_O??O__??CO_??A_G???SA??A?OO???K?_??OC@???GA@????_~_???", "info": null}
{"k": 10, "fib": [[0, [0, 1, 2, 3, 4, 5, 6]], [1, [0, 7, 8, 9]], [2, [1, 7]], [3, [2, 7]], [4, [3, 7]], [5, [4, 7]], [6, [5, 7]], [7, [6, 7]], [3, [1, 8]], [4, [2, 8]], [2, [3, 8]], [6, [4, 8]], [7, [5, 8]], [5, [6, 8]], [4, [1, 9]], [2, [2, 9]], [3, [3, 9]], [7, [4, 9]], [5, [5, 9]], [6, [6, 9]]], "kind": "O", "g6": "f?????????????????????????F}?C@~?_OOCAC?OG_?_Q??_S??OK?AA@??OOO?G@A??AAG??AAO??G@O??GOC??GA@???_GG???GO_??@?P????_H???GCB_???", "info": "O1"}
{"k": 10, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8, 9]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]], [4, [1, 8]], [5, [2, 8]], [6, [3, 8]], [2, [4, 8]], [3, [5, 8]], [5, [1, 9]], [6, [2, 9]], [2, [3, 9]], [3, [4, 9]], [4, [5, 9]]], "kind": "O", "g6": "h?????????????????????????F}?C@}?_O_CAG?OH??_S??_W?CCC?@@A??GG_??_c??_@O??O_O??GOO??ACG??G?a???_AO???a?_???a@???G@@???A?O_???OAG???OGN????", "info": "O1"}
{"k": 10, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7, 8, 9]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]], [4, [0, 8]], [5, [1, 8]], [1, [2, 8]], [2, [3, 8]], [3, [4, 8]], [5, [0, 9]], [1, [1, 9]], [2, [2, 9]], [3, [3, 9]], [4, [4, 9]]], "kind": "O", "g6": "m?????????????????????????F}?C@{@?`?GCO?_Q?@?g?@?o?GGG?AAC??OP??@@G?@?A_??`?_??O__??CGO??O@C??@?C_??@C@???@CA???OAA???C?`????_CO???@G@???@?OC???@?OG????_GG????GAC?????_^?????", "info": "O1"}


==> anc/gst1718_computation/sept/out/A7_k7.jsonl <==
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?GGO?Oa??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?GGO?Oa??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo?GAC??CP??@@G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [7, [2, 6]], [4, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo?GAC??AP??A@G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W@?S@?e?ACO?GQ??Og??Oo??aG??_c??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W@?S@?e?ACO?GQ??Og??Oo??QG?@?c??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]]], "kind": "F", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_?Oa??`G??`O??Oo??aC??OP???PG??AA_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6]], [1, [1, 6]], [4, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O?ACC?A?`??AAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6]], [4, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?GGO?Oa??`G??`O?CGG?@@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [6, [2, 6]], [7, [3, 6]], [5, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_@@A??`G??`O??Oo?ACC??CP???PG??CA_??Ob???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [6, [1, 6]], [7, [2, 6]], [5, [3, 6]], [4, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O??GW??`@???cG??@G_??GH???OD??@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?AGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c@?S@?e?AGOA?a??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]], [6, [2, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo?@AC??CP??OHg??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [2, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo??aC??CP??OHg??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [4, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??`G??`O??Oo??QC??OP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?_I?AGOA?a??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?AGO?GQ??Og??Oo?@GG??Gc?@?T??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG?G@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG?@@C?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [6, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c@?S@?e?AGOA?a??`G??`O?@GG??PC?@?h???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [4, [1, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?AGOA?a??`G??`O??Oo??cC??O`???PG??_I_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [3, 6]], [3, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?AGOA?a??`G??`O??Oo??cC??C`???PG??_I_??_B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [4, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?_I?OH_?PA?GAG?@AO??`O??GW??H@???cG??@G_??OH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [4, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c@?S@?e?AGO?GQ??Og??Oo??gG?A@c??OD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O??Oo?OFC??GH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??`O??Oo?OFC??GH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGOA?a??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??Og??Oo?ACG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]], [6, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?GGOA?a??`G??`O??Oo??IC??CP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?GQ??Og??Oo?OAG??Gc??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [7, [2, 6]], [4, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O??Oo??aC??AP??A@G??AA_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?GGOA?a??`G??Oo?CGG??aC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??Oo?@GG?G@C??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??Oo?@GG??HC??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_@@A?GAG?@AO??`O??cC??O`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?GGOA?a??`G??`O?@GG?@AC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [2, [2, 6]], [4, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?OS@?e?GGOA?a??`G??`O??Oo??SC?@?P??A@G??OQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?OCO?GQ??Og??Oo??WG?CAc??OT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Oa??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo?GAG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?GQ??Og??Oo??QG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?Oa??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGO?Oa??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?GQ??Og??Oo?@CG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?ACO?GQ??Og??Oo??cG??Gc??OT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [1, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?ACO?GQ??Og??Oo?@GG?CAc??OT??O?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?GGO?Ga?G@G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo??aG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?GGOA?Q??Og??Oo??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@COA?Q??Og??Oo?OCG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@COA?Q??Og??Oo?@AG??Gc??_d??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?GGOA?Q??Og??Oo?CGG??Gc??OT??@CW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?GGO?Ga?G@G??`O?@GG?GAC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G?G?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG??Gc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [3, 6]], [5, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?G?o?OFC??AH??@?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [1, 6]], [7, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??`G??`O?G?o??aC??AP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??Og?G?o??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?OCO?GQ??Og?G?o?OAG?CAc??AD??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [1, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O?G?o?@AC??AP??@@G?A?A_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?OCO?GQ??Og?G?o??SG?O?c??OT??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?CGOA?a??Og?G?o?AGG?CAc??AD??@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?OS@?e?CGOA?a??`G??`O?G?o?@CC?A?P???PG??OQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [0, [4, 6]]], "kind": "F", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGO?GQ??Og?G?o?@GG?A@c?C?D??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [7, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?O`?OCO?GQ??Og?G?o?@GG?CAc??OT???OW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O??gG??IC??_X??G?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [7, [0, 6]], [2, [2, 6]], [0, [3, 6]], [5, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A??`G??`O?G?o??KC?@?P??_@G??CA_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [3, 6]], [5, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGOA?a??`G??`O??Oo?OFC??AH??@?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGOA?a??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]], [1, [2, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A?GAG?@AO??Oo?CCC??G`??OAG?A?A_??CJ???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [1, [2, 6]], [7, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??`G??`O??Oo??QC?A?P???PG??_A_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?CGOA?a??Og??Oo?AGG??Gc??_d??@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O?AGG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?GQ??Og??Oo?@GG??Gc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [0, 6]], [4, [1, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_c?OS@?e?CGOA?a??`G??`O??Oo??SC??O`??CBG??_A_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [3, 6]], [5, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?CGO?Oa??`G??`O??Oo?OFC??AH??@?g?@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?GQ??Og??Oo?GAG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?GQ??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?Oa??Og??Oo??cG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?CGO?Oa??Og??Oo??SG?GCs??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG?GAC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [4, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [0, 6]], [7, [2, 6]], [0, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?`A??`G??`O??Oo?CCC??AP??_@G??AA_??Ob???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG??aC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?CGO?Oa??`G??Oo?GGG??IC??OT???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [3, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?ACO?GQ??Og??Oo??cG??Gc??OT??CGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5, 6]], [5, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G?_@O?_MG??_c??CF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [5, [1, 6]], [6, [2, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?C@G?_@O??_o??aC??CP??OHg??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [0, [3, 5]], [6, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?O?g??_o??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [2, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a?C@G??_o?GGG??HC??_d??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [3, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GOA?a?C@G??_o?CGG??IC??OT??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [6, [0, 6]], [7, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?C`?OCO@?Q?O?g??_o??gG?CAc??OT???OW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [6, [0, 6]], [5, [1, 6]], [1, [2, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG?GAO??_o??SC??G`??OAG??@A_?C?J???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5]], [7, [0, 6]], [6, [1, 6]], [1, [2, 6]], [4, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG?GAO?_@O??OW??B@???cG?@?G_??OH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a?C@G??Oo?_MG??_S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo?ACG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Og??Oo??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [0, 6]], [5, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a?C@G??Oo?GGG??`C??_d???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [0, 6]], [5, [1, 6]], [7, [3, 6]], [3, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c@?e?@GOA?a?C@G??`O??Oo?CCC??G`???PG??GI_??_B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO@?Q??Og??Oo?OAG??Gc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_@O??Oo?OFC??AH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [1, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ?O?g??Oo?OAG??Gc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [6, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ?O?g??Oo??gG??Gc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [7, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG??Oo??gG??HC??_d??_@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [2, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??GS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??Gc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?@?g?G?o??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [6, [0, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA??PG?A@O?G?o??SC??AP??@@G?A?A_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [2, [4, 5]], [6, [0, 6]], [2, [2, 6]]], "kind": "F", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?G?o??gG?C@C??_d??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [7, [0, 6]], [4, [1, 6]], [2, [2, 6]], [6, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO?A@O?C?W??B@??ACG??_G_??CH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??Oo?_MG?C?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??Oo?_MG??_S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a?@?g??Oo?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [2, [0, 6]], [5, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GO?CQ?@?g??Oo?GGG?A@c??GD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [4, [0, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GO?CQ?@?g??Oo?AGG?A@c??CD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [5, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG??Oo??gG??`C??_d??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GOA?a??PG?A@O??gG?@AC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [7, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ?@?g??Oo??WG??Oc??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?_?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "F", "g6": "Z?????????????????F}?_M?OK?_cA@K@?P??aO?AI?O?W?GDG?AAg??cK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ??Gg?_?o?GAG?@?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?OCO?CQ??Gg?_?o??QG??Oc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o?ACG?A@c?@?D??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 6]], [7, [2, 6]], [6, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o?@AC??AP???`G??_A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [1, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o??cG?A@c??AD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [1, [2, 6]], [0, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o??IC?A?P??_@G??AA_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [2, [2, 6]], [4, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_A?a??PG??PO?_?o??IC?@?P??A@G??AA_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?OCO?CQ??Gg?_?o??SG?A@c??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [0, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?_c@?e?@GO?CQ??Gg?_?o??gG?O?c??OT??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [1, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?_?o??gG?G@C??_d???PW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [2, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?@GOA?a??PG?_?o??gG?C@C??_d???PW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG?@?c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG??_c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG??PO?_MG??Oc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GOA?a??PG?G?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [2, [4, 5]], [4, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Gg?G?o?ACG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [2, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GOA?a??Gg?G?o??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [6, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_cA@K?C`?OCO?CQ??Gg?G?o??gG?CAc??OT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO??PO??SC??O`??OAG?A?C_?@?F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [0, 6]], [4, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?@GOA?a??PG??PO??gG?@AC??_X??G?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [0, 6]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?_c?GI?OH_?HA?GAG??aO??PO?C?W??B@??ACG??CG_??CH??C?D???O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa?C@G??`O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo?@AG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo??aG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 6]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?_c?GI?@GO@?Q??Og??Oo??QG?GCs??Ob??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [2, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?_c?OS@?e?ACO@?Q??Og??Oo??QG?CAc??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG??PO?_MG?@?c?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG??PO?_MG??Oc?@?F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [5, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG?G?o?_MG??_S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [2, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?_c?OS@?e?@GO?Oa??PG?G?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [1, 6]], [2, [2, 6]], [4, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?Oa??PG??PO?G?o?GAC?@?P??A@G?A?A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [1, 6]], [0, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?CQ??Gg?G?o?OCG?A@c?C?D??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o?OAG?O?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [2, [2, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o?GAG?@?c??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [2, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?ACO?CQ??Gg?G?o??QG??Oc??_d??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [6, [1, 6]], [2, [2, 6]], [4, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_?Oa??PG??PO?G?o??QC?@?P??A@G??@A_??HB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5, 6]], [4, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5]], [7, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_c?OS@?e?ACO?CQ??Gg?G?o??SG?A@c??CD??@GW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "F", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??`O?_?o?OFC??OH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G?_?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [0, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og?_?o??SG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [0, 6]], [2, [2, 6]], [0, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?@@G??`O?_?o?@CC?@?P??_@G??@A_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??`O??Oo?OFC??OH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a?@@G??Oo?_MG?A?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@@G??`O??Oo?AAC?@?P??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo?CCG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo?@CG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [7, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@@G??`O??Oo??aC??AP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Og??Oo??cG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?OCO?OQ??Og??Oo?OAG?O?c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?AAO?CI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG?AAO??`O?@CC??G`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a?@@G??`O?AGG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG??GS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?A@O?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5]], [4, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?CQ?@?g?C?o?AGG?A@c??AD??OCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?A@O??SC??G`??AAG??@C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [7, [0, 6]], [6, [1, 6]], [1, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?A@O??KC??C`??OAG?A?C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG?A?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG??OS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??PG?A@O??Oo?AAC?@?P??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo?CCG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a?@?g??Oo??SG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?OCO?CQ?@?g??Oo?@CG?A@c??CD??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [0, 6]], [6, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?GGOA?a??PG??Oo?CGG??QC??GT??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [6, [0, 6]], [3, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?GGOA?a??PG??Oo??gG?AAC??GT??A@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a??PG?A@O??gG??aC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?_?o?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?@@O?_?o?OFC??CH???Og??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO?CQ??_g?_?o??SG?O?c??GT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [4, [0, 6]], [7, [2, 6]], [0, [3, 6]], [3, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A??PG?@@O?_?o?@CC??AP??_@G??OA_?A?b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??Oo?_MG?C?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?GI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]], [4, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO?CQ??_g??Oo??SG?@?c??GT??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?@@O??SC??G`??GAG?A?C_??AF???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Gg?_?o?CCG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?a??Gg?_?o?@CG?GCs??CR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?AI?O?W?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGOA?a??PG??PO??gG??aC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [3, 6]], [7, [4, 6]], [5, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??PO?C?o?OFC??OH???Og??C@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "F", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG??PO?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGOA?a??PG?C?o?_MG??OS??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P??aO?AI?A?W?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [6, [0, 6]], [3, [1, 6]], [1, [2, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO?C?o??SC??_`??OAG?A?A_??AJ???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [0, 6]], [5, [1, 6]], [2, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?GAG??aO??PO??SC??G`??GAG?A?C_??_F???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [3, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?CCO?OQ??Og??Oo??aG?O?c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?_a??PG?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [4, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??_g??Oo?AAG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??_g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5, 6]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [6, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A??PG?@@O??Oo?@CC?A?P???PG??AA_??_b???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [7, [0, 6]], [5, [1, 6]], [0, [3, 6]], [2, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_@@A?AAG?@@O??Oo??KC??G`??_@G??_A_??CR???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [3, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [7, [0, 6]], [1, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?_a??PG??PO??WG?GAC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?G@G?_?o?_MG??GS??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Og?_?o??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5, 6]], [6, [3, 5]], [0, [4, 5]], [5, [0, 6]], [7, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?Oc?GS@?e?GGO?Ga??Og?_?o?@GG?CAc??AD??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?G@G??Oo?_MG?C?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [7, [4, 5]], [7, [1, 6]], [4, [2, 6]], [0, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga?G@G??`O??Oo??IC??OP??OHg?A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [5, [0, 6]], [2, [2, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?GGO?Ga?G@G??Oo?@GG?C@C??Od???`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga?@@G??Oo?_MG?A?S??CJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga??Og??Oo?CCG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?OQ??Og??Oo??aG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?Ga??Og??Oo??cG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [2, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?@CO?OQ??Og??Oo?OAG??_c??Od??GGW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K?CP?AAO?CI??GW?CBG?ACg?CCK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?GS@?e?GGO?Ga?@@G??`O??Oo??cC?A?P???PG??GQ_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [6, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ga?@@G??`O?@GG??QC??_X???Ow??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga??PG?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e?GGO?Ga??PG?_?o?_MG?A?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??Gg?_?o?GAG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGO?CQ??Gg?_?o??QG?GCs??Gb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [5, [0, 6]], [7, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ga??PG??PO?@GG??IC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [5, [1, 5, 6]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [0, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?GGO?CQ??Gg?_?o??WG?A@c?@?D??@CW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5, 6]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI?GGOA?Q??Gg?C?o?AAG?GCs??Cb??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 6]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [0, [4, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?_W?Oc?CI?OH_?Ca?G@G??PO?C?o?AAC??OP???`G?A?A_?@@B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5]], [1, [2, 5, 6]], [7, [3, 5]], [3, [4, 5]], [3, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e?GGO?Ca??Gg?C?o?CGG??Oc??Od??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [5, [0, 6]], [1, [1, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "^?????????????????F}?_M?_S?Oc?GS@?e?GGO?Ca?G@G??PO?C?o??cC?A?`??CBG??_A_?C?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [3, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG??Gc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [3, [4, 5]], [7, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?Oc?CI?OH_?DA?GAG?GAO?_@O?A?W??B@??CCG?@?G_??GH??@?D???G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_@O??Oo?OFC??AH??G?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAOC?I??GW?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [0, [3, 5]], [7, [4, 5]], [7, [0, 6]], [5, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e??gOA?a?O?g??Oo??WG??_c??Od??GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [7, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??Gc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??Oo?_MG?A?S??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?A@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAO?OI??GW?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [3, [4, 5]], [3, [1, 6]]], "kind": "F", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??_g?C?o?CCG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [3, [4, 5]], [5, [0, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?GS@?e??gOA?a??_g?C?o?@GG??Gc??Od??GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [3, [4, 5]], [7, [0, 6]], [3, [1, 6]], [1, [2, 6]], [4, [3, 6]], [2, [4, 6]], [0, [5, 6]]], "kind": "R", "g6": "`?????????????????F}?_M?_S?_W?Oc?CI?OH_?DA?GAG?GAO?@@O?A?W??B@??CCG?@?G_??OH??@?D??A?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O?_MG?@?c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??Oo?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [3, 6]], [2, [4, 6]], [4, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O??Oo?OFC??CH??G?g??G@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?@@O?_MG??Oc??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?GAO?GI??GW?CBG?ACg??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [1, 6]], [2, [4, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e?OCO@?Q??_g??Oo?@CG?A@c?@?D???gW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]], [0, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?_W?Oc@?e?OCO@?Q??_g??Oo??SG?O?c??GT???gW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_?o?OFC??CH??G?g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?_?o?_MG?A?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [7, [3, 5]], [0, [4, 5]], [6, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??Gg?_?o??cG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?_S?Oc?GS@?e??gOA?a?C@G??PO?GGG??aC??_X??_?w??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [4, [1, 4, 6]], [5, [2, 4]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?GSA@K@?P?GAO?AI?O?W?CBG?ACg??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG?@?c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG??_c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G??PO?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 6]], [3, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a?C@G?C?o?_MG?C?S??AJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 6]], [7, [3, 5]], [3, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??Gg?C?o?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5]], [3, [0, 6]], [0, [5, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M?OK?OcA@K?A`?OCO@?Q??Gg?C?o?CGG?CAc??GT??_?W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P?GAO?AI?A?W?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [6, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?C?o?_MG??OS??OJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?A@O?_MG??_c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?A@O?_MG??Oc??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5, 6]], [4, [3, 5]], [3, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gOA?a?@?g?C?o?@CG?GCs??AR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5]], [7, [1, 6]], [6, [2, 6]], [5, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?_M?_S?_W?Oc?CI??gOA?a??HG?A@O?C?o??IC??CP??OHg??C@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 6]], [6, [0, 5, 6]], [1, [1, 5]], [7, [2, 5]], [4, [3, 5]], [3, [4, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK?OcA@K@?P??QO?OI?A?W?GDG?@Ag??SK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [5, [3, 5]], [3, [4, 5, 6]], [4, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gOA?a??HG?@@O?_MG?@?c??_F??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?C@G?A@O?_MG??_c??AF??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [2, [2, 5]], [4, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO@?Q?@?g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a?@?g??Oo?@CG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [2, [2, 5, 6]], [4, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a?@?g??Oo??SG?GCs?@?R??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?@@G??Oo?_MG?C?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [7, [4, 5]], [3, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?GD?OK?Oc?GS@?e??gO?_a?@@G??Oo?_MG?A?S??GJ??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [7, [4, 5]], [2, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?OQ??_g??Oo?GAG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [7, [4, 5]], [7, [2, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?OQ??_g??Oo??QG?GCs??_b??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [5, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a??_g??Oo?@CG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [7, [4, 5]], [7, [1, 6]]], "kind": "R", "g6": "[?????????????????F}?_M?_S?_W?Oc?CI??gO?_a??_g??Oo??SG?GCs??OR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [3, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "_?????????????????F}?OH?_S?_W@@C@?Q?AA_?GK?ACG?@CO?OAO??Og?C?E??_MG??GC_??_D???AB???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5, 6]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [0, 6]], [2, [2, 6]], [0, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "`?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO?OAO??Og?C?E??AGG??_G_?C?H???AD???CP_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [5, [0, 6]], [3, [1, 6]], [7, [2, 6]], [0, [3, 6]], [6, [4, 6]], [2, [5, 6]]], "kind": "R", "g6": "b?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO?@CO?G@G??CI??_?o??C__??_`???AP??A?C_???_g??@?B????", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [6, [1, 5]], [1, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [0, 6]], [7, [1, 6]], [2, [2, 6]], [0, [3, 6]], [6, [4, 6]], [5, [5, 6]]], "kind": "R", "g6": "b?????????????????F}?_M@?c@?g?_W?_a?OC_?OS??_o?CGO??cO?G@G??AI??_?o??G__??A`??@?P??A?C_???_g???GB????", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]]], "kind": "F", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??OH??C?g??_@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]]], "kind": "F", "g6": "Z?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?_MG??_{??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??CH???Og??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C@?Q?AA_?DA??IG?OAO?@@o?OFC??AH???_g??O@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 6]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [1, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C@?Q??gOA?Q??_w?OHG?AAg??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5, 6]], [3, [1, 6]], [7, [3, 6]]], "kind": "R", "g6": "\\?????????????????F}?_M@?c@?g?_W@?Q?AA_?DA??IG?@@o?CCG??Gc?@@D??OAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [1, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?gA?c?GI??gOA?Q??_w?CBG?GGg??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [1, [2, 4]], [4, [3, 4, 6]], [3, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "^?????????????????F}?_M@?c@?g?_W?_a?CC_A?S?@AG?@AO??`O??GW?A?`??GAG??GE_??`B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [4, [3, 6]], [5, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??aG??aO?_@o?OFC??OH??@?g??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??aG??aO?_@o?OFC??GH???_g??@@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]]], "kind": "F", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO?ACC??O`??@AG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO??cC??C`???QG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [7, [0, 6]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO??KC?A?`??GAG?A?F_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?OQ?@GO?AQ?O?w?OHG?AAg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?_c?GI?@GO?AQ?O?w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]]], "kind": "F", "g6": "Z?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??QG??QO?_MG??_{??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [3, 6]], [7, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "]?????????????????F}?OH?_S?_W@@C?OQ?AA_?PA??QG??QO?@@o?OFC??CH???Og?@?@_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4, 6]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5, 6]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GI?AGO?Ca??_w?OHG?CCg??HK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4, 6]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?OQ?AGO?AQ??_w?OHG?AAg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [4, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?_c?GI?AGO?AQ??_w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]]], "kind": "F", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?ACC??O`???aG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [0, 6]], [7, [1, 6]], [1, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??SC??A`??OAG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [7, [0, 6]], [1, [1, 6]], [2, [2, 6]]], "kind": "R", "g6": "]?????????????????F}?_M@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??KC?A?`??GAG??CF_??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GQ?@GO?AQ?O?w?OHG?@Ag??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3, 6]], [2, [0, 4, 6]], [4, [1, 4]], [5, [2, 4]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6]], [7, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M@?c@?g?Oc?CI?@GO?AQ?O?w?CBG?GGg??QK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4, 6]], [0, [3, 4, 5]], [6, [0, 5]], [7, [1, 5, 6]], [2, [2, 5]]], "kind": "R", "g6": "Z?????????????????F}?_M?_S?_W@@C?GQ??gO@?Q?O?w?OHG?@Ag??IK??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [3, [0, 5]], [6, [1, 5]], [4, [2, 5]], [7, [3, 5]], [1, [4, 5]], [5, [3, 6]], [7, [4, 6]], [2, [5, 6]]], "kind": "R", "g6": "_?????????????????F}?OH?_S?_W@@C?GQ?@A_?CK?ACG??cO?AAO??Gg?A?E??_MG??CC_??AD??@?B???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [1, 6]], [2, [2, 6]], [0, [3, 6]], [1, [4, 6]]], "kind": "R", "g6": "`?????????????????F}?_M@?c@?g?_W?_a?AC_?GS??Oo?OCO??aO??_g??AE???cG??_G_?C?H??A?D???G`_??", "info": null}
{"k": 7, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [1, [1, 3]], [3, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [0, [3, 6]], [2, [4, 6]], [1, [5, 6]]], "kind": "R", "g6": "d?????????????????F}?_K@?g@?o@@G@?S?CB??`C?@AO?@A_??`_?@CG??_a???aO??CD???AE???H@???AO_???QG??C?H???C?S???O?W???", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4, 5, 6]]], "kind": "O", "g6": "P?????????????????F}?_Nw", "info": "T"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]]], "kind": "O", "g6": "V?????????????????F}?_Np?_`?`?_P?GC_@?g?CB??", "info": "O5"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG@?P??_c?A?g?OGW??", "info": "O3"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [6, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG@?P??Oc??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [2, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP?C?c??_g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [2, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??_c?G?g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??_c??_g?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?OP??Oc??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N__P?_Q?OI?CB?CCG?CP??_c??Og?OGW??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [1, [1, 6]], [4, [2, 6]], [3, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?GAC?AAG?C@G??OS??AB??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?OAG?@@G??OS??AB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [1, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?O@G??OS??AB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G?G?S??CB??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS??AB??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6]], [7, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC?AAG??`G??GS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]], [0, [5, 6]]], "kind": "F", "g6": "[?????????????????F}?_N`?`@?a?_Q?GD?@?o@@@?AAC??aG?@@G??GS?C?B??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?GAO?GI?@AC?@AG?C@G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?GAO?GI?@AC?@AG??`G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [2, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S@?Q?CD?OGo@@@??PC?A@g?CCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [4, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?P@??PC?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [2, [2, 5, 6]], [5, [3, 5]], [6, [0, 6]], [1, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?_a?CD?OGo?D@?GAC?A@g?GAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [4, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?D@?@@C?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [2, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?_H?OGo?D@??HC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [2, [3, 5]], [4, [1, 6]], [2, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO@?I?@AC?GAG?C@G?GC[??", "info": "O3"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [2, [3, 5]], [5, [1, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO@?I??aC??aG??PG?GC[??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [2, [3, 5]], [5, [0, 6]], [6, [3, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?_D?OGo?H@??Oc?GCg?AAW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO?GI?@AC?@AG??`G?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [5, [1, 6]], [6, [2, 6]], [2, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?AAO?GI??aC??aG?G@G?GC[??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [2, [0, 6]], [1, [1, 6]], [3, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?@@OA@E?CCC?OCG?C@G??OS??OR??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?_S?OQ?CD?OGo@@@??PC?A@g?CCW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [2, [0, 6]], [6, [1, 6]], [1, [3, 6]], [0, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?OK?_a?GH?@@OA@E?CCC??cG?O@G?A@S?C?B??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [2, [0, 6]], [6, [1, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?OK?_a?GH?OGo@@@??QC?CAg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [6, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?`@??PC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [0, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?AAOA@E?ACC?ACG??aG?O?S??GJ??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [0, 6]], [1, [1, 6]], [2, [2, 6]], [0, [5, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?_a?GH?@@OA@E??SC?OCG?GAG?@?s?C?B??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [1, [2, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?D@?G@C?GCg?@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5, 6]], [5, [3, 5]], [6, [0, 6]], [7, [3, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?CD?OGo?D@??Gc?GCg?AAW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?GH?OGo?D@??HC?GCg?@@W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5, 6]], [4, [2, 5]], [5, [3, 5]], [6, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?OQ?CD?OGo?D@??HC?A@g?CCW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5, 6]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5]], [4, [1, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_N?_Q?_S?OK?OP?@AO?CI?@AC??aG??PG?GC[??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [4, [1, 6]], [1, [3, 6]], [7, [4, 6]]], "kind": "R", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP??`OA@E?CCC?ACG?O@G??GS??GR??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [0, 6]], [5, [1, 6]], [4, [2, 6]], [0, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?OP?@AOA@E?CCC?@CG?AAG?O?S??CJ??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [6, [1, 6]]], "kind": "O", "g6": "Y?????????????????F}?_N?_Q?_S?_a?AD?OGo@@@??QC?A@g?@AW??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?OK?_a?CH?OGo@@@??IC?CAg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [2, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?_S?_a?AD?OGo@@@??IC?A@g?@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5]], [3, [0, 6]], [6, [2, 6]], [7, [3, 6]], [4, [5, 6]]], "kind": "R", "g6": "[?????????????????F}?_N?OI?OK?_a?CH??`OA@E?ACC??aG??PG?CAS??OB??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [3, [0, 6]], [7, [2, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?CH?OGo?`@??HC?GCg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 6]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5, 6]], [6, [3, 5]], [4, [0, 6]], [7, [3, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?OI?OK?_a?AD?OGo?P@??Gc?GCg?@AW??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [3, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [4, [0, 6]], [1, [2, 6]], [2, [3, 6]], [6, [4, 6]]], "kind": "O", "g6": "[?????????????????F}?_N?_Q?_S?OK?CH??`OA@E?@CC?OAG?G@G??OS??_b??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [4, [0, 6]], [7, [1, 6]]], "kind": "F", "g6": "Y?????????????????F}?_N?_Q?OK?_a?CH?OGo?P@??IC?CAg??`W??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [3, [3, 5]], [5, [4, 5, 6]], [3, [0, 6]], [4, [1, 6]], [2, [2, 6]], [1, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGOA?a?@@G?C@O?CGG?@AC?@?P??O@G??CB_??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [1, [2, 5]], [5, [3, 5]], [6, [4, 5, 6]], [3, [0, 6]], [1, [1, 6]], [2, [2, 6]], [7, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?_a?G@G?@@O?CGG?GAC?@?P???PG??AB_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [4, 5, 6]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [1, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?_a?@@G?@@O?CGG?@AC??GP??O@G??AB_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [5, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6]], [1, [1, 6]], [6, [2, 6]], [3, [3, 6]]], "kind": "O", "g6": "]?????????????????F}?_N@?a@?c?_S?GE?GGO?Ga?@@G??`O?@GG?GAC??CP??C@G??@B_??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [4, [2, 5]], [5, [3, 5]], [0, [4, 5]], [4, [1, 6]], [1, [2, 6]], [0, [3, 6]], [5, [4, 6]]], "kind": "O", "g6": "^?????????????????F}?_M?_S?_W?_c?_I?OH_A?a?@@G?@@O?_?o?@AC?A?P??_@G??CA_?@@B???", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4, 5]], [2, [2, 4]], [2, [0, 5, 6]], [4, [2, 5]], [5, [3, 5]], [4, [1, 6]], [5, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S@?SA@K?GH?@@O?_e?@AC?CBG?@?g?CCK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [2, [2, 4, 6]], [2, [0, 5]], [4, [2, 5]], [5, [3, 5, 6]], [6, [0, 6]], [1, [1, 6]]], "kind": "F", "g6": "Z?????????????????F}?_M?_S?_WA@K?_`?AAO?_e??SC?OCG?GAg??_k??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5, 6]], [5, [2, 5]], [6, [4, 5]], [5, [1, 6]], [6, [3, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?OK?_cA@K?CH?GDO?CE??aC??`G?GAg?@CK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [4, [0, 5]], [5, [2, 5, 6]], [6, [4, 5]], [7, [0, 6]], [6, [3, 6]]], "kind": "R", "g6": "Z?????????????????F}?_M?OK@?SA@K?G`?GDO?CE??KC??`G?CCg??`K??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5, 6]], [1, [1, 5]], [5, [3, 5]], [4, [1, 6]], [5, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?_cA@K@?P?@@O?OU?@AC?CBG?@?g?CCK??", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5]], [1, [1, 5]], [5, [3, 5]], [4, [0, 6]], [6, [2, 6]], [0, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?OCO?GI?@@W?AGG??aG?CAc?C?D??C?W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 5]], [2, [0, 5]], [1, [1, 5]], [5, [3, 5, 6]], [4, [0, 6]], [6, [2, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?_WA@K?_`?OCO?OU?@CC??aG?CCg??_k??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5, 6]], [1, [2, 5]], [5, [3, 5]], [6, [1, 6]], [0, [4, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?_S?OSA@K@?H?@@O?_e??QC?CBG?_?g?CCK??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [1, [2, 5]], [5, [3, 5, 6]], [3, [0, 6]], [1, [1, 6]], [2, [2, 6]], [6, [4, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGOA?Q?AAW?CGG?OCG?C@C??CD??@@W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [5, [2, 5]], [6, [3, 5, 6]], [4, [0, 6]], [1, [1, 6]], [2, [2, 6]], [5, [4, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGO?GQ?AAW?AGG?OCG?C@C??GD???`W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4, 6]], [2, [0, 5]], [5, [2, 5]], [6, [3, 5]], [5, [0, 6]], [1, [5, 6]]], "kind": "O", "g6": "Z?????????????????F}?_M?OKA@K@@A?CH??`O?_e??cC?GDG?AAg?G?K??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5]], [5, [2, 5, 6]], [6, [3, 5]], [7, [0, 6]], [0, [4, 6]]], "kind": "F", "g6": "Z?????????????????F}?_M?OK?OSA@K?_`??`O?_e??KC?GDG?_?g??`K??", "info": null}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [0, [4, 5, 6]], [6, [0, 6]], [1, [1, 6]], [2, [2, 6]], [4, [3, 6]]], "kind": "O", "g6": "^?????????????????F}?_M?_S?_W?_c?GI?OH_@@A?@AG?@AO??`O??SC?A?`??GAG??GC_?C?F???", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4]], [2, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5, 6]], [0, [4, 5]], [5, [0, 6]], [2, [2, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?_S?_W?OS@?e?GGO?Ga?G@G?_?o?@GG?C@C??_d???`W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 5]], [2, [0, 5]], [5, [1, 5]], [6, [3, 5]], [4, [0, 6]], [5, [2, 6]], [6, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "\\?????????????????F}?_M?OK?_cA@K?_`?@CO?CI?@@W?AGG?@AG?CAc??CD??C?W??", "info": "O1"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 5]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6]], [1, [1, 5]], [0, [4, 5]]], "kind": "O", "g6": "X?????????????????F}?_M?OQA@KA?a?OL?_?o@?h?@@S?@GW?", "info": "O2"}
{"k": 7, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 5]], [5, [0, 5, 6]], [6, [2, 6]], [7, [3, 6]]], "kind": "F", "g6": "X?????????????????F}?_M?OKA@K@?i?GJ??aG?AH?AAS?@GW?", "info": null}
{"k": 7, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [3, [1, 3]], [4, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [0, [3, 5]], [1, [4, 5]], [5, [0, 6]], [6, [1, 6]], [0, [2, 6]], [1, [3, 6]], [2, [4, 6]], [3, [5, 6]]], "kind": "O", "g6": "d?????????????????F}?_K@?g@?o@@G?OS?AB??`C?@AO?@A_??`_?@CG??Ga???aO?A?D??A?E???H@???AO_??_AG??A?H???C?S???C?W???", "info": "O1"}


==> anc/gst1718_computation/sept/out/A7_k8.jsonl <==
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]], [7, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?_I?GGO?GQ??Og?_MG?A@G??G[??AO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5, 6]], [5, [3, 6]], [4, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?_c?_I?OH_@@A?@AG?@AO?@@G??G[??OC_??`S?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6]], [6, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?_I?GGO?GQ??Og?_MG?@@G??G[??CO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [3, 6, 7]], [3, [0, 7]], [6, [1, 7]], [7, [2, 7]], [4, [4, 7]], [1, [5, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?_c?_I?OH_@@A?@AG?@AO??`O?OFC??AF??CGC??AOO??AO_??OC_?@?@O??@@K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "c????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW?A?`???aG??CC_?C?D???G__??GGO???PC???CC_??CCM???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [6, [1, 7]], [1, [2, 7]], [0, [3, 7]], [5, [4, 7]]], "kind": "R", "g6": "c????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW?A?`???aG??CC_?C?D???C__?@?GO??_@C???GC_??CCM???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?_I?OH_?Oa??`G??`O??Oo??PC??GH??CCg??COO??OO_??AG_??AAO??GG[???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [6, [1, 7]], [5, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g@?S@?e?ACO?GQ??Og??Oo??aG??_c??_d???cC??OKO??GC_?@@B_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]], [1, [1, 7]], [0, [3, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??aC??AH???_g??_`_??`?_?A?__?A?CO???Os???OP_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c?_I?OH_?Oa??`G??`O?@CG??Gc??CD??GGW??O_O?@?g_??AE_??GGo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6, 7]], [6, [4, 6]], [3, [0, 7]], [6, [2, 7]], [5, [4, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K??`G??`O??Oo??aC??OP???_g??_`_??`?_??CO_??CAO??ACS???AH_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7]], [6, [1, 7]], [7, [2, 7]], [5, [3, 7]], [4, [4, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "f????????????????????~oA?w@?g?_W?OQ?GA_A@K?@AG?@AO??`O??GW??G`??AAG??@C_??CD??@@B???O_O???cC???AO_???_a???A?c???O?S???O?E????", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6, 7]], [1, [1, 6]], [4, [2, 6]], [0, [3, 6]], [1, [2, 7]], [7, [3, 7]], [0, [4, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?_W?OQ?GA_A@K?CCG?@AO??`O?GAC??OP??_@G??@B_?A?O_??AG_?A?AO??ACS???`@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [2, [0, 5]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [3, [0, 6, 7]], [4, [2, 6]], [7, [3, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_W?_c@?e?GGO?GQ??Og?AAG?GDG??G[??AG_?GAc??GPO??`@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6]], [4, [1, 7]], [7, [2, 7]], [2, [5, 7]], [5, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?_c?_I?AGOA?a??`G??`O?_MG?@?c??AF??ACC??@GO?A@K_?@?A_??C?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [4, [1, 6]], [6, [2, 6]], [3, [5, 6]], [6, [1, 7]], [4, [2, 7]], [0, [5, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?OQ?GA_?PA?GAG?@AO??`O??GW??O`???aG??O@_??C__??OO_?A?@O??OHk???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [6, [2, 6]], [3, [5, 6]], [6, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?OQ?GA_?PA?GAG??`O??Oo??aC??CP??C?W??AOO??GQ_?A@L_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6]], [4, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [0, 6, 7]], [7, [3, 6]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_W?_c@?e?AGO?GQ??Og??PG?GAg?GAK?A?O_?GDC??@BO??H@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6, 7]], [4, [2, 6]], [4, [1, 7]], [7, [3, 7]], [0, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?AGOA?a??`G??`O?AAG?CAc??AF??ACC??@CO?@?S_?C?A_??C_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 7]], [4, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [5, [0, 6, 7]], [6, [2, 6]], [6, [1, 7]], [7, [3, 7]], [3, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?AGOA?a??`G??`O??aG?CAc??AF???cC??@CO?@?S_??_A_??C_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 6, 7]], [4, [0, 5]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [0, 6]], [4, [1, 6]], [7, [3, 6]], [0, [5, 6]], [7, [0, 7]], [4, [3, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?OQ?OH_?PA??`G??`O??Oo??cC??O`???PG?A?@_??B?_??OG_?@?PO??GAk???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6]], [4, [3, 6, 7]], [5, [1, 7]], [7, [2, 7]], [6, [4, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c?GI?OH_A?a??`G??`O?_MG??G[??G__??QC??AAO?@@A_??OH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5]], [5, [3, 6]], [6, [4, 6]], [3, [5, 6]], [5, [0, 7]], [1, [2, 7]], [2, [6, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?OS@?e?GGOA?a??`G??Oo?_MG??_c??CD??C?W??C_O?A?O_??_c_??ADO??G?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [7, [4, 5]], [5, [4, 6]], [3, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c@?e?GGOA?a??`G??Oo?_MG??_S??`?_?@CC??GIO??CJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [2, [0, 5]], [1, [1, 5]], [5, [2, 5, 6]], [6, [3, 5, 7]], [7, [4, 5]], [6, [1, 6]], [3, [0, 7]], [5, [1, 7]], [7, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?OQ?GGOA?a??GW??cG?OHg??`K??`?_?@CC??GIO??CI_??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [2, [4, 5]], [7, [4, 6, 7]], [1, [2, 7]]], "kind": "R", "g6": "]????????????????????~o?OK?_c?OS@?e?OCO?GQ?C?W?_MG??`W?G@A?@?g_?CGS??@Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6, 7]], [7, [4, 6]], [4, [0, 7]], [7, [3, 7]], [0, [5, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?OS@?e?OCO?GQ??Og?G?o?GDG??GS??`B??AGC??@CO??_c_?C?A_?@?Go??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [1, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6, 7]], [5, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_c?GI?OH_?GQ??Og?G?o?ACG??HC??GH??CGW??C_O??_W_?A?a_?A?Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4, 6]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [4, [0, 6]], [1, [2, 6]], [7, [3, 6]], [0, [5, 6]], [5, [0, 7]], [0, [4, 7]], [2, [6, 7]]], "kind": "R", "g6": "b????????????????????~oA?w@?g?OS@?e?CGO?GQ??Og?G?o?AGG?G@C??AH??CCg?A?@_??H?_??_W_?A?AO??OCS??@?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4, 7]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6, 7]], [0, [4, 6]], [7, [5, 7]]], "kind": "R", "g6": "^????????????????????~oA?w?_cA@K?O`?@AO?CI?C?W?CBG?_?g?GAK?@?g_?AAc??@@O??H@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5, 7]], [5, [0, 6]], [0, [4, 6]], [6, [0, 7]], [7, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_c?GI?OH_?`A??`G??`O?@GG?O?S?A?b???gC??@OO?@?E_??_X_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5, 6, 7]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [5, [0, 6]], [0, [4, 6]], [7, [0, 7]], [2, [2, 7]], [0, [3, 7]], [5, [4, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_c?GI?OH_?`A??`G??`O?G?o??cC??_X??_?g??@_O?@?O_?C?G_??CAO??OC[???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 6, 7]], [5, [3, 6]], [4, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_c?OS@?e?CGOA?a??`G??`O?_MG??_c??P?_?@CC??OKO??AF_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [3, [0, 5, 7]], [1, [1, 5]], [5, [2, 5]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6, 7]], [6, [1, 7]], [1, [2, 7]], [7, [3, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c?GI?OH_A?a??`G??Oo?_MG??Ok??C__?OAC??@CO??`A_?@?D_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6]], [4, [2, 4, 7]], [3, [0, 5]], [1, [1, 5, 7]], [5, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [4, [0, 6]], [7, [3, 6, 7]], [5, [0, 7]]], "kind": "R", "g6": "^????????????????????~oA?w@?g?_W@?e?CGO?CI??GW?AGG?CCg??`K??H?_?AAc?@?PO??AH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5]], [6, [4, 5, 6]], [5, [3, 6]], [5, [1, 7]], [6, [2, 7]], [7, [5, 7]], [2, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?_c?GI?@GOA?a?C@G?_@O?_MG??_c??CF??@CC??AGO?A@K_??AA_??_?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7]], [6, [4, 5, 6]], [5, [3, 6]], [2, [0, 7]], [7, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?OS@?e?@GOA?a?C@G?_MG?@@G??O[?@@?_??QC??OQO?C?I_?A?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7]], [6, [4, 5, 6]], [5, [3, 6]], [3, [0, 7]], [7, [1, 7]], [2, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c@?e?@GOA?a?C@G?_MG?@@G??O[??`?_??SC??GIO?C?I_?@?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 6]], [6, [4, 5]], [6, [0, 6]], [5, [1, 6]], [1, [2, 6, 7]], [7, [4, 6]], [7, [0, 7]], [6, [1, 7]], [4, [3, 7]], [0, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?w@?g?_W?OQ?AA_A@K??cG?OCO?GAO??OW??D@??@CG??@A_?C?J???B?_??AOO??A@C??C?C_??A?I???OAK???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [6, [3, 6]], [7, [0, 7]], [6, [4, 7]], [4, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_c?OS@?e?@GO?CQ?O?g?_MG??`G??G[??B?_?CBC??AAO?A?a_??O@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5, 7]], [1, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5]], [7, [3, 6, 7]], [2, [4, 6]], [3, [5, 6]], [1, [2, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?OS@?e?OCO?CQ?O?g??Oo?_MG?C?S??_B??OAC??OQO??HA_??AH_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [0, [3, 5, 7]], [7, [4, 5]], [6, [0, 6, 7]], [7, [3, 6]], [7, [2, 7]]], "kind": "R", "g6": "^????????????????????~oA?w@?g?_W@?e?@GO?CQ??GW??PG?AAg?GAK??AO_?CCc?A?DO??D@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6, 7]], [2, [4, 5]], [7, [4, 6]], [6, [0, 7]], [2, [2, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?OS@?e?@GOA?a??PG?G?o?_MG??GS??D?_?GAC??OQO??OJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 6]], [4, [3, 5, 7]], [2, [4, 5]], [7, [1, 6]], [6, [0, 7]], [2, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?@GOA?a?C?W??SG?OHg??PK??D?_?GAC??OQO??OI_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5, 6]], [6, [2, 5]], [4, [3, 5]], [2, [4, 5]], [6, [0, 6]], [7, [2, 6]], [5, [3, 6]], [0, [4, 6, 7]], [7, [0, 7]], [4, [1, 7]], [2, [2, 7]], [6, [3, 7]], [3, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?w@?g?_W?OQ?AA_A@K??cG??aO?A@O?C?W??D@???QG??CC_?A?b???B?_??GOO??GAC???CG_??A?I???_?k???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]], [4, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG?G?g??Gk??O__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5, 6]], [0, [4, 5]], [2, [4, 6]], [6, [0, 7]], [0, [3, 7]], [5, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?_c@?e?@GO?CQ?O?W?_MG?G?g??Gk??D?_?_@C??GIO?A?a_??G@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [5, [4, 6]], [5, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG?@?g??Gk??G__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [4, 6]], [7, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a?O?W?_MG??_g??Gk??A__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 6, 7]], [0, [4, 5]], [6, [4, 6]], [6, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?OS@?e?@GOA?a??PG?_?o?_MG??OS??D?_?OAC??OQO??AJ_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [2, [2, 7]], [4, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_WA@K@?P??aO?AI?O?W?GDG?AAg?C@A??OG_?CCc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [2, 7]], [6, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_WA@K@?P??aO?AI?O?W?GDG?AAg??HA??CG_?CCc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 7]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg?@AA??_W_?G?c??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [4, [1, 7]], [7, [2, 7]], [6, [3, 7]], [2, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w?_W?_c@?e?OCO?CQ??Gg?_?o?GDG?@@S??O__??QC??ACO?@?C_??HB_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [1, 7]], [7, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg??QA??_W_??Oc??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [1, [2, 7]], [0, [3, 7]], [6, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w?_W?_c@?e?OCO?CQ??Gg?_?o?GDG?@@S??A__?OAC?A?CO??CC_??HB_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 7]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5, 6, 7]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [6, [4, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_cA@K@?P??aO?AI?O?W?GDG?AAg??IA??_W_??_c??C`o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [6, [0, 7]], [0, [3, 7]]], "kind": "R", "g6": "]????????????????????~oA?w?_W?_c@?e??aO?AI?O?W?GDG?@GW??SA?C?G_?OCS??GIo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 6]], [1, [2, 6]], [0, [3, 6, 7]], [6, [4, 6]], [6, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_W?OQ?OH_?CQ??Gg?_?o??SG?G@C??CD??@GW??A_O??OS_?A?a_?A?Co??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [1, [2, 6]], [7, [0, 7]], [0, [3, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?OH_?HA?GAG?_?o??gG?G@C??AJ???WC?A?CO??CQ_??_d_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 6, 7]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5, 6]], [0, [4, 5]], [6, [0, 6]], [2, [2, 6]], [7, [0, 7]], [4, [3, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GI?OH_?HA?GAG?_?o??gG?C@C??AJ???WC??GCO??CQ_??_d_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5, 7]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]], [4, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GOA?a??Gg?_MG??`G?C?[??O__?OHc??AHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6]], [5, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 7]], [6, [0, 6, 7]], [0, [5, 6]], [4, [1, 7]], [1, [2, 7]], [0, [3, 7]]], "kind": "R", "g6": "`????????????????????~oA?w?_W?_c@?e?@GOA?a??PG??PO?GDG?@@S?C?B??ACC?@?GO?C?G_?@?E_??A_o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [4, [3, 6]], [2, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GO?CQ??Gg?_MG?A@G?C?[?@?O_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4]], [5, [0, 5]], [4, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [2, [4, 5, 6]], [6, [3, 6]], [7, [2, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?_c?GI?@GO?CQ??Gg?_MG??`G?C?[??AO_?OHc??GPO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]], [7, [1, 7]], [6, [6, 7]]], "kind": "R", "g6": "`????????????????????~o?_S?_W?Oc?CI?GGOA?a??Og?_?o?_MG?@?c?@?D??C?W??@OO?A@K_??OQ_??A?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [4, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [2, [4, 6]], [3, [5, 6]], [4, [0, 7]], [2, [2, 7]], [0, [3, 7]], [7, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "c????????????????????~o?_S?_W?Oc?CI?OH_@@A?@@G??`O?_?o?OFC??OH??G?g??O@_??P?_?@?O_?A?CO???Oc??A?a_???_E???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5, 6]], [7, [4, 5]], [2, [4, 6]], [5, [1, 7]], [3, [6, 7]]], "kind": "R", "g6": "^????????????????????~o?_S?_W?Oc?CI?GGOA?a??GW?_MG?G?g??Ok??G__?OHc??GHO??_@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [5, [1, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GQ?@A_@@A?GAG??`O??Oo?AAC?@?P??_?W??COO??OQ_?A@L_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [1, [2, 7]], [0, [3, 7]], [6, [6, 7]]], "kind": "R", "g6": "a????????????????????~oA?w@?g?_W?CI?OCO?OQ??Og??Oo?CCG?C@C?A@L??_?W?@?GO?C?G_??Oc_??_`O???_K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [6, [6, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?P??`O?AE?AAC?OHg?AAW?A@a??Oc_?GGS??A?o??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 7]], [1, [1, 5]], [4, [2, 5, 6]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [1, [2, 7]], [0, [3, 7]], [7, [6, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?CI?OCO?CI??GW?@CG?OHg?@@K?A?O_?_@C??GQO?@@A_??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5, 7]], [7, [4, 6]], [6, [3, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??Og?@?k??CG_?C?s?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5]], [7, [4, 6, 7]], [4, [0, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?Oc?GS@?e?GGO?CQ?A?W?_MG?A@W?@CA??_W_?OCS??@Ao??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 7]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [4, [3, 5]], [3, [4, 5, 6]], [6, [3, 6]], [4, [0, 7]], [7, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?Oc?GS@?e?GGO?CQ?@?g?_MG??`G?A?[??P?_?CBC??@AO?A?a_??G@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 7]], [6, [2, 5]], [5, [3, 5]], [0, [4, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [4, [0, 7]], [7, [2, 7]], [0, [3, 7]], [3, [4, 7]], [5, [6, 7]]], "kind": "R", "g6": "c????????????????????~o?_S?_W?Oc?CI?OH_@@A??PG?@@O?_?o?OFC??CH???Og??O@_??P?_??AO_?A?CO??C?c??A?a_???_E???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4, 7]], [2, [0, 5, 7]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5, 6]], [4, [3, 6, 7]], [7, [1, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc@?e?OCO?CQ??_g?_MG??Ow??IA??GS_?GGS??GCo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4, 6]], [5, [2, 4]], [2, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 7]], [6, [0, 7]], [5, [1, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?e?OCO?CQ??Gg?ACg?GGW??SA??G__?_?s??OKo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5]], [3, [4, 5, 7]], [4, [3, 6]], [7, [4, 6]], [5, [5, 6]], [6, [3, 7]]], "kind": "R", "g6": "_????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??PO?@?c??AD??@?W??ACO??_E_?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO??`G?A?[?@?C_??PS?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5]], [6, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [6, [0, 7]], [3, [1, 7]], [1, [2, 7]], [0, [4, 7]], [2, [6, 7]]], "kind": "R", "g6": "a????????????????????~o?_S?_W?Oc?CI?OH_@@A?GAG??aO?_MG??Oc??_F???gC??OOO?A?O_?C?C_??@DO??G?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5, 7]], [6, [1, 5, 6]], [1, [2, 5]], [7, [3, 5]], [3, [4, 5]], [4, [2, 6, 7]], [3, [1, 7]], [6, [3, 7]], [0, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?_W?GQ?@A_A?Q??Gg?C?o?OHg??QK??___??`C?A?AO?@@A_??OP_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [2, [0, 5, 6]], [6, [1, 5]], [1, [2, 5, 7]], [7, [3, 5]], [3, [4, 5]], [3, [1, 6]], [4, [2, 6]], [6, [3, 6, 7]], [0, [4, 6]], [3, [0, 7]]], "kind": "R", "g6": "`????????????????????~oA?w@?g?_W?CI?OH_?Ca??Gg?C?o?CCG?@@C?C?D??GGW??O_O??Oc_?A?Q_??ACo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5, 7]], [0, [3, 5]], [7, [4, 5, 6]], [5, [3, 6, 7]], [7, [0, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?GS@?e??gOA?a?O?g?_MG??Ow??KA??Oc_?GAS??CCo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5, 7]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?GS@?e?OCO@?Q??Gg?GGG?@CG?O?[??Oc_??gS??OKo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5, 7]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]], [7, [0, 7]], [2, [4, 7]]], "kind": "R", "g6": "_????????????????????~oA?w@?g?Oc?CI?OH_?DA?C@G??PO?GGG??aC?C?F???WC??_AO?A?a_??_X_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [2, [2, 5]], [7, [3, 5, 7]], [3, [4, 5, 6]], [6, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_?DA?GAG?GAO??`G?A?[?@?C_??PS?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [1, [1, 5]], [7, [2, 5]], [5, [3, 5, 7]], [3, [4, 5, 6]], [4, [3, 6]], [2, [4, 7]]], "kind": "R", "g6": "]????????????????????~o?_S?_W?Oc?CI?OH_?DA?GAG??QO?A@G?A?[?@?C_?@@S?A?wo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4]], [5, [2, 4]], [6, [0, 5]], [3, [1, 5, 6]], [4, [2, 5, 7]], [5, [3, 5]], [7, [4, 5]], [2, [2, 6]], [5, [1, 7]]], "kind": "R", "g6": "]????????????????????~oA?w@?g?_W?GQ?@A_?DA??_g??Oo?GAG?AAK??G__?AAS?@?eo??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [1, [2, 5]], [6, [3, 5]], [0, [4, 5]], [4, [3, 6]], [3, [4, 6]], [7, [5, 6]], [5, [0, 7]], [3, [1, 7]], [7, [2, 7]], [0, [3, 7]], [6, [4, 7]], [2, [5, 7]], [1, [6, 7]]], "kind": "R", "g6": "g????????????????????~o@?c@?g?_W?_a?OC_?OS??_o?CGO?@CO?G@G??CI??_?o?A?w_??OH???_D???@@_??@GC???___???HA???_@C????_c???C?I???A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]]], "kind": "F", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?@?c??_D??G?W??CFO?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "a????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_w??OH??C?g??_@_??CG_??AC_??O@O??_MK???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [7, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??`?_??O__??AGO??@@s???A@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [4, [0, 7]], [3, [1, 7]], [6, [2, 7]], [7, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??P?_??___??AGO??@@s???A@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [7, [0, 7]], [6, [1, 7]], [2, [2, 7]], [1, [6, 7]]], "kind": "F", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??OH??C?g??_@_??B?_??C__??_GO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_{??CG_??Oc??O@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 7]], [6, [4, 7]], [3, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO??_{??AG_??_c??O@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 7]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 7]], [5, [3, 4, 5, 6]], [6, [0, 5]], [7, [1, 5, 7]], [1, [2, 5]], [2, [6, 7]]], "kind": "R", "g6": "\\????????????????????~o?_S?_W@@C@?Q??gOA?Q?OFC?@@w?OHC?@@Q??Aa_?G?K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??CH???Og??O@_??`?_??O__??AGO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 6]], [7, [4, 6]], [3, [5, 6]], [4, [0, 7]], [3, [1, 7]], [7, [2, 7]], [2, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??CH???Og??O@_??P?_??___??@GO??@@s??@?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 6]], [6, [4, 6]], [3, [5, 6]], [4, [0, 7]], [3, [1, 7]], [6, [2, 7]], [1, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?OC_?OS??SG??SO?OAO?OFC??AH???_g??O@_??P?_??___??AGO??@@s??A?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3, 7]], [3, [2, 3, 6]], [2, [0, 4, 6]], [1, [1, 4]], [4, [2, 4, 7]], [5, [3, 4, 5]], [6, [0, 5, 7]], [7, [1, 5, 6]], [1, [2, 5]], [1, [6, 7]]], "kind": "R", "g6": "\\????????????????????~oA?wA@GA?c@?H?@@o?_X?CCS??SW?GDC?@@Q??DA_?O?K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 7]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [4, [3, 6]], [5, [4, 6]], [7, [5, 6]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [6, [6, 7]]], "kind": "R", "g6": "b????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG?@CO??aO?OFC??OH??@?g??@@_??`?_??O__??CGO??_@s???C@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [0, [3, 4, 5, 6, 7]], [4, [0, 5]], [5, [1, 5]], [6, [2, 5]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [5, [0, 7]], [6, [1, 7]], [7, [2, 7]]], "kind": "R", "g6": "a????????????????????~oA?wA@G@?g?OK?GG_?_c?@@O?AGO?@CO??PG??`@??ACG??CG_??H?_??C__??@GO??_@{???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 6]], [2, [1, 3]], [3, [2, 3, 7]], [2, [0, 4, 7]], [3, [1, 4]], [4, [2, 4, 6]], [0, [3, 4, 5]], [5, [0, 5]], [6, [1, 5, 6, 7]], [7, [2, 5]]], "kind": "R", "g6": "[????????????????????~oA?w@?g?_c?C`??QOC?M?GCc?AAg?CBC?CCQ??Cb_?", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [3, 7]], [7, [4, 7]], [1, [5, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO??_{??CG_??Oc?@?@O?C@p_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]]], "kind": "F", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??`?_?ACC??AGO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??D?_??SC?@?GO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [7, [0, 7]], [1, [1, 7]], [2, [2, 7]]], "kind": "R", "g6": "^????????????????????~o@?c@?g?_W?_a?CC_?OS?@CG??cO??QO?OFC??B?_?OCC??_GO??GN_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]]], "kind": "R", "g6": "a????????????????????~oA?wA@G@?g?OK?GG_?_c?@@O?AGO??cO??HG??`@??ACG??AG_??D?_??A__?@?GO??@@{???", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [4, [1, 4, 7]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5, 6]], [1, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [6, [1, 6]], [2, [2, 6]], [0, [3, 6, 7]], [1, [4, 6]], [5, [0, 7]], [1, [2, 7]], [2, [5, 7]]], "kind": "R", "g6": "d????????????????????~oA?wA@G@?g?OK?GG_?GS??Oo?OCO??aO??_g??AE???cG??_G_?A?D???PB???C_O??OAC???Oc_??C?I???_@K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2]], [2, [0, 3]], [1, [1, 3]], [3, [2, 3]], [3, [0, 4]], [4, [1, 4]], [5, [2, 4]], [6, [3, 4]], [4, [0, 5]], [3, [1, 5]], [6, [2, 5]], [5, [3, 5]], [7, [4, 5]], [5, [0, 6]], [6, [1, 6]], [7, [2, 6]], [0, [3, 6]], [2, [4, 6]], [1, [5, 6]], [6, [0, 7]], [5, [1, 7]], [0, [2, 7]], [7, [3, 7]], [1, [4, 7]], [2, [5, 7]], [4, [6, 7]]], "kind": "R", "g6": "l????????????????????~oA?oA@O@?o?_c?OD??_W?ACO?AC_?@A_??Oo??PA??CCO??AH???GI???AE???C__???cG???AP???O?c???G?g???O?W????SA????G__???_AC????@CO???A?C_???@?A_????G?o????", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [0, [5, 6]], [6, [5, 7]], [7, [6, 7]]], "kind": "R", "g6": "^????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C?B??_Nc??A@O??A@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6]], [6, [5, 7]], [1, [6, 7]]], "kind": "R", "g6": "^????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS??AB??_Nc??A@O?A?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 7]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6, 7]]], "kind": "F", "g6": "\\????????????????????~o@?`@?a?_Q?GD?@?o@@@?AAC?AAG?@@G??OS?C@{_??O[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4, 6, 7]], [3, [1, 5, 6]], [2, [2, 5, 7]], [5, [3, 5]], [2, [0, 6]], [6, [2, 6]], [7, [0, 7]], [1, [1, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{@?c?_S?CD?OGo@@@??PC?CCW??WC?GAA?@?Q_?A@k??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 7]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [2, [0, 6]], [7, [1, 6]], [4, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{?OK?_a?CH?OGo@@@??IC?CAg?AGC?G@A?@?c_??`[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4, 5]], [2, [1, 4, 7]], [3, [2, 4, 6]], [4, [3, 4]], [3, [1, 5]], [5, [2, 5]], [6, [3, 5, 6, 7]], [2, [0, 6]], [7, [1, 6]], [5, [0, 7]], [1, [2, 7]]], "kind": "R", "g6": "\\????????????????????~oA?{?OK?_a?CH?OGo@@@??IC?CAg?@GC?G@A?@?c_??`[??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3]], [3, [1, 4, 6]], [2, [2, 4, 7]], [4, [0, 5, 7]], [5, [2, 5, 6]], [6, [4, 5]], [7, [0, 6]], [6, [3, 6, 7]], [5, [1, 7]]], "kind": "R", "g6": "\\????????????????????~oA?w?_WA@K?_T??_o?B@?AAS?@AW?@CC?C@Q??PA_??`K??", "info": null}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5, 6]], [1, [0, 7]], [2, [1, 7]], [3, [2, 7]], [4, [3, 7]], [5, [4, 7]], [6, [5, 7]], [7, [6, 7]]], "kind": "O", "g6": "X????????????????????~oA?~a@?`?__OGOA@C?GC_?OI??OK?", "info": "O5"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [2, [2, 7]], [5, [3, 7]], [4, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?GAC?@@C?@?Q??AA_?OGK??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [2, [3, 7]], [6, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?G@C??OQ??AA_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [2, [4, 7]], [7, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?@@C?C?Q??AA_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]]], "kind": "O", "g6": "\\????????????????????~oA?~@?`?_P?GC_@?g?CB?AAA?AAC?@@C??OQ?@?A_?OGK??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [1, [1, 7]], [4, [2, 7]], [3, [3, 7]], [6, [4, 7]], [5, [5, 7]], [7, [6, 7]]], "kind": "O", "g6": "^????????????????????~oA?~A@@@?`?OG_A@G?GD??OK?GGC?OCC?@@A??_G_??_c??C@O??A@_??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [3, [1, 7]], [1, [2, 7]], [5, [3, 7]], [6, [4, 7]], [4, [5, 7]], [7, [6, 7]]], "kind": "O", "g6": "^????????????????????~oA?~A@@@?`?OG_A@G?GD??OK?GGC?CCC?G@A??GG_??_c??G@O??A@_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]], [4, [1, 7]], [5, [2, 7]], [3, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?C@C?@@G?A?g?@AA??GO_?C@C??_AO?A@B_??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [2, [3, 6]], [6, [4, 6]], [4, [1, 7]], [2, [2, 7]], [3, [3, 7]], [7, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?@@C?G@G??_g?@AA?@?O_?C@C??@AO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [4, [1, 7]], [5, [2, 7]], [6, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`?@@C?@@G??_g?@AA??GO_??`C??_AO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [6, [2, 6]], [5, [3, 6]], [7, [4, 6]], [6, [1, 7]], [2, [2, 7]], [7, [3, 7]], [4, [4, 7]]], "kind": "O", "g6": "^????????????????????~oA?}@?a?_Q?GD?@?o?_`??PC?@@G??Og??QA?@?O_??PC??GAO?A@B_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [1, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6, 7]], [3, [0, 7]], [1, [1, 7]], [2, [2, 7]], [6, [3, 7]], [4, [4, 7]]], "kind": "O", "g6": "a????????????????????~oA?}A@A@?a?OH?A@O?GE?CCC?CCG?OAG??_c??CD??CGC?@?OO?@?O_??CG_??GAO???O[???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]]], "kind": "O", "g6": "a????????????????????~oA?}A@A@?a?OH?A@O?GE?CCC?CCG?AAG??_c?A?D??CGC??GOO??GO_?A?G_??_AO???_[???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [1, [1, 5]], [4, [2, 5]], [3, [3, 5]], [5, [4, 5, 6, 7]], [3, [0, 6]], [4, [1, 6]], [2, [2, 6]], [1, [3, 6]], [4, [0, 7]], [3, [1, 7]], [1, [2, 7]], [2, [3, 7]]], "kind": "O", "g6": "b????????????????????~oA?{A@C@?c?OI?A@_@@A?GAG?AAO?C@O?ACC??O`??GAG?@?C_??P?_??___?@?GO??G@C???GF_???", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1, 2, 3]], [1, [0, 4]], [2, [1, 4]], [3, [2, 4]], [4, [3, 4]], [2, [0, 5]], [3, [1, 5]], [4, [2, 5]], [5, [3, 5]], [6, [4, 5, 6, 7]], [3, [0, 6]], [4, [1, 6]], [5, [2, 6]], [1, [3, 6]], [4, [0, 7]], [5, [1, 7]], [1, [2, 7]], [2, [3, 7]]], "kind": "O", "g6": "b????????????????????~oA?{A@C@?c?OI?A@_@@A?AAG?AAO?@@O?ACC??O`??@AG?@?C_??P?_??G__?@?GO??G@C???CF_???", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3, 6]], [3, [1, 4, 5]], [4, [2, 4]], [2, [0, 5, 6]], [1, [2, 5, 7]], [5, [3, 5]], [6, [1, 6]], [0, [4, 6, 7]], [7, [0, 7]]], "kind": "R", "g6": "\\????????????????????~oA?w?OSA@K?CD?CCo?C`?A@c?GGW??WC?CAa?A?Q_?_?k??", "info": null}


==> anc/gst1718_computation/sept/out/A7_k9.jsonl <==
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5, 7]], [7, [4, 5, 6]], [5, [3, 6, 8]], [4, [4, 7, 8]], [3, [0, 8]], [6, [1, 8]], [7, [2, 8]], [1, [5, 8]]], "kind": "R", "g6": "b??????????????????????B~?@?g?_W?OQ?GA_A@K?CCG?ACO?@AO??G[??CI_?_MK??O_G??C_O??AOO?@?@G??@@I???OCo???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6, 7, 8]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [1, [1, 6]], [6, [2, 6]], [5, [3, 6]], [0, [4, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]], [6, [1, 8]], [1, [2, 8]], [0, [3, 8]], [5, [4, 8]]], "kind": "R", "g6": "h??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?ACO?@AO??Og??AE??OCG??AG_??GH??C?D???COO??AAC???AG_???OQ????cA???OAA???O?`????GCO???GG]????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 8]], [3, [1, 4, 6]], [2, [2, 4]], [2, [0, 5, 6, 7, 8]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [6, [2, 6]], [5, [3, 6]], [5, [1, 7]], [4, [2, 7]], [7, [3, 7]], [6, [4, 7]], [6, [1, 8]], [5, [4, 8]]], "kind": "R", "g6": "d??????????????????????B~?C@o@?g?_I?OH_?Oa??`G??`O??Oo??PC??GH??CCg??COO??OO_??AG_??AAO???cA???_WO???_P???GG]???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6, 8]], [6, [4, 6]], [3, [0, 7, 8]], [1, [1, 7]], [0, [3, 7]], [1, [2, 8]], [0, [4, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?@AO??`O??aC??CD??GGW?@?OO?C?G_??AE_??GGo??OAA??C?CO??@AH????PI???CGE????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 7]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4, 8]], [2, [0, 5, 6]], [4, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 7]], [5, [1, 6]], [4, [2, 6, 7]], [7, [3, 6, 8]], [6, [4, 6]], [3, [0, 7, 8]]], "kind": "R", "g6": "a??????????????????????B~?C@o?_W?OQ?OH_?GQ??Og?@CG??_g?CCK?@?g_??Os??GGo?@?SO??OaO??@Cg??CGE???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5, 7]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5, 8]], [5, [1, 6]], [4, [2, 6, 8]], [7, [3, 6, 7]], [6, [4, 6]], [3, [0, 7, 8]], [6, [2, 7]], [5, [4, 7]], [6, [1, 8]], [5, [3, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?@AO??`O??aC??CD??GGW??AGO??GC_??Oa_??@Co???cA???GGO???GX???AAI???CGE????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4]], [2, [2, 4]], [2, [0, 5, 6]], [4, [1, 5]], [5, [2, 5]], [6, [3, 5]], [7, [4, 5]], [5, [1, 6]], [4, [2, 6]], [7, [3, 6]], [6, [4, 6]], [3, [0, 7, 8]], [6, [1, 7]], [7, [2, 7]], [5, [3, 7]], [4, [4, 7]], [1, [5, 7]], [0, [6, 7]], [7, [1, 8]], [6, [2, 8]], [4, [3, 8]], [5, [4, 8]], [0, [5, 8]], [1, [6, 8]]], "kind": "R", "g6": "m??????????????????????B~?C@o@?g?OK?CC_@?S?GCo?ACO?@AO??Og??AE??@CG??GG_??AH???CD???_`_???cC???AO_???_a???A?c???O?S???O?E????A_O????aA????GCG????GCO???C?AO???@??g????CGE?????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3, 8]], [3, [1, 4, 7]], [4, [2, 4]], [3, [0, 5, 6]], [1, [1, 5, 8]], [5, [2, 5]], [6, [3, 5]], [2, [4, 5]], [1, [2, 6, 7]], [7, [4, 6]], [4, [0, 7]], [7, [3, 7]], [0, [5, 7]], [5, [0, 8]], [0, [4, 8]], [6, [6, 8]], [2, [7, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@o?OS@?e?@AO?CI?C?W?GDG??Og?ACK??P?_??PC??OQO?C?A_?A?P_??C_G??CBA??C?CO??GAH????_I???G?E????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3]], [3, [1, 4, 7]], [4, [2, 4, 8]], [5, [0, 5]], [1, [1, 5]], [2, [2, 5]], [0, [3, 5, 7, 8]], [6, [4, 5, 6]], [5, [3, 6]], [2, [0, 7]], [7, [2, 7]], [1, [6, 7]], [3, [0, 8]], [7, [1, 8]], [2, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?@?g?_W@?e?@GOA?a?C@G?_MG?@@G??O[?@@?_??QC??OQO?A?@_??`?O??@OG??AAa??@?@O??O?j???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 6]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 6, 8]], [5, [0, 5, 6, 7]], [1, [1, 5, 8]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5]], [7, [1, 7]], [1, [2, 7]], [0, [3, 7, 8]], [6, [4, 7]], [6, [0, 8]]], "kind": "R", "g6": "a??????????????????????B~?C@o?_W?OQ?OH_?CQ??Gg?_?o?GDG??IA?A?O_??_c??C`o??D?O?A?aO??GIg??_@E???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 8]], [3, [2, 3]], [3, [1, 4]], [4, [2, 4, 7]], [5, [0, 5, 6]], [1, [1, 5, 7]], [6, [2, 5]], [7, [3, 5]], [0, [4, 5, 8]], [7, [1, 6]], [1, [2, 6, 8]], [0, [3, 6, 7]], [6, [4, 6]], [6, [0, 7]], [7, [0, 8]], [3, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?C@o?_W?OQ?OH_?CQ??Gg??SG??_g??cK??D?_?AAc?@?PO?C?H_??B?O??_SG??_?q??A?PO??A?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4, 6, 7]], [2, [1, 3]], [3, [2, 3]], [4, [1, 4, 8]], [5, [2, 4]], [2, [0, 5, 8]], [1, [1, 5]], [4, [2, 5, 7]], [6, [3, 5]], [7, [4, 5]], [3, [1, 6]], [2, [2, 6]], [0, [5, 6]], [5, [1, 7]], [1, [2, 8]], [0, [3, 8]], [6, [6, 8]], [7, [7, 8]]], "kind": "R", "g6": "d??????????????????????B~?C@o@?g?OK?@A_A?a??Og??Oo?CCG?C@C?C?B??@CC??GHO?A@L_?A?OO?A?CG??ACa??@@AO???OD????OE???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 8]], [4, [1, 4]], [5, [2, 4]], [2, [0, 5]], [1, [1, 5, 8]], [6, [2, 5]], [4, [3, 5, 6]], [3, [4, 5, 7]], [7, [4, 6, 8]], [6, [3, 7]], [4, [0, 8]], [5, [7, 8]]], "kind": "R", "g6": "`??????????????????????B~?@?g?Oc?CI?OH_@@A??PG?A@W??`C?A?Y?C@p_?AGA??OKG?A?aO??ADO??C?W??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3]], [3, [2, 3, 6, 7, 8]], [4, [1, 4, 7]], [5, [2, 4]], [6, [0, 5, 7]], [1, [1, 5, 8]], [2, [2, 5]], [7, [3, 5]], [0, [4, 5, 6]], [2, [0, 6]], [5, [1, 6]], [7, [0, 8]], [2, [4, 8]]], "kind": "R", "g6": "`??????????????????????B~?C@o@?g?CI?OH_@?Q??Gg?GGG?@CG?O?[??Oc_??gS??@_G?@?CO?A?aO??OKw??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 8]], [7, [4, 8]], [3, [5, 8]]], "kind": "R", "g6": "b??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??GM_??CGO??@AG??C?Q??C@po???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??`?O??GOG???aA???A@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [4, [0, 8]], [3, [1, 8]], [6, [2, 8]], [7, [6, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??P?O??OOG???aA???A@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 7, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [7, [0, 8]], [6, [1, 8]], [2, [2, 8]], [1, [6, 8]]], "kind": "F", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_?C@p_??B?O??AOG??GAA??A?@O???_z???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7, 8]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [3, 8]], [6, [4, 8]], [4, [5, 8]]], "kind": "R", "g6": "e??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??GM??A@G??OA_?@?B???CG_??@AO??C?S???AGO???OP???A?Q???_MM????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [7, [6, 8]], [1, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???`?O??@A@????aA???@@q????GD???A??o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [7, [2, 8]], [6, [6, 8]], [2, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???P?O??AA@????QA???@@q????OD???@??o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [4, [3, 6]], [3, [4, 6]], [2, [5, 6]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [7, [0, 8]], [6, [1, 8]], [2, [2, 8]], [1, [6, 8]], [4, [7, 8]]], "kind": "R", "g6": "g??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??OH??C?g??_@_??CG_??AC_??O@O??_MK???B?O???Q@???GAA???@@q???G?D????O?o???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [3, [0, 8]], [4, [1, 8]], [6, [2, 8]], [1, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??CG_??Oc??O@O?C@p_??`?O??GOG???aA???GNO??G?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [6, [3, 7]], [7, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [7, [2, 8]], [2, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??CG_??Oc??O@O?C@p_??P?O??OOG???QA???GNO??C?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6, 7]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 8]], [6, [0, 5]], [7, [1, 5]], [1, [2, 5]], [7, [3, 7]], [6, [4, 7]], [3, [5, 7]], [4, [0, 8]], [3, [1, 8]], [6, [2, 8]], [1, [7, 8]]], "kind": "R", "g6": "c??????????????????????B~?A@G@?g?OK?GG_A?c?@@O??gO??SO?G@G??AG_??_c??O@O?C@p_??P?O??OOG???aA???GNO??G?B???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 6]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7, 8]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 7]], [4, [1, 7]], [6, [2, 7]], [6, [0, 8]], [7, [1, 8]], [1, [2, 8]]], "kind": "R", "g6": "b??????????????????????B~?A@G@?g?OK?GG_?_c?@@O?AGO??cO??HG?C@p??CGC??GOO??CO_??D?O??@OG??OAA???GNo???", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3]], [2, [1, 3]], [3, [2, 3]], [2, [0, 4]], [3, [1, 4]], [4, [2, 4]], [5, [3, 4, 5, 6, 7, 8]], [4, [0, 5]], [6, [1, 5]], [7, [2, 5]], [3, [0, 6]], [4, [1, 6]], [6, [2, 6]], [6, [0, 7]], [7, [1, 7]], [1, [2, 7]], [7, [0, 8]], [1, [1, 8]], [2, [2, 8]]], "kind": "R", "g6": "e??????????????????????B~?C@oA@G?_S?CB?@@C?AAO?AA_?AGO??QG??AQ??CGG??GO_??CP???D?_??@OO??OAC???B?O??GA@???GAA???@@}????", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 7, 8]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [7, [5, 6, 8]], [6, [5, 7]], [1, [6, 7]]], "kind": "R", "g6": "_??????????????????????B~?A@A@?a?OH?A@O?GE?CCC?CCG?AAG??_c??CD???_S?@??o??ABO?C@{o??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2]], [1, [0, 3, 4]], [2, [1, 3, 5]], [3, [2, 3, 8]], [3, [1, 4, 6]], [2, [2, 4, 7]], [4, [0, 5, 7]], [5, [2, 5, 6]], [6, [4, 5, 8]], [7, [0, 6, 8]], [6, [3, 6, 7]], [5, [1, 7, 8]]], "kind": "R", "g6": "]??????????????????????B~?C@oA@K?_T?CCg?GR?C@Q?AGS??`K?A@`??CEO??WI??COW??", "info": null}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5, 6]], [1, [0, 7, 8]], [2, [1, 7]], [3, [2, 7]], [4, [3, 7]], [5, [4, 7]], [6, [5, 7]], [7, [6, 7]], [3, [1, 8]], [2, [2, 8]], [5, [3, 8]], [4, [4, 8]], [7, [5, 8]], [6, [6, 8]]], "kind": "O", "g6": "_??????????????????????B~?C@~@?__OGOA@C?GC_?OI??OK?CCA?C@@??GGO?A?a??@@G??C@O?A@?o??", "info": "O2"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5, 6]], [1, [0, 7, 8]], [2, [1, 7]], [3, [2, 7]], [4, [3, 7]], [5, [4, 7]], [6, [5, 7]], [7, [6, 7]], [3, [1, 8]], [4, [2, 8]], [2, [3, 8]], [6, [4, 8]], [7, [5, 8]], [5, [6, 8]]], "kind": "O", "g6": "_??????????????????????B~?C@~@?__OGOA@C?GC_?OI??OK?CCA?@@@?@?GO??_a??@@G??G@O?A@?o??", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [2, [3, 7]], [6, [4, 7]], [7, [5, 7]], [4, [1, 8]], [2, [2, 8]], [3, [3, 8]], [7, [4, 8]], [5, [5, 8]]], "kind": "O", "g6": "b??????????????????????B~?C@}@?`?OG_A@G?GD??OK?CCC?AAC?C?a??CC_??OS??GOG?@?OO??_GO??@AG??@?Q??A@@o???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6, 7, 8]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [3, [1, 7]], [4, [2, 7]], [5, [3, 7]], [6, [4, 7]], [2, [5, 7]], [4, [1, 8]], [5, [2, 8]], [6, [3, 8]], [2, [4, 8]], [3, [5, 8]]], "kind": "O", "g6": "b??????????????????????B~?C@}@?`?OG_A@G?GD??OK?CCC?AAC??_a??CC_?G?S??GOG??GOO??CGO??_AG??C?Q??A@@o???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4, 5]], [1, [0, 6]], [2, [1, 6]], [3, [2, 6]], [4, [3, 6]], [5, [4, 6]], [6, [5, 6]], [2, [0, 7]], [3, [1, 7]], [1, [2, 7]], [5, [3, 7]], [6, [4, 7]], [4, [5, 7]], [7, [6, 7, 8]], [3, [0, 8]], [1, [1, 8]], [2, [2, 8]], [6, [3, 8]], [4, [4, 8]], [5, [5, 8]]], "kind": "O", "g6": "e??????????????????????B~?C@}A@@?_O_CAG?OH??_S??_W?GGC?AAA?A?O_?@@C??AAO??OA_??`?O?@?OG??GAA???CGO??@?P???@?Q????OM????", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7, 8]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [2, [2, 6]], [5, [3, 6]], [4, [4, 6]], [4, [1, 7]], [5, [2, 7]], [3, [3, 7]], [2, [4, 7]], [5, [1, 8]], [4, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "c??????????????????????B~?C@{@?a?OH?A@O?GE?AAC?GAG?@@G?@?S??O__?@AC??OCO?@?C_??G_O??GGG??G@A???_CO??GCN???", "info": "O2"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5, 6, 7, 8]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [6, [4, 6]], [4, [1, 7]], [5, [2, 7]], [6, [3, 7]], [2, [4, 7]], [5, [1, 8]], [6, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "c??????????????????????B~?C@{@?a?OH?A@O?GE?AAC?AAG?@@G??OS??O__?@AC??ACO?@?C_??G_O??AGG??G@A???_CO??GCN???", "info": "O1"}
{"k": 9, "fib": [[0, [0, 1, 2, 3, 4]], [1, [0, 5]], [2, [1, 5]], [3, [2, 5]], [4, [3, 5]], [5, [4, 5]], [2, [0, 6]], [3, [1, 6]], [4, [2, 6]], [5, [3, 6]], [1, [4, 6]], [6, [5, 6, 7, 8]], [3, [0, 7]], [4, [1, 7]], [5, [2, 7]], [1, [3, 7]], [2, [4, 7]], [4, [0, 8]], [5, [1, 8]], [1, [2, 8]], [2, [3, 8]], [3, [4, 8]]], "kind": "O", "g6": "g??????????????????????B~?C@{A@A?_P?CAO?OI??_W?GGG?CCG?@@C??GH??O?g??O_O??O__??GO_?@?CO??G?c???P?O???a@???OAA???G@A???A?P????CBo???", "info": "O1"}


==> anc/gst1718_computation/sept/out/B.log <==
variant B k=6: 281 structures, statuses {'E': 169, 'F': 25, 'O': 70, 'R': 17}  (30s)
variant B k=7: {'eng-E': 15962, 'eng-F': 81, 'eng-O': 95, 'eng-R': 518, 'inc-E': 10271, 'inc-F': 2, 'inc-R': 200, 'patterns': 33529}; realizable 851 {'F': 83, 'O': 95, 'R': 673}  (271s)
variant B k=8: {'eng-E': 22174, 'eng-O': 7, 'inc-E': 159825, 'inc-F': 4, 'inc-R': 138, 'patterns': 189115}; realizable 43 {'F': 2, 'O': 7, 'R': 34}  (569s)
variant B k=9: {'eng-E': 205, 'eng-O': 1, 'inc-E': 6763, 'inc-R': 2, 'patterns': 7805}; realizable 3 {'O': 1, 'R': 2}  (575s)
variant B k=10: {'eng-E': 78, 'eng-O': 1, 'inc-E': 464, 'patterns': 595}; realizable 1 {'O': 1}  (584s)
done 584

real	9m44.267s
user	6m16.243s
sys	0m2.120s


==> anc/gst1718_computation/sept/out/B_final.log <==
variant B: 0 lattices on 17 lines; discarded {'a base line would have more than 8 points': 1}
{}


==> anc/gst1718_computation/sept/out/B_k10.jsonl <==
{"k": 10, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7, 8]], [2, [0, 4, 5, 8]], [1, [1, 4]], [4, [2, 4, 7, 9]], [0, [3, 4]], [5, [1, 5, 6, 9]], [0, [2, 5]], [4, [3, 5]], [3, [4, 6]], [5, [0, 7]], [1, [5, 7]], [0, [6, 7]], [5, [2, 8]], [4, [6, 8]], [3, [0, 9]], [2, [3, 9]], [0, [8, 9]]], "kind": "O", "g6": "f?????????????????????????B}?C@_?_W?OC_C?K?O@G?A@O?OJG?A?S??H?_?O?S?A??o??GOO?@@EO??G?g??CDE???`?G??C?__??@CX???AAd???O?@_???", "info": "O2"}


==> anc/gst1718_computation/sept/out/B_k8.jsonl <==
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4, 7]], [0, [2, 4]], [4, [3, 4]], [4, [0, 5, 7]], [5, [1, 5]], [6, [2, 5]], [0, [3, 5]], [7, [4, 5, 6]], [4, [1, 6]], [7, [2, 7]], [5, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o?_g?_a?_A_?OK??aG??aO?_@O?@AC?A@X???Ow??@GO??GG_?A?c_??G`O??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4, 7]], [0, [2, 4]], [4, [3, 4]], [5, [0, 5]], [4, [1, 5, 6]], [6, [2, 5, 7]], [0, [3, 5]], [7, [4, 5]], [6, [4, 6]], [4, [0, 7]], [5, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o?_g?_a?_A_?OK??cG?_@O??Oo?GDc??CD??ACW??G_O??GG_?A?c_??AHO??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 7]], [0, [3, 4]], [5, [0, 5]], [6, [1, 5, 6]], [0, [2, 5]], [2, [3, 5]], [7, [4, 5]], [3, [4, 6]], [3, [0, 7]], [5, [1, 7]], [7, [3, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "c????????????????????^oA?o@?o?_g?_a?OC_C?K??cG?_AO?G@O??GW?A@X??C?g??AP_??`?_??G__??@CO??AAc??A?A_??O?E???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [0, [3, 4]], [5, [0, 5]], [6, [1, 5, 6]], [0, [2, 5]], [2, [3, 5]], [7, [4, 5, 7]], [3, [4, 6]], [6, [0, 7]], [5, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o@@C@?Q?AA_C?K??cG?_AO?G@O?GDc??_D???cW??A_O??GO_??_g_??@BO??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 6]], [0, [3, 4]], [5, [0, 5]], [6, [1, 5]], [0, [2, 5]], [2, [3, 5]], [7, [4, 5, 7]], [3, [0, 6]], [5, [1, 6]], [7, [3, 6]], [1, [5, 6]], [6, [0, 7]], [5, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "d????????????????????^oA?o@?oA@W?_a?OC_C?K??cG??cO?_AO?C?g??`@??@CG??@C_??OT??A?B???A_O??@AC???_g_???GY???_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2, 7]], [3, [1, 3]], [4, [0, 4]], [1, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [6, [0, 5, 7]], [4, [1, 5, 6]], [7, [2, 5]], [0, [3, 5]], [2, [4, 5]], [6, [4, 6]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o?_g?PC@?Q?_A_?AQ?O?g?G?o?OJG??OS??Ob??GEC??CEO??DA_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [4, [0, 4, 7]], [1, [1, 4]], [0, [2, 4]], [5, [3, 4]], [6, [0, 5]], [4, [1, 5, 6]], [7, [2, 5, 7]], [0, [3, 5]], [3, [4, 5]], [7, [4, 6]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o@?oA?cA?I?@@_?DA?O?g?C?o?OJG??GS??Ob??CDC??GaO??AQ_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2, 7]], [3, [1, 3]], [4, [0, 4]], [1, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [6, [0, 5, 7]], [5, [1, 5, 6]], [7, [2, 5]], [0, [3, 5]], [3, [4, 5]], [7, [4, 6]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o?_g?PC@?Q?_A_?AQ?O?g?C?o?OJG??GS??Gb??GEC??CEO??DA_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 6]], [2, [1, 2]], [2, [0, 3]], [1, [1, 3, 7]], [3, [2, 3]], [3, [0, 4]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4, 6]], [6, [0, 5]], [3, [1, 5, 6]], [7, [2, 5]], [0, [3, 5]], [2, [4, 5, 7]], [5, [0, 7]], [4, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?o@?o@@G?OK?CG_?Oc?O@O??gO??QO?O?g?A@P??@@g??OP_??H?_??OO_?@?SO??G?s??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2]], [2, [1, 2, 7]], [2, [0, 3, 6]], [3, [1, 3]], [4, [2, 3]], [3, [0, 4]], [4, [1, 4, 6]], [0, [2, 4]], [5, [3, 4]], [4, [0, 5, 7]], [6, [1, 5]], [7, [2, 5, 6]], [0, [3, 5]], [2, [4, 5]], [6, [3, 7]], [1, [4, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?oA@O?_g?GK?CG_C?S??_o??cO?_@O?C?W?@@H??ACg??@H_?@?o_??CG_?@?AO??AGS??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4, 5, 7]], [1, [1, 4]], [0, [2, 4]], [4, [3, 4]], [4, [1, 5]], [5, [2, 5]], [0, [3, 5]], [6, [1, 6]], [5, [4, 6]], [7, [5, 6]], [6, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "`????????????????????^oA?o@?oA?cA?I?A@_?Oa??`G?_@O??cG?GDc??GD???OW??AGO??_g_?@@E_?A??o??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 6]], [3, [1, 3, 7]], [2, [0, 4, 5, 7]], [1, [1, 4]], [0, [2, 4]], [4, [3, 4, 6]], [5, [1, 5]], [6, [2, 5]], [0, [3, 5]], [3, [0, 6]], [7, [5, 6]], [4, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?oA@WA?cA?I?@CO?CQ?O?g?CGG?GEG?@?s??AB??AAC??OSO?@@E_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3]], [2, [0, 4, 6]], [1, [1, 4, 5]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5]], [4, [2, 5]], [0, [3, 5]], [4, [1, 6]], [5, [2, 6]], [6, [3, 6]], [7, [5, 6]], [4, [0, 7]], [7, [3, 7]], [5, [4, 7]], [6, [5, 7]], [0, [6, 7]]], "kind": "F", "g6": "d????????????????????^oA?o?_gA@WA?I?A@_?`A?@@G?_@O?OCo?@AC??GP???`G??_a_??AB???P?_??_WO???PC???GC_???OI???_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4, 7]], [1, [1, 4, 5]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5]], [4, [2, 5, 7]], [0, [3, 5]], [4, [0, 6]], [5, [1, 6]], [3, [2, 6]], [2, [3, 6]], [6, [4, 6]], [7, [5, 6]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?o@?oA@WA?I?A@_?`A?O?g?OCo?AGG??aC??_P??G@G??AA_??AB???_g_??_aO??AAS??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4, 5]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5]], [4, [2, 5]], [0, [3, 5]], [4, [0, 6]], [5, [1, 6]], [3, [2, 6]], [2, [3, 6]], [6, [4, 6]], [7, [5, 6]], [5, [0, 7]], [4, [1, 7]], [6, [2, 7]], [7, [3, 7]], [3, [4, 7]], [2, [5, 7]], [0, [6, 7]]], "kind": "F", "g6": "h????????????????????^oA?o@?o?_g@?k?GG_C?S?@?o?CGO?AAO?O?g?A?e??AGG??CO_??_P??@?H???AA_???OW???H?_??@AA????aC????PC???A?Q???@?A_???_?K????", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4, 5]], [1, [1, 4, 7]], [4, [2, 4]], [0, [3, 4]], [5, [1, 5]], [0, [2, 5]], [4, [3, 5, 7]], [4, [1, 6]], [6, [4, 6]], [7, [5, 6]], [5, [0, 7]], [7, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o?_g?GI?_@_?Ga?O@G?GGo?ACG?GDc??CD???OW??C_O??AO_?A?c_??GDO??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4, 5]], [1, [1, 4]], [4, [2, 4]], [0, [3, 4]], [5, [1, 5]], [0, [2, 5]], [4, [3, 5]], [6, [1, 6]], [3, [4, 6]], [7, [5, 6]], [6, [0, 7]], [5, [2, 7]], [7, [4, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "c????????????????????^oA?o@?oA?c?GI?_@_?Ga?O@G?A@O?GGo??QC?A@X??C?g??@@_??D?_??GO_??OSO???Oc??A?A_??O?E???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3]], [2, [0, 4, 5]], [1, [1, 4, 6]], [4, [2, 4]], [0, [3, 4]], [5, [1, 5]], [0, [2, 5]], [4, [3, 5, 7]], [4, [0, 6]], [5, [2, 6]], [6, [3, 6]], [7, [5, 6]], [7, [0, 7]], [5, [4, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?o?_gA@W?GI?_@_?Ga?O@G?GGo?AGG??`C??CH??OCg??@@_??B?_?@?o_??CAO??A@S??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 6]], [2, [0, 4, 5]], [1, [1, 4]], [4, [2, 4, 7]], [0, [3, 4]], [5, [1, 5, 7]], [0, [2, 5]], [4, [3, 5]], [6, [0, 6]], [5, [2, 6]], [7, [4, 6]], [1, [5, 6]], [3, [0, 7]], [7, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?o@?oA@W@?Q?_@_C?Q?@?g?GGo??gG??`C??_h???Og?@?@_??`?_??AG_??GIO??@CS??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2, 7]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4]], [0, [3, 4]], [4, [0, 5]], [5, [1, 5]], [0, [2, 5]], [6, [3, 5]], [3, [4, 5, 6]], [7, [1, 6]], [5, [0, 7]], [7, [3, 7]], [6, [4, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "c????????????????????^oA?o?_g@@C@?Q?AA_C?K?@CG?@CO?_AO??Og??A`??OJG??OB_??H?_?@?o_??@CO???_c??A?A_??O?E???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4, 7]], [1, [1, 4, 5]], [4, [2, 4]], [0, [3, 4]], [5, [0, 5]], [0, [2, 5]], [6, [3, 5]], [7, [1, 6]], [6, [4, 6]], [2, [5, 6]], [6, [2, 7]], [7, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o?OSA?E?@GOC?Q??Og?OCo??SG?GDc??CD??G?W??AGO??_g_?@@C_??@@O??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [1, [1, 4, 5]], [4, [2, 4]], [0, [3, 4]], [5, [0, 5]], [0, [2, 5]], [6, [3, 5, 7]], [6, [2, 6]], [7, [5, 6]], [7, [0, 7]], [3, [4, 7]], [0, [6, 7]]], "kind": "R", "g6": "`????????????????????^oA?oA@W?OSA?E?@GOC?Q?GAW??aG?CDG?CCS??AB???WC??_WO??_C_??CI_?A??o??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3]], [2, [0, 4, 6]], [1, [1, 4, 5]], [4, [2, 4]], [0, [3, 4]], [5, [0, 5]], [0, [2, 5]], [6, [3, 5, 6]], [4, [1, 6]], [7, [2, 6]], [3, [0, 7]], [4, [3, 7]], [6, [4, 7]], [7, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?o?_gA@W?GI?_@_?HA?O@G?OCo?ACG??HC?@@D???`W??O_O?@?o_??OG_??AAO???OS??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 5]], [2, [0, 4]], [1, [1, 4, 7]], [4, [2, 4]], [0, [3, 4]], [5, [0, 5, 7]], [0, [2, 5]], [6, [4, 5, 6]], [7, [1, 6]], [7, [2, 7]], [4, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o@?o@@C?GI?_@_C?Q?AAg??SG?OJG??O[??AO_?A@C?@?QO??HA_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 4, 7]], [2, [0, 4, 5]], [0, [2, 4]], [4, [1, 5]], [5, [2, 5, 7]], [0, [3, 5]], [6, [1, 6]], [7, [4, 6]], [3, [5, 6]], [7, [0, 7]], [0, [6, 7]]], "kind": "R", "g6": "^????????????????????^oA?o@?oC?S?GP?_@O@@E??QC?OJG??Og?A?K??B?_?CDc??CHO?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 4, 7]], [2, [0, 4, 5, 6]], [0, [2, 4]], [4, [1, 5]], [5, [2, 5, 7]], [0, [3, 5]], [1, [1, 6]], [6, [2, 6]], [7, [3, 6]], [6, [0, 7]], [0, [6, 7]]], "kind": "R", "g6": "^????????????????????^oA?o@?oA@WA?I?ACOC?I?GAC??aG??PG?CC[??D?_?CDc??CHO?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 7]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4, 5]], [4, [1, 4, 7]], [0, [2, 4]], [5, [3, 4]], [5, [1, 5, 6]], [6, [2, 5]], [0, [3, 5]], [4, [0, 6]], [3, [2, 6]], [7, [3, 6]], [1, [4, 6]], [3, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "a????????????????????^oA?o@?o?_gA?I?@@_?CQ?O?g?GGo?AGG?A@C??AH??O?g??CP_?A@W_??Oc_??O@O??_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 5, 6]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [6, [1, 5]], [7, [2, 5]], [0, [3, 5]], [6, [2, 6]], [7, [0, 7]], [4, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?oA@W?OcA?I??cO?AQ?O?g??aG?CDG?CC[??B?_?GEC??CEO??OA_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 6]], [3, [1, 3, 7]], [2, [0, 4]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4]], [3, [0, 5, 6]], [5, [1, 5]], [6, [2, 5, 7]], [0, [3, 5]], [1, [4, 5]], [7, [3, 6]], [6, [4, 6]], [4, [0, 7]], [7, [4, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?oA@W@@C?GQ?_A_?GK??aG?_@O?O?o?CBC??AH???_g??O`_??P?_??_g_??@AO???aS??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 6]], [2, [0, 4]], [4, [1, 4, 7]], [0, [2, 4]], [5, [3, 4]], [3, [0, 5]], [5, [1, 5]], [6, [2, 5, 7]], [0, [3, 5]], [1, [4, 5]], [4, [0, 6]], [7, [2, 6]], [6, [4, 6]], [2, [5, 6]], [7, [0, 7]], [2, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "d????????????????????^oA?o@?oA@W?_a?_A_?GK?ACG?@CO?_@O?G?W??P@???QG??OS_??CD??@?B???@_O??G@C???Oc_???PI???_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [4, [1, 4, 7]], [0, [2, 4]], [5, [3, 4, 6]], [3, [0, 5, 7]], [5, [1, 5]], [6, [2, 5]], [0, [3, 5]], [1, [4, 5]], [4, [0, 6]], [7, [1, 6]], [3, [2, 6]], [2, [5, 6]], [5, [2, 7]], [2, [3, 7]], [0, [6, 7]]], "kind": "R", "g6": "d????????????????????^oA?o@?o?_g@?k?GG_C?S??aG??aO?_@O?G?W??P@???SG??OG_??GL??@?B???CGO??G@C???Oc_??ACI???_?K???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [3, [0, 5]], [6, [1, 5]], [7, [2, 5]], [0, [3, 5]], [1, [4, 5]], [6, [2, 6]], [5, [5, 6]], [7, [0, 7]], [4, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?oA@W?OcA?I?CGO?Ca??HG?_@O?O?o??PC??_h??GGg??C@_??B?_?@?o_??CEO??A?S??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [4, [0, 5]], [5, [1, 5]], [3, [2, 5]], [0, [3, 5]], [6, [4, 5]], [6, [2, 6]], [7, [5, 6]], [7, [0, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?oA@W?OcA?I?AGO?Ga?A@G?_@O??_o??PC??_h??GGg??@@_??B?_?@?o_??CEO??O?S??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [4, [1, 4]], [0, [2, 4]], [5, [3, 4, 7]], [5, [0, 5]], [6, [1, 5]], [7, [2, 5]], [0, [3, 5]], [3, [4, 5]], [6, [2, 6]], [1, [5, 6]], [7, [0, 7]], [4, [5, 7]], [0, [6, 7]]], "kind": "R", "g6": "b????????????????????^oA?oA@W?OcA?I?@GO?Ca??HG?_@O?C?o??PC??_h??GGg?@?@_??B?_?@?o_??CEO??A?S??C?@_???", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [4, [0, 4, 7]], [1, [1, 4, 5]], [0, [2, 4]], [5, [3, 4]], [6, [0, 5]], [7, [2, 5, 7]], [0, [3, 5]], [4, [1, 6]], [7, [4, 6]], [3, [5, 6]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o@?oC?S?CE??gOC?I?GAW?ACG?OJG??GS??_B??CDC??GaO??AQ_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2, 7]], [3, [1, 3]], [4, [0, 4]], [1, [1, 4, 5]], [0, [2, 4]], [5, [3, 4, 7]], [6, [0, 5, 7]], [7, [2, 5]], [0, [3, 5]], [5, [1, 6]], [6, [4, 6]], [2, [5, 6]], [0, [6, 7]]], "kind": "R", "g6": "_????????????????????^oA?o?_g?PCA?I??QOC?I?GAW?@CG?OJG??OS?@?B??GEC??CEO??DA_?C?@_??", "info": null}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 6]], [2, [0, 4, 5, 6]], [1, [1, 4, 7]], [0, [2, 4]], [4, [3, 4]], [4, [1, 5]], [5, [2, 5, 7]], [0, [3, 5]], [6, [2, 6]], [6, [0, 7]], [2, [3, 7]], [0, [6, 7]]], "kind": "O", "g6": "_????????????????????^oA?o@?oA@WA?I?A@_?Oa?O?g??aG?CDG?CC[??D?_?G@C?@?QO??GQ_?C?@_??", "info": "O1"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4, 5, 7]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5]], [4, [2, 5]], [0, [3, 5]], [4, [1, 6]], [5, [4, 6]], [6, [5, 6]], [4, [0, 7]], [5, [2, 7]], [6, [3, 7]], [0, [6, 7]]], "kind": "O", "g6": "b????????????????????^oA?o@?o?_g?_a?_A_?OK?ACG?AAO?_@O?@AC?A@X??@?g??A@_??P?_??GO_??ACO??OCs??C?@_???", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3]], [2, [0, 4]], [1, [1, 4, 5, 7]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5]], [4, [2, 5]], [0, [3, 5]], [5, [1, 6]], [6, [4, 6]], [7, [5, 6]], [5, [0, 7]], [6, [2, 7]], [7, [3, 7]], [0, [6, 7]]], "kind": "O", "g6": "b????????????????????^oA?o@?o?_g?_a?_A_?OK?ACG?AAO?_@O??aC?A@X???_g??@@_??H?_??CO_??@CO??OCs??C?@_???", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [1, [1, 4, 5]], [0, [2, 4]], [4, [3, 4, 7]], [3, [0, 5, 7]], [4, [2, 5, 6]], [0, [3, 5]], [0, [6, 7]]], "kind": "O", "g6": "\\????????????????????^oA?oA@WC?SA?D?OCo?_h?CCS?AAW?GEC?@?q??`A_?_?K??", "info": "O3"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [1, [1, 4, 5]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5, 7]], [4, [2, 5]], [0, [3, 5]], [5, [2, 6]], [6, [5, 6]], [6, [3, 7]], [5, [4, 7]], [0, [6, 7]]], "kind": "O", "g6": "`????????????????????^oA?oA@WC?S?GE?AAOC?I?GAW?@AG?CDG?CCS??CB??GEC??ACO??GC_??`A_?A??o??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7]], [2, [0, 4, 5]], [1, [1, 4]], [4, [2, 4, 7]], [0, [3, 4]], [5, [1, 5, 6]], [0, [2, 5]], [4, [3, 5]], [3, [4, 6]], [5, [0, 7]], [1, [5, 7]], [0, [6, 7]]], "kind": "O", "g6": "_????????????????????^oA?o@?oA?cA?E?_AO?OI?CCW?OJG?C?g??aK??H?_?CDC??GIO?A?A_?C?@_??", "info": "O2"}
{"k": 8, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2, 7]], [3, [1, 3, 6]], [2, [0, 4, 6]], [4, [1, 4, 5]], [0, [2, 4]], [5, [3, 4, 7]], [6, [0, 5, 7]], [7, [2, 5, 6]], [0, [3, 5]], [0, [6, 7]]], "kind": "O", "g6": "\\????????????????????^oA?oA@WC?SA?D?ACo?_h?CCS??QW?GEC??_q??DA_?_?K??", "info": "O1"}


==> anc/gst1718_computation/sept/out/B_k9.jsonl <==
{"k": 9, "fib": [[0, [0, 1]], [1, [0, 2, 3]], [2, [1, 2]], [3, [1, 3, 7, 8]], [2, [0, 4]], [1, [1, 4]], [4, [2, 4, 6, 8]], [0, [3, 4]], [5, [0, 5, 8]], [6, [1, 5]], [0, [2, 5]], [2, [3, 5]], [7, [4, 5, 7]], [3, [0, 6]], [5, [1, 6]], [7, [3, 6]], [1, [5, 6]], [6, [0, 7]], [5, [2, 7]], [0, [6, 7]]], "kind": "R", "g6": "e??????????????????????@~?C@_@?o@?k?GG_A?c?O?o??cO?_AO?C?g??`@??@CG??@C_?A?B???D?_??CGO???Os??C?@_???cH???AAi???CDE????", "info": null}
{"k": 9, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7, 8]], [2, [0, 4, 5, 8]], [1, [1, 4]], [4, [2, 4]], [0, [3, 4]], [5, [1, 5]], [0, [2, 5]], [4, [3, 5]], [6, [1, 6]], [3, [4, 6]], [7, [5, 6]], [6, [0, 7]], [5, [2, 7]], [7, [4, 7]], [1, [5, 7]], [0, [6, 7]], [7, [2, 8]], [5, [6, 8]]], "kind": "R", "g6": "f??????????????????????@~?C@_@?o@?Q?AA_C?K??aG?_AO?A@O??QC?A@X??C?g??@@_??D?_??GO_??@AO??O?S??C?@_???H@???GGq???@?I???AAb????", "info": null}
{"k": 9, "fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7, 8]], [2, [0, 4, 5, 8]], [1, [1, 4]], [4, [2, 4, 7]], [0, [3, 4]], [5, [1, 5, 6]], [0, [2, 5]], [4, [3, 5]], [3, [4, 6]], [5, [0, 7]], [1, [5, 7]], [0, [6, 7]], [5, [2, 8]], [4, [6, 8]]], "kind": "O", "g6": "b??????????????????????@~?C@_@?o@?Q?_@_C?Q?@?g?OJG?C?g??aK??H?_?AAc?@?@O?C?@_??GOO??_bG??A?I???_go???", "info": "O2"}


==> anc/gst1718_computation/sept/out/Bgap.log <==
43 structures with 8 transversals in 4 pairs
U through a point l∩B_i: {'patterns': 9331, 'E': 5711, 'O': 2}; realizable 2  (43s)
then V: {'patterns': 279, 'E': 96, 'O': 2}; realizable 2  (52s)
U generic, V through a point l∩B_i (from 3 standard structures): {'patterns': 252, 'E': 187}; realizable 0  (55s)
final: O pencil-line weights [6, 4, 4, 5, 4, 4, 0] extra {4: [8, 9]} -> a pencil line has more than 8 points
final: O pencil-line weights [5, 5, 5, 5, 5, 1, 0] extra {6: [8, 9]} -> a pencil line has more than 8 points


==> anc/gst1718_computation/sept/out/Bgap_k10.jsonl <==
{"fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2, 9]], [3, [1, 3, 8]], [2, [0, 4, 8]], [1, [1, 4, 5, 7]], [0, [2, 4]], [4, [3, 4]], [3, [0, 5, 9]], [4, [2, 5]], [0, [3, 5]], [4, [1, 6]], [5, [4, 6, 9]], [6, [5, 6, 8]], [4, [0, 7]], [5, [2, 7, 8]], [6, [3, 7, 9]], [0, [6, 7]], [4, [8, 9]]], "extra": {"4": [8, 9]}, "kind": "O", "pencil_weights": [6, 4, 4, 5, 4, 4, 0], "candidate": false}
{"fib": [[0, [0, 1]], [1, [0, 2, 3, 6]], [2, [1, 2]], [3, [1, 3, 7, 8]], [2, [0, 4, 5, 8]], [1, [1, 4]], [4, [2, 4, 7, 9]], [0, [3, 4]], [5, [1, 5, 6, 9]], [0, [2, 5]], [4, [3, 5]], [3, [4, 6]], [5, [0, 7]], [1, [5, 7]], [0, [6, 7]], [5, [2, 8]], [4, [6, 8]], [3, [0, 9]], [2, [3, 9]], [6, [8, 9]]], "extra": {"6": [8, 9]}, "kind": "O", "pencil_weights": [5, 5, 5, 5, 5, 1, 0], "candidate": false}


==> anc/gst1718_computation/sept/out/new_nu3_sept.json <==
{"g6": "c??????????????????????B}??B_@?o?_c?_R??Gc??PO??gG?@@G?@G[??I?_?_Gc??OTO???P_??E?O???EG??OIQ??C?`O??C?B???", "blocks": [[0, 1, 2, 3, 4, 5, 6], [7, 8, 9], [2, 9, 10], [2, 8, 11], [0, 7, 10, 11], [5, 9, 12], [6, 10, 12], [6, 8, 14], [5, 11, 14], [4, 7, 12, 13, 14], [5, 7, 15], [0, 8, 12, 15], [3, 9, 11, 13, 15], [10, 14, 15], [6, 7, 16], [11, 12, 16], [1, 8, 10, 13, 16], [0, 9, 14, 16], [2, 15, 16]], "lines": [[[-1], [], [-1]], [[], [1], [0, 1]], [[0, 1], [-1, -1], [0, 0, -1]], [[0, 1, -1], [-1], [0, 0, -1]], [[-1, 1], [-1], [-1]], [[0, -2], [1], [0, -1]], [[1], [1], [1, 1]], [[1], [], []], [[], [1], []], [[0, -1], [1, 1], []], [[], [], [1]], [[-1], [], [0, 1]], [[1], [1], [1]], [[], [1], [1]], [[1], [1, 1], [1, 1]], [[0, 1], [-1], [0, 1]], [[], [1], [1, 1]]], "minpoly": [[1, 1, 1]]}

==> anc/gst1718_computation/sept/out/new_nu3_sept.out <==
deg Q = 17; degrees of the minimal generators of the Jacobian syzygies: 7 10 12 


==> anc/gst1718_computation/sept/out/new_nu3_sept.sing <==
ring r=(0,w),(x,y,z),dp; minpoly=w2+w+1;
poly Q=1;
Q=Q*(((-1)*w^0)*x+(0)*y+((-1)*w^0)*z);
Q=Q*((0)*x+((1)*w^0)*y+((1)*w^1)*z);
Q=Q*(((1)*w^1)*x+((-1)*w^0+(-1)*w^1)*y+((-1)*w^2)*z);
Q=Q*(((1)*w^1+(-1)*w^2)*x+((-1)*w^0)*y+((-1)*w^2)*z);
Q=Q*(((-1)*w^0+(1)*w^1)*x+((-1)*w^0)*y+((-1)*w^0)*z);
Q=Q*(((-2)*w^1)*x+((1)*w^0)*y+((-1)*w^1)*z);
Q=Q*(((1)*w^0)*x+((1)*w^0)*y+((1)*w^0+(1)*w^1)*z);
Q=Q*(((1)*w^0)*x+(0)*y+(0)*z);
Q=Q*((0)*x+((1)*w^0)*y+(0)*z);
Q=Q*(((-1)*w^1)*x+((1)*w^0+(1)*w^1)*y+(0)*z);
Q=Q*((0)*x+(0)*y+((1)*w^0)*z);
Q=Q*(((-1)*w^0)*x+(0)*y+((1)*w^1)*z);
Q=Q*(((1)*w^0)*x+((1)*w^0)*y+((1)*w^0)*z);
Q=Q*((0)*x+((1)*w^0)*y+((1)*w^0)*z);
Q=Q*(((1)*w^0)*x+((1)*w^0+(1)*w^1)*y+((1)*w^0+(1)*w^1)*z);
Q=Q*(((1)*w^1)*x+((-1)*w^0)*y+((1)*w^1)*z);
Q=Q*((0)*x+((1)*w^0)*y+((1)*w^0+(1)*w^1)*z);

ideal J=jacob(Q); module S=minbase(syz(J)); int i; string s="";
for(i=1;i<=ncols(S);i++){s=s+string(deg(S[i]))+" ";}
print("deg Q = "+string(deg(Q))+"; degrees of the minimal generators of the Jacobian syzygies: "+s);
quit;


==> anc/gst1718_computation/sept/sept_bgap.py <==
"""Supplement to type B for defect 1: the two transversals U, V which are not paired on the line
l = B_0 may pass through a point l ∩ B_i (the structures of trans.py assume that these points lie on no
transversal).  Start from the realizable type-B structures with 8 transversals forming 4 pairs
(out/B_k8.jsonl) and add U (index 8) and V (index 9), each either avoiding all points l ∩ B_i or passing
through one of them; if both pass through the same point they meet there.
usage: python3 sept_bgap.py out/B_k8.jsonl out/Bgap"""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import os
import sys, json, time
sys.path.insert(0, os.path.join(_ROOT, 'lib'))
sys.path.insert(0, os.path.join(_ROOT, 'sept'))
from collections import Counter
from t17lib import *
import classify as CL
import trans
NB = trans.NB
fin, pref = sys.argv[1], sys.argv[2]
t0 = time.time()


def lattice(k, fib, extra):
    """extra: dict i -> frozenset of transversals through the point l ∩ B_i"""
    bl = [list(range(1, NB))]
    done = set()
    for i, F in fib:
        if i >= 1 and i in extra and F == extra[i]:
            bl.append([0, i] + [NB + j for j in sorted(F)]); done.add(i)
        else:
            bl.append([i] + [NB + j for j in sorted(F)])
    for i, S in extra.items():
        if i not in done:
            assert len(S) == 1
            bl.append([0, i] + [NB + j for j in S])
    return Lat.from_blocklists(NB + k, bl)


def canon(L, k):
    """canonical key; t17lib.labelg stops the run if nauty-labelg fails or returns no valid graph6 string"""
    return labelg([L.g6()], 'a' + 'b' * (NB - 1) + 'c' * k)[0]


def children(k, fib, extra, special_only):
    """add the transversal k, not paired on l; s = None (avoids all points l ∩ B_i) or s = i"""
    out = []
    for nf, anchors in trans.extensions(k, fib, 'B'):
        if any(i == 0 and k in F for i, F in nf): continue           # not paired on l
        pair = {i: next(iter(F - {k})) for i, F in nf if k in F and len(F) == 2}   # class -> partner
        infib = {i for i, F in nf if k in F}
        for s in [None] + list(range(1, NB)):
            if special_only and s is None and not extra: continue
            ok = True
            for i, S in extra.items():
                u = next(iter(S))
                meets_here = (i in pair and pair[i] == u)
                if (s == i) != meets_here: ok = False        # k meets u on B_i exactly when k passes through l ∩ B_i
            if s is not None and s not in extra and s in infib: ok = False   # k meets B_s at l ∩ B_s, where no other transversal is
            if not ok: continue
            ne = dict(extra)
            if s is not None: ne[s] = frozenset(extra.get(s, frozenset()) | {k})
            out.append((nf, ne))
    return out


def run(level, k, special_only):
    stats = Counter(); nxt = {}
    for fib, extra in level:
        for nf, ne in children(k, fib, extra, special_only):
            stats['patterns'] += 1
            try:
                L = lattice(k + 1, nf, ne)
            except ValueError:
                stats['not a lattice'] += 1; continue
            c = canon(L, k + 1)
            if c in nxt: continue
            st, cc = CL.chart_from_engine(L)
            stats[st] += 1
            if st != 'E': nxt[c] = (nf, ne, st, L)
            else: nxt[c] = None
    return [v for v in nxt.values() if v is not None], stats


base = []
for l in open(fin):
    r = json.loads(l)
    fib = [(i, frozenset(F)) for i, F in r['fib']]
    if sum(1 for i, F in fib if i == 0) == 4: base.append((fib, {}))
print(f"{len(base)} structures with 8 transversals in 4 pairs", flush=True)
# U through some point l ∩ B_i
lev9, st9 = run(base, 8, special_only=True)
print(f"U through a point l∩B_i: {dict(st9)}; realizable {len(lev9)}  ({time.time()-t0:.0f}s)", flush=True)
# V arbitrary (generic on l, through another point, or through the same point)
lev10, st10 = run([(nf, ne) for nf, ne, st, L in lev9], 9, special_only=False)
print(f"then V: {dict(st10)}; realizable {len(lev10)}  ({time.time()-t0:.0f}s)", flush=True)
# U generic on l, V through a point l ∩ B_i: start from the standard structures with 9 transversals
std9 = []
for l in open(pref.rsplit('/', 1)[0] + '/B_k9.jsonl'):
    r = json.loads(l)
    fib = [(i, frozenset(F)) for i, F in r['fib']]
    if sum(1 for i, F in fib if i == 0) == 4: std9.append((fib, {}))
lev10b, st10b = run(std9, 9, special_only=True)
print(f"U generic, V through a point l∩B_i (from {len(std9)} standard structures): {dict(st10b)}; realizable {len(lev10b)}  ({time.time()-t0:.0f}s)", flush=True)
with open(pref + '_k10.jsonl', 'w') as fo:
    for nf, ne, st, L in lev10 + lev10b:
        w = Counter()
        for i, F in nf: w[i] += len(F) - 1
        weights = [w[i] for i in range(1, NB)]
        rec = dict(fib=[(i, sorted(F)) for i, F in nf], extra={i: sorted(S) for i, S in ne.items()}, kind=st,
                   pencil_weights=weights, candidate=all(x >= 3 for x in weights))
        fo.write(json.dumps(rec) + '\n')
        print('final:', st, 'pencil-line weights', weights, 'extra', rec['extra'], '-> candidate' if rec['candidate'] else '-> a pencil line has more than 8 points')


==> anc/gst1718_computation/sept/sept_final.py <==
"""From the realizable transversal structures with 10 transversals to the 7-candidates with a point of
multiplicity 7 and a critical realization, and the test of (C_7) for each of them.

Variant A: Lambda^+ = 8 concurrent base lines + 10 transversals; for a base line l with weight
w = nu + 3 (nu = 1..4), Lambda = Lambda^+ - l.   Variant B: l = base line 0 (not through P).
A realization of Lambda is critical iff its vertices off the pencil of P are collinear, on a line through P
if one of them has multiplicity >= 3.
usage: python3 sept_final.py A|B finals.jsonl out.jsonl"""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import os
import sys, json, itertools, time
sys.path.insert(0, os.path.join(_ROOT, 'lib'))
sys.path.insert(0, os.path.join(_ROOT, 'sept'))
from collections import Counter
import flint
from t17lib import *
import classify as CL
import trans
NB = trans.NB
variant, fin, outf = sys.argv[1], sys.argv[2], sys.argv[3]


def det3(u, v, w):
    c = CL.xcross(u, v)
    return CL.xdot(c, w)


def analyse(L, Pm):
    """(verdict, details) for a 17-line lattice; Pm = mask of the 7 lines through the point P"""
    assert Pm in L.blocks
    off = [v for v in L.verts if v & Pm == 0]
    kind, chart = CL.chart_from_engine(L)
    if kind == 'E': return 'NOT REALIZABLE?', kind
    if len(off) == 1:
        return 'uniformly critical (one vertex off the pencil)', f'{kind} {chart if isinstance(chart, str) else ""}'
    if chart is None or isinstance(chart, str):
        return ('one orbit' if kind == 'R' else 'OPEN: several parameters'), f'{kind} {chart}'
    lines = chart[0]
    pl = bits(Pm)
    P = CL.xcross(lines[pl[0]], lines[pl[1]])
    Q = [CL.vpoint(lines, v) for v in off]
    if any(popc(v) >= 3 for v in off) or len(off) <= 2:
        dets = [det3(P, Q[0], q) for q in Q[1:]] if len(Q) >= 2 else []
        # all off-pencil vertices on one line through P: P, Q0, Qj collinear for all j
    else:
        dets = [det3(a, b, c) for a, b, c in itertools.combinations(Q, 3)]
    if kind == 'F':
        nz = [d for d in dets if not d.is_zero()]
        if not nz: return 'uniformly critical', 'F'
        g = nz[0]
        for d in nz[1:]: g = g.gcd(d)
        bad = chart[1]
        good = [f for f, e in g.factor()[1] if f.degree() >= 1 and CL.fkey(f) not in bad]
        if good: return 'MIXED: critical only at special parameters', f'F; critical at roots of {[str(f) for f in good]}'
        return 'NO CRITICAL REALIZATION IN THE FAMILY?', 'F'
    crit = []
    for f in chart[1]:
        crit.append(all((d % f).is_zero() for d in dets))
    if all(crit): return ('one orbit' if kind == 'R' else 'uniformly critical'), f'{kind} {len(crit)} orbits, all critical'
    if kind == 'R': return 'ONE ORBIT, NOT CRITICAL?', 'R'
    return 'MIXED: critical and non-critical orbits', f'{kind} critical flags {crit}'


seen = {}
cnt = Counter()
for l in open(fin):
    r = json.loads(l)
    fib = [(i, frozenset(F)) for i, F in r['fib']]
    w = Counter(); sizes = {i: [] for i in range(NB)}
    for i, F in fib:
        w[i] += len(F) - 1; sizes[i].append(len(F))
    Lp = trans.lattice(10, fib, variant)
    cands = range(NB) if variant == 'A' else [0]
    for i in cands:
        nu = w[i] - 3
        if not 1 <= nu <= 6: continue
        if any(w[j] < 3 for j in range(NB) if j != i): cnt['a base line would have more than 8 points'] += 1; continue
        L = Lp.delete(1 << i)
        assert L.b2 == 79 + nu and L.n == 17, (L.b2, nu)
        if max(L.h) > 8: cnt['line with more than 8 points'] += 1; continue
        mh = L.mult_hist()
        if any(m >= 8 for m in mh): cnt['multiplicity >= 8'] += 1; continue
        prof = tuple(sorted(sizes[i], reverse=True))
        key = canon_batch([L.g6()], 17)[0]
        if key in seen: continue
        Pm = sum(1 << (j - (1 if j > i else 0)) for j in range(NB) if j != i)
        seen[key] = dict(nu=nu, profile=prof, mult=mh, g6=L.g6(), kindplus=r['kind'], nsept=mh.get(7, 0), L=L, Pm=Pm)
print(f"variant {variant}: {len(seen)} lattices on 17 lines; discarded {dict(cnt)}", flush=True)
res = Counter()
with open(outf, 'w') as fo:
    for key, d in sorted(seen.items(), key=lambda kv: (kv[1]['nu'], kv[1]['profile'])):
        L = d.pop('L'); Pm = d.pop('Pm')
        verdict, det = analyse(L, Pm)
        if d['nsept'] != 1: det += ' [two points of multiplicity 7]'
        d.update(verdict=verdict, details=det, canon=key, profile=list(d['profile']))
        fo.write(json.dumps(d) + '\n'); fo.flush()
        res[(d['nu'], verdict)] += 1
        print(d['nu'], d['profile'], d['mult'], '|', verdict, '|', det, flush=True)
print(dict(sorted(res.items())))


==> anc/gst1718_computation/sept/sept_search.py <==
"""Exact classification of the realizable transversal structures with 10 transversals
(see trans.py), level by level, starting from the 6-transversal structures.

Node: (fibre list, Lat, kind, chart); kind in F (one-parameter family), M (several Galois orbits),
R (one Galois orbit), O (several parameters, or undecided; no chart).  Children of a node with a chart
are evaluated by exact incremental algebra (classify.child_status); the others by the engines.
usage: python3 sept_search.py A|B outprefix [kmax]"""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import os
import sys, time, json, pickle
sys.path.insert(0, os.path.join(_ROOT, 'lib'))
sys.path.insert(0, os.path.join(_ROOT, 'sept'))
from collections import Counter
from t17lib import *
import classify as CL
import trans

variant = sys.argv[1]; pref = sys.argv[2]
KMAX = int(sys.argv[3]) if len(sys.argv) > 3 else 10
NB = trans.NB
t0 = time.time()


ENGINE_ERRORS = []


def engine(L):
    """an exception of the engines keeps the structure (kind O, info 'ERR ...'); it is counted and reported"""
    try:
        return CL.chart_from_engine(L)
    except Exception as e:
        ENGINE_ERRORS.append(L.g6())
        return 'O', 'ERR ' + repr(e)[:80]


confs = [[]]; k = 1
while k < 6:
    confs, _ = trans.level_up(k, confs, variant); k += 1
def matched(fib, j):
    """partner of the transversal j on the line 0 (variant B), or None"""
    for i, F in fib:
        if i == 0 and j in F:
            return next(x for x in F if x != j)
    return None


def plan_ok(nf, knew):
    """variant B: the transversals are added in the order pair, pair, pair (base level), then
    index 6 unmatched, 7 matched with 6, 8 unmatched, 9 matched with 8 or unmatched"""
    if variant != 'B': return True
    m = matched(nf, knew)
    if knew in (6, 8): return m is None
    if knew == 7: return m == 6
    return m in (8, None)


if variant == 'B':
    confs = [fib for fib in confs if all(matched(fib, j) is not None for j in range(6))]
level = []
cnt = Counter()
for fib in confs:
    L = trans.lattice(6, fib, variant)
    kind, chart = engine(L)
    cnt[kind] += 1
    if kind != 'E': level.append((fib, L, kind, chart))
print(f"variant {variant} k=6: {len(confs)} structures, statuses {dict(sorted(cnt.items()))}  ({time.time()-t0:.0f}s)", flush=True)

k = 6
while k < KMAX and level:
    stats = Counter()
    nxt = {}            # canonical form -> (fib, L, kind, chart)
    pending = {}        # canonical form -> (fib, L)   (status still to be computed)
    for (fib, L, kind, chart) in level:
        has_chart = chart is not None and not isinstance(chart, str)
        todo = []
        for nf, anchors in trans.extensions(k, fib, variant):
            if not plan_ok(nf, k): continue
            stats['patterns'] += 1
            if has_chart and len(anchors) >= 2:
                st, cchart = CL.child_status(kind, chart, L, anchors)
                stats['inc-' + st] += 1
                if st == 'E': continue
                todo.append((nf, st, cchart))
            else:
                todo.append((nf, None, None))
        if not todo: continue
        Ls = [trans.lattice(k + 1, nf, variant) for nf, st, cc in todo]
        cg = trans.canon([C.g6() for C in Ls], k + 1, variant)
        for (nf, st, cc), C, c in zip(todo, Ls, cg):
            if st is None:
                if c not in nxt and c not in pending: pending[c] = (nf, C)
            else:
                if c not in nxt: nxt[c] = (nf, C, st, cc)
                pending.pop(c, None)
    for c, (nf, C) in pending.items():
        if c in nxt: continue
        st, cc = engine(C)
        stats['eng-' + st] += 1
        if st != 'E': nxt[c] = (nf, C, st, cc)
    level = list(nxt.values())
    k += 1
    kinds = Counter(x[2] for x in level)
    print(f"variant {variant} k={k}: {dict(sorted(stats.items()))}; realizable {len(level)} {dict(sorted(kinds.items()))}  ({time.time()-t0:.0f}s)", flush=True)
    with open(f'{pref}_k{k}.jsonl', 'w') as fo:
        for (nf, C, st, cc) in level:
            fo.write(json.dumps(dict(k=k, fib=[(i, sorted(F)) for i, F in nf], kind=st, g6=C.g6(),
                                     info=cc if isinstance(cc, str) else None)) + '\n')
if ENGINE_ERRORS:
    print(f'WARNING: {len(ENGINE_ERRORS)} structures kept as O after an engine exception (info ERR in the output)')
print('done', round(time.time() - t0))


==> anc/gst1718_computation/sept/trans.py <==
"""Transversal structures over a pencil.

Base lines 0..7 ("classes"), transversal lines 8.., every pair of transversals assigned to exactly one
class, the pairs of a class forming a disjoint union of cliques (fibres); the transversals of a fibre of
class i meet in one point of the base line i.

Variant A: the 8 base lines are concurrent at P (P is a modular point): blocks {0..7} and {i} + F.
Variant B: base lines 1..7 are concurrent at P, base line 0 does not pass through P and its fibres have
           size 2 (triple points on the line 0): blocks {1..7} and {i} + F.
"""
import os as _os_root_; _ROOT = _os_root_.path.dirname(_os_root_.path.dirname(_os_root_.path.abspath(__file__)))
import sys, os, itertools, time
sys.path.insert(0, os.path.join(_ROOT, 'lib'))
from t17lib import Lat, canon_batch, labelg, popc, bits

NB = 8
MAXF = int(os.environ.get('MAXF', '6'))   # maximal size of a fibre (a fibre of size f on a base line through P is a point of multiplicity f+1)


def canon(g6list, k, variant='A'):
    """canonical forms of lattices on NB + k lines, preserving the structure: the base lines (in variant B
    the line 0 separately), the transversals and the blocks form different colour classes"""
    return labelg(g6list, ('a' * NB if variant == 'A' else 'a' + 'b' * (NB - 1)) + 'c' * k)


def lattice(k, fibres, variant='A'):
    bl = [list(range(NB))] if variant == 'A' else [list(range(1, NB))]
    for i, F in fibres:
        bl.append([i] + [NB + j for j in sorted(F)])
    return Lat.from_blocklists(NB + k, bl)


def extensions(k, fibres, variant='A'):
    """all ways of adding the transversal k.  Returns a list of (new fibre list, anchors), where the
    anchors are the vertices (bitmasks, in the lattice on NB + k lines) through which the new line passes."""
    byclass = {i: [] for i in range(NB)}
    for i, F in fibres: byclass[i].append(F)
    sym = range(NB) if variant == 'A' else range(1, NB)      # interchangeable classes
    empty = [i for i in sym if not byclass[i]]
    out = []

    def rec(todo, used, groups):
        if not todo:
            out.append(list(groups)); return
        j = min(todo)
        for i in range(NB):
            if i in used: continue
            F = next((F for F in byclass[i] if j in F), None)
            if F is not None:
                if variant == 'B' and i == 0: continue           # fibres of the line 0 have size 2
                if len(F) + 1 > MAXF: continue
                if not F <= todo: continue
                rec(todo - F, used | {i}, groups + [(i, F, True)])
            else:
                if i in empty and i != next((e for e in empty if e not in used), None):
                    continue                                    # empty classes: only the first unused one
                rec(todo - {j}, used | {i}, groups + [(i, frozenset([j]), False)])
    rec(frozenset(range(k)), frozenset(), [])
    res = []
    for groups in out:
        touched = {(i, F) for i, F, isfib in groups if isfib}
        nf = [(i, (F | {k}) if (i, F) in touched else F) for i, F in fibres]
        nf += [(i, F | {k}) for i, F, isfib in groups if not isfib]
        anchors = [(1 << i) | sum(1 << (NB + j) for j in F) for i, F, isfib in groups]
        res.append((nf, anchors))
    return res


def level_up(k, confs, variant='A'):
    cand = []
    for fib in confs:
        cand += [nf for nf, an in extensions(k, fib, variant)]
    seen = {}
    B = 20000
    for s in range(0, len(cand), B):
        chunk = cand[s:s + B]
        cg = canon([lattice(k + 1, fib, variant).g6() for fib in chunk], k + 1, variant)
        for fib, c in zip(chunk, cg):
            if c not in seen: seen[c] = fib
    return list(seen.values()), len(cand)


if __name__ == '__main__':
    kmax = int(sys.argv[1]); variant = sys.argv[2] if len(sys.argv) > 2 else 'A'
    confs = [[]]; k = 1; t0 = time.time()
    while k < kmax:
        confs, ncand = level_up(k, confs, variant); k += 1
        print(f"variant {variant} k={k}: candidates {ncand}, nonisomorphic {len(confs)}  ({time.time()-t0:.0f}s)", flush=True)


==> anc/gst1718_computation/tree/b41.final.json <==
[]

==> anc/gst1718_computation/tree/b41.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca?CC_B?K??", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????n_WN?aGAH?CS?CW?QC?Ca??c_B?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc??gG??gO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 0, "n": 14, "g6": "Y???????????????VoEBoCP?Gc?Gg?CW?HA?@G_?Cc?AAG?AAO?W@o??", "st": "F", "vs": [7, 8]}
{"root": 0, "n": 15, "g6": "\\?????????????????D{?o]?PC?PG?Gg?AK?AO_?HC??QO?@OO??gO?AAC??OP??W@w??", "st": "F", "vs": [7, 8, 8]}
{"root": 3, "n": 13, "g6": "V?????????????~??h?POCE?HC@@G?GgAAK?O{_@?S??", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "W?????????????~?G]?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?CGG?ACO?_bO??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?O{_@?S?ACG?_bO?@?o??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_?IOAI?OW?QG@@G?CS?GO_?Oc?OPo?O{O?C?o??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?CGO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 14, "g6": "Y???????????????^_AF_@Q?Gg?_o?QG?_c?@D?@AC?@AO?GCO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 3, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?AFc?C@O?GOO?ACO?ACC??GD??_bW??", "st": "F", "vs": [7, 7, 8]}
{"root": 3, "n": 15, "g6": "\\?????????????????Fw?@Q?Gg?_o?QG?_c?@D?@AC?@AO?O{O?C?o?CAC?CC\\??@?W??", "st": "F", "vs": [7, 8, 8]}
{"root": 6, "n": 13, "g6": "W?????????????~?G]?QO@I?_W?IG?PG?OS?GO_?`C?OPo?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?A?o??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?QO@I?_W?IG?PG?OS?GO_?`C?OPo?O{O?@?o??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?ACO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 6, "n": 14, "g6": "Y???????????????^_AF_AQ?Cg@?o?IG?Gc?CD?@AC?ACO?@CO?_bo??", "st": "F", "vs": [7, 8]}
{"root": 8, "n": 13, "g6": "V?????????????~?AH?PO@E?DC?`G?OgAAK?O{_@?S??", "st": "O", "vs": [7]}
{"root": 21, "n": 13, "g6": "W?????????????@c?M?WOgq?Og?cG?QG@cc??F??IC?ZAO?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?D?O?gqO??", "st": "F", "vs": [7, 7]}
{"root": 21, "n": 14, "g6": "Y????????????????q?B_BA?Og?cG?QG@cc??F??IC?ZAO?gqO??Go??", "st": "F", "vs": [7, 8]}
{"root": 21, "n": 15, "g6": "\\??????????????????K_?[?KG?`O?cG?HC??F??IC?ZAO?D?O?gqO?Kcc??CD??A?W??", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/tree/b41.roots.jsonl <==
{"root": 0, "kind": "O3", "mult": {"2": 21, "3": 5, "6": 2}, "time": 4.64, "levels": [[13, {"E": 225, "F": 120, "O": 40, "R": 144, "patterns": 529}, 2, {"O": 1, "F": 1}], [14, {"E": 2006, "F": 2, "R": 93, "patterns": 2161, "subset-fail": 60}, 2, {"F": 2}], [15, {"E": 1723, "F": 2, "R": 13, "patterns": 1738}, 1, {"F": 1}], [16, {"E": 886, "patterns": 886}, 0, {}]], "open17": 0}
{"root": 1, "kind": "F", "mult": {"2": 18, "3": 3, "4": 4, "6": 1}, "time": 0.06, "levels": [[13, {"E": 264, "R": 48, "patterns": 312}, 0, {}]], "open17": 0}
{"root": 3, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 1.37, "levels": [[13, {"E": 275, "F": 4, "R": 24, "patterns": 303}, 2, {"F": 2}], [14, {"E": 1768, "F": 6, "R": 90, "patterns": 1864}, 5, {"F": 5}], [15, {"E": 4791, "F": 3, "R": 26, "patterns": 4820}, 2, {"F": 2}], [16, {"E": 1845, "patterns": 1845}, 0, {}]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 0.72, "levels": [[13, {"E": 270, "F": 2, "R": 32, "patterns": 304}, 1, {"F": 1}], [14, {"E": 760, "F": 4, "R": 78, "patterns": 842}, 4, {"F": 4}], [15, {"E": 4304, "R": 72, "patterns": 4376}, 0, {}]], "open17": 0}
{"root": 8, "kind": "O1", "mult": {"2": 17, "3": 6, "4": 1, "5": 1, "6": 1}, "time": 1.4, "levels": [[13, {"E": 220, "O": 2, "R": 6, "patterns": 228}, 1, {"O": 1}], [14, {"E": 976, "R": 42, "patterns": 1018}, 0, {}]], "open17": 0}
{"root": 21, "kind": "F", "mult": {"2": 15, "3": 7, "5": 3}, "time": 0.71, "levels": [[13, {"E": 225, "F": 6, "R": 2, "patterns": 233}, 1, {"F": 1}], [14, {"E": 738, "F": 4, "R": 39, "patterns": 781}, 2, {"F": 2}], [15, {"E": 1959, "F": 1, "R": 8, "patterns": 1968}, 1, {"F": 1}], [16, {"E": 968, "patterns": 968}, 0, {}]], "open17": 0}
{"root": 137, "kind": "F", "mult": {"2": 14, "3": 9, "5": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 168, "R": 48, "patterns": 216}, 0, {}]], "open17": 0}
{"root": 260, "kind": "O1", "mult": {"2": 12, "3": 9, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 72, "R": 18, "patterns": 90}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b42.final.json <==
[]

==> anc/gst1718_computation/tree/b42.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?CQ?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KE?C?DC?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGCC@C?@Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?Q?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "U?????????????joMF?HG?d?@KAGC?DCA?I?E@_?", "st": "O", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWE?C?SA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@GA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA?AG_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Oc?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?Ac?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C@CA??g_?OS?C?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Ga?@C_?CS?G?o?", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "W?????????????joMF?oG@H?AS?AWC_C?Aa??S_?GS?G?o?", "st": "O", "vs": [7]}
{"root": 0, "n": 14, "g6": "Y???????????????TwB`o@H?@KE?C?DC?@Q?E@_C_A?H?G??WO??dO??", "st": "F", "vs": [7, 7]}
{"root": 0, "n": 14, "g6": "Y???????????????TwB`o?d?@KAGC?DCA?I?E@_C_A?GOG?AAO?@HO??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CWCAC@Aq?AA_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW@AC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????~?AL?Go@H?HS@CW?IC@Aq?_A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?CA_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACWAACAAq?@A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?CA_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?@A_?", "st": "F", "vs": [7]}
{"root": 2, "n": 13, "g6": "U?????????????~?@D@AoCX?CSACW?QCAAq?G@_?", "st": "F", "vs": [7]}
{"root": 2, "n": 14, "g6": "W???????????????^_?POGU?CSACWAACAAq?G_O?bI??`W?", "st": "F", "vs": [7, 7]}
{"root": 2, "n": 14, "g6": "W???????????????^_?POGU?Pc?GgCDc?_E?CCOACY?@GW?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CWAGA?TQ_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????_w[A?s_?M?kc?Ag?CW@TI?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????_wBQAiO?M?kc?AgF?c?AM?", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C_A?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CWAGA?TQ_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgCOC@TI?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????O[F?_Ec??w?Ag?CW@TI?_@_C?Q?Dcg?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????O[?s_?M?kc?AgAiSA?E?wCO?CY??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 15, "g6": "Y?????????????????CF?Ec??w@XG?AgAGA?TQ_?CY?ACC??@g?wCW??", "st": "F", "vs": [7, 7, 8]}
{"root": 4, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CW?oA?po_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????CkBHD@O@E?@cBOg?CWBFA?C@_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????poAU?qOgI?CW?BG?CW?SA?YD_?", "st": "F", "vs": [7]}
{"root": 4, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CW?oA?po_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 4, "n": 14, "g6": "W???????????????AU?qOgI?CW?BG?CWBFA?C@_?gA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW@CA?kI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GW?HA?kI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????oo@s?i_?e?@cBOg?GWAoi??`_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????BgAiD`O?e?@cBOg?oCBBA?@B_?", "st": "F", "vs": [6]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW@CA?kI_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GW?HA?kI_?cA?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????WW?\\?DS?AW?BG?GWAoi??`_?AQ?LAg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_AGA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_?QA?UDG?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??Og?", "st": "F", "vs": [6, 7]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_?e?@cBOg?oCBBA?@B_D`Q??AW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_@GA?WWW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?@a?WWW?", "st": "F", "vs": [6, 8]}
{"root": 5, "n": 14, "g6": "W???????????????@s?i_kI?AW?BGBOg?WA?@B_?OQ?WWW?", "st": "F", "vs": [6, 8]}
{"root": 6, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?AG_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????gKAT?Qo]@?@c?Cg?GWBFA?GA_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????poSE?dOAU?@c?Cg?GW?Ca?]@_?", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????poAT?Qo]@?@c?CgD@c?CM?", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?AG_?Ga?N?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????AT?Qo]@?@c?CgEMC?Ga?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????SE?dOAU?@c?Cg?GWBFA?GA_?HA?N?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????Ww?dOAU?@c?Cg?HC@wE?gKO?GY??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 15, "g6": "Y??????????????????dOAU?@c?Cg?HC@wE?gKO?GY?WwC??Cg?C?W??", "st": "F", "vs": [7, 7, 8]}
{"root": 8, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA?CG_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "U?????????????_[@H@HOCe@pC?DG?GgBMA??B_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "U?????????????r_OM?QOHI?QW?DG?Gg?Ga?[P_?", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????r_@H@HOCe@pC?DG?GgA@q?OA_?OK??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????r_OM?QOCe@pC?DG?GgAOA?HI_?OK??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA?CG_?Oa?MGg?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????@H@HOCe@pC?DG?GgBMA?CG_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA?CG_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOHI@pC?DG?GgBMA?CG_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "W???????????????OM?QOHI?QW?DG?GgBMA??B_?PA?MGg?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????OM?QOCe@pC?DG?GgBMA??B_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????Xo?QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ?QW?DG?Gg?Ga?[P_C_A?CdG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ?cg?DG?Gg?Ga?[P_D?A?ARG?A@O?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????Xo?QOCe@pC?DG?GgA@q?OA_C_A?CdG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "X???????????????XoCB_AQ@pC?DG?GgAOA?HI_D?A?ARG?A@o?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 15, "g6": "[??????????????????QOHI?QW?DG?Gg?Ga?[P_CBa?G@G?A@O?r_G??AS?@?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 8, "n": 15, "g6": "Y?????????????????E[?_[?HG@HO?DG?CS?[P_D?A?@?g?AGg?CeW??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~??d?OoCP?_c?GgCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?AG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CG_CC[??", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?HA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CG_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?HOAE?PC@@G?Gg?DA?CC_CC[??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW?SC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCWC?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?OoGH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "W?????????????~?G]?OoCP?_c?GgCCW?QA?_O_@?c??dO?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW@CC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCW?KC?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOGH?CSCCWC@C?GY?CP_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCWCAC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?HOCP?CSCCW?IC?GY?GH_?", "st": "F", "vs": [7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?ACG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?QA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?GA_?IA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?A_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?_CO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?_I?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW@Bq?GA_?cA?OGG?GCO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?G_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?@_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?_I?_GO?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?_I?_OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?_I?@OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?@CG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "X???????????????^_?HOAE?PC@@G?Gg@Bq?CA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?A_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?OoGH?CSCCWAFc?OI?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "Y???????????????^_?OoCP?_c?GgCCW@Bq?CA_?cA?OGG?GCO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?G_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?@_O?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOGH?CSCCWAFc?OI?_GO?Oq?AGg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?_OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_?HOCP?CSCCWAFc?OI?@OO?Oq?CCg?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 14, "g6": "W???????????????^_AF_GH?CSCCW?SC?Ci?_GO?Oq?AGw?", "st": "F", "vs": [7, 7]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S?CGG?CCO?AOG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S?@GG?GCO?CGG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_@?S??gG?CGO?AOG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?CGO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?AGO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?AGO?@OG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG@@G?CS?O{_?_S?CGG?CCO?AOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "[?????????????????Fw?@I?PC?GgAFc?OI?_OO?Oq?CCg?@OG?_bG?C?S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 9, "n": 15, "g6": "Y?????????????????Fw?@I?PC?GgAFc?OI?AEO@@I?OPc?G?g?@OW??", "st": "F", "vs": [7, 7, 8]}
{"root": 10, "n": 13, "g6": "U?????????????~?@D?Go@P?Oc?OgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?`A?@G_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "V?????????????~?G]?PO@E?DC?`G?Og?PA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@CC?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?GoCH?GSCCW@?c?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 10, "n": 13, "g6": "U?????????????~?G]?PO@P?GSCCW@AC?CY?CH_?", "st": "F", "vs": [7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_@AA??cG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "X???????????????^_?PO@E?DC?`G?Og@Bq?GA_?aA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?GoCH?GSCCWAFc?_I?G_O?PQ??gg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?GoCH?GSCCWAFc?_I?GCO?PQ??gg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 14, "g6": "W???????????????^_?PO@P?GSCCWAFc?_I?GOO?Gq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 10, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?CGG?@GO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 10, "n": 15, "g6": "[?????????????????Fw?AI?CW?IG?`G?GS?O{_@?S?AGG?GCO?@GG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 11, "n": 13, "g6": "U?????????????~??d?OoCP?Gc?GgCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?`A?CG_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GG_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "V?????????????~?G]?HOAE?PC?PG?Gg?HA?GC_CC[??", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@CC?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 11, "n": 13, "g6": "U?????????????~?G]?OoAH?CSCCW@?c?Ci?CP_?", "st": "F", "vs": [7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_@AA?ACG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?QA?CCG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "X???????????????^_?HOAE?PC?PG?Gg@Bq?GA_?QA?CAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?G_O?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 14, "g6": "W???????????????^_?OoAH?CSCCWAFc?_I?GCO?HQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 11, "n": 15, "g6": "[?????????????????Fw?@I?GW?aG?PG?CS?O{_@?S?CGG?CGO?@OG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?GA_?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~??d?Oo@P?Oc@?gCCW@Bq?CA_?", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?CC_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?`A?@C_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?PA?AG_CC[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?G]?HOAE?DC?`G@?g?HA?GG_CC[??", "st": "O", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCWCAC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?aC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?Oo@P?OcCCW?QC?Ci?GD_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "W?????????????~?G]?Oo@P?Oc@?gCCW?aA?CO_C?c??dO?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@CC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW?cC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCWC@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HOCH?_SCCW@@C?GY?@P_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCWCAC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "U?????????????~?G]?HO@P?_SCCW@AC?GY?CH_?", "st": "F", "vs": [7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?aA?@CG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?GA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?COO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?_I?AOO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW@Bq?GA_@CA?AGG?_CO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?G_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?C_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?_GO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?_I?GGO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?_OO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?_I?GOO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA?AAG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_@AA??aG?_bO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_?HOAE?DC?`G@?g@Bq?CA_?QA?CCG?_bO?", "st": "O", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?_OO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?COO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?Oo@P?OcCCWAFc?OI?AOO?HQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Y???????????????^_?Oo@P?Oc@?gCCW@Bq?CA_@CA?AGG?_CO?@IO??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?G_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?C_O?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?_GO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HOCH?_SCCWAFc?OI?GGO?Oq??gg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?_OO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_?HO@P?_SCCWAFc?OI?GOO?Oq?ACg?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_AE?DC?`G@@CAAM?@IO@?i?@GW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_CAA??dG?GDO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_AE?DC?`G?QC?_a?_b_?aA??dG?GDO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "Z???????????????^_AF_AE?DC?`G@?g?HA?GG_CC[?COG?COO?_CO??dG??", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_@I?Oc@?g?QCAAM?AEO?II?CCW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_@CA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_?cA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?Oc@?g?QC?_a?_b_C@A?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_CAA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "X???????????????^_AF_@I?DC@?g?QC?_a?_b_@AA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 14, "g6": "W???????????????^_AF_@I?_SCCW?cC?DE?_OO?`I?@BW?", "st": "F", "vs": [7, 7]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?CGG?CCO?AGG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?AGG?AGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?AGG?AGO?@CG?A?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?COG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_@?S?@GG?GGO?@CG?A?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG@?g@Bq?GGOCCY?ACc?GAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?_SCCWAFc?_I?GOO?`I??gc?C?g?AEW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?CCO?AGG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?CGG?@CO?AGG?C?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG?@?S?CCZ??", "st": "O", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?GOG??_S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?COG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?CCG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?IG?`G?_S?O{_?_S?@GG?GGO?@CG?@?S?CCZ??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?`G@?g@Bq?AOOCCY??gc?CAg?GGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?@I?GW?`G@?g@Bq?AOO@@A?OPg?G_G?@PG?A@S?A?B??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?@I?GW?IG?`G@Bq?GGOCCY?CAc?CAg?AOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?O{?GW?IG?`G?HA?GG_?HQ?CAg?_bg?COW??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "[?????????????????Fw?O{?GW?IG?`G?_S?AO_@@C?COG?_CO?@IO?OPs??aB??", "st": "F", "vs": [7, 7, 8]}
{"root": 12, "n": 15, "g6": "Y?????????????????Fw?O{?Cg?IG@?g?HA?GG_?Oq?ACg?_bg?GOW??", "st": "F", "vs": [7, 7, 8]}
{"root": 14, "n": 13, "g6": "V??????????????[TH?DO@E?BCBHG?Og?OK?B?_Ecc??", "st": "F", "vs": [7]}
{"root": 14, "n": 14, "g6": "X????????????????M?DO@E?BCBHG?Og?OK?B?_Ecc?A_G?iQO?", "st": "F", "vs": [7, 7]}
{"root": 14, "n": 15, "g6": "[??????????????????B_?i?CW?EG?Og?OK?B?_Ecc?A_G?iQO?XHG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?CO_DTC??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????F?Ki?BO?e?BC?HG?OgBOK?ig_?_c??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "V?????????????F?TSBI_?Y?AW?EG?HG?GS??K_E_[??", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?AOG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?CO_DTC?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_BI_?Y?AW?EG?HG?GS?CO_DTC??EG?sBO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "X???????????????B_?BO?e?BC?HG?OgBOK?ig_?_c?ACG?XSO?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?AOG?XSO?sBG??_S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC?ACG?XSO?sBG??_S??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?CO_DTC??EG?sBO?XSG??@S??OB??", "st": "F", "vs": [7, 7, 8]}
{"root": 15, "n": 15, "g6": "[??????????????????w??Y?AW?EG?HG?GS?ig_?_c?ACG?XSO?sBG??GS??CB??", "st": "F", "vs": [7, 7, 8]}
{"root": 16, "n": 13, "g6": "U?????????????~??i@EOAI?QCABG@?gAAq?@B_?", "st": "F", "vs": [7]}
{"root": 16, "n": 13, "g6": "W?????????????~??iCD_Gq?Gg?cG@?g?CK?AC_C?S?GKo?", "st": "F", "vs": [7]}
{"root": 16, "n": 14, "g6": "X???????????????^_?I_Gq?Gg?cG@?gAAq?@B_?Oa?O@G?OXO?", "st": "F", "vs": [7, 7]}
{"root": 17, "n": 13, "g6": "U?????????????~?CM?aO@E@BC?HG@?WAAi?AD_?", "st": "F", "vs": [7]}
{"root": 17, "n": 13, "g6": "U?????????????~?CM?aO_i?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 17, "n": 14, "g6": "V???????????????^_@B_CQ?Cc@?WCDS?GU?@EOAEI??", "st": "F", "vs": [7, 7]}
{"root": 19, "n": 13, "g6": "U?????????????~?OM?aOAi?Cc?Og@?W?CY?Op_?", "st": "F", "vs": [7]}
{"root": 21, "n": 13, "g6": "U?????????????~?OM?QO@E@BC?HG?_W?ai?AD_?", "st": "F", "vs": [7]}
{"root": 21, "n": 14, "g6": "W???????????????^_CB_AQ?Cc?_W@DS?GU?@EOAEI?O?W?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "U?????????????~??iAEO@I?ECCBG?Og?aq?CB_?", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "V???????????????^_?I_@I?ECCBG@Dc?OM?OqO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????@oUP?BOAE@hC?DG?_g?CK?E?_EHc??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?B?_DcS??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????@oWe?BOAE@hC?DG?_g?CK?AG_DcS??", "st": "F", "vs": [7]}
{"root": 26, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@_G?kaO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 14, "g6": "X????????????????w?BOAE@hC?DG?_g?CK?E?_EHc?@CG?kaO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 14, "g6": "X????????????????wEH_?Y?GW?DG?_g?CK?B?_DcS?ACG?YPO?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 15, "g6": "[??????????????????M??Y?GW?DG?_g?CK?E?_EHc?@CG?kaO?YPG??OS???b??", "st": "F", "vs": [7, 7, 8]}
{"root": 35, "n": 13, "g6": "U?????????????~?GM?UOGI?PC?OgA?W?CY?_h_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "U?????????????~?CM?IOAEABC?HG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 42, "n": 13, "g6": "X?????????????~?CM?IOOi?GWCEG?HG?OS?CO_?PC??QO?GB_?", "st": "F", "vs": [7]}
{"root": 42, "n": 14, "g6": "V???????????????^_@B_@Q?Cc@?WADS?OU?AEOCEI??", "st": "F", "vs": [7, 7]}
{"root": 42, "n": 14, "g6": "Y???????????????^_@B_@Q?GWCEG?HG@Ai?CD_?aA?@CG??cO?GBO??", "st": "F", "vs": [7, 7]}
{"root": 47, "n": 13, "g6": "U?????????????~??i@EOAI?ECABG@?gAAq?CB_?", "st": "F", "vs": [7]}
{"root": 47, "n": 13, "g6": "V?????????????~??iCD_Gq?ECABG?_W?PA?AI_@?k??", "st": "F", "vs": [7]}
{"root": 47, "n": 14, "g6": "W???????????????^_?I_Gq?ECABGCDc?OM?COO?PQ?CAg?", "st": "F", "vs": [7, 7]}
{"root": 52, "n": 13, "g6": "U?????????????~??e?QOGi?ICCBG?_g@BQ?@B_?", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "U?????????????~?GY?H_AQ?ICCBG?GW?ai?CD_?", "st": "F", "vs": [7]}
{"root": 52, "n": 14, "g6": "V???????????????^_?H_AQ?ICCBGAEc?CM?GiO?_i??", "st": "F", "vs": [7, 7]}
{"root": 52, "n": 15, "g6": "Y?????????????????Fw?@K?HG?SGCBG@BQ?@B_?_i?@AC?_?g?GiW??", "st": "F", "vs": [7, 7, 8]}
{"root": 54, "n": 13, "g6": "U?????????????~?OM?eO@I?DC?_g@?W?GY?Oh_?", "st": "F", "vs": [7]}
{"root": 54, "n": 13, "g6": "V?????????????~?OM?eO@I@Ac?_g@?WAAA?AE_?IK??", "st": "F", "vs": [7]}
{"root": 54, "n": 14, "g6": "W???????????????^_CB_Cq?Cg?_g@?W@Ae?__O?II?@BW?", "st": "F", "vs": [7, 7]}
{"root": 58, "n": 13, "g6": "V?????????????Ao@E?IOgi?OW?KG?`G@`S?v?_??[??", "st": "O", "vs": [7]}
{"root": 59, "n": 13, "g6": "V?????????????@g@I?`_@QAaW?SGBBG?OK?v?_?EC??", "st": "O", "vs": [7]}
{"root": 59, "n": 13, "g6": "U?????????????v?AE?IOge?ICBBG?LC?HQ?CB_?", "st": "F", "vs": [6]}
{"root": 59, "n": 13, "g6": "V?????????????v?AE?IOge?ICBBG?_W?oA?@g_?Qc??", "st": "F", "vs": [7]}
{"root": 59, "n": 14, "g6": "X????????????????s?Q_CK?DG?SGBBG?OK?v?_?EC?@CG?geO?", "st": "O", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????AE?IOge?ICBBG?_WB[A??o_?LA?@IG?OAO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_@OA??sG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_CAA??sG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "X???????????????@I?`_@QAaW?SGBBGB[A??o_?LA?GAG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA??WG?", "st": "F", "vs": [6, 7]}
{"root": 59, "n": 14, "g6": "W???????????????AE?IOge?ICBBG?LC?HQ?CB_EwA?C?W?", "st": "F", "vs": [6, 8]}
{"root": 59, "n": 14, "g6": "X???????????????Z_?`_@QAaW?SGBBG?oA?AS_CAA?A@g?@go?", "st": "F", "vs": [7, 7]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?@CG?KKc???F??", "st": "O", "vs": [7, 7, 7]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??AS??_B??", "st": "F", "vs": [7, 7, 8]}
{"root": 59, "n": 15, "g6": "[??????????????????L?AS?Oo?IO?SG?OK?v?_?EC?@CG?geO?WXG??@S??_B??", "st": "O", "vs": [7, 7, 8]}
{"root": 59, "n": 15, "g6": "Y??????????????????L?AS?Oo?IO?SG@`c?v?_DCq?A@c??og?AGW??", "st": "F", "vs": [7, 7, 8]}
{"root": 60, "n": 13, "g6": "U?????????????~?@IAEO@I?QCCBG?Gg?aq?AB_?", "st": "F", "vs": [7]}
{"root": 60, "n": 14, "g6": "W???????????????^_?Q_@I?QCCBG@Dc?GM?OqO?Gi?O?W?", "st": "F", "vs": [7, 7]}
{"root": 66, "n": 13, "g6": "U?????????????~?CY?H_@Q?ICCBG@?W@Ai?CD_?", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????~?CY?H_Oi?ICCBG@?WAAA?@Q_?_k??", "st": "F", "vs": [7]}
{"root": 66, "n": 14, "g6": "W???????????????^_@E_@K?ICCBG@?W@Ai?__O?IQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 68, "n": 13, "g6": "U?????????????~??i@D_AI?ECCBG@?W@BI?CD_?", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "V?????????????Go@qCB_HI?OW?iG?PG@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "U?????????????}?CW?[_HI?OW?iG?PGA@q?Ob_?", "st": "F", "vs": [6]}
{"root": 75, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??SG?", "st": "F", "vs": [6, 7]}
{"root": 75, "n": 14, "g6": "W???????????????CW?[_HI?OW?iG?PGA@q?Ob_FoA??_W?", "st": "F", "vs": [6, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_AGA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 75, "n": 14, "g6": "W???????????????^?@E?Bc?cg?_o?iG?Gc?Ob_?cA?OMW?", "st": "F", "vs": [6, 8]}
{"root": 176, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "W?????????????~?AH?PO@E?aC?QG?HGA?S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?O@O?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "W?????????????~?AH?PO@E?EC?QGA@GA?S?GB?@Fc?G@O?", "st": "F", "vs": [7]}
{"root": 183, "n": 13, "g6": "W?????????????~?AH?HOAE?aC?IG?PG?OS?OB?CFc?C@O?", "st": "O", "vs": [7]}
{"root": 193, "n": 13, "g6": "W?????????????~?@H?HOCE?EC?aG?PG?_S?OB?CFc?C@O?", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "Y?????????????~?O]?QO@I?OW?KG?aG?Gc?GD??SC?CGO?CG_?OB_??", "st": "F", "vs": [7]}
{"root": 193, "n": 14, "g6": "[???????????????^_?QO@I?OW?KG?aG?Gc?GD?CFc?C@O?A_O?GOO?ACG?A?Y??", "st": "F", "vs": [7, 7]}
{"root": 193, "n": 15, "g6": "_?????????????????Fw?AQ?Cg?_o?KG?PC?AH?@?g?O]O?GA_?A_O?CGG??`A??@OG??GO_??_D??A?Z???", "st": "F", "vs": [7, 7, 8]}
{"root": 196, "n": 13, "g6": "W?????????????~??p?aOAI?_W?cG?QG@?c?@D?CFc??@o?", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD?CFc??@o?", "st": "O", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????hKL@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "V?????????????eoSe?KO?Y?OWAgG@AG?Gc?YA_?Ck??", "st": "F", "vs": [7]}
{"root": 231, "n": 13, "g6": "W?????????????eoSeBOO@a?OWAgG@AG?Gc?o?_?BS??Qo?", "st": "F", "vs": [7]}
{"root": 231, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?O_O?hKO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "Y???????????????L@?KO?Y?OWAgG@AG?Gc??d?CuC?GCO?OOO?hKO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????Se?KO?Y?OWAgG@AG?Gc?eo_A@C?L@G??dO?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????SeBOO@a?OW@AG?PG?AS?eo_A@C??LG?T@O?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "Y???????????????SeBOO@a?OWAgG@AG?Gc?eo_A@C?W?G??YO??dO??", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????RWDH_@a?OW@AG?PG@gI??d_?BQ?I_g?_?o?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 14, "g6": "X???????????????RWDH_@a?OWAgG@AG?Gc?YA_E?A??LG??do?", "st": "F", "vs": [7, 7]}
{"root": 231, "n": 15, "g6": "[?????????????????DH_@a?@g?_oAgG?`C?AH?CuC?GCO??dO?@OG??AS?BOR??", "st": "F", "vs": [7, 7, 8]}
{"root": 232, "n": 13, "g6": "W?????????????~?AH?PO@E?EC@AG?`G?GS?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 238, "n": 13, "g6": "W?????????????~?O]?aO@I?GW?cG@AG?CS?OO_@CS?@Co?", "st": "F", "vs": [7]}
{"root": 238, "n": 14, "g6": "Y???????????????^_CF_CQ?Cg?cG?Gg@@A?Ga_?PK?GOG?AEO?GPO??", "st": "F", "vs": [7, 7]}
{"root": 254, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?O@O?", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "W?????????????~?AH?HOAE?ECCAG?PG?_S?OB?AFc?C@O?", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "X?????????????~?@S?a_@K?HGCCo?cGA@c?@B??EC?CDO?OD_?", "st": "F", "vs": [7]}
{"root": 273, "n": 13, "g6": "Y?????????????~?@K?S_@K?DG?_o?KG?Oc?OT?@?W?AGO?GC_?_i_??", "st": "F", "vs": [7]}
{"root": 273, "n": 14, "g6": "\\???????????????^_?R?Ac?Co?IO?_o?EC?CH?@?W?AGO?GC_?_i_?AOG?@@A??OTO??", "st": "F", "vs": [7, 7]}
{"root": 273, "n": 15, "g6": "_?????????????????Fw?AW?IO?H_?IO?OW?@`??`G?C@_?CO_?GC_?AOG?@@A??OTO??GC_?CDT???GB???", "st": "F", "vs": [7, 7, 8]}


==> anc/gst1718_computation/tree/b42.roots.jsonl <==
{"root": 0, "kind": "O4", "mult": {"2": 24, "3": 4, "6": 2}, "time": 10.33, "levels": [[13, {"E": 68, "F": 216, "O": 148, "patterns": 432}, 13, {"O": 6, "F": 7}], [14, {"E": 4827, "F": 4, "R": 360, "patterns": 5846, "subset-fail": 656}, 2, {"F": 2}], [15, {"E": 1745, "R": 24, "patterns": 1769}, 0, {}]], "open17": 0}
{"root": 1, "kind": "O2", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 0.61, "levels": [[13, {"E": 180, "F": 24, "R": 36, "patterns": 240}, 3, {"F": 3}], [14, {"E": 1132, "R": 50, "patterns": 1182}, 0, {}]], "open17": 0}
{"root": 2, "kind": "O2", "mult": {"2": 21, "3": 2, "4": 4, "6": 1}, "time": 1.46, "levels": [[13, {"E": 247, "F": 40, "R": 32, "patterns": 319}, 5, {"F": 5}], [14, {"E": 2325, "F": 2, "R": 126, "patterns": 2453}, 2, {"F": 2}], [15, {"E": 2312, "R": 35, "patterns": 2347}, 0, {}]], "open17": 0}
{"root": 3, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.24, "levels": [[13, {"E": 241, "F": 5, "R": 23, "patterns": 269}, 3, {"F": 3}], [14, {"E": 1603, "F": 10, "R": 77, "patterns": 1690}, 5, {"F": 5}], [15, {"E": 7856, "F": 3, "R": 62, "patterns": 7921, "subset-fail": 2}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 4, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.04, "levels": [[13, {"E": 180, "F": 3, "R": 17, "patterns": 200}, 3, {"F": 3}], [14, {"E": 1237, "F": 4, "R": 54, "patterns": 1295}, 2, {"F": 2}], [15, {"E": 2902, "R": 13, "patterns": 2915}, 0, {}]], "open17": 0}
{"root": 5, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.02, "levels": [[13, {"E": 327, "F": 7, "R": 34, "patterns": 368}, 4, {"F": 4}], [14, {"E": 2699, "F": 21, "R": 125, "patterns": 2845, "subset-fail": 3}, 11, {"F": 11}], [15, {"E": 14381, "R": 100, "patterns": 14481}, 0, {}]], "open17": 0}
{"root": 6, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 1.24, "levels": [[13, {"E": 228, "F": 6, "R": 28, "patterns": 262}, 4, {"F": 4}], [14, {"E": 2004, "F": 15, "R": 117, "patterns": 2136, "subset-fail": 4}, 4, {"F": 4}], [15, {"E": 6207, "F": 2, "R": 63, "patterns": 6272, "subset-fail": 1}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 8, "kind": "F", "mult": {"2": 19, "3": 3, "4": 3, "5": 2}, "time": 3.29, "levels": [[13, {"E": 235, "F": 8, "R": 21, "patterns": 264}, 5, {"F": 5}], [14, {"E": 2238, "F": 30, "R": 127, "patterns": 2395, "subset-fail": 4}, 11, {"F": 11}], [15, {"E": 13623, "F": 3, "R": 275, "patterns": 13901, "subset-fail": 1}, 2, {"F": 2}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 9, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 17.41, "levels": [[13, {"E": 191, "F": 17, "O": 3, "R": 97, "patterns": 308}, 20, {"O": 3, "F": 17}], [14, {"E": 9396, "F": 66, "O": 2, "R": 468, "patterns": 10362, "subset-fail": 438}, 30, {"F": 29, "O": 1}], [15, {"E": 46674, "F": 14, "R": 241, "patterns": 47420, "subset-fail": 496}, 9, {"F": 9}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 10, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 3.67, "levels": [[13, {"E": 149, "F": 6, "O": 1, "R": 73, "patterns": 229}, 7, {"O": 1, "F": 6}], [14, {"E": 2694, "F": 12, "R": 115, "patterns": 2929, "subset-fail": 108}, 6, {"F": 6}], [15, {"E": 9694, "F": 2, "R": 41, "patterns": 9737}, 2, {"F": 2}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 11, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 3.45, "levels": [[13, {"E": 152, "F": 10, "O": 1, "R": 66, "patterns": 229}, 6, {"O": 1, "F": 5}], [14, {"E": 2297, "F": 17, "R": 123, "patterns": 2547, "subset-fail": 112}, 5, {"F": 5}], [15, {"E": 8200, "F": 5, "R": 54, "patterns": 8259, "subset-fail": 4}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 12, "kind": "O2", "mult": {"2": 20, "3": 5, "4": 1, "5": 1, "6": 1}, "time": 23.37, "levels": [[13, {"E": 200, "F": 13, "O": 3, "R": 92, "patterns": 308}, 16, {"O": 3, "F": 13}], [14, {"E": 7334, "F": 72, "O": 4, "R": 419, "patterns": 8258, "subset-fail": 433}, 36, {"F": 34, "O": 2}], [15, {"E": 51888, "F": 19, "O": 3, "R": 550, "patterns": 53375, "subset-fail": 915}, 22, {"F": 19, "O": 3}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 14, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 0.62, "levels": [[13, {"E": 153, "F": 3, "R": 3, "patterns": 159}, 1, {"F": 1}], [14, {"E": 365, "F": 2, "R": 7, "patterns": 374}, 1, {"F": 1}], [15, {"E": 1438, "F": 2, "R": 3, "patterns": 1443, "subset-fail": 1}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 15, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 1.43, "levels": [[13, {"E": 261, "F": 5, "R": 13, "patterns": 279}, 3, {"F": 3}], [14, {"E": 1659, "F": 10, "R": 50, "patterns": 1719, "subset-fail": 3}, 4, {"F": 4}], [15, {"E": 6294, "F": 5, "R": 13, "patterns": 6312, "subset-fail": 1}, 4, {"F": 4}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 16, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.58, "levels": [[13, {"E": 179, "F": 2, "R": 27, "patterns": 208}, 2, {"F": 2}], [14, {"E": 776, "F": 2, "R": 46, "patterns": 824}, 1, {"F": 1}], [15, {"E": 1088, "F": 1, "R": 18, "patterns": 1107, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 17, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.83, "levels": [[13, {"E": 181, "F": 2, "R": 25, "patterns": 208}, 2, {"F": 2}], [14, {"E": 897, "F": 2, "R": 49, "patterns": 948}, 1, {"F": 1}], [15, {"E": 1449, "F": 1, "R": 16, "patterns": 1466, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 19, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.21, "levels": [[13, {"E": 184, "F": 1, "R": 19, "patterns": 204}, 1, {"F": 1}], [14, {"E": 435, "R": 16, "patterns": 451}, 0, {}]], "open17": 0}
{"root": 20, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 21, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.43, "levels": [[13, {"E": 212, "F": 2, "R": 16, "patterns": 230}, 1, {"F": 1}], [14, {"E": 476, "F": 1, "R": 16, "patterns": 493}, 1, {"F": 1}], [15, {"E": 1156, "R": 10, "patterns": 1166}, 0, {}]], "open17": 0}
{"root": 22, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.49, "levels": [[13, {"E": 173, "F": 2, "R": 27, "patterns": 202}, 1, {"F": 1}], [14, {"E": 455, "F": 1, "R": 25, "patterns": 481}, 1, {"F": 1}], [15, {"E": 1801, "R": 30, "patterns": 1831}, 0, {}]], "open17": 0}
{"root": 23, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 114, "R": 24, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 26, "kind": "F", "mult": {"2": 18, "3": 6, "5": 3}, "time": 1.58, "levels": [[13, {"E": 197, "F": 5, "R": 12, "patterns": 214}, 3, {"F": 3}], [14, {"E": 1345, "F": 10, "R": 52, "patterns": 1407, "subset-fail": 2}, 3, {"F": 3}], [15, {"E": 4482, "F": 4, "R": 22, "patterns": 4508, "subset-fail": 3}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 35, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.32, "levels": [[13, {"E": 168, "F": 1, "R": 22, "patterns": 191}, 1, {"F": 1}], [14, {"E": 437, "R": 20, "patterns": 457}, 0, {}]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.06, "levels": [[13, {"E": 106, "R": 26, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 39, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.07, "levels": [[13, {"E": 168, "R": 22, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 41, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.06, "levels": [[13, {"E": 123, "R": 18, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 42, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.92, "levels": [[13, {"E": 185, "F": 3, "R": 22, "patterns": 210}, 2, {"F": 2}], [14, {"E": 711, "F": 4, "R": 51, "patterns": 766}, 2, {"F": 2}], [15, {"E": 2802, "F": 1, "R": 42, "patterns": 2845, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 47, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.54, "levels": [[13, {"E": 177, "F": 2, "R": 29, "patterns": 208}, 2, {"F": 2}], [14, {"E": 757, "F": 2, "R": 57, "patterns": 816}, 1, {"F": 1}], [15, {"E": 1286, "F": 1, "R": 18, "patterns": 1305, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 52, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.71, "levels": [[13, {"E": 199, "F": 2, "R": 28, "patterns": 229}, 2, {"F": 2}], [14, {"E": 946, "F": 2, "R": 52, "patterns": 1000}, 1, {"F": 1}], [15, {"E": 1783, "F": 1, "R": 35, "patterns": 1819}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 53, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.25, "levels": [[13, {"E": 135, "R": 18, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 54, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.46, "levels": [[13, {"E": 187, "F": 2, "R": 19, "patterns": 208}, 2, {"F": 2}], [14, {"E": 788, "F": 2, "R": 33, "patterns": 823}, 1, {"F": 1}], [15, {"E": 1166, "R": 11, "patterns": 1177}, 0, {}]], "open17": 0}
{"root": 56, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.18, "levels": [[13, {"E": 122, "R": 22, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 58, "kind": "O1", "mult": {"2": 18, "3": 6, "5": 3}, "time": 2.07, "levels": [[13, {"E": 323, "O": 3, "R": 60, "patterns": 386}, 1, {"O": 1}], [14, {"E": 435, "R": 38, "patterns": 697, "subset-fail": 224}, 0, {}]], "open17": 0}
{"root": 59, "kind": "O2", "mult": {"2": 18, "3": 6, "5": 3}, "time": 9.75, "levels": [[13, {"E": 195, "F": 20, "O": 9, "R": 162, "patterns": 386}, 3, {"O": 1, "F": 2}], [14, {"E": 1621, "F": 39, "O": 4, "R": 192, "patterns": 2080, "subset-fail": 225}, 8, {"O": 1, "F": 7}], [15, {"E": 9412, "F": 3, "O": 2, "R": 197, "patterns": 10213, "subset-fail": 599}, 4, {"O": 2, "F": 2}], [16, {"E": 688, "R": 6, "patterns": 1304, "subset-fail": 610}, 0, {}]], "open17": 0}
{"root": 60, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.59, "levels": [[13, {"E": 201, "F": 2, "R": 26, "patterns": 229}, 1, {"F": 1}], [14, {"E": 468, "F": 1, "R": 21, "patterns": 490}, 1, {"F": 1}], [15, {"E": 1152, "R": 25, "patterns": 1177}, 0, {}]], "open17": 0}
{"root": 66, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.65, "levels": [[13, {"E": 183, "F": 2, "R": 23, "patterns": 208}, 2, {"F": 2}], [14, {"E": 778, "F": 2, "R": 38, "patterns": 818}, 1, {"F": 1}], [15, {"E": 1172, "R": 11, "patterns": 1183}, 0, {}]], "open17": 0}
{"root": 67, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.04, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 68, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.2, "levels": [[13, {"E": 181, "F": 1, "R": 28, "patterns": 210}, 1, {"F": 1}], [14, {"E": 455, "R": 28, "patterns": 483}, 0, {}]], "open17": 0}
{"root": 73, "kind": "O1", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.18, "levels": [[13, {"E": 128, "R": 16, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 75, "kind": "F", "mult": {"2": 17, "3": 3, "4": 5, "5": 1}, "time": 0.74, "levels": [[13, {"E": 186, "F": 4, "R": 42, "patterns": 232}, 2, {"F": 2}], [14, {"E": 1207, "F": 12, "R": 76, "patterns": 1295}, 4, {"F": 4}], [15, {"E": 4402, "R": 56, "patterns": 4458}, 0, {}]], "open17": 0}
{"root": 76, "kind": "F", "mult": {"2": 18, "3": 5, "4": 3, "6": 1}, "time": 0.05, "levels": [[13, {"E": 163, "R": 30, "patterns": 193}, 0, {}]], "open17": 0}
{"root": 176, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.32, "levels": [[13, {"E": 153, "F": 2, "R": 16, "patterns": 171}, 2, {"F": 2}], [14, {"E": 711, "R": 29, "patterns": 740}, 0, {}]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.41, "levels": [[13, {"E": 149, "F": 2, "R": 22, "patterns": 173}, 2, {"F": 2}], [14, {"E": 709, "R": 43, "patterns": 752}, 0, {}]], "open17": 0}
{"root": 183, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.95, "levels": [[13, {"E": 201, "O": 1, "R": 18, "patterns": 220}, 1, {"O": 1}], [14, {"E": 394, "R": 15, "patterns": 503, "subset-fail": 94}, 0, {}]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.54, "levels": [[13, {"E": 200, "F": 2, "R": 19, "patterns": 221}, 2, {"F": 2}], [14, {"E": 753, "F": 2, "R": 40, "patterns": 795}, 1, {"F": 1}], [15, {"E": 1129, "F": 1, "R": 5, "patterns": 1135}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 196, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.34, "levels": [[13, {"E": 188, "F": 1, "R": 33, "patterns": 222}, 1, {"F": 1}], [14, {"E": 512, "R": 33, "patterns": 545}, 0, {}]], "open17": 0}
{"root": 202, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 1.11, "levels": [[13, {"E": 195, "O": 1, "R": 27, "patterns": 223}, 1, {"O": 1}], [14, {"E": 404, "R": 24, "patterns": 548, "subset-fail": 120}, 0, {}]], "open17": 0}
{"root": 231, "kind": "F", "mult": {"2": 16, "3": 6, "4": 2, "5": 2}, "time": 2.31, "levels": [[13, {"E": 170, "F": 7, "R": 18, "patterns": 195}, 3, {"F": 3}], [14, {"E": 1051, "F": 17, "R": 70, "patterns": 1138}, 7, {"F": 7}], [15, {"E": 7405, "F": 3, "R": 205, "patterns": 7613, "subset-fail": 2}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 232, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 109, "F": 1, "R": 15, "patterns": 125}, 1, {"F": 1}], [14, {"E": 281, "R": 15, "patterns": 296}, 0, {}]], "open17": 0}
{"root": 237, "kind": "O1", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 132, "R": 28, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 238, "kind": "O2", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.8, "levels": [[13, {"E": 128, "F": 16, "R": 16, "patterns": 160}, 1, {"F": 1}], [14, {"E": 284, "F": 1, "R": 10, "patterns": 295}, 1, {"F": 1}], [15, {"E": 898, "R": 32, "patterns": 930}, 0, {}]], "open17": 0}
{"root": 254, "kind": "F", "mult": {"2": 17, "3": 8, "5": 1, "6": 1}, "time": 0.37, "levels": [[13, {"E": 151, "F": 2, "R": 21, "patterns": 174}, 2, {"F": 2}], [14, {"E": 720, "R": 38, "patterns": 758}, 0, {}]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 80, "F": 1, "R": 28, "patterns": 109}, 1, {"F": 1}], [14, {"E": 216, "R": 28, "patterns": 244}, 0, {}]], "open17": 0}
{"root": 273, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 1, {"F": 1}], [14, {"E": 251, "F": 1, "R": 16, "patterns": 268}, 1, {"F": 1}], [15, {"E": 786, "F": 2, "R": 12, "patterns": 800}, 1, {"F": 1}], [16, {"patterns": 0}, 0, {}]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.02, "levels": [[13, {"E": 54, "R": 14, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 627, "kind": "O1", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 777, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 140, "R": 20, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 915, "kind": "F", "mult": {"2": 15, "3": 8, "4": 2, "6": 1}, "time": 0.03, "levels": [[13, {"E": 67, "R": 19, "patterns": 86}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b43_p0.final.json <==
[]

==> anc/gst1718_computation/tree/b43_p0.nodes.jsonl <==
{"root": 1, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcC?S@?E?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "T?????????????~?OW?RO@T?QK@DcA?S?GE?", "st": "O", "vs": [7]}
{"root": 1, "n": 13, "g6": "U?????????????~?CU?RO@T?QKCECA@C??Y?G@_?", "st": "F", "vs": [7]}
{"root": 1, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?SA?P?AYOA?M??", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????^_CE?@T?QK@DcC?S?OP?AYOA?M??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcC?S@?E?OCO?RQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "V???????????????^_CE?AY?QK@DcA?K@?`?@TOC?U??", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?OGO@?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?AY?QK@DcC?S@?E?CGOA?Q??ig?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?OGO?Oa?APg?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?AY?DS@DcC?S@?E?@GOA?a?APg?", "st": "O", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?OCO?RQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 1, "n": 14, "g6": "W???????????????^_CE?@T?QK@DcA?S?GE?CCO?RQ?G?g?", "st": "F", "vs": [7, 7]}
{"root": 4, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?GA_?", "st": "O", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????Ks@tDOGT@??s?AWEBC?GQ?CA_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWACC??Y?i@_?", "st": "F", "vs": [7]}
{"root": 4, "n": 13, "g6": "U?????????????oWEY?\\OT@??s?AWA?c?OI?i@_?", "st": "F", "vs": [7]}
{"root": 4, "n": 14, "g6": "W???????????????WK@e_Bi??s?AWACCAgE?__OAgI??BW?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Oa?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?QC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "U?????????????~?AI?HOOx?CS?OW?IC?_a?_e_?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?ORAFG@D?GK@CC?ac?Ci?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~?ORAFG@D?GK?ac?HS?_E?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "T?????????????~??dCCoOx?CS@@C?ac?GM?", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CCA?a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@CC?Ga?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?SC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KCA?a?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?_a?CS_A?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?KC?Ga?CS_@?S??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OWC@C?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW@@C?PQ?OA_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?OA_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~??dCCoOx?CS?OW?PC?PQ?GA_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CCA@A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@CC?HA?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?OC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?`A?AC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?cC?HA?GC_?HS??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SCA@A?GC_?HS??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?SC?`A?OC_?HS??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OWCAC?GQ?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC@?Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW@AC?GQ?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC@?Q?@I_@?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_C?K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AICCoOx?CS?OW?QC?_Q?@I_?_K??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CCA?a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Oa??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@CC?Ga??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?cC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?SC?_a??Q_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OWCAC?Ga?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@ACA?a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Oa?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW@AC?Ga?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QCA?a?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?OA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?_a?CA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?OW?QC?Oa?GA_?Gk??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CCA@A??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@CC?DA??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?cC?`A??K_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?GgCAC?Oa?GC_?O[??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@ACA?a?OC_?O[??", "st": "O", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg@AC?Oa?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?ICA?a?GC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?_a?OC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 13, "g6": "V?????????????~?AI?HO_e@Bc?Gg?IC?Oa?GC_?O[??", "st": "F", "vs": [7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?`CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?`CAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK@AC?PCAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_?HOOx?CS@AC?PCAAY?GGO?aa?@@g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?G_O?aa??dG?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?QC@@CAAY?CSO?HQ?C?g?", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_?HOOx?CS?QCCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "Y???????????????^_?HOOx?CS?OW?QC?_a?_e_C@A?AIG?OAO?G@O??", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "W???????????????^_AFG@D?GK?IC@@CAAY?CSO?HQ?C?g?", "st": "F", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_?HOOx?CS?ICCCs?PP?ABO@@E??", "st": "O", "vs": [7, 7]}
{"root": 6, "n": 14, "g6": "V???????????????^_CCoOx?CS@CC?HS?_`?ABO?ae??", "st": "O", "vs": [7, 7]}
{"root": 9, "n": 13, "g6": "U?????????????~?G]?QO@E?Cc?Og@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CCA?a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW?KC?_a?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCWC@C?_Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@CA?Q?AQ_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?Go@H?GSCCW@@C?OQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@CC?Oa?@E_?AK??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCWCAC?_a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@ACA?a?@E_?_K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Oa?@E_A?K??", "st": "F", "vs": [7]}
{"root": 9, "n": 13, "g6": "V?????????????~?G]?QO@H?GSCCW@AC?Ga?@E_?_K??", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????CW?q?SOXIBQC?@g?AW?SA?iS_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????CW?qDQ_Aa@cg?@g?AW?KA?s`_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AWAOC?Pa?@c_?", "st": "O", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????iS@PBHOs`??s?AW?bC?EQ?A@_?", "st": "F", "vs": [7]}
{"root": 15, "n": 13, "g6": "U?????????????CWTI?SOXIBQC?@g?oC?EQ??R_?", "st": "F", "vs": [7]}
{"root": 15, "n": 14, "g6": "W???????????????@PBHOs`??s?AW?gCAhQ?CWO?Ka?@?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?`?O?bA?@PG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W????????????????qBHOs`??s?AW?gCAhQ?CWO?SQ??_g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????AK?SOXIBQC?@g?gCAhQ?E?O?Ka??Hg?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "V???????????????AK?K_XIBQC?AWDQc?IH??LO?gE??", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?Q?O?bA??qG?", "st": "O", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????TI?SOXI??s?AW?WCBQE?CWO?Ka?@?g?", "st": "F", "vs": [7, 7]}
{"root": 15, "n": 14, "g6": "W???????????????AKDQ_Aa@cg?@g?WCBQE?E?O?Ka??Hg?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 13, "g6": "U?????????????E_?[BPO@EBEC?@g?AW?KA?kS_?", "st": "O", "vs": [7]}
{"root": 22, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC@@A?@E_?", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "U??????????????wUIBPOp`??s?AW?sC?CY?G@_?", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW@GC?YA??L_?", "st": "F", "vs": [7]}
{"root": 22, "n": 13, "g6": "U??????????????wUIBPO@EBEC?AW?sC?DA??L_?", "st": "F", "vs": [7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPOp`??s?AW?WCApQ?E_OC@A??bG?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPOp`??s?AW?WCApQ?E_O?Gq?C?g?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?WCApQ?H?O?sA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPO@EBEC?AW?WCApQ?E_O?IA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPO@EBEC?@g?WCApQ?H?O?sA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 22, "n": 14, "g6": "W????????????????[BPO@EBEC?@g?WCApQ?E_O?HA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 26, "n": 13, "g6": "V?????????????~?AH?TO@E@BC?HG?Og?aA?_[_??[??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og@?Q?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_C?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?_Q?Ai_?_K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aO@E@BC?HG?Og?OQ?Ai_@?K??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?_Q?_A_AEK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OM?aOAi?CW?HG?Og?OQ?GA_AEK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "U?????????????~?OM?TO@E@BC?HG@CC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GO_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "W?????????????~?OM?aOAi@BC?HG?OgAAA?GG_?Gs?A?o?", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?PA?Ok_C?S??", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?HA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?CL?Go_p?Cc?_g?OW?DA?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "T?????????????~?GU@BO@H?OS?OW?GsABE?", "st": "O", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?OA_CEK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?_Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 30, "n": 13, "g6": "V?????????????~?GU@BO@E?Cc?_g?OW?GQ?CA_CEK??", "st": "F", "vs": [7]}
{"root": 30, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?aC@Aq?_A_?Gq?OWg?", "st": "O", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?_A_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?QC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 30, "n": 14, "g6": "W???????????????^_@BO@H?OS?OW?IC@Aq?CA_?Gq?OWg?", "st": "F", "vs": [7, 7]}
{"root": 35, "n": 13, "g6": "V?????????????~?CX?HOAE?DC?TG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM?HOAE?DC?TG?_g?CQ?Gq_A?K??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?_A_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g@?Q?CA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?_Q?OA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "V?????????????~?OM@EO@I?GW?IG?_g?CQ?OA_?TK??", "st": "F", "vs": [7]}
{"root": 35, "n": 13, "g6": "U?????????????~?OM@EO@I?Ic?_gACC?GY?@P_?", "st": "F", "vs": [7]}
{"root": 37, "n": 13, "g6": "V?????????????~?OM?IOCE?RC?HG?Og@?Q?Ai_@?K??", "st": "O", "vs": [7]}
{"root": 42, "n": 13, "g6": "V?????????????}?@UCBOHE?bC?_g?OW?QA?AO_AHK??", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "T?????????????}?AECBOHE?acAAg?mC?GM?", "st": "F", "vs": [7]}
{"root": 44, "n": 13, "g6": "W?????????????}?Aw?`__Y?cW@DGAAg@CA?___@AC?@@o?", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "U?????????????DgOiABOCE?GcACg@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 46, "n": 13, "g6": "V?????????????}?AsCI_CE?GcACg@GW?aA?AC_ABS??", "st": "F", "vs": [7]}
{"root": 46, "n": 14, "g6": "X???????????????AsCI_CE?GcACg@GWBwA??o_@CA?@AG?OYO?", "st": "F", "vs": [7, 7]}
{"root": 50, "n": 13, "g6": "T?????????????}?CM?goCh?GSAAWCMC?Gi?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ok_?_S??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?PA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OW?HA?Ok_C?S??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?CC_?JS??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OWAAA?AC_?JS??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?QA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU@?oGp?Oc?Gg?OW?IA?_C_?JS??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OWA?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????~?GU?JOGE?Oc?Gg?OW?GQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?OWAAA?OO_?_S??ao?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "W?????????????~?GU?JOGE?bC?`G?Gg?EA?_O_?_c?@@o?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW@@A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?`A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????~??l@?o_p?Oc?Gg?OW?PA?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 75, "n": 13, "g6": "U?????????????kKLH?Gop`?@S?@W@GC?Ba?E@_?", "st": "F", "vs": [7]}
{"root": 75, "n": 14, "g6": "W???????????????UEBQOp`?@S?@W@GC?Ba?G_O?Gq?B?w?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 13, "g6": "V?????????????~??h?dOGE?bC?PG?_g@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g@?Q?Ci_?GK??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?GQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????~?OM?IOGE?bC?PG?_g?CQ?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "U?????????????~?OM?dOGE?bC?PGACC?DI?CD_?", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OO_@?s??_o?", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "W?????????????~?OM?IOCi?bC?PG?_gAAA?OG_@?s??_o?", "st": "F", "vs": [7]}
{"root": 77, "n": 14, "g6": "X???????????????^_CB_GE?bC?PGA?c?Qi?@@_ACA??hG?CDO?", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 14, "g6": "Z???????????????^_CB_@Q?Qg@EG?PG@?a?GE_?GK?GGG?AAO?CDO?OOW??", "st": "F", "vs": [7, 7]}
{"root": 80, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?_O_?Ps??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?GO_?Ps??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW@AA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?aA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????~??[CC_OQ?_c?Ig?cW?EA?CO_?Ps??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????~??[?PoGH?DS?cW?`CAAQ?OQ_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "V?????????????kGCIAqO@I@cC?cG?PG??[??W_C[c??", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "V?????????????kGPq@A_@I@cC?cG?PG??[??g_AqS??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????MG?e@COqEAcC?QG?_g??k?To_C@C??", "st": "F", "vs": [7]}
{"root": 95, "n": 13, "g6": "V?????????????MG?e@CORQAcC?aG?Og??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 95, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?aG?Og??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "V?????????????bG]@?DO@E?WCAKG?@g?@K?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 97, "n": 13, "g6": "V?????????????bGDY?DO@E?WCAKG?@g?@K??W_F_S??", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "V?????????????PsAP@QO?MAaC?BG?Og?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 103, "n": 13, "g6": "V?????????????uGAP@QO?MAaC?BG?Og?CK?K?_AMc??", "st": "F", "vs": [7]}
{"root": 111, "n": 13, "g6": "W?????????????dOPSAc_HK@KG@EO?Ag??k?AO_?`C?[?o?", "st": "F", "vs": [7]}
{"root": 111, "n": 14, "g6": "Z???????????????QgCT?Sc?coAWO@EO?@S??J??QC?ACO?ACO?CAO?[?w??", "st": "F", "vs": [7, 7]}
{"root": 116, "n": 13, "g6": "V?????????????wKEP?HO?U@SC?BG?Cg?GK?bo_?`C??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "V?????????????boEP?HO?U@SC?BG?Cg?GK?E?_F@c??", "st": "F", "vs": [7]}
{"root": 127, "n": 13, "g6": "V?????????????MGHh?DOGEB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 132, "n": 13, "g6": "V?????????????MGQY?H_GaB_C?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????KsY@?QO?M@gC?`G?Gg?AK?OO_C\\C??", "st": "F", "vs": [7]}
{"root": 144, "n": 13, "g6": "V?????????????bgY@?QO?M@gC?`G?Gg?AK?P?_@ec??", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????eOAa?BOge@oC?EG?@g?GK?Rg_?Ac??", "st": "F", "vs": [7]}
{"root": 156, "n": 13, "g6": "V?????????????eOHs?g_?Y@oC?EG?@g?GK?@O_DCs??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eODp?`O?U@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU?`O?U@oC?EG?HG?GS??W_@[S??", "st": "F", "vs": [7]}
{"root": 158, "n": 13, "g6": "V?????????????eOWU@[OCI@oC?EG?OgA_A??U_?HK??", "st": "F", "vs": [7]}
{"root": 158, "n": 14, "g6": "X???????????????RG@[OCI@oC?EG?Og?DA?ok_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 158, "n": 14, "g6": "X???????????????RGED_CI@oC?EG?Og@@A?Ja_D?A??JG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 160, "n": 13, "g6": "V?????????????PgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "U?????????????fODQ?BO@E?BC?PGF?W@Ea?CD_?", "st": "F", "vs": [7]}
{"root": 160, "n": 13, "g6": "V?????????????fOGs@S_@E?BC?PGF?W?cA??Y_?_k??", "st": "F", "vs": [7]}
{"root": 160, "n": 14, "g6": "W???????????????Rg@S_@E?BC?PGF?W@Ea?H?O?BQ?AAw?", "st": "F", "vs": [7, 7]}
{"root": 162, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 162, "n": 13, "g6": "V?????????????kG@E?cOoU@WC?BG@?g?CK?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????WgZ@?BO?eABC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 165, "n": 13, "g6": "V?????????????WgEi?BO?eABC?`G?Og?CK?@G_EoS??", "st": "F", "vs": [7]}
{"root": 168, "n": 13, "g6": "V?????????????Q[[@?aO?eABC@@G?Gg?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????~?O]?HOAE?Oc?GgC?W?Ga?GQ_ACK??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?IA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?GgC?W?EA?GQ_?`K??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?QA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 173, "n": 13, "g6": "V?????????????~?O]?HOAE@AC?`GC?W?IA?GQ_?Gk??", "st": "F", "vs": [7]}
{"root": 173, "n": 14, "g6": "X???????????????^_CF_@I?CSC?W?SC?`I?CH_?aA?@BG?O`O?", "st": "F", "vs": [7, 7]}
{"root": 175, "n": 13, "g6": "V?????????????kGLH?DOCE@QC?IG?PG?_S??W_C[c??", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "V?????????????kGPq?DOCE@QC?IG?PG?_S?@G_BQS??", "st": "O", "vs": [7]}
{"root": 175, "n": 13, "g6": "U?????????????bcLH?DOCE@QC?PG@?gAoa?@P_?", "st": "O", "vs": [7]}
{"root": 175, "n": 14, "g6": "W???????????????Pq?DOCE@QC?PG@?g?Ca?YQ_D`A??gg?", "st": "O", "vs": [7, 7]}
{"root": 177, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K?C__DIc??", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "V?????????????q_@KAhO?e?wC?KG?@g?@K??g_DIc??", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "U?????????????AWSiAhO?e?wC?KG?AWBIA??L_?", "st": "F", "vs": [7]}
{"root": 177, "n": 13, "g6": "U?????????????q_@KDI_TI?EC?@g?AW?AY?M@_?", "st": "F", "vs": [7]}
{"root": 177, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?AW?QA?hS_ESA??Eg?", "st": "F", "vs": [7, 7]}
{"root": 177, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?QA?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 177, "n": 14, "g6": "W???????????????@KAhO?e?wC?KG?@g?Aa?hS_ESA??Hg?", "st": "F", "vs": [7, 7]}
{"root": 177, "n": 14, "g6": "W???????????????XO?R?TI?EC?@g?AW?Aa?hS_?Cq?F?g?", "st": "F", "vs": [7, 7]}
{"root": 177, "n": 14, "g6": "V???????????????@KDI_TI?EC?AWESC??u??eO@oI??", "st": "F", "vs": [7, 7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?WA?a?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W?Ga?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E@?c?Og@?W@?Q?CQ_?KK??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?WAAA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E?EC?Og@?W?IA?CQ_A@K??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?WAAA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?HO_E?ECA@G@?W@AA?CQ_?Ok??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W@@A?_E_?KK??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "V?????????????~?C]?aO@I@?c?Og@?W?HA?_E_?KK??", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___AAC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 180, "n": 13, "g6": "X?????????????~?C]?aO@IA?W?KGA@G?GS?___?IC?@CO?GB_?", "st": "F", "vs": [7]}
{"root": 180, "n": 14, "g6": "X???????????????^_@F_@I?GS@?WCCC?PI?OH_AAA?OBG?@`O?", "st": "F", "vs": [7, 7]}
{"root": 186, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k?OO_@[S??", "st": "F", "vs": [7]}
{"root": 186, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?EG?Og??k??S_@[S??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????`gZ@?EO?M@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 189, "n": 13, "g6": "V?????????????`gEi?EO?M@aC?`G?Og?CK??W_EoS??", "st": "F", "vs": [7]}
{"root": 192, "n": 13, "g6": "V?????????????_{AHAHOAE@HC@@G?Gg?AK?n?_ACC??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?PG?Cg?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?PG?Cg?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 194, "n": 13, "g6": "U?????????????hg?i?`OYE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 194, "n": 14, "g6": "W????????????????i?`OYE@SC?PG?AW@@A?hg_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 194, "n": 14, "g6": "W???????????????Ss?I_CI@SC?PG?AW?BA?YE_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 199, "n": 13, "g6": "V?????????????igQiA@_WQ?OgAcG@?g?oA?@a_?QK??", "st": "F", "vs": [7]}
{"root": 205, "n": 13, "g6": "U?????????????Yc?MAiO?iABC?_g@?WAoa?B@_?", "st": "O", "vs": [7]}
{"root": 207, "n": 13, "g6": "U?????????????B_XE@qO@E@QC?Ag?@W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 207, "n": 14, "g6": "W???????????????@oEP_MQ?@S?@W?FCAcE?@EOAcI?@?W?", "st": "F", "vs": [7, 7]}
{"root": 210, "n": 13, "g6": "V?????????????MGYQ?H_GaAcC?BG?Og?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FO@SBKO?UAgC?BG?Gg?OK??o_E`c??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FO@SE`_?UAgC?BG?Gg?OK?_O_BKS??", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "V?????????????FOYEBKO?UAgC?BG?_W?`A?Ag_?Gk??", "st": "F", "vs": [7]}
{"root": 213, "n": 14, "g6": "X???????????????BgBKO?UAgC?BG?_W?BA?sK_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 213, "n": 14, "g6": "X???????????????BgE`_?UAgC?BG?_WA@A?Xa_@AA?@SG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 219, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 219, "n": 13, "g6": "V?????????????sKKH?HO?eAaC?PG?Ag?OK?Fo_@?c??", "st": "F", "vs": [7]}
{"root": 223, "n": 13, "g6": "V?????????????LS[@?BO?eABC?HG?Og?OK?`?_AtC??", "st": "F", "vs": [7]}
{"root": 223, "n": 13, "g6": "W?????????????UgEiF?O?Y?AW?HG?Og?OK?B?_?@c?OWo?", "st": "F", "vs": [7]}
{"root": 226, "n": 13, "g6": "V?????????????TSKP?BOAEA`C?HG?Cg?OK?H?_CtC??", "st": "F", "vs": [7]}
{"root": 226, "n": 13, "g6": "V?????????????egIiBCO?YA`C?Cg?_W?oA?AE_?HK??", "st": "F", "vs": [7]}
{"root": 226, "n": 14, "g6": "X???????????????IiBCO?YA`C?Cg?_W?cA?eg_@_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?Oa?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W@?Q?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]A@OAE?Gc?Gg?_W?OQ?@Q_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W@AA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]A@OAE?aC?Gg?_W?QA?@Q_?PK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?PA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]?IOAE?Gc?Gg?_W?HA?OI_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W@@A?AE_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????~?O]?IOOI?Gc?Gg?_W?PA?AE_@CK??", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "X?????????????~?O]?IOOI?GW@CG?PG?CS?@__?QC?GAO?CB_?", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "V?????????????sWPa?E_MA?Cg?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 233, "n": 13, "g6": "U?????????????sWPa?HOX`?Gc?_g?AW?BQ?MA_?", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????PsEP?BOAEA`C?DG?_g?CK?H?_EpC??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????uGEP?BOAEA`C?DG?_g?CK?I?_AMc??", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "X?????????????~?@I?H_@Q?Gg@AG?`GAA[??w_@?c?A@O?O@_?", "st": "F", "vs": [7]}
{"root": 248, "n": 13, "g6": "V?????????????~??[?H_@Q?Gg@AGCCw@AA?AS_?`K??", "st": "F", "vs": [7]}
{"root": 252, "n": 13, "g6": "V?????????????MG?sAUOGEAaC?aG?Og??k??W_Egc??", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "X?????????????~?@I?H_CQ?Gg?IG@@GAA[??w_@?c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "V?????????????~??[?H_CQ?Gg?IGCCw@AA?AS_@@K??", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "V?????????????~??[?Q_@K?Gg?IGCCw@AA?CQ_@@K??", "st": "F", "vs": [7]}
{"root": 254, "n": 13, "g6": "V?????????????~??[?Q_@K?PG@@GCCw@AA?AI_?IK??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????FOLP?BO@EAcC?cG?PG?@S??o_E`c??", "st": "F", "vs": [7]}
{"root": 258, "n": 13, "g6": "V?????????????FOYE?BO@EAcC?cG?PG?@S?_O_BSS??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_A@C??", "st": "F", "vs": [7]}
{"root": 264, "n": 13, "g6": "V?????????????kG@E?gOoU@WC?BG?Cg?_K?Jo_?@S??", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "V?????????????~?O]?`OAE?DC?_g@?W@@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GCO?GB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 13, "g6": "X?????????????~?O]?KOCI?GW?IG?PG?OS?C__?QC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 267, "n": 14, "g6": "X???????????????^_CF_CI?OS@?WAAC?EI?AH_ACA?@BG?@PO?", "st": "F", "vs": [7, 7]}
{"root": 267, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OG_?A_O?AGG?A?a??GBo??", "st": "F", "vs": [7, 7]}
{"root": 267, "n": 14, "g6": "\\???????????????^_CF_@a?Og?Oo?IG?Gc?CD??cC?@GO?OC_?A_O?AGG?A@A??GBo??", "st": "F", "vs": [7, 7]}
{"root": 275, "n": 13, "g6": "V?????????????mGCqAcO@I?ICEIG?@g?KA?CS_@?[??", "st": "F", "vs": [7]}
{"root": 282, "n": 13, "g6": "V?????????????ScU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?aG??s?Tc_??[??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????BO[KAk_eA?_W@SG?@gACA??i_?aK??", "st": "F", "vs": [7]}
{"root": 287, "n": 14, "g6": "X???????????????@gFB?eA?_W@SG?@g@UQ??B_CGA??TG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 292, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?QG?Oc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 292, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?`GASQ?AP_?", "st": "F", "vs": [7]}
{"root": 292, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?`G@YI??D_Cga?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 302, "n": 13, "g6": "V?????????????kGLH?DOCE?cCAcG?PG?@S??W_C[c??", "st": "F", "vs": [7]}
{"root": 302, "n": 13, "g6": "V?????????????kGPq?DOCE?cCAcG?PG?@S?@G_BQS??", "st": "F", "vs": [7]}
{"root": 304, "n": 13, "g6": "V?????????????CgMADBO@E?gCCgG?Ag@?K?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 308, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 308, "n": 13, "g6": "V?????????????~?G]?HOCE?Gc@?gA?WA?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 308, "n": 13, "g6": "V?????????????~?G]?HOCE?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 308, "n": 13, "g6": "X?????????????~?G]?QO@I?OW?KG?PG?_S?___@AC?ACO?OB_?", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????~?G]?`O@E?Gc@?gA?WA?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "V?????????????~?G]?`O@E?EC?PGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 311, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?KG?PG?_S?___@AC??cO?OB_?", "st": "F", "vs": [7]}
{"root": 313, "n": 13, "g6": "V?????????????~?G]?`O@E?IC@?gA?WAAA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 313, "n": 13, "g6": "V?????????????~?G]?`O@E?IC?HGA?WAAA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 313, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OCO?OB_?", "st": "F", "vs": [7]}
{"root": 313, "n": 13, "g6": "X?????????????~?G]?QOCI?CW?SG?HG?_S?C__?IC?OAO?OB_?", "st": "F", "vs": [7]}
{"root": 313, "n": 14, "g6": "\\???????????????^_AF_AQ?Og?Go?SG?Cc?GD??cC??gO?_C_?@_O?CGG?C@A??OBo??", "st": "F", "vs": [7, 7]}
{"root": 317, "n": 13, "g6": "V?????????????[CAHDHO?e?gCCcGA@G?CS?Ro_?@c??", "st": "F", "vs": [7]}
{"root": 393, "n": 13, "g6": "X?????????????~??w?P_GQ?CW?cG?HG@@S?AB??QC?AAO?_i_?", "st": "F", "vs": [7]}
{"root": 393, "n": 14, "g6": "\\???????????????^_?M?AK?`G?Go?cG?Cc?AB??QC?AAO?_i_?A_O?CCG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 395, "n": 13, "g6": "X?????????????~??w?`_AQ?CW?SG?HG@@S?GB?@AC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 395, "n": 14, "g6": "[???????????????^_?M?CK?HG?Go?SG?Cc?GB?@AC?@AO?_i_?G_O?@CG?AAi??", "st": "F", "vs": [7, 7]}
{"root": 399, "n": 13, "g6": "X?????????????~??w@@_Aa?Cg?aGCDG?CS?OB?ACC?ACO?_U_?", "st": "F", "vs": [7]}
{"root": 399, "n": 14, "g6": "[???????????????^_?M?GK?IG?HO?aG?CS?OB?ACC?ACO?_U_?OOO?@AG?CDI??", "st": "F", "vs": [7, 7]}
{"root": 401, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?GAO?GY_?", "st": "F", "vs": [7]}
{"root": 401, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?GAO?GY_?OOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 603, "n": 13, "g6": "W?????????????Do@IAH_CIAAWACGCBG?_S?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 625, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 625, "n": 13, "g6": "W?????????????Dg@K@E_PQ?OW@GGACGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 625, "n": 13, "g6": "V?????????????}?As?R?PQ?OW@GGACGA?s?Gs_?O[??", "st": "F", "vs": [7]}
{"root": 625, "n": 14, "g6": "X???????????????As?R?PQ?OW@GGACGA?s?}?_?@S?CYG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 668, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 670, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 672, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG?_K?_G_?Gs?GGo?", "st": "F", "vs": [7]}
{"root": 672, "n": 13, "g6": "Y?????????????~?@IAD__q?Og?GoAAG?Gc?GB??aC?OCO?GC_?@`_??", "st": "F", "vs": [7]}
{"root": 672, "n": 14, "g6": "Z???????????????^_?Q_OkABG?`O?PG?_K?@E_AAK?AGG?GCO?@`O?OCW??", "st": "F", "vs": [7, 7]}
{"root": 676, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 676, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?PG@?K?_G_?Gs?CGo?", "st": "F", "vs": [7]}
{"root": 678, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 692, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?@Co?", "st": "F", "vs": [7]}
{"root": 960, "n": 13, "g6": "V?????????????~??e?IOCi?GW?QG?_g?_K?_s_A@K??", "st": "F", "vs": [7]}
{"root": 960, "n": 13, "g6": "V?????????????~?OY?H_@Q?GWA@G?_g?_K?Ci_?QK??", "st": "F", "vs": [7]}
{"root": 960, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?OH_?dQ?@Gg?", "st": "F", "vs": [7, 7]}
{"root": 985, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?`G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 987, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?`G?_K?Ok_?QK??", "st": "O", "vs": [7]}
{"root": 989, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?KG?`G?GK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1008, "n": 13, "g6": "V?????????????~??e?IOCi?GW?aGA?g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1008, "n": 13, "g6": "W?????????????~?OY?H_Ci?GW?aGA?g?_K?O__?IS?@Co?", "st": "F", "vs": [7]}
{"root": 1018, "n": 13, "g6": "X?????????????~?@W?H_@a@?W?aG@@GAAS?AB?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1037, "n": 13, "g6": "X?????????????~??s?I_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1037, "n": 14, "g6": "\\???????????????^_?L?@S?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1039, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB??cC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_A@C?ABO?", "st": "F", "vs": [7]}
{"root": 1039, "n": 13, "g6": "W?????????????~??e?SO_Y?PC?PGACg?_K?@o_@@C?ABO?", "st": "F", "vs": [7]}
{"root": 1039, "n": 14, "g6": "\\???????????????^_?M?@K?IG?_o?aG?Gc?GB??cC?@AO?_Y_?AOO?ACG?ACi??G?o??", "st": "F", "vs": [7, 7]}
{"root": 1112, "n": 13, "g6": "V?????????????~?AIAEO@I?GWA@G?Gg?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1117, "n": 13, "g6": "V?????????????~??e?QOOi?OW?aG@?g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1117, "n": 13, "g6": "V?????????????~?OY?H_AQ?OW?PG@?g?CK?Oi_?aK??", "st": "F", "vs": [7]}
{"root": 1117, "n": 14, "g6": "W???????????????^_?H_AQ?OW@?g?GWABQ?AH_ADQ?AGg?", "st": "F", "vs": [7, 7]}
{"root": 1157, "n": 13, "g6": "V?????????????~?@E?IOGi?OW?QG@?g@?K?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1157, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g@?K?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 1196, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG@@G?OK?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1204, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KG@@G?GK?Ok_?aK??", "st": "F", "vs": [7]}
{"root": 1204, "n": 13, "g6": "W?????????????~?@IAD__q?Og?KG?aG?GK?OO_?Gs?CCo?", "st": "F", "vs": [7]}
{"root": 1204, "n": 14, "g6": "X???????????????^_?Q__q?Og?KG?OW@Aq?CP_AAA??bG?GHO?", "st": "F", "vs": [7, 7]}
{"root": 1206, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?cG@@G?GK?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "V?????????????}?Cw?cOAI@@W?QGADG?OS?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1221, "n": 13, "g6": "X?????????????}?Cw@@_Ca?GgAAo?QG@Ac?CD??BC??QO?`B_?", "st": "F", "vs": [7]}
{"root": 1260, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AG?Gg?GK?_s_A@K??", "st": "F", "vs": [7]}
{"root": 1266, "n": 13, "g6": "V?????????????~??e?aOOi?GW@AG?_g?CK?_s_?PK??", "st": "F", "vs": [7]}
{"root": 1266, "n": 13, "g6": "V?????????????~?OY?H_CQ?GW?PG?_g?CK?Oi_@AK??", "st": "F", "vs": [7]}
{"root": 1266, "n": 14, "g6": "W???????????????^_?H_CQ?GW?_g?GWABQ?AH_ADQ?CGg?", "st": "F", "vs": [7, 7]}
{"root": 1341, "n": 13, "g6": "X?????????????~?AW?H_GaA@g?Oo?IG?Gc?CB??QC?ACO?Od_?", "st": "F", "vs": [7]}
{"root": 1359, "n": 13, "g6": "X?????????????~?CW?P_CaA@g?Go?QG?Cc?OB??IC?GCO?_d_?", "st": "F", "vs": [7]}
{"root": 1462, "n": 13, "g6": "V?????????????~?AI@EO@I?GW?PG@?g@?K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1462, "n": 13, "g6": "V?????????????~?AICD_@I?GW?IG@?g@?K?Gq_?PK??", "st": "F", "vs": [7]}
{"root": 1532, "n": 13, "g6": "W?????????????~?CU?eO@I?GW@AGC?g@?K?O__?Ic?ACo?", "st": "F", "vs": [7]}
{"root": 1532, "n": 14, "g6": "Z???????????????^_@D_Cq?GWC?gA?W@AA?@S_?`K?OOG?@IO?GPO?@?W??", "st": "F", "vs": [7, 7]}
{"root": 1572, "n": 13, "g6": "V?????????????~??iAEOAI?OW?SGA@G?CK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?SGA@G?_K?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1583, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1585, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?SG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1587, "n": 13, "g6": "V?????????????~??iCEO@I?GW?SGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1596, "n": 13, "g6": "V?????????????~?AICEOAI?CW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1596, "n": 13, "g6": "W?????????????~?AI@D__q?Gg?KG?QG?_K?GO_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1596, "n": 14, "g6": "X???????????????^_?a__q?Gg?KG@?W?aq?AP_@AA??bG?OHO?", "st": "F", "vs": [7, 7]}
{"root": 1598, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGA@G?_K?Gk_?QK??", "st": "O", "vs": [7]}
{"root": 1600, "n": 13, "g6": "V?????????????~??iCEOAI?OW?KGA@G?_K?Gk_?QK??", "st": "F", "vs": [7]}
{"root": 1623, "n": 13, "g6": "V?????????????~?@IAEOCI?CW?KGA@G?GK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1658, "n": 13, "g6": "V?????????????~??i?eO@I?GWC@G?_g?_K?Gk_AAK??", "st": "F", "vs": [7]}
{"root": 1658, "n": 14, "g6": "W???????????????^_?I_@I?GW?_g@?W?aq?OP_?eQ?OCg?", "st": "F", "vs": [7, 7]}
{"root": 1714, "n": 13, "g6": "V?????????????~?AE?QOGi?CW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1722, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1727, "n": 13, "g6": "V?????????????~?@ICEOCI?CW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1731, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?cGAAG?_K?G__?Ic?OCo?", "st": "F", "vs": [7]}
{"root": 1733, "n": 13, "g6": "V?????????????~?AE?QOGi?CWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1733, "n": 13, "g6": "V?????????????~?GY?`_AQ?CW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1996, "n": 13, "g6": "W?????????????w?CiAD_`a@PG@PO?WG?QC??F?Coc??Ko?", "st": "F", "vs": [7]}
{"root": 1996, "n": 14, "g6": "X???????????????[?AD_`a@PG@PO?WG??[?eC_?BK?CiG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 1996, "n": 14, "g6": "X???????????????[?@I_OkAEG@PO?cG??[?eC_?BK?IHG?B@O?", "st": "F", "vs": [7, 7]}
{"root": 1996, "n": 15, "g6": "Z?????????????????F??`a@PG@PO??wAWQ??X_@Ia?AOg?OkG?B@G???[??", "st": "F", "vs": [7, 7, 7]}
{"root": 2886, "n": 13, "g6": "Y?????????????J?HO?n?`C?aOCAO@@O?`C?OH??ow?]?O?AO_??K_??", "st": "F", "vs": [7]}
{"root": 2886, "n": 14, "g6": "\\???????????????D_AS?DwACO@C_CAO?_g?GP?A@G?BB_?AO_??K_??PG??GI??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3129, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?", "st": "F", "vs": [7]}
{"root": 3129, "n": 13, "g6": "X?????????????{?CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?", "st": "F", "vs": [7]}
{"root": 3129, "n": 13, "g6": "Y?????????????HOHC@D?OcA@OAGOC@O?_W?DL??UW?]?O?@__?AC_??", "st": "F", "vs": [7]}
{"root": 3129, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??UW?P?O?DL_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3129, "n": 14, "g6": "[???????????????CgAP?Gg@AOCA_AGOA?g?GE??hg?O_O?Ar_?{?O??oG??Oa??", "st": "F", "vs": [7, 7]}
{"root": 3149, "n": 13, "g6": "X?????????????{?OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 3149, "n": 13, "g6": "Y?????????????_oCKAC_PA?Yg@?o@OG@?c?DT?C?W?]?O?B?_??K_??", "st": "F", "vs": [7]}
{"root": 3149, "n": 14, "g6": "[???????????????OW@B?Oc@CG@?o@OG@?c?DT?C?W?O_O?Ei_?{?O?@_G??@a??", "st": "F", "vs": [7, 7]}
{"root": 3615, "n": 13, "g6": "Y?????????????aOHC@N?`C@AOAGOCCO@@C?_H??ow?]?O?B?_??`_??", "st": "F", "vs": [7]}
{"root": 3615, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??IG??@Q??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3615, "n": 14, "g6": "\\???????????????PGAP?HwACOAC_AGOAAG?OP?C@G?BB_?B?_??`_??EG??AQ??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3844, "n": 13, "g6": "X?????????????~??q?Q_CK?QG?IOA@O?IC?GP??HG??[O?_F_?", "st": "F", "vs": [7]}
{"root": 8759, "n": 13, "g6": "X?????????????~?GQ?I_AK?IG@AO?`O?EC?CP?@@G??[O?_F_?", "st": "F", "vs": [7]}


==> anc/gst1718_computation/tree/b43_p0.roots.jsonl <==
{"root": 1, "kind": "O3", "mult": {"2": 24, "3": 1, "4": 4, "6": 1}, "time": 9.16, "levels": [[13, {"E": 48, "F": 8, "O": 16, "R": 156, "patterns": 228}, 3, {"O": 2, "F": 1}], [14, {"E": 892, "F": 8, "O": 11, "R": 43, "patterns": 1108, "subset-fail": 154}, 11, {"O": 6, "F": 5}], [15, {"E": 3219, "R": 24, "patterns": 3950, "subset-fail": 707}, 0, {}]], "open17": 0}
{"root": 4, "kind": "O2", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 1.78, "levels": [[13, {"E": 153, "F": 8, "O": 2, "R": 22, "patterns": 185}, 4, {"O": 1, "F": 3}], [14, {"E": 1200, "F": 1, "R": 36, "patterns": 1313, "subset-fail": 76}, 1, {"F": 1}], [15, {"E": 465, "R": 4, "patterns": 469}, 0, {}]], "open17": 0}
{"root": 6, "kind": "O3", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 26.22, "levels": [[13, {"E": 38, "F": 52, "O": 11, "R": 113, "patterns": 214}, 63, {"O": 11, "F": 52}], [14, {"E": 16948, "F": 7, "O": 18, "R": 641, "patterns": 18552, "subset-fail": 939}, 12, {"F": 3, "O": 9}], [15, {"E": 2967, "R": 7, "patterns": 4313, "subset-fail": 1339}, 0, {}]], "open17": 0}
{"root": 9, "kind": "O3", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 2.35, "levels": [[13, {"E": 36, "F": 44, "O": 2, "R": 70, "patterns": 152}, 12, {"O": 1, "F": 11}], [14, {"E": 2530, "R": 91, "patterns": 2670, "subset-fail": 49}, 0, {}]], "open17": 0}
{"root": 15, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 6.42, "levels": [[13, {"E": 198, "F": 4, "O": 5, "R": 64, "patterns": 271}, 5, {"O": 3, "F": 2}], [14, {"E": 1803, "F": 14, "O": 5, "R": 115, "patterns": 2517, "subset-fail": 580}, 8, {"F": 6, "O": 2}], [15, {"E": 2876, "R": 22, "patterns": 3301, "subset-fail": 403}, 0, {}]], "open17": 0}
{"root": 22, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 3.09, "levels": [[13, {"E": 181, "F": 7, "O": 2, "R": 81, "patterns": 271}, 5, {"O": 1, "F": 4}], [14, {"E": 1965, "F": 14, "R": 103, "patterns": 2324, "subset-fail": 243}, 6, {"F": 6}], [15, {"E": 2149, "R": 6, "patterns": 2155}, 0, {}]], "open17": 0}
{"root": 26, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.57, "levels": [[13, {"E": 89, "F": 10, "R": 42, "patterns": 141}, 10, {"F": 10}], [14, {"E": 2434, "R": 92, "patterns": 2526}, 0, {}]], "open17": 0}
{"root": 30, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 4.84, "levels": [[13, {"E": 146, "F": 12, "O": 3, "R": 52, "patterns": 213}, 9, {"O": 2, "F": 7}], [14, {"E": 3009, "F": 13, "O": 3, "R": 147, "patterns": 3417, "subset-fail": 249}, 4, {"O": 1, "F": 3}], [15, {"E": 1125, "R": 4, "patterns": 1279, "subset-fail": 150}, 0, {}]], "open17": 0}
{"root": 35, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.69, "levels": [[13, {"E": 90, "F": 8, "R": 40, "patterns": 138}, 8, {"F": 8}], [14, {"E": 1979, "R": 56, "patterns": 2035}, 0, {}]], "open17": 0}
{"root": 37, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.88, "levels": [[13, {"E": 54, "O": 4, "R": 32, "patterns": 90}, 1, {"O": 1}], [14, {"E": 155, "R": 4, "patterns": 189, "subset-fail": 30}, 0, {}]], "open17": 0}
{"root": 42, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.14, "levels": [[13, {"E": 97, "F": 1, "R": 13, "patterns": 111}, 1, {"F": 1}], [14, {"E": 176, "R": 13, "patterns": 189}, 0, {}]], "open17": 0}
{"root": 44, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.23, "levels": [[13, {"E": 142, "F": 2, "R": 17, "patterns": 161}, 2, {"F": 2}], [14, {"E": 480, "F": 2, "R": 34, "patterns": 516, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 46, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.41, "levels": [[13, {"E": 133, "F": 2, "R": 21, "patterns": 156}, 2, {"F": 2}], [14, {"E": 533, "F": 2, "R": 44, "patterns": 579}, 1, {"F": 1}], [15, {"E": 201, "R": 1, "patterns": 202}, 0, {}]], "open17": 0}
{"root": 50, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.18, "levels": [[13, {"E": 176, "F": 2, "R": 32, "patterns": 210}, 1, {"F": 1}], [14, {"E": 420, "F": 1, "R": 20, "patterns": 441, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 55, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.05, "levels": [[13, {"E": 134, "R": 25, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 58, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.25, "levels": [[13, {"E": 96, "R": 38, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 67, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.08, "levels": [[13, {"E": 157, "R": 22, "patterns": 179}, 0, {}]], "open17": 0}
{"root": 69, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 2.08, "levels": [[13, {"E": 87, "F": 13, "R": 29, "patterns": 129}, 13, {"F": 13}], [14, {"E": 2983, "F": 6, "R": 148, "patterns": 3137, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 71, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.71, "levels": [[13, {"E": 75, "F": 10, "R": 39, "patterns": 124}, 5, {"F": 5}], [14, {"E": 1146, "R": 45, "patterns": 1191}, 0, {}]], "open17": 0}
{"root": 75, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.55, "levels": [[13, {"E": 132, "F": 2, "R": 58, "patterns": 192}, 1, {"F": 1}], [14, {"E": 330, "F": 1, "patterns": 331}, 1, {"F": 1}], [15, {"E": 448, "patterns": 448}, 0, {}]], "open17": 0}
{"root": 77, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.48, "levels": [[13, {"E": 86, "F": 15, "R": 24, "patterns": 125}, 8, {"F": 8}], [14, {"E": 1696, "F": 3, "R": 75, "patterns": 1774}, 2, {"F": 2}], [15, {"E": 340, "R": 6, "patterns": 346}, 0, {}]], "open17": 0}
{"root": 80, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.35, "levels": [[13, {"E": 211, "F": 30, "R": 59, "patterns": 300}, 6, {"F": 6}], [14, {"E": 2760, "F": 1, "R": 121, "patterns": 2882, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 88, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"E": 150, "F": 2, "R": 16, "patterns": 168}, 2, {"F": 2}], [14, {"E": 695, "F": 2, "R": 36, "patterns": 733, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 93, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 165, "F": 1, "R": 15, "patterns": 181}, 1, {"F": 1}], [14, {"E": 382, "R": 15, "patterns": 397}, 0, {}]], "open17": 0}
{"root": 95, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}], [14, {"E": 777, "F": 2, "R": 35, "patterns": 814, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 97, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"E": 170, "F": 2, "R": 12, "patterns": 184}, 2, {"F": 2}], [14, {"E": 805, "F": 2, "R": 28, "patterns": 835, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 103, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 165, "F": 2, "R": 13, "patterns": 180}, 2, {"F": 2}], [14, {"E": 786, "F": 2, "R": 30, "patterns": 818, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 111, "kind": "F", "mult": {"2": 18, "3": 2, "4": 7}, "time": 0.24, "levels": [[13, {"E": 85, "F": 2, "R": 14, "patterns": 101}, 1, {"F": 1}], [14, {"E": 143, "F": 1, "R": 14, "patterns": 158}, 1, {"F": 1}], [15, {"E": 202, "R": 8, "patterns": 210}, 0, {}]], "open17": 0}
{"root": 116, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 226, "F": 3, "R": 12, "patterns": 241}, 2, {"F": 2}], [14, {"E": 1007, "F": 3, "R": 28, "patterns": 1038, "subset-fail": 3}, 0, {}]], "open17": 0}
{"root": 123, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 127, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 152, "F": 1, "R": 7, "patterns": 160}, 1, {"F": 1}], [14, {"E": 343, "R": 7, "patterns": 350}, 0, {}]], "open17": 0}
{"root": 130, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 169, "R": 11, "patterns": 180}, 0, {}]], "open17": 0}
{"root": 132, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 147, "F": 1, "R": 11, "patterns": 159}, 1, {"F": 1}], [14, {"E": 339, "R": 10, "patterns": 349}, 0, {}]], "open17": 0}
{"root": 144, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"E": 148, "F": 2, "R": 15, "patterns": 165}, 2, {"F": 2}], [14, {"E": 698, "F": 2, "R": 31, "patterns": 731, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 146, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 118, "R": 7, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 150, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 163, "R": 11, "patterns": 174}, 0, {}]], "open17": 0}
{"root": 152, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 162, "R": 13, "patterns": 175}, 0, {}]], "open17": 0}
{"root": 156, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.68, "levels": [[13, {"E": 194, "F": 3, "R": 22, "patterns": 219}, 3, {"F": 3}], [14, {"E": 1279, "F": 4, "R": 67, "patterns": 1350, "subset-fail": 4}, 0, {}]], "open17": 0}
{"root": 158, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.32, "levels": [[13, {"E": 197, "F": 4, "R": 19, "patterns": 220}, 4, {"F": 4}], [14, {"E": 1636, "F": 10, "R": 82, "patterns": 1728, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 603, "R": 4, "patterns": 607}, 0, {}]], "open17": 0}
{"root": 160, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.99, "levels": [[13, {"E": 165, "F": 3, "R": 17, "patterns": 185}, 3, {"F": 3}], [14, {"E": 1064, "F": 6, "R": 59, "patterns": 1129, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 525, "R": 12, "patterns": 537}, 0, {}]], "open17": 0}
{"root": 162, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"E": 146, "F": 2, "R": 12, "patterns": 160}, 2, {"F": 2}], [14, {"E": 642, "R": 20, "patterns": 662}, 0, {}]], "open17": 0}
{"root": 165, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.44, "levels": [[13, {"E": 149, "F": 2, "R": 8, "patterns": 159}, 2, {"F": 2}], [14, {"E": 693, "F": 2, "R": 17, "patterns": 712, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 168, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 110, "F": 1, "R": 7, "patterns": 118}, 1, {"F": 1}], [14, {"E": 262, "R": 7, "patterns": 269}, 0, {}]], "open17": 0}
{"root": 173, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.45, "levels": [[13, {"E": 82, "F": 10, "R": 68, "patterns": 160}, 5, {"F": 5}], [14, {"E": 1555, "F": 3, "R": 46, "patterns": 1604, "subset-fail": 2}, 1, {"F": 1}], [15, {"E": 284, "R": 2, "patterns": 286}, 0, {}]], "open17": 0}
{"root": 175, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.32, "levels": [[13, {"E": 153, "O": 3, "R": 14, "patterns": 170}, 3, {"O": 3}], [14, {"E": 653, "O": 2, "R": 20, "patterns": 1146, "subset-fail": 471}, 1, {"O": 1}], [15, {"E": 103, "patterns": 314, "subset-fail": 211}, 0, {}]], "open17": 0}
{"root": 177, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.18, "levels": [[13, {"E": 254, "F": 7, "R": 27, "patterns": 288}, 4, {"F": 4}], [14, {"E": 2233, "F": 22, "R": 118, "patterns": 2373, "subset-fail": 10}, 5, {"F": 5}], [15, {"E": 2263, "R": 21, "patterns": 2284}, 0, {}]], "open17": 0}
{"root": 180, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.34, "levels": [[13, {"E": 94, "F": 11, "R": 55, "patterns": 160}, 11, {"F": 11}], [14, {"E": 3132, "F": 8, "R": 115, "patterns": 3255, "subset-fail": 6}, 1, {"F": 1}], [15, {"E": 220, "R": 5, "patterns": 225}, 0, {}]], "open17": 0}
{"root": 183, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 113, "R": 10, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 186, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.48, "levels": [[13, {"E": 212, "F": 2, "R": 25, "patterns": 239}, 2, {"F": 2}], [14, {"E": 921, "R": 47, "patterns": 968}, 0, {}]], "open17": 0}
{"root": 189, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.34, "levels": [[13, {"E": 149, "F": 2, "R": 12, "patterns": 163}, 2, {"F": 2}], [14, {"E": 687, "F": 2, "R": 28, "patterns": 717, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 192, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 122, "F": 1, "R": 10, "patterns": 133}, 1, {"F": 1}], [14, {"E": 305, "R": 10, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 194, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.95, "levels": [[13, {"E": 225, "F": 3, "R": 22, "patterns": 250}, 3, {"F": 3}], [14, {"E": 1504, "F": 6, "R": 73, "patterns": 1583, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 798, "R": 4, "patterns": 802}, 0, {}]], "open17": 0}
{"root": 199, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}], [14, {"E": 193, "R": 6, "patterns": 199}, 0, {}]], "open17": 0}
{"root": 201, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 122, "R": 13, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 205, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.03, "levels": [[13, {"E": 119, "O": 1, "R": 15, "patterns": 135}, 1, {"O": 1}], [14, {"E": 240, "R": 11, "patterns": 320, "subset-fail": 69}, 0, {}]], "open17": 0}
{"root": 207, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.78, "levels": [[13, {"E": 203, "F": 2, "R": 28, "patterns": 233}, 1, {"F": 1}], [14, {"E": 480, "F": 1, "R": 28, "patterns": 509}, 1, {"F": 1}], [15, {"E": 635, "R": 12, "patterns": 647}, 0, {}]], "open17": 0}
{"root": 210, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 163, "F": 1, "R": 16, "patterns": 180}, 1, {"F": 1}], [14, {"E": 373, "R": 16, "patterns": 389}, 0, {}]], "open17": 0}
{"root": 213, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.94, "levels": [[13, {"E": 220, "F": 3, "R": 18, "patterns": 241}, 3, {"F": 3}], [14, {"E": 1363, "F": 6, "R": 55, "patterns": 1424, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 692, "patterns": 692}, 0, {}]], "open17": 0}
{"root": 215, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.04, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 219, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 151, "F": 2, "R": 6, "patterns": 159}, 2, {"F": 2}], [14, {"E": 642, "R": 12, "patterns": 654}, 0, {}]], "open17": 0}
{"root": 223, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.24, "levels": [[13, {"E": 146, "F": 3, "R": 5, "patterns": 154}, 2, {"F": 2}], [14, {"E": 589, "F": 4, "R": 15, "patterns": 608, "subset-fail": 4}, 0, {}]], "open17": 0}
{"root": 226, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.41, "levels": [[13, {"E": 154, "F": 3, "R": 12, "patterns": 169}, 2, {"F": 2}], [14, {"E": 610, "F": 4, "R": 27, "patterns": 641, "subset-fail": 1}, 1, {"F": 1}], [15, {"E": 226, "patterns": 226}, 0, {}]], "open17": 0}
{"root": 229, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.74, "levels": [[13, {"E": 109, "F": 10, "R": 86, "patterns": 205}, 10, {"F": 10}], [14, {"E": 3552, "R": 83, "patterns": 3635}, 0, {}]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.43, "levels": [[13, {"E": 166, "F": 2, "R": 12, "patterns": 180}, 2, {"F": 2}], [14, {"E": 787, "F": 2, "R": 26, "patterns": 815, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 239, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.36, "levels": [[13, {"E": 163, "F": 2, "R": 14, "patterns": 179}, 2, {"F": 2}], [14, {"E": 778, "F": 2, "R": 31, "patterns": 811, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 248, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.51, "levels": [[13, {"E": 116, "F": 6, "R": 92, "patterns": 214}, 2, {"F": 2}], [14, {"E": 696, "R": 17, "patterns": 713}, 0, {}]], "open17": 0}
{"root": 252, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.22, "levels": [[13, {"E": 159, "F": 1, "R": 22, "patterns": 182}, 1, {"F": 1}], [14, {"E": 398, "R": 22, "patterns": 420}, 0, {}]], "open17": 0}
{"root": 254, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.92, "levels": [[13, {"E": 116, "F": 6, "R": 93, "patterns": 215}, 4, {"F": 4}], [14, {"E": 1463, "R": 13, "patterns": 1476}, 0, {}]], "open17": 0}
{"root": 258, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.53, "levels": [[13, {"E": 221, "F": 2, "R": 20, "patterns": 243}, 2, {"F": 2}], [14, {"E": 995, "F": 2, "R": 43, "patterns": 1040, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 261, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 85, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 264, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 144, "F": 2, "R": 14, "patterns": 160}, 2, {"F": 2}], [14, {"E": 627, "R": 28, "patterns": 655}, 0, {}]], "open17": 0}
{"root": 267, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.82, "levels": [[13, {"E": 76, "F": 8, "R": 60, "patterns": 144}, 3, {"F": 3}], [14, {"E": 649, "F": 3, "R": 21, "patterns": 673}, 3, {"F": 3}], [15, {"E": 616, "R": 8, "patterns": 624}, 0, {}]], "open17": 0}
{"root": 269, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.09, "levels": [[13, {"E": 122, "R": 11, "patterns": 133}, 0, {}]], "open17": 0}
{"root": 272, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 48, "R": 32, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 275, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 120, "F": 1, "R": 13, "patterns": 134}, 1, {"F": 1}], [14, {"E": 195, "R": 11, "patterns": 206}, 0, {}]], "open17": 0}
{"root": 279, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 117, "R": 10, "patterns": 127}, 0, {}]], "open17": 0}
{"root": 282, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 108, "F": 1, "R": 11, "patterns": 120}, 1, {"F": 1}], [14, {"E": 256, "R": 11, "patterns": 267}, 0, {}]], "open17": 0}
{"root": 287, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.47, "levels": [[13, {"E": 164, "F": 2, "R": 18, "patterns": 184}, 2, {"F": 2}], [14, {"E": 666, "F": 2, "R": 33, "patterns": 701}, 1, {"F": 1}], [15, {"E": 236, "R": 1, "patterns": 237}, 0, {}]], "open17": 0}
{"root": 289, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 111, "R": 10, "patterns": 121}, 0, {}]], "open17": 0}
{"root": 292, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.54, "levels": [[13, {"E": 163, "F": 2, "R": 17, "patterns": 182}, 2, {"F": 2}], [14, {"E": 771, "F": 2, "R": 35, "patterns": 808}, 1, {"F": 1}], [15, {"E": 331, "patterns": 331}, 0, {}]], "open17": 0}
{"root": 302, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 153, "F": 2, "R": 10, "patterns": 165}, 2, {"F": 2}], [14, {"E": 695, "F": 2, "R": 22, "patterns": 719, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 304, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.16, "levels": [[13, {"E": 110, "F": 1, "R": 6, "patterns": 117}, 1, {"F": 1}], [14, {"E": 259, "R": 6, "patterns": 265}, 0, {}]], "open17": 0}
{"root": 308, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.78, "levels": [[13, {"E": 80, "F": 6, "R": 34, "patterns": 120}, 4, {"F": 4}], [14, {"E": 865, "R": 21, "patterns": 886}, 0, {}]], "open17": 0}
{"root": 311, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.63, "levels": [[13, {"E": 62, "F": 6, "R": 52, "patterns": 120}, 3, {"F": 3}], [14, {"E": 609, "R": 31, "patterns": 640}, 0, {}]], "open17": 0}
{"root": 313, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.6, "levels": [[13, {"E": 72, "F": 8, "R": 34, "patterns": 114}, 4, {"F": 4}], [14, {"E": 699, "F": 1, "R": 21, "patterns": 721}, 1, {"F": 1}], [15, {"E": 128, "R": 2, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 317, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 109, "F": 1, "R": 10, "patterns": 120}, 1, {"F": 1}], [14, {"E": 257, "R": 10, "patterns": 267}, 0, {}]], "open17": 0}
{"root": 332, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 102, "R": 22, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 356, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 68, "R": 12, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 359, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 393, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 112, "F": 2, "R": 16, "patterns": 130}, 1, {"F": 1}], [14, {"E": 237, "F": 1, "R": 16, "patterns": 254}, 1, {"F": 1}], [15, {"E": 292, "R": 2, "patterns": 294}, 0, {}]], "open17": 0}
{"root": 395, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 118, "F": 2, "R": 14, "patterns": 134}, 1, {"F": 1}], [14, {"E": 245, "F": 1, "R": 13, "patterns": 259}, 1, {"F": 1}], [15, {"E": 184, "patterns": 184}, 0, {}]], "open17": 0}
{"root": 399, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 68, "F": 2, "R": 20, "patterns": 90}, 1, {"F": 1}], [14, {"E": 139, "F": 1, "R": 17, "patterns": 157}, 1, {"F": 1}], [15, {"E": 92, "R": 2, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 401, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 4, "F": 4, "R": 32, "patterns": 40}, 1, {"F": 1}], [14, {"E": 82, "F": 1, "R": 2, "patterns": 85}, 1, {"F": 1}], [15, {"E": 74, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 417, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 103, "R": 32, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 480, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 101, "R": 14, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 603, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 91, "F": 1, "R": 13, "patterns": 105}, 1, {"F": 1}], [14, {"E": 221, "R": 13, "patterns": 234}, 0, {}]], "open17": 0}
{"root": 625, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.72, "levels": [[13, {"E": 170, "F": 3, "R": 40, "patterns": 213}, 3, {"F": 3}], [14, {"E": 1186, "F": 4, "R": 117, "patterns": 1307, "subset-fail": 2}, 1, {"F": 1}], [15, {"E": 348, "R": 3, "patterns": 351}, 0, {}]], "open17": 0}
{"root": 668, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 119, "F": 1, "R": 17, "patterns": 137}, 1, {"F": 1}], [14, {"E": 305, "R": 15, "patterns": 320}, 0, {}]], "open17": 0}
{"root": 670, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 117, "F": 1, "R": 19, "patterns": 137}, 1, {"F": 1}], [14, {"E": 299, "R": 18, "patterns": 317}, 0, {}]], "open17": 0}
{"root": 672, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 121, "F": 2, "R": 13, "patterns": 136}, 2, {"F": 2}], [14, {"E": 397, "F": 2, "R": 22, "patterns": 421}, 1, {"F": 1}], [15, {"E": 263, "R": 6, "patterns": 269}, 0, {}]], "open17": 0}
{"root": 674, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 113, "R": 24, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 676, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"E": 119, "F": 2, "R": 15, "patterns": 136}, 2, {"F": 2}], [14, {"E": 554, "F": 2, "R": 30, "patterns": 586, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 678, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 115, "F": 1, "R": 20, "patterns": 136}, 1, {"F": 1}], [14, {"E": 312, "R": 20, "patterns": 332}, 0, {}]], "open17": 0}
{"root": 680, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 106, "R": 13, "patterns": 119}, 0, {}]], "open17": 0}
{"root": 690, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 72, "R": 10, "patterns": 82}, 0, {}]], "open17": 0}
{"root": 692, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}], [14, {"E": 241, "R": 17, "patterns": 258}, 0, {}]], "open17": 0}
{"root": 749, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 66, "R": 8, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 943, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 84, "R": 15, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 960, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 124, "F": 2, "R": 11, "patterns": 137}, 2, {"F": 2}], [14, {"E": 645, "F": 2, "R": 26, "patterns": 673}, 1, {"F": 1}], [15, {"E": 287, "R": 1, "patterns": 288}, 0, {}]], "open17": 0}
{"root": 981, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 90, "R": 9, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 983, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 89, "R": 9, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 985, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 133, "F": 1, "R": 13, "patterns": 147}, 1, {"F": 1}], [14, {"E": 343, "R": 12, "patterns": 355}, 0, {}]], "open17": 0}
{"root": 987, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.68, "levels": [[13, {"E": 127, "O": 1, "R": 22, "patterns": 150}, 1, {"O": 1}], [14, {"E": 257, "R": 12, "patterns": 364, "subset-fail": 95}, 0, {}]], "open17": 0}
{"root": 989, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 130, "F": 1, "R": 18, "patterns": 149}, 1, {"F": 1}], [14, {"E": 361, "R": 18, "patterns": 379}, 0, {}]], "open17": 0}
{"root": 993, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 112, "R": 23, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 997, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 18, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 1008, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.51, "levels": [[13, {"E": 118, "F": 2, "R": 15, "patterns": 135}, 2, {"F": 2}], [14, {"E": 560, "F": 2, "R": 30, "patterns": 592, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1018, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 82, "F": 1, "R": 16, "patterns": 99}, 1, {"F": 1}], [14, {"E": 140, "R": 16, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 1037, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.54, "levels": [[13, {"E": 126, "F": 2, "R": 22, "patterns": 150}, 1, {"F": 1}], [14, {"E": 236, "F": 1, "R": 22, "patterns": 259}, 1, {"F": 1}], [15, {"E": 288, "R": 12, "patterns": 300}, 0, {}]], "open17": 0}
{"root": 1039, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.61, "levels": [[13, {"E": 86, "F": 10, "R": 52, "patterns": 148}, 3, {"F": 3}], [14, {"E": 753, "F": 1, "R": 24, "patterns": 778}, 1, {"F": 1}], [15, {"E": 288, "patterns": 288}, 0, {}]], "open17": 0}
{"root": 1112, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 123, "F": 1, "R": 14, "patterns": 138}, 1, {"F": 1}], [14, {"E": 333, "R": 14, "patterns": 347}, 0, {}]], "open17": 0}
{"root": 1117, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"E": 142, "F": 2, "R": 8, "patterns": 152}, 2, {"F": 2}], [14, {"E": 717, "F": 2, "R": 20, "patterns": 739}, 1, {"F": 1}], [15, {"E": 309, "patterns": 309}, 0, {}]], "open17": 0}
{"root": 1157, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"E": 127, "F": 2, "R": 8, "patterns": 137}, 2, {"F": 2}], [14, {"E": 638, "F": 2, "R": 16, "patterns": 656, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1196, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 116, "F": 1, "R": 13, "patterns": 130}, 1, {"F": 1}], [14, {"E": 320, "R": 13, "patterns": 333}, 0, {}]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.55, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}], [14, {"E": 596, "F": 2, "R": 28, "patterns": 626}, 1, {"F": 1}], [15, {"E": 274, "R": 2, "patterns": 276}, 0, {}]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 128, "F": 1, "R": 21, "patterns": 150}, 1, {"F": 1}], [14, {"E": 344, "R": 21, "patterns": 365}, 0, {}]], "open17": 0}
{"root": 1221, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 83, "F": 2, "R": 19, "patterns": 104}, 2, {"F": 2}], [14, {"E": 379, "F": 2, "R": 38, "patterns": 419, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1260, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 121, "F": 1, "R": 16, "patterns": 138}, 1, {"F": 1}], [14, {"E": 349, "R": 16, "patterns": 365}, 0, {}]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.64, "levels": [[13, {"E": 132, "F": 2, "R": 15, "patterns": 149}, 2, {"F": 2}], [14, {"E": 706, "F": 2, "R": 34, "patterns": 742}, 1, {"F": 1}], [15, {"E": 374, "patterns": 374}, 0, {}]], "open17": 0}
{"root": 1341, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 138, "F": 1, "R": 12, "patterns": 151}, 1, {"F": 1}], [14, {"E": 249, "R": 12, "patterns": 261}, 0, {}]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 1356, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 130, "R": 20, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 1359, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 87, "F": 1, "R": 12, "patterns": 100}, 1, {"F": 1}], [14, {"E": 154, "R": 10, "patterns": 164}, 0, {}]], "open17": 0}
{"root": 1462, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.49, "levels": [[13, {"E": 127, "F": 2, "R": 10, "patterns": 139}, 2, {"F": 2}], [14, {"E": 638, "F": 2, "R": 24, "patterns": 664, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1510, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1532, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.28, "levels": [[13, {"E": 106, "F": 2, "R": 12, "patterns": 120}, 1, {"F": 1}], [14, {"E": 199, "F": 1, "R": 12, "patterns": 212}, 1, {"F": 1}], [15, {"E": 250, "R": 8, "patterns": 258}, 0, {}]], "open17": 0}
{"root": 1572, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 117, "F": 1, "R": 17, "patterns": 135}, 1, {"F": 1}], [14, {"E": 333, "R": 17, "patterns": 350}, 0, {}]], "open17": 0}
{"root": 1575, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}], [14, {"E": 313, "R": 22, "patterns": 335}, 0, {}]], "open17": 0}
{"root": 1577, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 14, "patterns": 88}, 0, {}]], "open17": 0}
{"root": 1579, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 81, "R": 10, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 1583, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}], [14, {"E": 297, "R": 18, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 1585, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 117, "F": 1, "R": 18, "patterns": 136}, 1, {"F": 1}], [14, {"E": 251, "R": 13, "patterns": 264}, 0, {}]], "open17": 0}
{"root": 1587, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 111, "F": 1, "R": 22, "patterns": 134}, 1, {"F": 1}], [14, {"E": 303, "R": 22, "patterns": 325}, 0, {}]], "open17": 0}
{"root": 1590, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1594, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 72, "R": 15, "patterns": 87}, 0, {}]], "open17": 0}
{"root": 1596, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"E": 118, "F": 2, "R": 17, "patterns": 137}, 2, {"F": 2}], [14, {"E": 506, "F": 2, "R": 34, "patterns": 542}, 1, {"F": 1}], [15, {"E": 203, "R": 1, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 1598, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.86, "levels": [[13, {"E": 123, "O": 1, "R": 15, "patterns": 139}, 1, {"O": 1}], [14, {"E": 198, "R": 6, "patterns": 321, "subset-fail": 117}, 0, {}]], "open17": 0}
{"root": 1600, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}], [14, {"E": 304, "R": 11, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 1621, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"E": 83, "R": 11, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 1623, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 126, "F": 1, "R": 9, "patterns": 136}, 1, {"F": 1}], [14, {"E": 344, "R": 9, "patterns": 353}, 0, {}]], "open17": 0}
{"root": 1625, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 79, "R": 11, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1632, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 78, "R": 13, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 1658, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.37, "levels": [[13, {"E": 110, "F": 2, "R": 12, "patterns": 124}, 1, {"F": 1}], [14, {"E": 296, "F": 1, "R": 11, "patterns": 308}, 1, {"F": 1}], [15, {"E": 274, "patterns": 274}, 0, {}]], "open17": 0}
{"root": 1680, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 80, "R": 18, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1708, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 106, "R": 17, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 1714, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 102, "F": 1, "R": 22, "patterns": 125}, 1, {"F": 1}], [14, {"E": 277, "R": 19, "patterns": 296}, 0, {}]], "open17": 0}
{"root": 1720, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 103, "R": 22, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 1722, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 112, "F": 1, "R": 12, "patterns": 125}, 1, {"F": 1}], [14, {"E": 301, "R": 10, "patterns": 311}, 0, {}]], "open17": 0}
{"root": 1725, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 107, "R": 19, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 1727, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 105, "F": 1, "R": 19, "patterns": 125}, 1, {"F": 1}], [14, {"E": 281, "R": 17, "patterns": 298}, 0, {}]], "open17": 0}
{"root": 1731, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.15, "levels": [[13, {"E": 108, "F": 1, "R": 17, "patterns": 126}, 1, {"F": 1}], [14, {"E": 203, "R": 15, "patterns": 218}, 0, {}]], "open17": 0}
{"root": 1733, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 110, "F": 2, "R": 13, "patterns": 125}, 2, {"F": 2}], [14, {"E": 581, "F": 2, "R": 27, "patterns": 610, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1740, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 109, "R": 21, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 1742, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 185, "R": 26, "patterns": 211}, 0, {}]], "open17": 0}
{"root": 1744, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 118, "R": 6, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 1749, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 171, "R": 23, "patterns": 194}, 0, {}]], "open17": 0}
{"root": 1754, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 1756, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 141, "R": 17, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 1758, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 190, "R": 24, "patterns": 214}, 0, {}]], "open17": 0}
{"root": 1760, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 169, "R": 26, "patterns": 195}, 0, {}]], "open17": 0}
{"root": 1762, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 111, "R": 17, "patterns": 128}, 0, {}]], "open17": 0}
{"root": 1764, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 182, "R": 30, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 1996, "kind": "F", "mult": {"2": 15, "3": 5, "4": 6}, "time": 0.28, "levels": [[13, {"E": 92, "F": 6, "R": 24, "patterns": 122}, 1, {"F": 1}], [14, {"E": 252, "F": 5, "R": 24, "patterns": 281, "subset-fail": 1}, 2, {"F": 2}], [15, {"E": 420, "F": 1, "patterns": 421}, 1, {"F": 1}], [16, {"E": 113, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 2780, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 49, "R": 8, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 2886, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 110, "F": 2, "patterns": 112}, 1, {"F": 1}], [14, {"E": 152, "F": 1, "patterns": 153}, 1, {"F": 1}], [15, {"E": 184, "patterns": 184}, 0, {}]], "open17": 0}
{"root": 3129, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.65, "levels": [[13, {"E": 150, "F": 3, "R": 20, "patterns": 173}, 3, {"F": 3}], [14, {"E": 1028, "F": 6, "R": 65, "patterns": 1099, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 608, "R": 3, "patterns": 611}, 0, {}]], "open17": 0}
{"root": 3149, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 67, "F": 3, "R": 15, "patterns": 85}, 2, {"F": 2}], [14, {"E": 281, "F": 4, "R": 34, "patterns": 319, "subset-fail": 1}, 1, {"F": 1}], [15, {"E": 106, "R": 2, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3615, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.56, "levels": [[13, {"E": 256, "F": 4, "R": 48, "patterns": 308}, 1, {"F": 1}], [14, {"E": 364, "F": 3, "R": 48, "patterns": 415, "subset-fail": 1}, 2, {"F": 2}], [15, {"E": 1000, "R": 48, "patterns": 1048}, 0, {}]], "open17": 0}
{"root": 3698, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 61, "R": 22, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 3764, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.03, "levels": [[13, {"E": 57, "R": 27, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 3844, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"E": 114, "F": 1, "R": 21, "patterns": 136}, 1, {"F": 1}], [14, {"E": 349, "R": 21, "patterns": 370}, 0, {}]], "open17": 0}
{"root": 8759, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"E": 120, "F": 1, "R": 34, "patterns": 155}, 1, {"F": 1}], [14, {"E": 360, "R": 34, "patterns": 394}, 0, {}]], "open17": 0}
{"root": 12316, "kind": "F", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.04, "levels": [[13, {"E": 95, "R": 22, "patterns": 117}, 0, {}]], "open17": 0}
{"root": 15526, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.02, "levels": [[13, {"E": 22, "R": 12, "patterns": 34}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b43_p1.final.json <==
[]

==> anc/gst1718_computation/tree/b43_p1.nodes.jsonl <==
{"root": 3, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AW?oCB`a?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????BSHPC_oL`??s?AWFBC?GE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "T?????????????wW@iASOcE??s?AW?PC?uE?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?Aa?BS_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWA_C?LQ??I_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?Oa?BS_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AWCCC?LQ??I_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?GA_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?`C?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?GA_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?DC?LQ?O@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wWHPC_oL`??s?AW?Yc??i?O@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "S?????????????wW@iC_oL`?@KASS?@k?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AWCGC?Oa?Qa_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?aC?Ca?Qa_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?`C@II?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC?_Q?Qa_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iC_oL`??s?AW?HC@II?_@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Ca?cE_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW@OC?Aa?cE_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AWAGC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?EC?Ga?cE_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?PCAOY?O@_?", "st": "O", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?HCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "U?????????????wW@iASOL`??s?AW?DCAOY?A@_?", "st": "F", "vs": [7]}
{"root": 3, "n": 13, "g6": "V?????????????wW@iASOcE?uC?@gCOC?Ca??c_?A[??", "st": "F", "vs": [7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?__O?Ya??DG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a??gO?Ya?C@G?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a??gO?Ya?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a??gO?Ya?G?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AW?oCB`a?BSO?@Q?G?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "U???????????????@iC_oL`?@K?oCFBC@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????@iC_oL`?@K?oCFBC@IH??LO?GE??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?oCB`a?@GO@?a?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AW?oCB`a?@GOASQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a?@GOC_q?@?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AW?oCB`a??gOC_q?@?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "X???????????????@iASOcE?uC?@g?oCB`a?a?O?HA??QG??RO?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?DA?@iG?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?S?O?Ya??DG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?__O?`A?@iG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?__O?Ya??DG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE?CGO?Ya?C@G?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????HPC_oL`??s?AWFBC?GE??gO?Ya?C@G?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?`?O?`A?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?COO?HA?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?CGO@?a?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iC_oL`??s?AWFBC?GE?@GO@?a?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?O?HA?QBG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE?P?O?PA?QBG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????@iASOL`??s?AWFBC?GE??oO?PA?QBG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?S?O?Ya??DG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?__O?Ya??DG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[KASOcE??s?AW?PC?uE?BSO?@Q?G?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "U???????????????[K?Y_cE?@K?PC@kK@IH??LO?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_cE?@K?PC@kK@IH??LOC?E??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?`?O?`A?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?CGO@?a?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?CGOASQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?@GO@?a?HPG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE??s?AW?PC?uE?@GOASQ?O?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AW@kK@C@?cEO?PE??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_Qa??s?AW@kKAOX?O@O?PE??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?O?HA?QBG?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?I?O?DA?QBG?", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE?@GOC_q?@?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_Qa??s?AW?PC?uE??gOC_q?@?g?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "X???????????????[K?Y_QaAOW?@g?PC?uE?a?O?HA??QG??RO?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?DC?LQ?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@KA_C?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "X???????????????[KC_oL`??s?AWA_C?LQ??I_?`A?HPG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?`C?LQ?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@KCCC?Yc??i?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc?_I?QaO?@i??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@K?`C?Yc@?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[KC_oL`?@K?DC?YcA?E?QaO?@i??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_cE?uC?AW?@kAC@?CGOASU??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@?@GOC_q??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?g@??gOC_q??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k@C@?AGOC_q??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?B@?AGOC_q??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?G`?cEOA?I??", "st": "O", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?C`?cEO?OI??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "V???????????????[K?Y_L`?@KASS?@k?A`?cEO?OI??", "st": "F", "vs": [7, 7]}
{"root": 3, "n": 14, "g6": "W???????????????[K?Y_cE?uCASS?@kAG@?@GO?Ca??Hg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 13, "g6": "T?????????????iS@d?Co?X?SSB?W?ICBQa?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC@@A?BI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W@CC?PA?BI_?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?WAAC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?aC?Ki??`_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?Co?X?SSB?W?EC@?Q?BI_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????sgTI?XO?e?@c?gg?SC?DA?WB_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????sgTI?XODD@_KCGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????sgTI?XODD@_KAGC?Cs?@e?", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_OAAA?@dG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?G_O?aA?@dG?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?OOO?XQ??Og?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?Co?X?SSB?W?ICBQa?COO?XQ??Og?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa?G_O?AQ?Aag?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?XO?e?@cB?W?ICBQa?A_O?AQ?Aag?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????TI?XO?e?@c?ggEdC?I@?WBO?IE??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????TI?XO?e?@c?gg?ICBQa?@_O?aA?K@g?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????TI?XODD@_K?ICEdC?c@??eO?BI??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????YSDQ_?e?@cB?WA?c?Ki?GGO?gi??WW?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 13, "g6": "U?????????????~??e?IOOx?GS?_W@AC?Ga?_e_?", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "T?????????????~??hCCoOx?GS@AC?Hc?OM?", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CCA@A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?PA?@K_?OS??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@CC?HA?@K_A?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?`A?@K_?OS??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?cC?HA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SCA@A?@K_@?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?`A?@K_A?S??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?SC?PA?@K_@?S??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_WCAC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?OA_C?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W@AC?Cq?AA_C?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?aC?Cq?AA_@?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?OA_@?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??hCCoOx?GS?_W?QC?Cq?GA_C?K??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CCA@A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@CC?PA??I_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?cC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?KC?`A??I_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_WCAC?Oa?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@ACA?a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W@AC?Oa?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aCA?a?GA_?Ok??", "st": "O", "vs": [7]}
{"root": 8, "n": 13, "g6": "V?????????????~??e?IO_e@Bc?_W?aC?_a?OA_?Ok??", "st": "F", "vs": [7]}
{"root": 8, "n": 14, "g6": "V???????????????^_?IOOx?GS?PCCCs?Cp?CBO@AE??", "st": "O", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "W???????????????^_?H_Ox?OK@AC?PCAAY?GGO?IQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 8, "n": 14, "g6": "V???????????????^_CCoOx?`A?Hc?_[?_`?@QO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Oa?_b_?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g@AC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?aC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "U?????????????~?G]?QOGE?Cc?_g?IC?Ga?_b_?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "T?????????????~?G]@?oCDAAK@CC?QS?Ce?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "T?????????????~?G]@?oCDAAKC?c?QS?Ce?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "T?????????????~?G]@?o@HAAKC@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "T?????????????~?G]@?o@HAAK@@C?QS?OU?", "st": "O", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@CC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?cC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KCA?a?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?_a?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?KC?Oa?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCWC@C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW@@C?CQ?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`CA?Q?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]@?o@H?OSCCW?`C?CQ?AQ_@?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?cC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?SC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KCA?a?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Oa?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?KC?Ga?GE_?AK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCWCAC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aCA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?aC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?ICA?a?GE_?OK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Oa?GE_?OK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?G]?QO@H?OSCCW?IC?Ga?GE_A?K??", "st": "F", "vs": [7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?`CAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?_GO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?`CAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?C_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?OS@AC?PCAAM?_CO?QQ??cg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc@AC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?_OO@?q??cg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_AQ?OS@AC?PCAAM?COO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?G_O?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?OS?aC?PCAAM?_CO?QQ??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc?aC?PCAAM?GGO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF_AQ?OS?PCCC[?_X?@HO?aE??", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_AQ?OS?aC?PCAAM?_OO@?q??cg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?_GO?QQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "W???????????????^_AF_GE?Cc?IC?PCAAM?GGO?QQ?AAg?", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HKA?`?CDO?QU??", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF_GEAAK@CC?HK?_`?CDO?QU??", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF_CDAAK@CC?QS?P@?GEO?HM??", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_kA@@?GEO?HI??", "st": "O", "vs": [7, 7]}
{"root": 13, "n": 14, "g6": "V???????????????^_AF__bA?a?QS?_k?P@?GEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 20, "n": 13, "g6": "U?????????????soTE?Ao?X?ASBGW?wC?`A??i_?", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "W?????????????soTE?DO?U?@c?CgBGW?[A?G__A@C?O?o?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?AHADO@E?bC?HG?Og?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?OM?aO@E?bC?HGADS?GU?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?_Q?Oi_?_K??", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aO@E?bC?HG?Og?OQ?Oi_C?K??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "T?????????????~?OM?aOOi?Cc?Og?Gs?bE?", "st": "O", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?_A_@EK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "V?????????????~?OM?aOOi?CW?HG?Og?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?OMADO@E?bC?Og?Cc?PI?@H_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HGCCC?PI?AD_?", "st": "F", "vs": [7]}
{"root": 25, "n": 13, "g6": "U?????????????~?OMADO@E?bC?HG?KC?PI?AD_?", "st": "O", "vs": [7]}
{"root": 25, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?cCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?cCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?SCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_?aOOi?Cc?Og?SCA@q??B_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_?aO@E?bC?HG?KCA@q??B_ADQ?@Ag?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "U???????????????^_CB_CQ?CcADS?Ok?CX?GpO?", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_CQ?CcADS?Ok?CX?GpO?_E??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?OCOC?Q?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?OCO?OQ?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?CCOC?Q?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_CB_CQ?CW?HGADS?GU?CCO?OQ?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGADSAA@?CQO?Om??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_@E?bC?HGADS?E@?CQO?Om??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_@E?bCADS?Ok?AP?CQO?HI??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "W???????????????^_CB_CQ?Cc?Og?_c@Ai?_@_?Gq?CWg?", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_Oi?GS?Gs@EK?AP?CQO?HI??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EKAA@?CQO?Oi??", "st": "F", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "V???????????????^_CB_Oi?Cc?Gs@EK?E@?CQO?Oi??", "st": "O", "vs": [7, 7]}
{"root": 25, "n": 14, "g6": "X???????????????^_CB_Oi?CW?Og?_cA?I?Gp_?Ca?AHG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 27, "n": 13, "g6": "V?????????????~?@H?dO@E?bC?HG?Og@AA?_[_??[??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og@?Q?Ci_C?K??", "st": "F", "vs": [7]}
{"root": 27, "n": 13, "g6": "V?????????????~?OM?QO@E?bC?HG?Og?_Q?Ci_A?K??", "st": "F", "vs": [7]}
{"root": 27, "n": 14, "g6": "Y???????????????^_CB_AQ?CW?HG?Og?_Q?Ci_A?K?AAG?OAO?GpO??", "st": "F", "vs": [7, 7]}
{"root": 32, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_C?S??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?`A?Ck_?OS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?HA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?GL?Go_p?Cc?Og?_W?DA?Ck_@?S??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?IA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?AU?Go_p?Cc?Og?_W?EA?GC_ABS??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W@?Q?GA_CEK??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "V?????????????~?AUABO@E?Cc?Og?_W?_Q?AA_CEK??", "st": "F", "vs": [7]}
{"root": 32, "n": 13, "g6": "W?????????????~?AUABO@EABC?Og?_W?IA??S_@?S??co?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????~??h@DOAE@BC?HG?_g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "T?????????????~?OM?IOAE@BC?HG@DS?OU?", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g@?Q?Gi_?OK??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_C?K??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????~?OM?IOAE@BC?HG?_g?CQ?Gi_?OK??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "U?????????????~?OM@DOAE@BC?HG?SC?DI?CD_?", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "W?????????????~?OM@DOAE@BC?HG?_g?Ga??c_?IS?O?o?", "st": "F", "vs": [7]}
{"root": 36, "n": 14, "g6": "W???????????????^_?IOAE@BC?HG?cCA@q??B_@DQ?AAg?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "W???????????????^_?IOGi?Cc?_g?cCA@q??B_?Oq?GWg?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "U???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?", "st": "O", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpOC?E??", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "V???????????????^_CB_@Q?Cc@DS?_k?GX?OpO?GE??", "st": "O", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCOC?Q?GWg?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?GCO?_Q?GWg?", "st": "O", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?@COC?Q?GWg?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "W???????????????^_CB_@Q?GW?HG@DS?OU?@CO?_Q?GWg?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "V???????????????^_CB_AE@BC?HG@DS?I@?@QO?_m??", "st": "O", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "X???????????????^_CB_AE@BC?HG@DS?OU?AGO?Ca??hG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "V???????????????^_CB_@Q@BC@DS?_k?Q@?AEO?HI??", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "X???????????????^_CB_@Q?GWAEG@DS?OU?COO?Ca?O@G?@HO?", "st": "F", "vs": [7, 7]}
{"root": 36, "n": 14, "g6": "Z???????????????^_CB_@Q?GWAEG?_g?CQ?Gi_C?K?AGG??cO?_AO??cg??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 13, "g6": "U?????????????`_?k@D_Aq@CWCAg?`WBwA?@@_?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "T?????????????}??k@D_Aq@CWCAgCKC?Om?", "st": "F", "vs": [7]}
{"root": 38, "n": 13, "g6": "V?????????????}?Oo?J?Gk?JGAGoCAg?KA?O__?`[??", "st": "F", "vs": [7]}
{"root": 38, "n": 14, "g6": "V????????????????k@D_Aq@CWCAgFoC?CE?`_O?`Y??", "st": "F", "vs": [7, 7]}
{"root": 38, "n": 14, "g6": "X???????????????Oo?J?Gk?JGAGoCAgBwA?@@_?WA?GOG?CJO?", "st": "F", "vs": [7, 7]}
{"root": 43, "n": 13, "g6": "T?????????????}?@U@EOPEAEC?_g?jC?GM?", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "U?????????????PWOq?dOAE?Gc?ag@GWBwA??o_?", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????kS?e?EOYI?@c?Og?_W?WA?p`_?", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????kSLDEKG?X?GS?_W?oC?Cq??q_?", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????kS?XBPOp`?@c?Og?SC?Cq?CB_?", "st": "F", "vs": [7]}
{"root": 53, "n": 14, "g6": "V???????????????UIBPO?X?GS?_WEKK?Cp??qO?oE??", "st": "O", "vs": [7, 7]}
{"root": 53, "n": 14, "g6": "W???????????????UI?EOYI?@c?Og?oCBEE?A_O?Ha?A@g?", "st": "F", "vs": [7, 7]}
{"root": 57, "n": 13, "g6": "T?????????????}?AY?TOHEAEC?_WAJC?GU?", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW@@A?GG_CKK??", "st": "F", "vs": [7]}
{"root": 66, "n": 13, "g6": "V?????????????}?CY?X_DQ@Ag?_g?OW?HA?CG_CKK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?PA?_k_?OS??", "st": "O", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?HA?_k_?_S??", "st": "O", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?_S??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?GL@?oGp?Oc?Og?GW?DA?_k_?OS??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?_A_@EK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?CA_@EK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW@?Q?AA_@EK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "V?????????????~?OUABOGE?Oc?Og?GW?OQ?AA_@EK??", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW@AA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 68, "n": 13, "g6": "W?????????????~?OUABOGE?bC?`G?GW?EA?_O_?_S?@Ao?", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "V?????????????~??l@?oGp?Oc?Gg?OWA@A?Ak_A?S??", "st": "F", "vs": [7]}
{"root": 70, "n": 13, "g6": "V?????????????~?@U?JOGE?Oc?Gg?OWA?Q?OA_@EK??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?`A?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_C?S??", "st": "O", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?PA?Ak_?GS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_C?S??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?GL@?o_p?Oc?Gg?OW?DA?Ak_?_S??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?aA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?QA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?_C_ABS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@U@?o_p?Oc?Gg?OW?EA?CC_ABS??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "T?????????????~?@UABOCH?CS?OW@?sABE?", "st": "O", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?CA_CEK??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW@?Q?@A_CEK??", "st": "F", "vs": [7]}
{"root": 72, "n": 13, "g6": "V?????????????~?@UABOGE?Oc?Gg?OW?OQ?@A_CEK??", "st": "F", "vs": [7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW@AC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?_A_@?q?OWg?", "st": "O", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?aC?Iq?@A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?_A_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_ABOCH?CS?OW?IC?Iq?CA_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW@CC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?cCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KCA?Q?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 72, "n": 14, "g6": "W???????????????^_?T_CH?CS?OW?KC?OQ?OY_@?q?OWg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?QA?_[_??[??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?IA?_[_??[??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?CX?POCE?DCADG@?g?EA?_[_??[??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g@?Q?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_C?K??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?GQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?_K??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM?POCE?DCADG@?g?CQ?Gq_?OK??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "T?????????????~?OM@EOAI?DC@?g?_s@Ae?", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?GQ?@A_ADK??", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "V?????????????~?OM@EOAI?OW?IG@?g?CQ?_A_ADK??", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????~?OM@EOCE@Ac@?g?Cc?Gi?@P_?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADGCCC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?cC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????~?OM@EOCE?DCADG?KC?Gi?GD_?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "U?????????????~?OM@EOAI@Ac@?g?SC?OY?@P_?", "st": "O", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?OO_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?GG_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 76, "n": 13, "g6": "W?????????????~?OM@EOAI?DCADG@?gAAA?@G_?_s?@?o?", "st": "F", "vs": [7]}
{"root": 76, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?SCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "W???????????????^_@EOAI?DC@?g?KCA@q??B_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?_@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Oc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?C@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "W???????????????^_CB_AI?DC@?g?Gc?bI?A@_?_q?GSg?", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "V???????????????^_CB_Gq?Gg@?gADK?I@?@PO?_u??", "st": "O", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "V???????????????^_CB_Gq?_S?_sADK?AP?AIO?II??", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "V???????????????^_CB_Gq?DC?_sADK?E@?AIO@?i??", "st": "F", "vs": [7, 7]}
{"root": 76, "n": 14, "g6": "X???????????????^_CB_Gq?Gg@?g?Oc?CI?Oh_?SA?ABG?@PO?", "st": "O", "vs": [7, 7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?OG_?Qs??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cWAAA?CG_?Qs??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?aA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?`C?Hg?cW?EA?_G_?Qs??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?OG_?c[??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "V?????????????~??[AC_GI?HW@AG?HgA@A?AG_?c[??", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "U?????????????~??[?QoGP?Cs?cWCAC@AQ?GI_?", "st": "F", "vs": [7]}
{"root": 78, "n": 13, "g6": "W?????????????~??[@@OAU?`C?Hg?cWA@A?AG_ACc??`O?", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "V?????????????sO@KA[OCE?wC?IG?Cg??k??o_DHc??", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k?GO_A[S??", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "V?????????????sO@KDH_CE?wC?IG?Cg??k??S_A[S??", "st": "F", "vs": [7]}
{"root": 92, "n": 13, "g6": "U?????????????AWSeA[OCE?wC?IG?@WBPA??d_?", "st": "F", "vs": [7]}
{"root": 92, "n": 14, "g6": "W???????????????@KA[OCE?wC?IG?@W?BA?hK_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 92, "n": 14, "g6": "W???????????????@KDH_CE?wC?IG?@W?`A?Ra_EaA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 96, "n": 13, "g6": "V?????????????MG?eAYOGEAcC?SG?aG??k??W_Ecc??", "st": "F", "vs": [7]}
{"root": 96, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?aG??k??g_AYS??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "V?????????????jGAqE_O?i?@W?oG?@g?CK?AC_BEK??", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "X?????????????jGAqE_O?i?@W?oGBEG??s?A__?aC?OAO?@B_?", "st": "F", "vs": [7]}
{"root": 98, "n": 14, "g6": "Z???????????????Tc?k_sA?Ag?Ao?oG??s?AC_BEK?@OG?COO?_CO??`g??", "st": "F", "vs": [7, 7]}
{"root": 104, "n": 13, "g6": "V?????????????AoPa?c_MA?CgBKG?@g?@K?sW_??s??", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "V?????????????AoYKCW_Cc?wG?HO?@g?@K??E_BKK??", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????AoYK?c_MA?CgBKG?@gAKQ??R_?", "st": "O", "vs": [7]}
{"root": 104, "n": 13, "g6": "U?????????????AoYKCW_Cc?CgBKG?AW?wI??L_?", "st": "O", "vs": [7]}
{"root": 104, "n": 14, "g6": "W???????????????@WCW_Cc?CgBKG?AWBPa??E_@oQ??Eg?", "st": "O", "vs": [7, 7]}
{"root": 104, "n": 14, "g6": "W???????????????@WEb?Cc?wG?HO?@g??Y?X`_CWa??Hg?", "st": "O", "vs": [7, 7]}
{"root": 104, "n": 14, "g6": "V???????????????@WEb?Cc?CgBKGCWc?@M?MAO?@i??", "st": "O", "vs": [7, 7]}
{"root": 113, "n": 13, "g6": "V?????????????bOI`?BO?eAqC?HG?Ag?GK??o_BPc??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????bOLEAgO?Y?AW?HG?Ag?GK?OO_DcK??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "U?????????????YKI`?BOk`?Cc?Ag?OWALA??e_?", "st": "F", "vs": [7]}
{"root": 113, "n": 14, "g6": "W???????????????I`?BOk`?Cc?Ag?OW?BA?YK_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 113, "n": 14, "g6": "W???????????????LEAgO?Y?Cc?Ag?OW@@A?k`_CYA??RG?", "st": "F", "vs": [7, 7]}
{"root": 118, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A@C??", "st": "F", "vs": [7]}
{"root": 118, "n": 13, "g6": "V?????????????MK[@?HO?U@SC?BG?Cg?GK?bo_A?c??", "st": "F", "vs": [7]}
{"root": 118, "n": 13, "g6": "V?????????????bo[@?HO?U@SC?BG?Cg?GK?O__@pc??", "st": "F", "vs": [7]}
{"root": 118, "n": 13, "g6": "U?????????????boFE?HO?U@SC?BG?OWB_I??d_?", "st": "F", "vs": [7]}
{"root": 118, "n": 14, "g6": "W???????????????FE?HO?U@SC?BG?OWANA?OG_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 118, "n": 14, "g6": "W???????????????Pw?HO?U@SC?BG?OW@AA?MK_F?Q??Qg?", "st": "F", "vs": [7, 7]}
{"root": 125, "n": 13, "g6": "U?????????????US?U?EOLIB_C?Gg?OWAMA??X_?", "st": "O", "vs": [7]}
{"root": 125, "n": 13, "g6": "U?????????????b_JI?EOLI?@c?Gg?OW?Aq?w@_?", "st": "O", "vs": [7]}
{"root": 125, "n": 14, "g6": "V???????????????JI?EOLI?CS?OWC[C?@e??kOF?I??", "st": "O", "vs": [7, 7]}
{"root": 125, "n": 14, "g6": "V???????????????PoAq_LI?@c?Gg?OW?Aq??qOF?M??", "st": "O", "vs": [7, 7]}
{"root": 128, "n": 13, "g6": "V?????????????MGCPAYO?MB_C?gG?BG?GS?@G_Cec??", "st": "F", "vs": [7]}
{"root": 128, "n": 13, "g6": "V?????????????MGQY@CO?MB_C?gG?BG?GS??g_AYS??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "U?????????????MGQiAUOGE?@c?Og?_W?Ea?w@_?", "st": "F", "vs": [7]}
{"root": 147, "n": 13, "g6": "V?????????????@oTI@gOAI?AWAWG?BG?OS?sg_??[??", "st": "O", "vs": [7]}
{"root": 147, "n": 13, "g6": "V?????????????@oYSDQ_LA?GgAWG?_gACA??e_?BK??", "st": "F", "vs": [7]}
{"root": 147, "n": 14, "g6": "X????????????????wDQ_LA?GgAWG?_gBQa??B_CGA??RG??XO?", "st": "F", "vs": [7, 7]}
{"root": 151, "n": 13, "g6": "V?????????????b_@K@hO?e@WC?DG?Gg?@K?C__FAc??", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K?O__@hS??", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "V?????????????b_@KFA_?e@WC?DG?Gg?@K??o_@hS??", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "U?????????????AW[I@hO?e@WC?DG?GgAMA??R_?", "st": "F", "vs": [7]}
{"root": 151, "n": 13, "g6": "U?????????????b_@KFA_LI?Ac?Gg?AW?AY?U@_?", "st": "F", "vs": [7]}
{"root": 151, "n": 14, "g6": "W???????????????@K@hO?e@WC?DG?Gg?QA?wS_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 151, "n": 14, "g6": "W???????????????Po?R?LI?Ac?Gg?AW?QA?wS_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 151, "n": 14, "g6": "W???????????????@KFA_?e@WC?DG?Gg@AA?LI_C[A??Hg?", "st": "F", "vs": [7, 7]}
{"root": 151, "n": 14, "g6": "W???????????????Po?R?wS?Ac?Gg?AW?BA?LI_?Cq?J?g?", "st": "F", "vs": [7, 7]}
{"root": 151, "n": 14, "g6": "V???????????????@KFA_LI?Ac?GgC[C?@M??eOAoI??", "st": "F", "vs": [7, 7]}
{"root": 157, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?GO_A\\C??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "V?????????????eO?i?`Oge@oC?EG?@g?GK?Rg_?AS??", "st": "F", "vs": [7]}
{"root": 157, "n": 13, "g6": "U?????????????eOHs?`Oge?BC?@g?OW?DQ?[@_?", "st": "F", "vs": [7]}
{"root": 157, "n": 14, "g6": "W???????????????RG?`Oge?BC?@g?OW@Ma??Q_?Ia?M?g?", "st": "F", "vs": [7, 7]}
{"root": 159, "n": 13, "g6": "V?????????????eODp?BOCE@oC?EG?HG?GS?@O_EDc??", "st": "F", "vs": [7]}
{"root": 159, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS?OO_@[S??", "st": "F", "vs": [7]}
{"root": 159, "n": 13, "g6": "V?????????????eOWU?BOCE@oC?EG?HG?GS??S_@[S??", "st": "F", "vs": [7]}
{"root": 159, "n": 13, "g6": "U?????????????okDp?BOCE@oC?EG?OgAXA?@H_?", "st": "F", "vs": [7]}
{"root": 159, "n": 13, "g6": "V?????????????eOWU@[O?Y@oC?HG?OgACA?CE_?EK??", "st": "F", "vs": [7]}
{"root": 159, "n": 14, "g6": "X???????????????RG@[O?Y@oC?HG?Og?DA?ok_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 159, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og@@A?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 159, "n": 14, "g6": "X???????????????RGED_?Y@oC?HG?Og@@A?Ja_CGA?ABG??pO?", "st": "F", "vs": [7, 7]}
{"root": 159, "n": 14, "g6": "W???????????????WU?BOCE@oC?EG?Og?@Q?Ja_CqA??cg?", "st": "F", "vs": [7, 7]}
{"root": 161, "n": 13, "g6": "V?????????????SgDQ?BO@E?BC?PG?_gB_K?fO_?@c??", "st": "F", "vs": [7]}
{"root": 161, "n": 13, "g6": "U?????????????fODQ?BO?p?Gc?_gF?W@Qa?@E_?", "st": "F", "vs": [7]}
{"root": 161, "n": 14, "g6": "W???????????????DQ?BO?p?Gc?_gF?WA\\A??K_AdA??bG?", "st": "F", "vs": [7, 7]}
{"root": 164, "n": 13, "g6": "V?????????????kG@KC[_CE@WC?DG@?g?CK?@G_BES??", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????kGCIAqO?i@aC?PG?_g?CK??W_C[c??", "st": "F", "vs": [7]}
{"root": 166, "n": 13, "g6": "V?????????????kGPq@A_?i@aC?PG?_g?CK?@G_AqS??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W@@A?@a_?`K??", "st": "O", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?`A?@a_?`K??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "V?????????????~?O]A@OGE?DC?OgC?W?HA?@a_?`K??", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC?CCO?_B_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??cO?_B_?", "st": "F", "vs": [7]}
{"root": 174, "n": 13, "g6": "X?????????????~?O]?KOOI?_W?IG?`G?GS?C__AAC??aO?_B_?", "st": "F", "vs": [7]}
{"root": 174, "n": 14, "g6": "\\???????????????^_CF_@a@?g@?o?IG?Oc?AD??cC?GGO?@C_?A_O?CGG??HA??_Bo??", "st": "F", "vs": [7, 7]}
{"root": 176, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?_c?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "X?????????????~?CIA@_@Q?Og?QG?HGAA[??w_?Gc?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?IA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?HC?HGCCw?EA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw@AA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?QA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[A@_@Q?Og?QGCCw?IA?GS_?HK??", "st": "F", "vs": [7]}
{"root": 176, "n": 13, "g6": "V?????????????~??[@A_OK?DG?HGCCw@AA?CI_?QK??", "st": "F", "vs": [7]}
{"root": 176, "n": 14, "g6": "Z???????????????^_@A_OK?DG?HGCCw?Ba?CC_A?S?C?o?G_O?CIO?@Gg??", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 13, "g6": "V?????????????JG?UCgO?U?EC?BGB_g?GK?qo_?@S??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "V?????????????qoDc?D_dA?@W?KG?BG?GK??I_B_k??", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "U?????????????qo?UCgO@`?@cB_g?OW?ka??U_?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "U?????????????qoDc?Ao@`?@cB_g?OW?Aq?dA_?", "st": "F", "vs": [7]}
{"root": 178, "n": 13, "g6": "U?????????????qoDc?D_?U?ECB_g?OWASI??X_?", "st": "F", "vs": [7]}
{"root": 178, "n": 14, "g6": "W????????????????UCgO@`?@cB_g?OWBJA??I_@XA??JG?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 14, "g6": "W???????????????Dc?Ao@`?@cB_g?OWBJA??I_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 14, "g6": "W???????????????XW@X??U?EC?BG?OW??i?[D_?Da?Q`G?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 14, "g6": "W???????????????XW@X??k?@W?KG?OW??i?[D_CgQ??Kg?", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 14, "g6": "V???????????????XW?KG?X@oS?OW@XC?@Y??kOCgQ??", "st": "F", "vs": [7, 7]}
{"root": 178, "n": 14, "g6": "V???????????????XW?D_@`@oS?OW@XC?@Y?dAO?BI??", "st": "F", "vs": [7, 7]}
{"root": 187, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?DG?Og?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?DG?Og?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 187, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?Og?AWAXA??h_?", "st": "F", "vs": [7]}
{"root": 187, "n": 14, "g6": "W????????????????k@[OCE@SC?Og?AW?BA?wK_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 187, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW@@A?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 187, "n": 14, "g6": "W????????????????kF@_CE@SC?Og?AW?@Q?Ja_CqA??Sg?", "st": "F", "vs": [7, 7]}
{"root": 190, "n": 13, "g6": "V?????????????`gZ@?BO?e@aC?`G?Og?CK?AG_@ic??", "st": "F", "vs": [7]}
{"root": 190, "n": 13, "g6": "V?????????????`gEiEoO?e@aC?`G?GW@CA??Y_?Ok??", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "V?????????????eO?k@[OCE@SC?PG?Cg?@K??o_F@c??", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K?OO_@[S??", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "V?????????????eO?kF@_CE@SC?PG?Cg?@K??S_@[S??", "st": "F", "vs": [7]}
{"root": 193, "n": 13, "g6": "U?????????????@W[E@[OCE@SC?PG?AWAXA??d_?", "st": "F", "vs": [7]}
{"root": 193, "n": 14, "g6": "W????????????????k@[OCE@SC?PG?AW?BA?wK_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 193, "n": 14, "g6": "W????????????????kF@_CE@SC?PG?AW@@A?Ja_CqA??Qg?", "st": "F", "vs": [7, 7]}
{"root": 195, "n": 13, "g6": "U?????????????Lg?Y?BOYEBAC?PG?_gAXA?@B_?", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????eO?i?`OYE@SC?SG?@g?@K?OO_DLC??", "st": "F", "vs": [7]}
{"root": 200, "n": 13, "g6": "V?????????????eOSs?I_CI@SC?SG?@g?@K??o_BOs??", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "V?????????????s_AK?w_@a??w?SGBHG?@S??c_DQS??", "st": "F", "vs": [7]}
{"root": 202, "n": 13, "g6": "U?????????????CWBa?KOiQ?ICBHG?AgBQA??M_?", "st": "F", "vs": [7]}
{"root": 202, "n": 14, "g6": "W???????????????AK?w_@a?ICBHG?Ag?AQ?iQ_EcA??FG?", "st": "F", "vs": [7, 7]}
{"root": 202, "n": 14, "g6": "W???????????????AK?w_@a??w?SGBHG?AQ?iQ_EcA??Ig?", "st": "F", "vs": [7, 7]}
{"root": 202, "n": 14, "g6": "V???????????????AK?w_@aAhG?SGBHG??y??TOEcE??", "st": "F", "vs": [7, 7]}
{"root": 206, "n": 13, "g6": "U?????????????x_@g?B_aI?AW@og?GW@PI??h_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????FO?[E`_@EAcC?PG?Ag?OK?_O_BSS??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "U?????????????FOYEBSO@E?Gc?Ag?_W?Ba?h@_?", "st": "F", "vs": [7]}
{"root": 209, "n": 14, "g6": "W???????????????BgE`_@E?Gc?Ag?_WA@A?Ya_?FA?S_g?", "st": "F", "vs": [7, 7]}
{"root": 211, "n": 13, "g6": "V?????????????MGYQ?H_GEAcC?SG?BG?OK??g_AYS??", "st": "F", "vs": [7]}
{"root": 218, "n": 13, "g6": "V?????????????sKKH?DO@EAaC?PG?Ag?OK?Fo_@@C??", "st": "F", "vs": [7]}
{"root": 220, "n": 13, "g6": "V?????????????uGOY@QO?i?CW?BG?Og?OK?CC_BKK??", "st": "F", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????KgIIESO@EAdC?PG?_W?KA??Y_?Ck??", "st": "F", "vs": [7]}
{"root": 228, "n": 13, "g6": "V?????????????KgIIESO?YAdC?Cg?_WAOA?@E_?PK??", "st": "F", "vs": [7]}
{"root": 228, "n": 14, "g6": "X???????????????ESAa_qaAdC?_W?WC?@i??d_C_A??bG?AHO?", "st": "F", "vs": [7, 7]}
{"root": 230, "n": 13, "g6": "V?????????????sWTA?I_FA?Ag?PG?_g?@K??E_BKK??", "st": "F", "vs": [7]}
{"root": 230, "n": 13, "g6": "U?????????????sW?i?wOX`?Gc?_g?AWAgQ??i_?", "st": "F", "vs": [7]}
{"root": 230, "n": 14, "g6": "W???????????????YK?I_FA?Gc?_g?AW??Y?X`_DOa??TG?", "st": "F", "vs": [7, 7]}
{"root": 234, "n": 13, "g6": "V?????????????bG]@?DO@E@EC?BG?_g?GK?CG_@Uc??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?a?@a_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?Gc?Gg@?WA?Q?@a_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]A@OAE?PC?Gg@?WA@A?@a_?PK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]?KOAE?Gc?Gg@?WAAA?OI_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "V?????????????~?C]?KOOI?Gc?Gg@?WAAA?AE_?aK??", "st": "F", "vs": [7]}
{"root": 253, "n": 13, "g6": "X?????????????~?C]?KOOI?GW?aG?PG?CS?A__CAC?GAO?GB_?", "st": "F", "vs": [7]}
{"root": 259, "n": 13, "g6": "V?????????????Pg@E@SO?U?QC?BGF?g?CK?fO_?@S??", "st": "F", "vs": [7]}
{"root": 265, "n": 13, "g6": "V?????????????mGCq?B_TABBC?HG@?W?`A?Aa_?_k??", "st": "F", "vs": [7]}
{"root": 268, "n": 13, "g6": "U?????????????mGCq?DOop?Cc?Og@?W?PQ?RA_?", "st": "F", "vs": [7]}
{"root": 273, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc?_g@?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 273, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PG@?W@AA?AQ_?_k??", "st": "F", "vs": [7]}
{"root": 273, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?OS?O__?aC??cO?GB_?", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "V?????????????SSU@?DO@E?WCEHG@?g?@K?Jo_?@c??", "st": "F", "vs": [7]}
{"root": 283, "n": 13, "g6": "V?????????????Q[[@?aO@EADC?DG@?g?GK?N__C@C??", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "V?????????????wWQa?E_@I?_W@KG?aG?Gc?Ua_??k??", "st": "F", "vs": [7]}
{"root": 288, "n": 13, "g6": "U?????????????wW?YAsO@I?_W@KG?aGASQ?AH_?", "st": "F", "vs": [7]}
{"root": 288, "n": 14, "g6": "W???????????????[K?E_@I?_W@KG?aG@YI??D_Cga?@Cg?", "st": "F", "vs": [7, 7]}
{"root": 291, "n": 13, "g6": "V?????????????BO[KCoO?i?_W@SG?`G?@S?Tc_??[??", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "V?????????????~?O]?HOAE?Gc?GgA?W@?a?Ga_?aK??", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W@@A?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 301, "n": 13, "g6": "V?????????????~?O]?HOAE?PC?GgA?W?DA?Ga_?PK??", "st": "F", "vs": [7]}
{"root": 303, "n": 13, "g6": "V?????????????wWEACK_AS?kG?DO?HG?@K??E_AsK??", "st": "F", "vs": [7]}
{"root": 309, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 309, "n": 13, "g6": "V?????????????~?O]?HOCE?Gc@?gA?W@?Q?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 309, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 309, "n": 13, "g6": "V?????????????~?O]?HOCE?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W@?a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "V?????????????~?O]?`O@E?Gc@?gA?W?_a?AQ_?KK??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 312, "n": 13, "g6": "V?????????????~?O]?`O@E?EC?PGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 312, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?KG?PG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 312, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?KG?Gc?GD??cC??gO?AC_?A_O?CGG??HA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W@AA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?aA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC@?gA?W?QA?AQ_?HK??", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W@AA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?QA?AQ_@?k??", "st": "O", "vs": [7]}
{"root": 314, "n": 13, "g6": "V?????????????~?O]?`O@E?IC?HGA?W?EA?AQ_@?k??", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@CO?OB_?", "st": "F", "vs": [7]}
{"root": 314, "n": 13, "g6": "X?????????????~?O]?QOCI?CW?SG?HG?_S?C__?IC?@AO?OB_?", "st": "F", "vs": [7]}
{"root": 314, "n": 14, "g6": "\\???????????????^_CF_AQ?Og?Go?SG?Cc?GD??cC??gO?AC_?@_O?CGG??PA??OBo??", "st": "F", "vs": [7, 7]}
{"root": 390, "n": 13, "g6": "X?????????????~??s?I_Ca@?W@AG?PGAAS?@B?@CC?@AO?_Y_?", "st": "F", "vs": [7]}
{"root": 390, "n": 14, "g6": "\\???????????????^_?L?@S?QGA?o@AG?Gc?@B?@CC?@AO?_Y_?COO?GCG?CCi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 400, "n": 13, "g6": "X?????????????~??w?H_AQ?_W?SG?`G@@S?@B??aC?@AO?_i_?", "st": "F", "vs": [7]}
{"root": 400, "n": 14, "g6": "\\???????????????^_?M?@K?HG@?o?SG?Oc?@B??aC?@AO?_i_?G_O?@CG?AAi??@?o??", "st": "F", "vs": [7, 7]}
{"root": 402, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG?aS?@B?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 402, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PG@Cg?CK?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 402, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?@B?CCC?@AO?OY_?AOO?OCG?@Ci??", "st": "F", "vs": [7, 7]}
{"root": 443, "n": 13, "g6": "V?????????????}??w?T?AQAAW?cGCBG@CS?CS_@HS??", "st": "F", "vs": [7]}
{"root": 443, "n": 14, "g6": "W???????????????^??M?AQAAW?cGCBG?PQ?HI_?TA?Gag?", "st": "F", "vs": [7, 7]}
{"root": 443, "n": 14, "g6": "W???????????????^??M?AgAAW?cGCBG?PQ?HI_?QQ?Gag?", "st": "F", "vs": [7, 7]}
{"root": 525, "n": 13, "g6": "W?????????????@oGK?a__K@CG@DO?hG?IS?_R?FoC??aO?", "st": "F", "vs": [7]}
{"root": 525, "n": 13, "g6": "V?????????????}??wAB?CSA?o@DO?hGA@K?PA_?Sk??", "st": "F", "vs": [7]}
{"root": 525, "n": 13, "g6": "X?????????????}??wAB?CSA?oAGO@DO?Sc?_R?CGC?A@O?Ad_?", "st": "F", "vs": [7]}
{"root": 525, "n": 14, "g6": "X????????????????wAB?CSA?o@DO?hGA@K?}?_?Gc?G`G?AdO?", "st": "F", "vs": [7, 7]}
{"root": 525, "n": 14, "g6": "Z????????????????wAB?CSA?oAGO@DO?Sc?_R?FoC??aO?`?O?CAO?@Qg??", "st": "F", "vs": [7, 7]}
{"root": 624, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??PO?", "st": "F", "vs": [7]}
{"root": 624, "n": 13, "g6": "W?????????????Dg@KAE_`Q?OWAGG@CGA?s?AB?FoC??DO?", "st": "F", "vs": [7]}
{"root": 624, "n": 13, "g6": "V?????????????}?As?R?Os?OWAGGC@g?GK?`Q_@CK??", "st": "F", "vs": [7]}
{"root": 624, "n": 13, "g6": "W?????????????}?As?R?OsADG@CGC@g?GK?GO_?_s?G_o?", "st": "F", "vs": [7]}
{"root": 624, "n": 14, "g6": "Z???????????????As?R?OsADG@CGC@g?GK?}?_?CS?CGG?CEO?P@O??CW??", "st": "F", "vs": [7, 7]}
{"root": 624, "n": 14, "g6": "X???????????????As?R?Os?OWAGGC@g?GK?}?_?@S?OhG?G`O?", "st": "F", "vs": [7, 7]}
{"root": 624, "n": 14, "g6": "Y???????????????As?R?OsADG@CGC@g?GK?}?_?@S?CGG?CEO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 669, "n": 13, "g6": "V?????????????~?@ICEO@I?OW@CG?PG@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 671, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KG?PG?OK?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 671, "n": 13, "g6": "W?????????????~?GUCEO@I?GW?KG@AG?Gc?_G_?Ic?A@o?", "st": "F", "vs": [7]}
{"root": 671, "n": 14, "g6": "X???????????????^_CEO@I?GW?KG?PG@Aq?GP_C@A??iG?CBO?", "st": "F", "vs": [7, 7]}
{"root": 673, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KGAAG?Gc?_G_?Ic?C@o?", "st": "F", "vs": [7]}
{"root": 677, "n": 13, "g6": "V?????????????~??iCEOCI?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 677, "n": 13, "g6": "W?????????????~?GUCEOCI?GW?KG@AG?Gc?_G_?Ic?G@o?", "st": "F", "vs": [7]}
{"root": 677, "n": 14, "g6": "X???????????????^_CEOCI?GW?KG?PG@Aq?GP_C@A??iG?OBO?", "st": "F", "vs": [7, 7]}
{"root": 679, "n": 13, "g6": "V?????????????~?AICEO@I?GW?KG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 691, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cG?PG@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 719, "n": 13, "g6": "V?????????????}?@WCDOCE?UC@@GAAg?GK?AK_@IS??", "st": "F", "vs": [7]}
{"root": 928, "n": 13, "g6": "V?????????????}?@o?R?Gs?SgCDG?_g?_K?AE_AIK??", "st": "F", "vs": [7]}
{"root": 928, "n": 14, "g6": "W???????????????^??[?AW?bO?hO?_g?_K?PP_CDI?@BW?", "st": "F", "vs": [7, 7]}
{"root": 959, "n": 13, "g6": "V?????????????~??e?IOCi?GWAAG?_g?_K?_s_?PK??", "st": "F", "vs": [7]}
{"root": 959, "n": 13, "g6": "V?????????????~?OY?H_@Q?GW?PG?_g?_K?Ci_AAK??", "st": "F", "vs": [7]}
{"root": 959, "n": 14, "g6": "W???????????????^_?H_@Q?GW?_g@?WABQ?AH_?dQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 965, "n": 13, "g6": "X?????????????~?@S?I_@a?HGCEG@@G?OS?OB?ACC?CGO?_M_?", "st": "F", "vs": [7]}
{"root": 982, "n": 13, "g6": "V?????????????~?@ICEO@I?OW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 982, "n": 13, "g6": "W?????????????~?GUCEO@I?OW?SG?IG?Oc?_G_?Qc?C@o?", "st": "F", "vs": [7]}
{"root": 982, "n": 14, "g6": "X???????????????^_CEO@I?OW?SG?`G@Aq?@P_C@A?@IG?GBO?", "st": "F", "vs": [7, 7]}
{"root": 984, "n": 13, "g6": "V?????????????~?AICEO@I?GW?SG?`G?_K?Ok_?IK??", "st": "O", "vs": [7]}
{"root": 984, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?`G?_K?_G_?Os??go?", "st": "F", "vs": [7]}
{"root": 984, "n": 13, "g6": "W?????????????~?AIAD__q?Cg?SG?IG?_K?OO_?Os?ACo?", "st": "F", "vs": [7]}
{"root": 984, "n": 14, "g6": "X???????????????^_?a__q?Cg?SG@?W@Aq?@P_AAA?@BG?CHO?", "st": "F", "vs": [7, 7]}
{"root": 999, "n": 13, "g6": "X?????????????~?@W?P_@a?Og?IGCDG?_S?OB?@CC??cO?_U_?", "st": "F", "vs": [7]}
{"root": 999, "n": 14, "g6": "\\???????????????^_?U?AK?EG?`O?IG?_S?OB?@CC??cO?_U_?COO??aG?CDI??O?o??", "st": "F", "vs": [7, 7]}
{"root": 1038, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?CAO?OY_?", "st": "F", "vs": [7]}
{"root": 1038, "n": 13, "g6": "X?????????????~??w?H_Aa?OW?aG?PG@AS?GB?CCC?@AO?OY_?", "st": "F", "vs": [7]}
{"root": 1038, "n": 13, "g6": "W?????????????~??e?SOOY?PC?PGACg?_K?@o_C@C?ABO?", "st": "F", "vs": [7]}
{"root": 1038, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?CAO?OY_?GOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1038, "n": 14, "g6": "[???????????????^_?M?@K?IG?_o?aG?Gc?GB?CCC?@AO?OY_?AOO?OCG?ACi??", "st": "F", "vs": [7, 7]}
{"root": 1038, "n": 14, "g6": "Y???????????????^_?SOOY?GcACg@?W?FA?_G_?_s?OOG?@KO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 1113, "n": 13, "g6": "V?????????????~?AIAD_@I?GWAAG?Gg?_K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1119, "n": 13, "g6": "V?????????????~?@E?IOGi?OWAAG@?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1119, "n": 13, "g6": "V?????????????~?OY?P_@Q?OW?HG@?g?GK?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1119, "n": 14, "g6": "W???????????????^_?P_@Q?OW@?g?OWABQ?@H_@DQ?GGg?", "st": "F", "vs": [7, 7]}
{"root": 1249, "n": 13, "g6": "V?????????????}?AsAI_Gq?Gg?_o?SG?PC?GK_CG[??", "st": "F", "vs": [7]}
{"root": 1249, "n": 13, "g6": "W?????????????}?AsAI_GK?bG?_o?SGACK?_C_?PS?AGo?", "st": "F", "vs": [7]}
{"root": 1249, "n": 14, "g6": "X???????????????^??l?PS?bG?_o?SG?_q?`B_C?a?@DG?CPO?", "st": "F", "vs": [7, 7]}
{"root": 1261, "n": 13, "g6": "V?????????????~?@E?IOGi?OW@AGA?g?GK?_s_?HK??", "st": "F", "vs": [7]}
{"root": 1288, "n": 13, "g6": "W?????????????Do@I@H_CI@AW@CGCBG?OS?AB?FoC??`O?", "st": "F", "vs": [7]}
{"root": 1288, "n": 13, "g6": "V?????????????}?@I@H_CI@AW@CGCBG?OS?Do_?O[??", "st": "F", "vs": [7]}
{"root": 1288, "n": 13, "g6": "V?????????????}?Aw?Q_CI@AW@CGCBG?OS?HK_?O[??", "st": "F", "vs": [7]}
{"root": 1288, "n": 13, "g6": "W?????????????}?Aw@H_Oe?aCCBG?_g?GK?P?_?Qc?ADO?", "st": "F", "vs": [7]}
{"root": 1288, "n": 14, "g6": "X???????????????@I@H_CI@AW@CGCBG?OS?}?_?GS?AwG?ABO?", "st": "F", "vs": [7, 7]}
{"root": 1288, "n": 14, "g6": "X???????????????^?@H_Oe?aCCBG?_g?VA?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1288, "n": 14, "g6": "X???????????????^??m?Oe?aCCBG?_g?cq?AB_AGA?@IG?CIO?", "st": "F", "vs": [7, 7]}
{"root": 1358, "n": 13, "g6": "X?????????????~?CW?H_@Q?Gg?SGCBG?OS?OB??aC?GCO?_e_?", "st": "F", "vs": [7]}
{"root": 1463, "n": 13, "g6": "V?????????????~?AICEO@I?GW?PG@?g@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1463, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?IG@?g@?K?_q_?PK??", "st": "F", "vs": [7]}
{"root": 1511, "n": 13, "g6": "V?????????????~?AICEO@I?GW@@G?Gg@?K?Ok_?QK??", "st": "F", "vs": [7]}
{"root": 1511, "n": 13, "g6": "V?????????????~?AIAD_@I?GW?QG?Gg@?K?_q_@@K??", "st": "F", "vs": [7]}
{"root": 1511, "n": 14, "g6": "W???????????????^_?a_@I?GW?GgA?W@Aq?AP_CEQ?CCg?", "st": "F", "vs": [7, 7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??iAEOAI?OW@CGA@G?CK?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1576, "n": 13, "g6": "V?????????????~??iAEO@I?GW?KGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1578, "n": 13, "g6": "V?????????????~?AIAEOAI?CW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1578, "n": 13, "g6": "W?????????????~?AICD_Oq?Gg?KG?QG?_K?_O_?Gs?GCo?", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "V?????????????~??iAEOAI?OW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1584, "n": 13, "g6": "V?????????????~??iAEO@I?GW?cGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1586, "n": 13, "g6": "V?????????????~??iAEO@I?GW?SGA@G?OK?_k_@AK??", "st": "F", "vs": [7]}
{"root": 1589, "n": 13, "g6": "W?????????????~?CUCEO@I?GW?KG@AG?OK?C__?Ic?GCo?", "st": "F", "vs": [7]}
{"root": 1592, "n": 13, "g6": "V?????????????~??iCEO@I?GW?KGA@G?_K?Gk_?aK??", "st": "F", "vs": [7]}
{"root": 1595, "n": 13, "g6": "V?????????????~?AICEOAI?CW?SGA@G?_K?Gk_?IK??", "st": "F", "vs": [7]}
{"root": 1599, "n": 13, "g6": "V?????????????~??iAEOCI?GW?KGA@G?_K?_k_?QK??", "st": "F", "vs": [7]}
{"root": 1624, "n": 13, "g6": "V?????????????~?@IAEOCI?CW@CGA@G?GK?_k_?IK??", "st": "F", "vs": [7]}
{"root": 1657, "n": 13, "g6": "V?????????????~?AY?H_@Q?GW?`G@?gA?K?Gi_AAK??", "st": "F", "vs": [7]}
{"root": 1657, "n": 13, "g6": "W?????????????~?AY?IOGi?GW?`G@?gA?K?___?Hc?GGo?", "st": "F", "vs": [7]}
{"root": 1713, "n": 13, "g6": "V?????????????~?AE?IOGi?GW@AGC?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1724, "n": 13, "g6": "V?????????????~?@ICEOCI?CW?KGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1726, "n": 13, "g6": "V?????????????~?AICEO@I?GW@CGC@G@?K?Ok_?IK??", "st": "F", "vs": [7]}
{"root": 1728, "n": 13, "g6": "V?????????????~??iCEO@I?GW?cGC@G@?K?Ok_@AK??", "st": "F", "vs": [7]}
{"root": 1728, "n": 13, "g6": "W?????????????~??iAD__q?Cg@AGC@G@?K??W_?Os?AOo?", "st": "F", "vs": [7]}
{"root": 1728, "n": 14, "g6": "X???????????????^_?I__q?CgC@GA?W@Aq?GP_?BA?@BG?C`O?", "st": "F", "vs": [7, 7]}
{"root": 1732, "n": 13, "g6": "V?????????????~?AE?IOGi?GWCAG@?g@?K?Os_?HK??", "st": "F", "vs": [7]}
{"root": 1732, "n": 13, "g6": "V?????????????~?GY?`_@Q?GW?HG@?g@?K?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1739, "n": 13, "g6": "V?????????????~?GY?H_CQ?GWA@G@?g?CK?Gi_CAK??", "st": "F", "vs": [7]}
{"root": 1755, "n": 13, "g6": "W?????????????~??[?S_OK?QGC?o?Ig?Gk?CG_@AS?OOo?", "st": "F", "vs": [7]}
{"root": 2748, "n": 13, "g6": "X?????????????{?H_@B?GcA@GA?oCCG@?c?DT?@?W?O_O?Ei_?", "st": "F", "vs": [7]}
{"root": 2782, "n": 13, "g6": "Y?????????????GoCE@GOOa?XgC?o@OGA@C?OH??kg?]?O?A__?@G_??", "st": "F", "vs": [7]}
{"root": 2782, "n": 14, "g6": "\\???????????????CW@@_HA@AG?rOC?o?gC?_P?A@G?Aq_?A__?@G_??gG??Oa??{?o??", "st": "F", "vs": [7, 7]}
{"root": 3108, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?", "st": "F", "vs": [7]}
{"root": 3108, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?", "st": "F", "vs": [7]}
{"root": 3108, "n": 13, "g6": "X?????????????{?CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?", "st": "F", "vs": [7]}
{"root": 3108, "n": 13, "g6": "Y?????????????GoGSAO_HCA@O@OOAGOA?g?BX??cw?]?O??K_??Q_??", "st": "F", "vs": [7]}
{"root": 3108, "n": 14, "g6": "[???????????????CWAD?QC?cOCA_@OO@CG?_I??cw?OOO?BX_?{?O??EG??AQ??", "st": "F", "vs": [7, 7]}
{"root": 3108, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?P?O?Cf_?{?O??EG??AQ??@?o??", "st": "F", "vs": [7, 7]}
{"root": 3108, "n": 14, "g6": "\\???????????????CWAD?QC?cOCA_@OO@CG?_I??ZG?O_O?Cf_?{?O??EG??AQ??A?o??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?HGCG_GK@CG@COCCG?`C?OH??ow?P?O?Dw_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "X?????????????{?HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?", "st": "F", "vs": [7]}
{"root": 3139, "n": 13, "g6": "Y?????????????QOA{CG_GK@CG@COCCG?`C?OH??ow?]?O?A__?@@_??", "st": "F", "vs": [7]}
{"root": 3139, "n": 14, "g6": "\\???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OGO?EF_?{?O?@OG??GI???Go??", "st": "F", "vs": [7, 7]}
{"root": 3139, "n": 14, "g6": "[???????????????HG?n?`C?_oAGO@COAAC?GP?A@G?OCO?EF_?{?O?@OG??GI??", "st": "F", "vs": [7, 7]}
{"root": 3270, "n": 13, "g6": "W?????????????OWBAC@_IAA@GA?oCOG?dS?Cj?F_C?@oO?", "st": "F", "vs": [7]}
{"root": 3657, "n": 13, "g6": "X?????????????}?Ag@D?Cc@Co@GOAEO?GW??T??@W?@KO?``_?", "st": "F", "vs": [7]}


==> anc/gst1718_computation/tree/b43_p1.roots.jsonl <==
{"root": 3, "kind": "O2", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 27.67, "levels": [[13, {"E": 255, "F": 21, "O": 8, "R": 55, "patterns": 339}, 29, {"O": 8, "F": 21}], [14, {"E": 13319, "F": 138, "O": 22, "R": 662, "patterns": 15816, "subset-fail": 1713}, 61, {"F": 50, "O": 11}], [15, {"E": 24208, "F": 2, "R": 241, "patterns": 27249, "subset-fail": 2800}, 0, {}]], "open17": 0}
{"root": 5, "kind": "O2", "mult": {"2": 22, "3": 2, "4": 3, "5": 2}, "time": 7.18, "levels": [[13, {"E": 202, "F": 13, "O": 4, "R": 46, "patterns": 265}, 9, {"O": 2, "F": 7}], [14, {"E": 3484, "F": 23, "O": 2, "R": 147, "patterns": 3979, "subset-fail": 329}, 10, {"F": 9, "O": 1}], [15, {"E": 3797, "R": 41, "patterns": 4055, "subset-fail": 217}, 0, {}]], "open17": 0}
{"root": 8, "kind": "O3", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 11.54, "levels": [[13, {"E": 36, "F": 54, "O": 12, "R": 114, "patterns": 216}, 33, {"O": 6, "F": 27}], [14, {"E": 8997, "F": 3, "O": 2, "R": 262, "patterns": 9646, "subset-fail": 382}, 3, {"O": 1, "F": 2}], [15, {"E": 856, "R": 1, "patterns": 1109, "subset-fail": 252}, 0, {}]], "open17": 0}
{"root": 13, "kind": "O3", "mult": {"2": 23, "3": 4, "4": 1, "5": 1, "6": 1}, "time": 24.79, "levels": [[13, {"E": 28, "F": 68, "O": 13, "R": 184, "patterns": 293}, 42, {"O": 8, "F": 34}], [14, {"E": 14410, "F": 22, "O": 26, "R": 808, "patterns": 16493, "subset-fail": 1228}, 21, {"O": 12, "F": 9}], [15, {"E": 6042, "R": 11, "patterns": 8437, "subset-fail": 2384}, 0, {}]], "open17": 0}
{"root": 20, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 0.69, "levels": [[13, {"E": 200, "F": 16, "R": 56, "patterns": 272}, 2, {"F": 2}], [14, {"E": 693, "R": 12, "patterns": 705}, 0, {}]], "open17": 0}
{"root": 25, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 13.46, "levels": [[13, {"E": 144, "F": 11, "O": 4, "R": 55, "patterns": 214}, 15, {"F": 11, "O": 4}], [14, {"E": 5092, "F": 38, "O": 8, "R": 228, "patterns": 5770, "subset-fail": 412}, 19, {"F": 15, "O": 4}], [15, {"E": 6199, "R": 36, "patterns": 7200, "subset-fail": 965}, 0, {}]], "open17": 0}
{"root": 27, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.21, "levels": [[13, {"E": 100, "F": 5, "R": 52, "patterns": 157}, 3, {"F": 3}], [14, {"E": 863, "F": 1, "R": 16, "patterns": 880}, 1, {"F": 1}], [15, {"E": 223, "R": 2, "patterns": 225}, 0, {}]], "open17": 0}
{"root": 32, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.96, "levels": [[13, {"E": 84, "F": 10, "R": 42, "patterns": 136}, 10, {"F": 10}], [14, {"E": 2424, "R": 94, "patterns": 2518}, 0, {}]], "open17": 0}
{"root": 36, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 9.04, "levels": [[13, {"E": 140, "F": 10, "O": 6, "R": 55, "patterns": 211}, 8, {"F": 5, "O": 3}], [14, {"E": 2505, "F": 22, "O": 6, "R": 150, "patterns": 2925, "subset-fail": 245}, 14, {"F": 10, "O": 4}], [15, {"E": 4433, "R": 46, "patterns": 5368, "subset-fail": 889}, 0, {}]], "open17": 0}
{"root": 38, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.77, "levels": [[13, {"E": 202, "F": 3, "R": 26, "patterns": 231}, 3, {"F": 3}], [14, {"E": 1290, "F": 6, "R": 74, "patterns": 1370, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 690, "R": 3, "patterns": 693}, 0, {}]], "open17": 0}
{"root": 43, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.18, "levels": [[13, {"E": 157, "F": 1, "R": 21, "patterns": 179}, 1, {"F": 1}], [14, {"E": 357, "R": 18, "patterns": 375}, 0, {}]], "open17": 0}
{"root": 45, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.21, "levels": [[13, {"E": 188, "F": 1, "R": 28, "patterns": 217}, 1, {"F": 1}], [14, {"E": 420, "R": 28, "patterns": 448}, 0, {}]], "open17": 0}
{"root": 49, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.06, "levels": [[13, {"E": 158, "R": 30, "patterns": 188}, 0, {}]], "open17": 0}
{"root": 53, "kind": "O2", "mult": {"2": 21, "3": 5, "5": 3}, "time": 2.95, "levels": [[13, {"E": 135, "F": 2, "O": 2, "R": 53, "patterns": 192}, 3, {"O": 2, "F": 1}], [14, {"E": 888, "F": 3, "O": 2, "R": 27, "patterns": 1119, "subset-fail": 199}, 2, {"O": 1, "F": 1}], [15, {"E": 603, "patterns": 910, "subset-fail": 307}, 0, {}]], "open17": 0}
{"root": 57, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.21, "levels": [[13, {"E": 162, "F": 2, "R": 10, "patterns": 174}, 1, {"F": 1}], [14, {"E": 358, "F": 1, "R": 10, "patterns": 369, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 66, "kind": "F", "mult": {"2": 20, "3": 2, "4": 5, "5": 1}, "time": 0.29, "levels": [[13, {"E": 153, "F": 2, "R": 22, "patterns": 177}, 2, {"F": 2}], [14, {"E": 526, "F": 2, "R": 36, "patterns": 564, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 68, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 3.32, "levels": [[13, {"E": 134, "F": 15, "O": 4, "R": 38, "patterns": 191}, 10, {"O": 2, "F": 8}], [14, {"E": 2896, "F": 3, "R": 126, "patterns": 3205, "subset-fail": 183}, 0, {}]], "open17": 0}
{"root": 70, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 0.41, "levels": [[13, {"E": 58, "F": 6, "R": 20, "patterns": 84}, 2, {"F": 2}], [14, {"E": 348, "F": 1, "R": 13, "patterns": 362, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 72, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 6.21, "levels": [[13, {"E": 130, "F": 14, "O": 2, "R": 47, "patterns": 193}, 16, {"F": 14, "O": 2}], [14, {"E": 5034, "F": 27, "O": 2, "R": 236, "patterns": 5580, "subset-fail": 290}, 10, {"F": 9, "O": 1}], [15, {"E": 2982, "F": 1, "R": 9, "patterns": 3168, "subset-fail": 177}, 0, {}]], "open17": 0}
{"root": 76, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 8.41, "levels": [[13, {"E": 125, "F": 19, "O": 3, "R": 46, "patterns": 193}, 22, {"F": 19, "O": 3}], [14, {"E": 6611, "F": 28, "O": 4, "R": 380, "patterns": 7319, "subset-fail": 308}, 10, {"F": 8, "O": 2}], [15, {"E": 3069, "R": 15, "patterns": 3503, "subset-fail": 419}, 0, {}]], "open17": 0}
{"root": 78, "kind": "O2", "mult": {"2": 21, "3": 4, "4": 3, "6": 1}, "time": 1.92, "levels": [[13, {"E": 148, "F": 16, "R": 61, "patterns": 225}, 8, {"F": 8}], [14, {"E": 2879, "R": 106, "patterns": 2985}, 0, {}]], "open17": 0}
{"root": 86, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 150, "R": 18, "patterns": 168}, 0, {}]], "open17": 0}
{"root": 92, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.95, "levels": [[13, {"E": 192, "F": 4, "R": 21, "patterns": 217}, 4, {"F": 4}], [14, {"E": 1742, "F": 10, "R": 90, "patterns": 1842, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 749, "R": 6, "patterns": 755}, 0, {}]], "open17": 0}
{"root": 94, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 161, "R": 17, "patterns": 178}, 0, {}]], "open17": 0}
{"root": 96, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.36, "levels": [[13, {"E": 168, "F": 2, "R": 15, "patterns": 185}, 2, {"F": 2}], [14, {"E": 796, "F": 2, "R": 34, "patterns": 832, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 98, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 163, "F": 2, "R": 9, "patterns": 174}, 2, {"F": 2}], [14, {"E": 565, "F": 2, "R": 20, "patterns": 587}, 1, {"F": 1}], [15, {"E": 184, "patterns": 184}, 0, {}]], "open17": 0}
{"root": 104, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 5.06, "levels": [[13, {"E": 219, "O": 4, "R": 27, "patterns": 250}, 4, {"O": 4}], [14, {"E": 1315, "O": 6, "R": 65, "patterns": 2118, "subset-fail": 732}, 3, {"O": 3}], [15, {"E": 523, "patterns": 1210, "subset-fail": 687}, 0, {}]], "open17": 0}
{"root": 113, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.09, "levels": [[13, {"E": 219, "F": 3, "R": 20, "patterns": 242}, 3, {"F": 3}], [14, {"E": 1502, "F": 6, "R": 67, "patterns": 1575, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 817, "R": 5, "patterns": 822}, 0, {}]], "open17": 0}
{"root": 118, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.99, "levels": [[13, {"E": 199, "F": 4, "R": 13, "patterns": 216}, 4, {"F": 4}], [14, {"E": 1779, "F": 10, "R": 65, "patterns": 1854, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 767, "R": 4, "patterns": 771}, 0, {}]], "open17": 0}
{"root": 125, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 4.41, "levels": [[13, {"E": 222, "O": 3, "R": 13, "patterns": 238}, 2, {"O": 2}], [14, {"E": 720, "O": 4, "R": 11, "patterns": 1018, "subset-fail": 283}, 2, {"O": 2}], [15, {"E": 570, "patterns": 1250, "subset-fail": 680}, 0, {}]], "open17": 0}
{"root": 128, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.39, "levels": [[13, {"E": 144, "F": 2, "R": 16, "patterns": 162}, 2, {"F": 2}], [14, {"E": 672, "F": 2, "R": 36, "patterns": 710, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 131, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}], [14, {"E": 386, "R": 14, "patterns": 400}, 0, {}]], "open17": 0}
{"root": 143, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 162, "R": 11, "patterns": 173}, 0, {}]], "open17": 0}
{"root": 145, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 81, "R": 3, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 147, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.64, "levels": [[13, {"E": 218, "F": 1, "O": 2, "R": 28, "patterns": 249}, 2, {"O": 1, "F": 1}], [14, {"E": 643, "F": 3, "R": 48, "patterns": 919, "subset-fail": 225}, 1, {"F": 1}], [15, {"E": 316, "R": 3, "patterns": 319}, 0, {}]], "open17": 0}
{"root": 151, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.15, "levels": [[13, {"E": 296, "F": 5, "R": 23, "patterns": 324}, 5, {"F": 5}], [14, {"E": 3119, "F": 18, "R": 124, "patterns": 3261, "subset-fail": 8}, 5, {"F": 5}], [15, {"E": 2408, "R": 12, "patterns": 2420}, 0, {}]], "open17": 0}
{"root": 153, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.1, "levels": [[13, {"E": 158, "R": 18, "patterns": 176}, 0, {}]], "open17": 0}
{"root": 157, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.94, "levels": [[13, {"E": 192, "F": 3, "R": 24, "patterns": 219}, 3, {"F": 3}], [14, {"E": 1313, "F": 4, "R": 70, "patterns": 1387, "subset-fail": 2}, 1, {"F": 1}], [15, {"E": 381, "R": 2, "patterns": 383}, 0, {}]], "open17": 0}
{"root": 159, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.6, "levels": [[13, {"E": 203, "F": 5, "R": 11, "patterns": 219}, 5, {"F": 5}], [14, {"E": 2067, "F": 18, "R": 70, "patterns": 2155, "subset-fail": 10}, 4, {"F": 4}], [15, {"E": 1237, "R": 7, "patterns": 1244}, 0, {}]], "open17": 0}
{"root": 161, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.49, "levels": [[13, {"E": 152, "F": 2, "R": 20, "patterns": 174}, 2, {"F": 2}], [14, {"E": 747, "F": 2, "R": 42, "patterns": 791}, 1, {"F": 1}], [15, {"E": 325, "patterns": 325}, 0, {}]], "open17": 0}
{"root": 164, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.19, "levels": [[13, {"E": 150, "F": 1, "R": 14, "patterns": 165}, 1, {"F": 1}], [14, {"E": 345, "R": 14, "patterns": 359}, 0, {}]], "open17": 0}
{"root": 166, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.28, "levels": [[13, {"E": 151, "F": 2, "R": 14, "patterns": 167}, 2, {"F": 2}], [14, {"E": 693, "F": 2, "R": 31, "patterns": 726, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 169, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 160, "R": 14, "patterns": 174}, 0, {}]], "open17": 0}
{"root": 174, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.33, "levels": [[13, {"E": 112, "F": 16, "O": 4, "R": 28, "patterns": 160}, 6, {"O": 1, "F": 5}], [14, {"E": 1277, "F": 2, "R": 58, "patterns": 1460, "subset-fail": 124}, 1, {"F": 1}], [15, {"E": 160, "R": 12, "patterns": 172}, 0, {}]], "open17": 0}
{"root": 176, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.42, "levels": [[13, {"E": 162, "F": 17, "R": 112, "patterns": 291}, 9, {"F": 9}], [14, {"E": 4121, "F": 2, "R": 155, "patterns": 4278}, 1, {"F": 1}], [15, {"E": 307, "R": 4, "patterns": 311}, 0, {}]], "open17": 0}
{"root": 178, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 2.16, "levels": [[13, {"E": 220, "F": 5, "R": 16, "patterns": 241}, 5, {"F": 5}], [14, {"E": 2517, "F": 20, "R": 88, "patterns": 2625, "subset-fail": 8}, 6, {"F": 6}], [15, {"E": 2492, "R": 15, "patterns": 2507}, 0, {}]], "open17": 0}
{"root": 181, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 126, "R": 11, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 185, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 121, "R": 9, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 187, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.29, "levels": [[13, {"E": 214, "F": 4, "R": 21, "patterns": 239}, 4, {"F": 4}], [14, {"E": 1919, "F": 10, "R": 86, "patterns": 2015, "subset-fail": 4}, 3, {"F": 3}], [15, {"E": 1174, "R": 8, "patterns": 1182}, 0, {}]], "open17": 0}
{"root": 190, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.44, "levels": [[13, {"E": 151, "F": 2, "R": 9, "patterns": 162}, 2, {"F": 2}], [14, {"E": 611, "F": 2, "R": 20, "patterns": 633, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 193, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.3, "levels": [[13, {"E": 207, "F": 4, "R": 25, "patterns": 236}, 4, {"F": 4}], [14, {"E": 1875, "F": 10, "R": 105, "patterns": 1990, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 781, "R": 4, "patterns": 785}, 0, {}]], "open17": 0}
{"root": 195, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 160, "F": 1, "R": 14, "patterns": 175}, 1, {"F": 1}], [14, {"E": 376, "R": 9, "patterns": 385}, 0, {}]], "open17": 0}
{"root": 200, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.56, "levels": [[13, {"E": 224, "F": 2, "R": 23, "patterns": 249}, 2, {"F": 2}], [14, {"E": 1004, "F": 2, "R": 49, "patterns": 1055, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 202, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 1.63, "levels": [[13, {"E": 211, "F": 4, "R": 25, "patterns": 240}, 2, {"F": 2}], [14, {"E": 984, "F": 6, "R": 55, "patterns": 1045, "subset-fail": 1}, 3, {"F": 3}], [15, {"E": 1639, "R": 23, "patterns": 1662}, 0, {}]], "open17": 0}
{"root": 206, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.31, "levels": [[13, {"E": 209, "F": 1, "R": 24, "patterns": 234}, 1, {"F": 1}], [14, {"E": 481, "R": 22, "patterns": 503}, 0, {}]], "open17": 0}
{"root": 209, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.75, "levels": [[13, {"E": 214, "F": 2, "R": 24, "patterns": 240}, 2, {"F": 2}], [14, {"E": 994, "F": 2, "R": 52, "patterns": 1048}, 1, {"F": 1}], [15, {"E": 398, "R": 1, "patterns": 399}, 0, {}]], "open17": 0}
{"root": 211, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.23, "levels": [[13, {"E": 167, "F": 1, "R": 13, "patterns": 181}, 1, {"F": 1}], [14, {"E": 380, "R": 13, "patterns": 393}, 0, {}]], "open17": 0}
{"root": 214, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 14, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 218, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.27, "levels": [[13, {"E": 147, "F": 2, "R": 14, "patterns": 163}, 1, {"F": 1}], [14, {"E": 325, "R": 14, "patterns": 339}, 0, {}]], "open17": 0}
{"root": 220, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.32, "levels": [[13, {"E": 169, "F": 1, "R": 9, "patterns": 179}, 1, {"F": 1}], [14, {"E": 384, "R": 9, "patterns": 393}, 0, {}]], "open17": 0}
{"root": 224, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.08, "levels": [[13, {"E": 120, "R": 4, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.51, "levels": [[13, {"E": 122, "F": 2, "R": 6, "patterns": 130}, 2, {"F": 2}], [14, {"E": 410, "F": 2, "R": 16, "patterns": 428}, 1, {"F": 1}], [15, {"E": 107, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 230, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.63, "levels": [[13, {"E": 152, "F": 2, "R": 18, "patterns": 172}, 2, {"F": 2}], [14, {"E": 757, "F": 2, "R": 38, "patterns": 797}, 1, {"F": 1}], [15, {"E": 339, "R": 1, "patterns": 340}, 0, {}]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 159, "F": 1, "R": 12, "patterns": 172}, 1, {"F": 1}], [14, {"E": 368, "R": 12, "patterns": 380}, 0, {}]], "open17": 0}
{"root": 247, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 110, "R": 15, "patterns": 125}, 0, {}]], "open17": 0}
{"root": 251, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 151, "R": 19, "patterns": 170}, 0, {}]], "open17": 0}
{"root": 253, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.79, "levels": [[13, {"E": 55, "F": 6, "R": 56, "patterns": 117}, 6, {"F": 6}], [14, {"E": 1330, "R": 48, "patterns": 1378}, 0, {}]], "open17": 0}
{"root": 255, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.26, "levels": [[13, {"E": 72, "R": 84, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 259, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.21, "levels": [[13, {"E": 174, "F": 1, "R": 10, "patterns": 185}, 1, {"F": 1}], [14, {"E": 389, "R": 9, "patterns": 398}, 0, {}]], "open17": 0}
{"root": 263, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.17, "levels": [[13, {"E": 117, "R": 11, "patterns": 128}, 0, {}]], "open17": 0}
{"root": 265, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.14, "levels": [[13, {"E": 118, "F": 1, "R": 8, "patterns": 127}, 1, {"F": 1}], [14, {"E": 196, "R": 8, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 268, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.18, "levels": [[13, {"E": 117, "F": 1, "R": 10, "patterns": 128}, 1, {"F": 1}], [14, {"E": 318, "R": 10, "patterns": 328}, 0, {}]], "open17": 0}
{"root": 271, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.05, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}]], "open17": 0}
{"root": 273, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 0.84, "levels": [[13, {"E": 78, "F": 6, "R": 64, "patterns": 148}, 3, {"F": 3}], [14, {"E": 753, "R": 24, "patterns": 777}, 0, {}]], "open17": 0}
{"root": 276, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.07, "levels": [[13, {"E": 125, "R": 5, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 281, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.16, "levels": [[13, {"E": 111, "F": 1, "R": 5, "patterns": 117}, 1, {"F": 1}], [14, {"E": 263, "R": 5, "patterns": 268}, 0, {}]], "open17": 0}
{"root": 283, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.15, "levels": [[13, {"E": 107, "F": 1, "R": 8, "patterns": 116}, 1, {"F": 1}], [14, {"E": 258, "R": 8, "patterns": 266}, 0, {}]], "open17": 0}
{"root": 288, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.69, "levels": [[13, {"E": 163, "F": 2, "R": 16, "patterns": 181}, 2, {"F": 2}], [14, {"E": 767, "F": 2, "R": 35, "patterns": 804}, 1, {"F": 1}], [15, {"E": 333, "patterns": 333}, 0, {}]], "open17": 0}
{"root": 291, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 162, "F": 1, "R": 17, "patterns": 180}, 1, {"F": 1}], [14, {"E": 368, "R": 17, "patterns": 385}, 0, {}]], "open17": 0}
{"root": 301, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.06, "levels": [[13, {"E": 106, "F": 10, "R": 86, "patterns": 202}, 3, {"F": 3}], [14, {"E": 1081, "R": 26, "patterns": 1107}, 0, {}]], "open17": 0}
{"root": 303, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.25, "levels": [[13, {"E": 166, "F": 1, "R": 18, "patterns": 185}, 1, {"F": 1}], [14, {"E": 381, "R": 18, "patterns": 399}, 0, {}]], "open17": 0}
{"root": 305, "kind": "F", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.06, "levels": [[13, {"E": 109, "R": 8, "patterns": 117}, 0, {}]], "open17": 0}
{"root": 309, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 1.8, "levels": [[13, {"E": 119, "F": 5, "O": 2, "R": 78, "patterns": 204}, 4, {"F": 3, "O": 1}], [14, {"E": 1342, "R": 29, "patterns": 1456, "subset-fail": 85}, 0, {}]], "open17": 0}
{"root": 312, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.43, "levels": [[13, {"E": 114, "F": 8, "O": 2, "R": 82, "patterns": 206}, 5, {"F": 4, "O": 1}], [14, {"E": 1585, "F": 2, "R": 75, "patterns": 1748, "subset-fail": 87}, 1, {"F": 1}], [15, {"E": 308, "R": 8, "patterns": 316}, 0, {}]], "open17": 0}
{"root": 314, "kind": "O2", "mult": {"2": 20, "3": 7, "5": 1, "6": 1}, "time": 2.39, "levels": [[13, {"E": 112, "F": 14, "O": 2, "R": 78, "patterns": 206}, 8, {"F": 7, "O": 1}], [14, {"E": 2565, "F": 1, "R": 105, "patterns": 2760, "subset-fail": 89}, 1, {"F": 1}], [15, {"E": 306, "R": 22, "patterns": 328}, 0, {}]], "open17": 0}
{"root": 321, "kind": "O1", "mult": {"2": 19, "3": 5, "4": 2, "5": 2}, "time": 0.2, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 333, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 106, "R": 20, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 358, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 108, "R": 15, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 390, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 66, "F": 2, "R": 20, "patterns": 88}, 1, {"F": 1}], [14, {"E": 133, "F": 1, "R": 20, "patterns": 154}, 1, {"F": 1}], [15, {"E": 152, "R": 16, "patterns": 168}, 0, {}]], "open17": 0}
{"root": 394, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 80, "R": 12, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 398, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 12, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 400, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.42, "levels": [[13, {"E": 110, "F": 2, "R": 18, "patterns": 130}, 1, {"F": 1}], [14, {"E": 237, "F": 1, "R": 18, "patterns": 256}, 1, {"F": 1}], [15, {"E": 292, "R": 14, "patterns": 306}, 0, {}]], "open17": 0}
{"root": 402, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.59, "levels": [[13, {"E": 20, "F": 8, "R": 64, "patterns": 92}, 2, {"F": 2}], [14, {"E": 347, "F": 1, "R": 15, "patterns": 363}, 1, {"F": 1}], [15, {"E": 182, "R": 2, "patterns": 184}, 0, {}]], "open17": 0}
{"root": 443, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 218, "F": 4, "R": 46, "patterns": 268}, 1, {"F": 1}], [14, {"E": 505, "F": 3, "R": 40, "patterns": 548, "subset-fail": 1}, 2, {"F": 2}], [15, {"E": 892, "R": 15, "patterns": 907}, 0, {}]], "open17": 0}
{"root": 525, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.7, "levels": [[13, {"E": 128, "F": 3, "R": 28, "patterns": 159}, 3, {"F": 3}], [14, {"E": 898, "F": 6, "R": 81, "patterns": 985, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 521, "R": 4, "patterns": 525}, 0, {}]], "open17": 0}
{"root": 624, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.97, "levels": [[13, {"E": 113, "F": 4, "R": 20, "patterns": 137}, 4, {"F": 4}], [14, {"E": 975, "F": 10, "R": 81, "patterns": 1066, "subset-fail": 4}, 3, {"F": 3}], [15, {"E": 671, "R": 16, "patterns": 687}, 0, {}]], "open17": 0}
{"root": 667, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 119, "R": 18, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 669, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 113, "F": 1, "R": 23, "patterns": 137}, 1, {"F": 1}], [14, {"E": 297, "R": 21, "patterns": 318}, 0, {}]], "open17": 0}
{"root": 671, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 116, "F": 2, "R": 12, "patterns": 130}, 2, {"F": 2}], [14, {"E": 546, "F": 2, "R": 26, "patterns": 574}, 1, {"F": 1}], [15, {"E": 278, "R": 2, "patterns": 280}, 0, {}]], "open17": 0}
{"root": 673, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 118, "F": 1, "R": 18, "patterns": 137}, 1, {"F": 1}], [14, {"E": 238, "R": 16, "patterns": 254}, 0, {}]], "open17": 0}
{"root": 675, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 21, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 677, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.46, "levels": [[13, {"E": 119, "F": 2, "R": 16, "patterns": 137}, 2, {"F": 2}], [14, {"E": 521, "F": 2, "R": 28, "patterns": 551}, 1, {"F": 1}], [15, {"E": 191, "patterns": 191}, 0, {}]], "open17": 0}
{"root": 679, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 113, "F": 1, "R": 21, "patterns": 135}, 1, {"F": 1}], [14, {"E": 308, "R": 21, "patterns": 329}, 0, {}]], "open17": 0}
{"root": 689, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 79, "R": 7, "patterns": 86}, 0, {}]], "open17": 0}
{"root": 691, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 109, "F": 1, "R": 25, "patterns": 135}, 1, {"F": 1}], [14, {"E": 304, "R": 25, "patterns": 329}, 0, {}]], "open17": 0}
{"root": 719, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.14, "levels": [[13, {"E": 105, "F": 2, "R": 12, "patterns": 119}, 1, {"F": 1}], [14, {"E": 270, "F": 1, "R": 12, "patterns": 283, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 928, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 144, "F": 2, "R": 24, "patterns": 170}, 1, {"F": 1}], [14, {"E": 348, "F": 1, "R": 24, "patterns": 373}, 1, {"F": 1}], [15, {"E": 598, "R": 16, "patterns": 614}, 0, {}]], "open17": 0}
{"root": 959, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 113, "F": 2, "R": 17, "patterns": 132}, 2, {"F": 2}], [14, {"E": 611, "F": 2, "R": 34, "patterns": 647}, 1, {"F": 1}], [15, {"E": 279, "R": 1, "patterns": 280}, 0, {}]], "open17": 0}
{"root": 965, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 1, {"F": 1}], [14, {"E": 152, "F": 1, "R": 10, "patterns": 163, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 982, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.82, "levels": [[13, {"E": 136, "F": 1, "O": 1, "R": 11, "patterns": 149}, 2, {"O": 1, "F": 1}], [14, {"E": 515, "F": 2, "R": 18, "patterns": 624, "subset-fail": 89}, 1, {"F": 1}], [15, {"E": 278, "R": 3, "patterns": 281}, 0, {}]], "open17": 0}
{"root": 984, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 1.43, "levels": [[13, {"E": 127, "F": 2, "O": 1, "R": 19, "patterns": 149}, 3, {"O": 1, "F": 2}], [14, {"E": 727, "F": 5, "R": 50, "patterns": 875, "subset-fail": 96}, 1, {"F": 1}], [15, {"E": 224, "R": 1, "patterns": 225}, 0, {}]], "open17": 0}
{"root": 986, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 83, "R": 13, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 988, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 87, "R": 12, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 992, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 19, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 996, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 20, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 999, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 82, "F": 2, "R": 12, "patterns": 96}, 1, {"F": 1}], [14, {"E": 141, "F": 1, "R": 12, "patterns": 154}, 1, {"F": 1}], [15, {"E": 154, "R": 8, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 1009, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 117, "R": 17, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 1028, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 70, "R": 28, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1038, "kind": "O2", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.84, "levels": [[13, {"E": 32, "F": 12, "R": 28, "patterns": 72}, 3, {"F": 3}], [14, {"E": 382, "F": 3, "R": 25, "patterns": 410}, 3, {"F": 3}], [15, {"E": 286, "patterns": 286}, 0, {}]], "open17": 0}
{"root": 1095, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 8, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1113, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 118, "F": 1, "R": 15, "patterns": 134}, 1, {"F": 1}], [14, {"E": 321, "R": 15, "patterns": 336}, 0, {}]], "open17": 0}
{"root": 1119, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 121, "F": 2, "R": 11, "patterns": 134}, 2, {"F": 2}], [14, {"E": 631, "F": 2, "R": 24, "patterns": 657}, 1, {"F": 1}], [15, {"E": 283, "R": 1, "patterns": 284}, 0, {}]], "open17": 0}
{"root": 1195, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 74, "R": 12, "patterns": 86}, 0, {}]], "open17": 0}
{"root": 1197, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 74, "R": 9, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 1205, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 86, "R": 12, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1207, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.16, "levels": [[13, {"E": 86, "R": 11, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 1249, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 86, "F": 2, "R": 16, "patterns": 104}, 2, {"F": 2}], [14, {"E": 402, "F": 2, "R": 33, "patterns": 437}, 1, {"F": 1}], [15, {"E": 136, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 1261, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 120, "F": 1, "R": 14, "patterns": 135}, 1, {"F": 1}], [14, {"E": 323, "R": 14, "patterns": 337}, 0, {}]], "open17": 0}
{"root": 1288, "kind": "F", "mult": {"2": 17, "3": 5, "4": 4, "5": 1}, "time": 0.86, "levels": [[13, {"E": 120, "F": 4, "R": 23, "patterns": 147}, 4, {"F": 4}], [14, {"E": 1132, "F": 12, "R": 98, "patterns": 1242, "subset-fail": 6}, 3, {"F": 3}], [15, {"E": 642, "R": 3, "patterns": 645}, 0, {}]], "open17": 0}
{"root": 1342, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 62, "R": 10, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.06, "levels": [[13, {"E": 61, "R": 13, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 1358, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.17, "levels": [[13, {"E": 86, "F": 1, "R": 13, "patterns": 100}, 1, {"F": 1}], [14, {"E": 153, "R": 12, "patterns": 165}, 0, {}]], "open17": 0}
{"root": 1461, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 83, "R": 9, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 1463, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.5, "levels": [[13, {"E": 118, "F": 2, "R": 13, "patterns": 133}, 2, {"F": 2}], [14, {"E": 612, "F": 2, "R": 27, "patterns": 641, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1511, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.78, "levels": [[13, {"E": 117, "F": 2, "R": 16, "patterns": 135}, 2, {"F": 2}], [14, {"E": 634, "F": 2, "R": 33, "patterns": 669}, 1, {"F": 1}], [15, {"E": 286, "R": 1, "patterns": 287}, 0, {}]], "open17": 0}
{"root": 1571, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 79, "R": 12, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 1573, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.28, "levels": [[13, {"E": 115, "F": 1, "R": 19, "patterns": 135}, 1, {"F": 1}], [14, {"E": 315, "R": 19, "patterns": 334}, 0, {}]], "open17": 0}
{"root": 1576, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 102, "F": 1, "R": 15, "patterns": 118}, 1, {"F": 1}], [14, {"E": 307, "R": 15, "patterns": 322}, 0, {}]], "open17": 0}
{"root": 1578, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.47, "levels": [[13, {"E": 114, "F": 2, "R": 21, "patterns": 137}, 2, {"F": 2}], [14, {"E": 519, "F": 2, "R": 37, "patterns": 558, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1580, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.32, "levels": [[13, {"E": 116, "F": 1, "R": 18, "patterns": 135}, 1, {"F": 1}], [14, {"E": 316, "R": 17, "patterns": 333}, 0, {}]], "open17": 0}
{"root": 1584, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 122, "F": 1, "R": 13, "patterns": 136}, 1, {"F": 1}], [14, {"E": 324, "R": 13, "patterns": 337}, 0, {}]], "open17": 0}
{"root": 1586, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 112, "F": 1, "R": 22, "patterns": 135}, 1, {"F": 1}], [14, {"E": 326, "R": 22, "patterns": 348}, 0, {}]], "open17": 0}
{"root": 1589, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 102, "F": 1, "R": 17, "patterns": 120}, 1, {"F": 1}], [14, {"E": 208, "R": 17, "patterns": 225}, 0, {}]], "open17": 0}
{"root": 1592, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 100, "F": 1, "R": 18, "patterns": 119}, 1, {"F": 1}], [14, {"E": 289, "R": 18, "patterns": 307}, 0, {}]], "open17": 0}
{"root": 1595, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.26, "levels": [[13, {"E": 114, "F": 1, "R": 20, "patterns": 135}, 1, {"F": 1}], [14, {"E": 295, "R": 17, "patterns": 312}, 0, {}]], "open17": 0}
{"root": 1597, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.24, "levels": [[13, {"E": 81, "R": 12, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 1599, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.34, "levels": [[13, {"E": 123, "F": 1, "R": 13, "patterns": 137}, 1, {"F": 1}], [14, {"E": 329, "R": 12, "patterns": 341}, 0, {}]], "open17": 0}
{"root": 1620, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 117, "R": 21, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 1622, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.5, "levels": [[13, {"E": 128, "R": 10, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 1624, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.25, "levels": [[13, {"E": 125, "F": 1, "R": 11, "patterns": 137}, 1, {"F": 1}], [14, {"E": 332, "R": 11, "patterns": 343}, 0, {}]], "open17": 0}
{"root": 1631, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 13, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1657, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"E": 105, "F": 2, "R": 15, "patterns": 122}, 2, {"F": 2}], [14, {"E": 519, "F": 2, "R": 30, "patterns": 551, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1674, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 76, "R": 14, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1682, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 13, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 1713, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 109, "F": 1, "R": 11, "patterns": 121}, 1, {"F": 1}], [14, {"E": 274, "R": 9, "patterns": 283}, 0, {}]], "open17": 0}
{"root": 1719, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 1721, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}]], "open17": 0}
{"root": 1724, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.28, "levels": [[13, {"E": 103, "F": 1, "R": 20, "patterns": 124}, 1, {"F": 1}], [14, {"E": 290, "R": 19, "patterns": 309}, 0, {}]], "open17": 0}
{"root": 1726, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 107, "F": 1, "R": 17, "patterns": 125}, 1, {"F": 1}], [14, {"E": 285, "R": 16, "patterns": 301}, 0, {}]], "open17": 0}
{"root": 1728, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"E": 94, "F": 2, "R": 29, "patterns": 125}, 2, {"F": 2}], [14, {"E": 504, "F": 2, "R": 57, "patterns": 563}, 1, {"F": 1}], [15, {"E": 259, "R": 7, "patterns": 266}, 0, {}]], "open17": 0}
{"root": 1732, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.56, "levels": [[13, {"E": 113, "F": 2, "R": 10, "patterns": 125}, 2, {"F": 2}], [14, {"E": 581, "F": 2, "R": 22, "patterns": 605, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1739, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.28, "levels": [[13, {"E": 105, "F": 1, "R": 17, "patterns": 123}, 1, {"F": 1}], [14, {"E": 294, "R": 15, "patterns": 309}, 0, {}]], "open17": 0}
{"root": 1741, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 147, "R": 30, "patterns": 177}, 0, {}]], "open17": 0}
{"root": 1743, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 108, "R": 16, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 1748, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 164, "R": 28, "patterns": 192}, 0, {}]], "open17": 0}
{"root": 1751, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 1755, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.29, "levels": [[13, {"E": 163, "F": 1, "R": 28, "patterns": 192}, 1, {"F": 1}], [14, {"E": 313, "R": 28, "patterns": 341}, 0, {}]], "open17": 0}
{"root": 1757, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 186, "R": 27, "patterns": 213}, 0, {}]], "open17": 0}
{"root": 1759, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.11, "levels": [[13, {"E": 171, "R": 22, "patterns": 193}, 0, {}]], "open17": 0}
{"root": 1761, "kind": "O1", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.35, "levels": [[13, {"E": 128, "R": 17, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 1763, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.08, "levels": [[13, {"E": 116, "R": 16, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 1765, "kind": "F", "mult": {"2": 18, "3": 7, "4": 2, "6": 1}, "time": 0.09, "levels": [[13, {"E": 161, "R": 26, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 2748, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 64, "F": 2, "R": 9, "patterns": 75}, 1, {"F": 1}], [14, {"E": 159, "F": 1, "R": 8, "patterns": 168, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 2782, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 53, "F": 2, "R": 4, "patterns": 59}, 1, {"F": 1}], [14, {"E": 93, "F": 1, "R": 4, "patterns": 98}, 1, {"F": 1}], [15, {"E": 132, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 3108, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 1.0, "levels": [[13, {"E": 180, "F": 4, "R": 38, "patterns": 222}, 4, {"F": 4}], [14, {"E": 1572, "F": 10, "R": 160, "patterns": 1742, "subset-fail": 4}, 3, {"F": 3}], [15, {"E": 1282, "R": 38, "patterns": 1320}, 0, {}]], "open17": 0}
{"root": 3139, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.82, "levels": [[13, {"E": 87, "F": 4, "R": 19, "patterns": 110}, 4, {"F": 4}], [14, {"E": 750, "F": 10, "R": 71, "patterns": 831, "subset-fail": 6}, 2, {"F": 2}], [15, {"E": 325, "R": 10, "patterns": 335}, 0, {}]], "open17": 0}
{"root": 3270, "kind": "F", "mult": {"2": 16, "3": 8, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 70, "F": 1, "R": 4, "patterns": 75}, 1, {"F": 1}], [14, {"E": 195, "R": 4, "patterns": 199}, 0, {}]], "open17": 0}
{"root": 3657, "kind": "F", "mult": {"2": 14, "3": 8, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 98, "F": 2, "R": 32, "patterns": 132}, 1, {"F": 1}], [14, {"E": 268, "F": 1, "R": 28, "patterns": 297, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 3703, "kind": "O1", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.31, "levels": [[13, {"E": 75, "R": 18, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 3779, "kind": "F", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 45, "R": 15, "patterns": 60}, 0, {}]], "open17": 0}
{"root": 7420, "kind": "O2", "mult": {"2": 15, "3": 10, "4": 1, "6": 1}, "time": 0.29, "levels": [[13, {"R": 72, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 11664, "kind": "O1", "mult": {"2": 13, "3": 11, "5": 2}, "time": 0.24, "levels": [[13, {"E": 66, "R": 12, "patterns": 78}, 0, {}]], "open17": 0}
{"root": 13670, "kind": "F", "mult": {"2": 12, "3": 13, "6": 1}, "time": 0.07, "levels": [[13, {"E": 44, "R": 16, "patterns": 60}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b44_p0.final.json <==
[]

==> anc/gst1718_computation/tree/b44_p0.nodes.jsonl <==
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?GA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCCAAC??q?AA_?_K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?GA_A?K??", "st": "F", "vs": [7]}
{"root": 0, "n": 13, "g6": "V?????????????~?C[?coAT?CkCCC?aC??q?AA_A?K??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WCAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOGX?CS?_W?ICA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC@@A??K_?_[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "V?????????????~?AYADOAE?`c?GgCCC?HA??K_?_[??", "st": "F", "vs": [7]}
{"root": 12, "n": 13, "g6": "X?????????????~?AYADOAE?`c?Gg?_W?IA?@O_?@c?O@O?O@_?", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C@@A?AG_?Kc??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w@_C?@a?@c_?OS??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??wAAC?Ga?@c_?_K??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?aC?Ga?@c_A?S??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uCSh?`OAP@ac??w?BC?EQ?AA_?_K??", "st": "F", "vs": [7]}
{"root": 19, "n": 13, "g6": "V?????????????uC?qDIOCI?HCBDG?gC?BA?AG_??{??", "st": "O", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OY?TO@X?GS?_WAAC?_a?@E_?CK??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "V?????????????~?OY?TO@E?Dc?OgACC?`A??K_?_[??", "st": "F", "vs": [7]}
{"root": 26, "n": 13, "g6": "X?????????????~?OY?TO@E?Dc?Og?_W?EA?CG_A?c??HO?G@_?", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "T?????????????scTHBHG?T?AK?wC?EC??y?", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA?OO_C@C??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????scTH?@oXH?@S?CW?wC?aA??W_A?S??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CWCGC?IA?CO_?@s??", "st": "F", "vs": [7]}
{"root": 36, "n": 13, "g6": "V?????????????F?YQDQOXH?@S?CW?SC?DA??M_?_K??", "st": "F", "vs": [7]}
{"root": 36, "n": 14, "g6": "V???????????????YQDQOXH?AK?EC?@s?A`??TO?wE??", "st": "F", "vs": [7, 7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgAGCA@q??B_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@Gg?WCA@q??B_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?O@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?_I?C@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?Oo?iOOe?Ic@GgCBc?GI?C@_?", "st": "O", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@GgA@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?_@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_Oe?Ic@Gg@@C?TI?O@_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg@@C@AY??P_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?`C@AY??P_?", "st": "F", "vs": [7]}
{"root": 40, "n": 13, "g6": "U?????????????}?OoCB_DQ?Ic@Gg?HC@AY??P_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?gA?Da_?AK??", "st": "O", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@WA@A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?@a?Da_?OK??", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "V?????????????rGMI?D_AQAaC?Gg?@W?GQ?Da_?AK??", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "T?????????????rGMI?D_Da?CS?@W?QSAaE?", "st": "O", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?O@_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?kOg`?CS?@W?Dc?HI?C@_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 51, "n": 13, "g6": "U?????????????rGMI?D_DaAaC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 51, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?BC?UI?A@_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "W???????????????XcBa_?k?CS?@W?Oc?UI??P_?QQ?SOg?", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "V???????????????XcBa_Da?CS?@WDCK?Ap?C@O?QU??", "st": "F", "vs": [7, 7]}
{"root": 51, "n": 14, "g6": "V???????????????XcBa_?k?UG?@WDCK?O`?@DO?QU??", "st": "F", "vs": [7, 7]}
{"root": 55, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?PA?hA_?OK??", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????BGW[@s_?M@SC?Ag?CW?HA?hA_?@K??", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CWAGA??Q_AgK??", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "V?????????????BGW[@s_hA??w?Ag?CW?`A?AA_AgK??", "st": "O", "vs": [7]}
{"root": 55, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC@?I??T_?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "U?????????????owFQDGO?M@SC?CW?XC?OI??T_?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "U?????????????owFQDGO?M@SC?Ag?aC?Ka??b_?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?CO_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW@_A?@O_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????BGW[@s_hA@SC?Ag?CW?EA?AO_?@s?C?o?", "st": "F", "vs": [7]}
{"root": 55, "n": 13, "g6": "W?????????????BGW[@s_hA??wAgG?Ag@_A?AO_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 55, "n": 14, "g6": "Y???????????????W[@s_hA@SC?CW?XC?OI??T_B?A?AGG??MO?A@O??", "st": "F", "vs": [7, 7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?QA?gS_?OS??", "st": "O", "vs": [7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@K?iO?M@oc?Gg?CW?Aa?gS_?OS??", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?gA??c_?iS??", "st": "O", "vs": [7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?aA?AC_?iS??", "st": "O", "vs": [7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "V?????????????r_@KDA_?M@oc?Gg?CW?AQ?DQ_?OK??", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC@?Q??b_?", "st": "F", "vs": [7]}
{"root": 57, "n": 13, "g6": "U?????????????r_SI?iO?M@oc?Gg?RC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 57, "n": 14, "g6": "Y???????????????Xo?R??M@oc?Gg?CW?QA?gS_?OS??QG?DQO?A@O??", "st": "F", "vs": [7, 7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?cA?Ec_?AK??", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_A?K??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?DA?Ec_?@K??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[BaO?MAaC?Gg?OW?YQ?@A_?AK??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?SA??S_DCK??", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?DA?OC_DCK??", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "V?????????????rG?[?s_[Q??w?Gg?OW?@Q?@A_DCK??", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW@OC?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 63, "n": 13, "g6": "U?????????????rGBQBaO?MAaC?OW?FCA?I?@D_?", "st": "O", "vs": [7]}
{"root": 63, "n": 13, "g6": "W?????????????rG?[?s_[QAaC?Gg?OW?EA?AO_?@s?A?o?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????B_E[Eo_?M@cC?Ag?_W?Ga?`Q_?CK??", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "V?????????????B_E[Eo_`Q??w?Ag?_W?Ga??a_BGK??", "st": "O", "vs": [7]}
{"root": 69, "n": 13, "g6": "U?????????????KwZACIOX@?@S?_W?[C??y?_@_?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[CA?a?CB_?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "U?????????????KwZACIO?M@cC?Ag?[C@?a?CB_?", "st": "F", "vs": [7]}
{"root": 69, "n": 13, "g6": "Y?????????????B_E[Eo_`Q??wBGG?Ag?OK?OO_C@C??aO?AA_??`_??", "st": "F", "vs": [7]}
{"root": 69, "n": 14, "g6": "[???????????????E[Eo_`Q@cC?Ag?_W?MA??M_C?K?GGG?_GO?@CO?@@G??CI??", "st": "F", "vs": [7, 7]}
{"root": 77, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?KA?C__F@C??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????TSDX?@oe@?@c?Cg?GW?EA?wG_?Oc??", "st": "F", "vs": [7]}
{"root": 77, "n": 13, "g6": "V?????????????wGIi@UO?M?@c?Cg?GW?cA??g_CoK??", "st": "F", "vs": [7]}
{"root": 77, "n": 14, "g6": "Y???????????????Ii@UO?M?@c?Cg?GW?EA?wG_?Oc?C_G??gO?e@O??", "st": "F", "vs": [7, 7]}
{"root": 82, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?cA?oQ_?OK??", "st": "O", "vs": [7]}
{"root": 82, "n": 13, "g6": "V?????????????TgTQ?B_AI?pC?Gg?CW?KA?oQ_?@K??", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "U?????????????TgTQEAOAI?pC?Gg?WC?@q??b_?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "W?????????????TgTQEAOAI?pC?Gg?CW?KA??[_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 82, "n": 13, "g6": "U?????????????TgTQ?B_oQ?pC?CWC_C?Gi?@D_?", "st": "O", "vs": [7]}
{"root": 82, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW@GCB@I?A@_C_A?@DG?@DO?", "st": "O", "vs": [7, 7]}
{"root": 82, "n": 14, "g6": "X???????????????IsDS_?[?pC?CW?WCB@I??H_C_A?@DG?@DO?", "st": "F", "vs": [7, 7]}
{"root": 82, "n": 14, "g6": "W???????????????IsDS_oQ?pC?WC?Bc?AM?c?O?PQ??ag?", "st": "F", "vs": [7, 7]}
{"root": 82, "n": 14, "g6": "Y???????????????IsDS_oQ?pC?CW?WC?@q?CA_C?K?Q?G?AIO?@DO??", "st": "F", "vs": [7, 7]}
{"root": 88, "n": 13, "g6": "V?????????????LgZA?B_WQ?CW?SG?_W?Ga??a_CIK??", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????LgZABAO@EADC?_W?BcA?I?A`_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 88, "n": 13, "g6": "U?????????????LgZA?B_WQADC?_WA@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoMD?AocP?Gc?Gg?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "V?????????????JoXAB`O?U?Gc?Gg?CW?Ca??c_CaK??", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CWA_A?O__?BC??ao?", "st": "F", "vs": [7]}
{"root": 93, "n": 13, "g6": "W?????????????JoXAB`O?UAPC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 98, "n": 13, "g6": "T?????????????koXE?BO?e@SC?Ag@WS?Ae?", "st": "O", "vs": [7]}
{"root": 98, "n": 13, "g6": "V?????????????koXE?BO?e@SC?DG?Ag@AA?JA_C?K??", "st": "F", "vs": [7]}
{"root": 98, "n": 14, "g6": "U???????????????UWEP_?e?@S@WS?DK?@h?T@O?", "st": "O", "vs": [7, 7]}
{"root": 98, "n": 14, "g6": "V???????????????UWEP_?e?@S@WS?DK?@h?T@O??e??", "st": "F", "vs": [7, 7]}
{"root": 98, "n": 14, "g6": "W???????????????UWEP_?Y?AW?Ag@WS?Ae?AOOC?Q?I_g?", "st": "F", "vs": [7, 7]}
{"root": 106, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?PA?@G_F?c??", "st": "F", "vs": [7]}
{"root": 106, "n": 13, "g6": "V?????????????boFD?CoS`?@c?Og?GW?Ca?wC_?AS??", "st": "F", "vs": [7]}
{"root": 106, "n": 13, "g6": "V?????????????bo[A@pO?e?@c?Og?GW?Ca??S_AcK??", "st": "O", "vs": [7]}
{"root": 106, "n": 13, "g6": "U?????????????bo[A@pOS`?GS?GWAGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?GO_EHC??", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?QA?pG_?Ac??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?_c??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_@?S??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????YcBh?@ok@?@c?Gg?CW?BA?pG_?OK??", "st": "O", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW@@A??g_D_K??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?BA?AG_D_K??", "st": "F", "vs": [7]}
{"root": 113, "n": 13, "g6": "V?????????????pGLQ?yO?M?@c?Gg?CW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "V?????????????PwZA?QO?eAaC?`G?Gg?Ga?LA_?AK??", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?GgB?C?HI?CH_?", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?Gg@?c?HI?CH_?", "st": "F", "vs": [7]}
{"root": 116, "n": 13, "g6": "U?????????????PwZA@gO?eAaC?`G@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 128, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 128, "n": 13, "g6": "V?????????????bo[E?DO@E@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????hWZA?K_CI?HCADG??w?PA?Ia_?GK??", "st": "O", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?SA??Q_ADK??", "st": "O", "vs": [7]}
{"root": 145, "n": 13, "g6": "V?????????????hWZA?K_Ia?Og?QG??w?PA?@A_ADK??", "st": "O", "vs": [7]}
{"root": 145, "n": 13, "g6": "U?????????????hWZA?K_Ia@Ac??wAGC?Oi?AP_?", "st": "F", "vs": [7]}
{"root": 145, "n": 13, "g6": "W?????????????hWZA?K_Ia?Og?QGADG@_A?B?_?aC??Bo?", "st": "F", "vs": [7]}
{"root": 153, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?PA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 153, "n": 13, "g6": "V?????????????JoMD?Coc`?@c?Gg?OW?Ca?qC_?AS??", "st": "F", "vs": [7]}
{"root": 153, "n": 13, "g6": "V?????????????JoXAB`O?e?@c?Gg?OW?Ca??S_CcK??", "st": "F", "vs": [7]}
{"root": 153, "n": 13, "g6": "U?????????????JoXAB`Oc`?CS?OWCGC?AY??X_?", "st": "F", "vs": [7]}
{"root": 153, "n": 13, "g6": "W?????????????JoXAB`O?eAQC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????r_Ah?@o?p@oc?Gg?OW?Ga?gS_?CS??", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Ga??c_?iS??", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "V?????????????r_SI?@o?p@oc?Gg?OW?Aa?AC_?iS??", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW@OC??y??p_?", "st": "F", "vs": [7]}
{"root": 155, "n": 13, "g6": "U?????????????r_SI?iO[H?CS?OW?oC??y??p_?", "st": "F", "vs": [7]}
{"root": 170, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg@CA?Ka_?OK??", "st": "O", "vs": [7]}
{"root": 170, "n": 13, "g6": "V?????????????qgSi?BOAE@PC?HG?Cg?KA?Ka_C?K??", "st": "F", "vs": [7]}
{"root": 170, "n": 13, "g6": "U?????????????qgSi@cO?Y@PC?CgC_C?GY?@H_?", "st": "O", "vs": [7]}
{"root": 170, "n": 14, "g6": "X???????????????XSDI_?Y@PC?CgAGC?qI?A@_C_A?@BG?@HO?", "st": "O", "vs": [7, 7]}
{"root": 170, "n": 14, "g6": "X???????????????XSDI_?Y@PC?Cg?WC?qI?_@_C_A?@BG?@HO?", "st": "F", "vs": [7, 7]}
{"root": 205, "n": 13, "g6": "V?????????????boEM?CoD@@aC?PG?AW?Ca?AC_E_S??", "st": "F", "vs": [7]}
{"root": 205, "n": 13, "g6": "U?????????????boEME_OD@@aC?AWAGC?AY?AH_?", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "V?????????????F?P[F__?M?cc?Ag?CW?QA?PQ_?OK??", "st": "F", "vs": [7]}
{"root": 212, "n": 13, "g6": "U?????????????aw]AAIO?M?cc?Ag?wC?`A??b_?", "st": "F", "vs": [7]}
{"root": 229, "n": 13, "g6": "V?????????????w?BoCB_Gq@GWADG@Gg?DA?AG_C_[??", "st": "F", "vs": [7]}
{"root": 280, "n": 13, "g6": "X?????????????~?CE?SO@IA@W?aGCDG?CS?Oo_?`C?@AO??B_?", "st": "F", "vs": [7]}
{"root": 280, "n": 13, "g6": "V?????????????~?GW@@_@IA@W?aGCDG?@a?Aa_?Gk??", "st": "F", "vs": [7]}
{"root": 331, "n": 13, "g6": "V?????????????~?OUAEO@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 352, "n": 13, "g6": "W?????????????~??h?POCE?HC@@G?GgAAK??{_A?S?A?o?", "st": "F", "vs": [7]}
{"root": 436, "n": 13, "g6": "V?????????????~??h?`O_e?ICABG@?g?Ea?AS_??[??", "st": "F", "vs": [7]}
{"root": 441, "n": 13, "g6": "V?????????????~?AQCB_@E?HC?HGACW?FA?GI_??k??", "st": "F", "vs": [7]}
{"root": 441, "n": 13, "g6": "X?????????????~??wCB_GI?CW?QG?HG@AK?OG_?cc??HO?_@_?", "st": "F", "vs": [7]}
{"root": 449, "n": 13, "g6": "V?????????????@oCQCB_CQ?cg?QG?gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 452, "n": 13, "g6": "U?????????????}?OU?WOCU?QC?QG@Gg?FA?OJ_?", "st": "F", "vs": [7]}
{"root": 456, "n": 13, "g6": "V?????????????@oAI?QOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 456, "n": 13, "g6": "U?????????????}??w?QOGe?`C?TGCGg?PQ?PI_?", "st": "F", "vs": [7]}
{"root": 456, "n": 13, "g6": "U?????????????}??w?QOPI?aW@AGCGg?PQ?Ah_?", "st": "F", "vs": [7]}
{"root": 459, "n": 13, "g6": "V?????????????@o@I?aOPI?aW@AG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 459, "n": 13, "g6": "U?????????????}??w?Q_PI?aW@AGCGg?PI?Ah_?", "st": "F", "vs": [7]}
{"root": 466, "n": 13, "g6": "X?????????????}??wCB_Oi?KW?SG?aG?cc?D?_CCC?CHO??D_?", "st": "F", "vs": [7]}
{"root": 471, "n": 13, "g6": "U?????????????}?@QAH_AQ?ag?WG?bG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 486, "n": 13, "g6": "V?????????????@o@QCB_AQ?Sg?aG@Gg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 486, "n": 13, "g6": "W?????????????}??w?S_AQ?Sg?aG@Gg@AK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 486, "n": 13, "g6": "U?????????????}??wCB_AQ?PC@GgACW?IQ?DI_?", "st": "F", "vs": [7]}
{"root": 490, "n": 13, "g6": "V?????????????@o@QCB_AQ@CW?aG?XG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 490, "n": 13, "g6": "W?????????????}??w?S__[?HGAGo?aG?aK?C__@?c?@co?", "st": "F", "vs": [7]}
{"root": 497, "n": 13, "g6": "V?????????????@oCQCB_AQ?SW?aGAHGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 502, "n": 13, "g6": "U?????????????}??w?QOOi?SW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 502, "n": 13, "g6": "U?????????????}??w@B_AQ@Ag?aGCHG?SY?A`_?", "st": "F", "vs": [7]}
{"root": 504, "n": 13, "g6": "U?????????????}?AU?WOGU?IC?aGAGg?FA?_J_?", "st": "F", "vs": [7]}
{"root": 512, "n": 13, "g6": "V?????????????@oAI?QODIAAW@AG?TG@CS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 512, "n": 13, "g6": "U?????????????}??w?a_AQAAW?TGAGg?Si?GP_?", "st": "F", "vs": [7]}
{"root": 520, "n": 13, "g6": "V?????????????@oCI?aOPI?IW?QGCDG?SS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 520, "n": 13, "g6": "U?????????????}??w?aOAe?HCCDG?gg?`Q?PI_?", "st": "F", "vs": [7]}
{"root": 520, "n": 14, "g6": "V???????????????^??M?CQ?IW?QG?gg@Ci?_hO@Ae??", "st": "F", "vs": [7, 7]}
{"root": 530, "n": 13, "g6": "U?????????????}??w?c__K?Sg@BGAGg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 533, "n": 13, "g6": "U?????????????}??w?R?_K@Ag@Go?hG?IQ?_R_?", "st": "F", "vs": [7]}
{"root": 552, "n": 13, "g6": "U?????????????}??w?a__K?SgACo@Gg?Ia?_R_?", "st": "F", "vs": [7]}
{"root": 569, "n": 13, "g6": "X?????????????}??wAD?_K?`g?co?Qg@CK?A__@Gc?O@O??H_?", "st": "F", "vs": [7]}
{"root": 573, "n": 13, "g6": "V?????????????}??w@H?Ci?HW@CgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 587, "n": 13, "g6": "W?????????????}??wAD?_K@CG@BO?hG@@S?`?_?Ss?C?o?", "st": "F", "vs": [7]}
{"root": 590, "n": 13, "g6": "W?????????????}??wC@_PA?HWCCGABG?SS?`?_@DS?@?o?", "st": "F", "vs": [7]}
{"root": 593, "n": 13, "g6": "U?????????????}??wC@__a@@W?bG@GW@Ca?Ad_?", "st": "F", "vs": [7]}
{"root": 623, "n": 13, "g6": "W?????????????}?Ck?Q_GE@BC?`GCGg?GK?B?_?_c?OTO?", "st": "F", "vs": [7]}
{"root": 648, "n": 13, "g6": "W?????????????}?CI?d_`Q?GgAEG?Og?OK?___??s?Cco?", "st": "F", "vs": [7]}
{"root": 656, "n": 13, "g6": "U?????????????}?Ck?`_AQ@Ag?eG?OgAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 659, "n": 13, "g6": "W?????????????}?Ci?`_AQ@AWCBG?Og?_K?Bg_C?S?A?o?", "st": "F", "vs": [7]}
{"root": 681, "n": 13, "g6": "W?????????????}?OM@AODI?GWAEG?PG?OS?OG_@Kc??@o?", "st": "F", "vs": [7]}
{"root": 735, "n": 13, "g6": "U?????????????}?@I?d_AIACWABG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 743, "n": 13, "g6": "U?????????????}?AI@D_AI@CWABG?OgAFA?CB_?", "st": "F", "vs": [7]}
{"root": 751, "n": 13, "g6": "U?????????????}?G[?P_GQ?SgCIG?_g?eQ?AB_?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "W?????????????}?GUCEOGI?GW?cG?QG?cS?DW_C?c??@o?", "st": "F", "vs": [7]}
{"root": 783, "n": 13, "g6": "W?????????????}?AkAD__q?_g?Oo?cG?HC?OO_?_S?Cao?", "st": "F", "vs": [7]}
{"root": 783, "n": 14, "g6": "Z???????????????^?AD__q?_g?Oo?cG?HC?DW_C?c??@o?OOO?CAO?Cag??", "st": "F", "vs": [7, 7]}
{"root": 794, "n": 13, "g6": "W?????????????}?GsCEOGI?GW?cG?QG?cS?`?_?bc??@o?", "st": "F", "vs": [7]}
{"root": 820, "n": 13, "g6": "W?????????????}?CQ?b__q?Gg?QG?LG?OK?_G_AGs?C?o?", "st": "F", "vs": [7]}
{"root": 831, "n": 13, "g6": "V?????????????}?Gs?i_AaA@g?QGCCg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 838, "n": 13, "g6": "U?????????????}?CM?XOCe?HC?`G@?WAFA?OD_?", "st": "F", "vs": [7]}
{"root": 870, "n": 13, "g6": "U?????????????}?Cw?Q_AIAAW?cGABG?Sq?GB_?", "st": "O", "vs": [7]}
{"root": 870, "n": 13, "g6": "V?????????????}?Cw?h_AIAAWABG@?W?HQ?@A_?cK??", "st": "F", "vs": [7]}
{"root": 881, "n": 13, "g6": "U?????????????}?@IAD__q?Gg@CGCGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 885, "n": 13, "g6": "U?????????????}?Ak?Q_OkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 887, "n": 13, "g6": "U?????????????}?Gk?Q_CkABG?SG?_W?_i?`D_?", "st": "F", "vs": [7]}
{"root": 937, "n": 13, "g6": "U?????????????}?Aw?Q_AI@AW?SG@BGACq?CB_?", "st": "F", "vs": [7]}
{"root": 944, "n": 13, "g6": "U?????????????}?Aw?R?Ok?GW@Ag?_WACi?A`_?", "st": "F", "vs": [7]}
{"root": 976, "n": 13, "g6": "U?????????????}?A[?S_`a?Gg?QG@@g@DQ?CB_?", "st": "F", "vs": [7]}
{"root": 976, "n": 13, "g6": "U?????????????}?A[?S_PS?Gg@@g?_WAEI?AP_?", "st": "F", "vs": [7]}
{"root": 978, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?LG?OW@CY?CP_?", "st": "F", "vs": [7]}
{"root": 978, "n": 13, "g6": "W?????????????}?@Q@B__q?Og?aG?LG?GK?C__AGs?C?o?", "st": "F", "vs": [7]}
{"root": 981, "n": 13, "g6": "W?????????????}?G[?S_DK?eG?aO@@G@?K?P?_?OS?OIo?", "st": "F", "vs": [7]}
{"root": 985, "n": 13, "g6": "X?????????????~??q@B_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 985, "n": 14, "g6": "[???????????????^_?K_G[?DG?`O?_g?aK?_O_?TC?G?o?__O?OGO?@Gg???u??", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 13, "g6": "U?????????????}?@W?k__i?_W?`GAAg?da?AB_?", "st": "O", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_A?S??Oo?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W?k__i?_W?`GAAg?GK?HW_?_S??Oo?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?P?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?B?_CDS?C?o?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?CO_CDS??_o?", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "W?????????????}?@W@J?Dc?_W?`GAAg?GK?AC_CDS??_o?", "st": "O", "vs": [7]}
{"root": 1009, "n": 13, "g6": "V?????????????}?Ck?k__i?OcAAg?OW?JA?GE_?GK??", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OWACA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "V?????????????}?@W@J?DcAAgAAg?OW?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 1009, "n": 13, "g6": "X?????????????}?@W@J?DcAAg?`GAAg?GK?P?_?PC?CBO??`_?", "st": "F", "vs": [7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?AB_?ka?G@G?_@O?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?AB_?ka?G@G?G@O?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?_i?_W?`GAAg?da?AB_?ka??HG?_@O?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg?da?AB_AGA?OTG?G@O?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?Dc?_W?`GAAg?da?AB_?Oa?OTG?@@O?", "st": "O", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?DcAAg@?o?`G?da?AB_CGA?A@G?OTO?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "X???????????????^??U?DcAAg@?o?`G?da?AB_@CA??`G?OTO?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "W???????????????^??U?DcAAgAAg@JC?GM?`?O@?q?ACg?", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "Y???????????????^??U?DcAAg?`GAAg?da?AB_AGA?@CG?GEO??`O??", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "Y???????????????^??U?DcAAg@?oAAg?da?AB_CGA?@AG??QO?CHO??", "st": "F", "vs": [7, 7]}
{"root": 1009, "n": 14, "g6": "Z???????????????^??U?Dc?_W?`GAAg?GK?HW_A?S??Oo?P?O?_iO?C?g??", "st": "F", "vs": [7, 7]}
{"root": 1026, "n": 13, "g6": "U?????????????}?AM@CoPP?_c?Og?_WAEa?AQ_?", "st": "F", "vs": [7]}
{"root": 1026, "n": 13, "g6": "U?????????????}?AM?QOGe@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 1044, "n": 13, "g6": "W?????????????}?@sAE_AQADC@@G?Og?OK?H?_?cC?OFO?", "st": "F", "vs": [7]}
{"root": 1054, "n": 13, "g6": "U?????????????}?AMACo`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 1054, "n": 13, "g6": "U?????????????}?AM?QOOeADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1059, "n": 13, "g6": "U?????????????}?GM?QO_eADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1059, "n": 13, "g6": "W?????????????}?CsAB_AQADC?PG@?g?OK?B?_?`C?ORO?", "st": "F", "vs": [7]}
{"root": 1064, "n": 13, "g6": "V?????????????~?OY?dOOP?_c?_g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 1064, "n": 13, "g6": "X?????????????~??kCE_Ci?GWAAG?_g?CK?O__?Gc??HO?GH_?", "st": "F", "vs": [7]}
{"root": 1119, "n": 13, "g6": "V?????????????~?OY?dOCP?_c?GgA?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 1119, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G?CS?@__?QC??EO?OB_?", "st": "F", "vs": [7]}
{"root": 1167, "n": 13, "g6": "U?????????????}?AYA@o`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 1206, "n": 13, "g6": "U?????????????}?Ce?iO``?Gc?_g@?W@Ba?AE_?", "st": "F", "vs": [7]}
{"root": 1321, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PG?_g?_K?B?_?cC?O@O?OP_?", "st": "F", "vs": [7]}
{"root": 1375, "n": 13, "g6": "U?????????????}?Cq?TO_p?_c?Og?_W?Ta?OE_?", "st": "F", "vs": [7]}
{"root": 1380, "n": 13, "g6": "U?????????????}?Ok?TOGU?_c?Og?_W?UQ?OP_?", "st": "F", "vs": [7]}
{"root": 1380, "n": 13, "g6": "Z?????????????}?Ok?k_Ai?`WAAG@@G?GS?CB?@CC?@GO?OC_?_A_??_o??", "st": "F", "vs": [7]}
{"root": 1380, "n": 14, "g6": "[???????????????^?CJ?Ai?`W@@G?Og?OK?Dc_AAK?COG?AOO?OCO?O@G??GI??", "st": "F", "vs": [7, 7]}
{"root": 1415, "n": 13, "g6": "X?????????????}?Ok?e_Ai?cW@AG?Og?OK?D?_@CC?OAO?OH_?", "st": "F", "vs": [7]}
{"root": 1496, "n": 13, "g6": "V?????????????}?G[@H_GaADG?PGCCg?KA?OE_?aK??", "st": "F", "vs": [7]}
{"root": 1513, "n": 13, "g6": "V?????????????~?CY?dO_P@?c?_g@?W?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 1513, "n": 13, "g6": "X?????????????~??k@E_Ci?GWA@G?_g?_K?O__?@c??`O?_P_?", "st": "F", "vs": [7]}
{"root": 1544, "n": 13, "g6": "X?????????????~?@Q@@_Ga?PGCCG?Ig?Gk??w_?_c??`O?O@_?", "st": "F", "vs": [7]}
{"root": 1544, "n": 13, "g6": "V?????????????~??[@@_GaAAC?Ig?PW@?a?Ac_?aS??", "st": "F", "vs": [7]}
{"root": 1544, "n": 13, "g6": "X?????????????~??[@@_Ga?PGCCG?Ig?Gk?OO_C@C?@QO?@A_?", "st": "F", "vs": [7]}
{"root": 1544, "n": 13, "g6": "V?????????????~??[?S_GaAAC?Ig?PW@AA?GK_?aS??", "st": "F", "vs": [7]}
{"root": 1544, "n": 14, "g6": "[???????????????^_@@_Ga?PGCCG?Ig?Gk??w_?_c?G?o?OOO?_GO?@QG??GU??", "st": "F", "vs": [7, 7]}
{"root": 1546, "n": 13, "g6": "V?????????????~??[?a_@aAAC?Hg?QW@@A?Ac_@@S??", "st": "F", "vs": [7]}
{"root": 1546, "n": 13, "g6": "V?????????????~??[?S_@aAAC?Hg?QW@AA?CS_@@S??", "st": "F", "vs": [7]}
{"root": 1548, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PWA?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 1548, "n": 13, "g6": "V?????????????~??[A@_CaAAC?Ig?PW?Ca?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 1548, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PWA@A?OK_?cS??", "st": "F", "vs": [7]}
{"root": 1548, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW?HA?OK_?cS??", "st": "F", "vs": [7]}
{"root": 1548, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW?EA?OK_@AS??", "st": "F", "vs": [7]}
{"root": 1548, "n": 14, "g6": "X???????????????^_?F?_`?DS?PWC@C?IQ?GQ_CAA?GEG?CaO?", "st": "F", "vs": [7, 7]}
{"root": 1550, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QWA@A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 1550, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?`A?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 1550, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Hg?QW?DA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 1550, "n": 13, "g6": "X?????????????~??[?c_OS?aGA@O?Hg?HK?GO_?`C??BO?_`_?", "st": "F", "vs": [7]}
{"root": 1550, "n": 14, "g6": "X???????????????^_?F?_`?Cs?QWCAC?QQ?OI_C@A?GIG?GaO?", "st": "F", "vs": [7, 7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?`A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??[AA_GaAAC?Pg?IW?HA?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??[?c__IAAC?Pg?IW?Ca?OS_@CS??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 1573, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Pg?DK?@__?`C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?_K_?cS??", "st": "F", "vs": [7]}
{"root": 1575, "n": 13, "g6": "V?????????????~??[?S_CaAAC?Ig?PW@AA?_K_@AS??", "st": "F", "vs": [7]}
{"root": 2095, "n": 13, "g6": "V?????????????RODS@g_SaB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 2095, "n": 13, "g6": "X?????????????RODS@g_Sa?GWF?G?KG?@S??J?CbC??QO?@A_?", "st": "F", "vs": [7]}
{"root": 2095, "n": 13, "g6": "V?????????????RODSCb?LC@QG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 2095, "n": 14, "g6": "Y???????????????Hg@T?LC@QG?KG?Ag??k?cW_?Cc??`O?AEO?w@O??", "st": "F", "vs": [7, 7]}
{"root": 2336, "n": 13, "g6": "X?????????????F?DOCQ?QGA?oAAO?Oo?dS?Cj?F_C??WO?@G_?", "st": "F", "vs": [7]}
{"root": 2401, "n": 13, "g6": "W?????????????{?GS?R?EC?gGC?o@Eg?Sk?a__AIC??EO?", "st": "F", "vs": [7]}
{"root": 2418, "n": 13, "g6": "V?????????????EGPAAC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 2418, "n": 13, "g6": "W?????????????{?@g?p?Oc?IGCAO@FG?S[?H?_COc?GDO?", "st": "F", "vs": [7]}
{"root": 2418, "n": 14, "g6": "X???????????????BCAC_AaA@G@FG?gwBoA?BO_@GA?PAG?OIO?", "st": "F", "vs": [7, 7]}
{"root": 2486, "n": 13, "g6": "V?????????????QOOWAD?EC?gGC?o@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2488, "n": 13, "g6": "V?????????????QOGS?o__S?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2488, "n": 13, "g6": "X?????????????QO@cAD?ECA@O@OOCCO?eS?CZ?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 2488, "n": 13, "g6": "W?????????????{?@cAD?ECA@O@OO@Kg?Pk?D?_AQC?OPO?", "st": "F", "vs": [7]}
{"root": 2488, "n": 14, "g6": "X???????????????GS?o__S?gG@Kg?bWBoA?BG_?gA?HGG?_aO?", "st": "F", "vs": [7, 7]}
{"root": 2488, "n": 14, "g6": "Z???????????????@cAD?ECA@O@OO@Kg?Pk?{?_?SC??gO?D?O?QOO?OPG??", "st": "F", "vs": [7, 7]}
{"root": 2705, "n": 13, "g6": "W?????????????{?PG?p?Ac@@OACO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 2708, "n": 13, "g6": "V?????????????QOBCCO_OcA@GA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 2710, "n": 13, "g6": "X?????????????aOBCAH?Ac@@OAOOCCO?bc?DF?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 2710, "n": 13, "g6": "W?????????????{?PG?p?OS@GGCCO@FG?S[?PG_?Sc?O?o?", "st": "F", "vs": [7]}
{"root": 2710, "n": 14, "g6": "Z???????????????PG?p?OS@GGCCO@FG?S[?{?_?KC?@?o?PGO?AcO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 2713, "n": 13, "g6": "V?????????????EOPCAD?`C?KGAAO@MG?O{?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 2713, "n": 13, "g6": "V?????????????EOPCAD?`C?IOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 2746, "n": 13, "g6": "V?????????????E_GSAO__SAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2798, "n": 13, "g6": "V?????????????F?PCAD?`C?IGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 2798, "n": 13, "g6": "V?????????????F?PCAD?`C?HOAAO@MG?O{?{?_?SS??", "st": "O", "vs": [7]}
{"root": 2809, "n": 13, "g6": "X?????????????a_CgAC_E[@@G@@OC@G?_S?Db?F_C??cO?AA_?", "st": "F", "vs": [7]}
{"root": 2849, "n": 13, "g6": "X?????????????GKP@@COOI?TWCGG@AG?Yc?OD?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 2853, "n": 13, "g6": "X?????????????a_Cg@C_E[A@GA@O@@G@?S?Db?F_C?@_O??E_?", "st": "F", "vs": [7]}
{"root": 2891, "n": 13, "g6": "W?????????????{?CS@A_HAAAGAAO?]G?O{?CO_CHC?HAO?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "X?????????????PGCSCG_GS?gGCCOAAO?NC?CN?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?CSCG_IAAAGAAO?]G?O{?a?_AHC?CIO?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?_O_AHC?D@O?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?CSCG_GSAAGAAO?]G?O{?PG_@OS?O?o?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?E?_AHC?OPO?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?CSCG_GS?gGAAO?]G?O{?PG_?Oc?OPO?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "W?????????????{?GcCG_GS?gGCCO?]G?O{?a?_@DC?GHO?", "st": "F", "vs": [7]}
{"root": 2920, "n": 13, "g6": "Y?????????????{?GcCG_GS?gGCCOAAO?NC?CN?COC?AGO?Gg_?O@_??", "st": "F", "vs": [7]}
{"root": 2952, "n": 13, "g6": "X?????????????HOGW?r_GIA?WCOGA@G?_S?Db?F_C?@OO?@C_?", "st": "F", "vs": [7]}
{"root": 2954, "n": 13, "g6": "X?????????????HOGW?r__I?_W@OGA@GA?S?Db?F_C?@OO?@G_?", "st": "F", "vs": [7]}
{"root": 2964, "n": 13, "g6": "X?????????????EO@SCO_OS?gGCGOA@O?dc?Cf?F_C??oO?A@_?", "st": "F", "vs": [7]}
{"root": 2975, "n": 13, "g6": "W?????????????{?H_CP?Oc?IGCAO@FG?S[?`?_?Qc?GDO?", "st": "F", "vs": [7]}
{"root": 3030, "n": 13, "g6": "V?????????????QGBACC_Aa@@GC@O?fG?c[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 3165, "n": 13, "g6": "W?????????????{?BC@O_BA@@GC@O@JG?Q[?D?_ASC?OIO?", "st": "F", "vs": [7]}
{"root": 3180, "n": 13, "g6": "V?????????????Q_OQ?Q_EA@@GC@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 3184, "n": 13, "g6": "Y?????????????{?@WAP?aC@CO?oOC@O?Tc?Gf??WC??SO?OQ_?_@_??", "st": "F", "vs": [7]}
{"root": 3298, "n": 13, "g6": "V?????????????`_Gg?T?BA@?gCOG@Hg?RK?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 3302, "n": 13, "g6": "V?????????????J?HGCH?_Q@?gCOG@FG?S[?{?_?Sc??", "st": "O", "vs": [7]}
{"root": 3311, "n": 13, "g6": "X?????????????`_@g?o_OK?gGAAOCOG?bS?DJ?F_C?@CO??a_?", "st": "F", "vs": [7]}
{"root": 3362, "n": 13, "g6": "V?????????????J?Oc?Q_OK@@GCOG@FG?S[?{?_?SS??", "st": "F", "vs": [7]}
{"root": 3429, "n": 13, "g6": "Y?????????????{?D_?S__S@?oACOCOG?bc?DF??cC?HGO?@G_?_A_??", "st": "F", "vs": [7]}
{"root": 3482, "n": 13, "g6": "V?????????????`_BAAC_IA@CGCOG@Ig?Qk?{?_?RC??", "st": "O", "vs": [7]}
{"root": 3491, "n": 13, "g6": "X?????????????J?HGAH?AcA?oACOCOG?bc?DF?F_C??IO?AA_?", "st": "F", "vs": [7]}
{"root": 3491, "n": 13, "g6": "W?????????????{?D_AH?Ac@AGCOG@FG?S[?QO_C@c?C@O?", "st": "F", "vs": [7]}
{"root": 3491, "n": 14, "g6": "Z???????????????D_AH?Ac@AGCOG@FG?S[?{?_?Ac?@@O?QOO?_KO?C@G??", "st": "F", "vs": [7, 7]}
{"root": 3498, "n": 13, "g6": "W?????????????{?D_?S_OS@GGCCO@FG?S[?PG_?AS?P?o?", "st": "F", "vs": [7]}
{"root": 3644, "n": 13, "g6": "V?????????????J?GoC@_Aa@?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 3652, "n": 13, "g6": "V?????????????J?GoA@_AaA?gCOG@FG?S[?{?_?Qc??", "st": "F", "vs": [7]}
{"root": 3658, "n": 13, "g6": "W?????????????{?D_CI?AS@?o?SO@FG?S[?P__?@S?P?o?", "st": "F", "vs": [7]}
{"root": 3695, "n": 13, "g6": "W?????????????{?D_AK?QG@@OCOG@FG?S[?CG_?Sc?OHO?", "st": "F", "vs": [7]}
{"root": 3697, "n": 13, "g6": "V?????????????J?GoAP?AaA?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 3752, "n": 13, "g6": "X?????????????F?Go@Q?_c@GGC@OCOG?cs?Cr?F_C??KO?AC_?", "st": "F", "vs": [7]}
{"root": 3813, "n": 13, "g6": "X?????????????`_HG?X?EC@AO@OOCOG?dS?Cj?F_C??EO??Q_?", "st": "F", "vs": [7]}
{"root": 3831, "n": 13, "g6": "V?????????????P_HG?T?_WACGCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 3831, "n": 13, "g6": "W?????????????{?HG?T?_WACG?Oo@Hg?RK?P__?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 3831, "n": 14, "g6": "X???????????????HG?T?_WACG@Hg?eWBoA?AE_AKA??IG?a@O?", "st": "F", "vs": [7, 7]}
{"root": 3833, "n": 13, "g6": "W?????????????{?GoAQ?AcA?WCOG@Ig?Qk?_W_?WS?G?o?", "st": "F", "vs": [7]}
{"root": 3858, "n": 13, "g6": "V?????????????Q_OoAI?AW@?gCOG@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 4106, "n": 13, "g6": "W?????????????}?@c@F?Ac?TO?cO@?o??s??R?A@S?Ooo?", "st": "F", "vs": [7]}
{"root": 4222, "n": 13, "g6": "X?????????????~?G[?I_AQ@?W?SG?HG?_S?CB?C@c??pO??P_?", "st": "F", "vs": [7]}
{"root": 5401, "n": 13, "g6": "X?????????????}??w?b?GS?GgAGoADG?GS?_R??@c?CPO?D@_?", "st": "F", "vs": [7]}
{"root": 5587, "n": 13, "g6": "X?????????????@o@S?a_`K?SG@COABO?KC?GP?ACg?^?O??B_?", "st": "F", "vs": [7]}
{"root": 5587, "n": 13, "g6": "W?????????????}??w?T?CSACo?gO@CO?`C?Od?ABS?@_o?", "st": "F", "vs": [7]}
{"root": 5587, "n": 13, "g6": "X?????????????}??wCH_DA?aGABO?WG?`C?Od??TC?AIO??B_?", "st": "F", "vs": [7]}
{"root": 6462, "n": 13, "g6": "W?????????????}??w?b?GS@Ao?SOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 6462, "n": 13, "g6": "W?????????????}?AK@A_Ok?IG@HOAGG?QC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 6462, "n": 14, "g6": "X???????????????^??b?GS@Ao?SOAGG?QC?HI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 6789, "n": 13, "g6": "W?????????????}??w@A_Ok?IG?aOAGG?QC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 6789, "n": 13, "g6": "X?????????????}??wAD_Aa?PG@HO?cG?HC?_F??`C?CIO?P@_?", "st": "F", "vs": [7]}
{"root": 6789, "n": 14, "g6": "Y???????????????^??M?Ok?IG?aO?cGA?[?HI_?QK?ACG?GSO?P@O??", "st": "F", "vs": [7, 7]}
{"root": 6852, "n": 13, "g6": "X?????????????@o@S?g_ASA?o?cOAHO?KC?Gd?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 6852, "n": 13, "g6": "W?????????????}??w?T?DCA?o?cO?WG?aS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 6852, "n": 13, "g6": "W?????????????}??w?g_ASA?o?cOAHO?KC?Gd??TC?OHo?", "st": "F", "vs": [7]}
{"root": 6852, "n": 13, "g6": "X?????????????}??w?T?DC?HOAHO?WG?aS?_R?AAC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 6852, "n": 14, "g6": "Y???????????????^??M?DC?HOAHO?WG?aS?Ag_CA[?GGG?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 6880, "n": 13, "g6": "X?????????????@oAS@G_ASA?o@COAHO?SC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 6880, "n": 13, "g6": "W?????????????}??w?d?HCA?o@CO?gG@AS?_R??Qc?GdO?", "st": "F", "vs": [7]}
{"root": 6880, "n": 13, "g6": "X?????????????}?AS@G_AS?aGAHO?gG@AS?_R??MC?OEO?AA_?", "st": "F", "vs": [7]}
{"root": 6880, "n": 14, "g6": "[???????????????AS@G_AS?aGAHO?gG@AS?_R?FoC??KO?@oO?_KO?@@G???M??", "st": "F", "vs": [7, 7]}
{"root": 6968, "n": 13, "g6": "X?????????????@oAK?S_GSA?o?cO@HO?aC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 6968, "n": 13, "g6": "W?????????????}??w?b?GSA?o?cO@CG@CS?_R??Sc?CdO?", "st": "F", "vs": [7]}
{"root": 6968, "n": 13, "g6": "Y?????????????}??w?b?Ac?`OC@_?cO?cg?G`?AGg?@_O??g_?_R_??", "st": "F", "vs": [7]}
{"root": 7242, "n": 13, "g6": "X?????????????@o@S?g_GSA?o?cO@HO?KC?Od?CAW?^?O??W_?", "st": "F", "vs": [7]}
{"root": 7242, "n": 13, "g6": "W?????????????}??w?g_GSA?o?cO@HO?KC?Od??TC?OHo?", "st": "F", "vs": [7]}
{"root": 8073, "n": 13, "g6": "W?????????????}?Aa?S__KACG?aOADO@CC?AX??MC?CBo?", "st": "F", "vs": [7]}
{"root": 8883, "n": 13, "g6": "W?????????????}?Gw?W_Aa?cgA?o@AG?Gc?CB??bC?OQo?", "st": "F", "vs": [7]}
{"root": 9325, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?OoA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 9424, "n": 13, "g6": "W?????????????}?Gw?S_DA?`G?POA@G?OS?_b?@Hc?@Go?", "st": "F", "vs": [7]}
{"root": 9498, "n": 13, "g6": "W?????????????}?Aa?SOGQACg?QGA@G?aS?CB?AMC?@EO?", "st": "F", "vs": [7]}
{"root": 9498, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@G?aS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 10359, "n": 13, "g6": "W?????????????}?GI@@_AaACW?QGADG?OS?GB?@MC?ADO?", "st": "F", "vs": [7]}
{"root": 10680, "n": 13, "g6": "X?????????????}?@W@J?Pc?Gg?_o?`G?GS?`B??@c?CPO?OP_?", "st": "F", "vs": [7]}
{"root": 10848, "n": 13, "g6": "X?????????????~?@I?`_OQ?_gCCo?SGA@C?@H??FC??aO?CB_?", "st": "F", "vs": [7]}
{"root": 10848, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SG?Cc?CB?ACC?AEO?_P_?", "st": "F", "vs": [7]}
{"root": 10848, "n": 14, "g6": "[???????????????^_?Q_OQ?_gCCo?SG?Cc??w_?Gc?A@o?O_O?CKO?OGg?@?E??", "st": "F", "vs": [7, 7]}
{"root": 10854, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCoCAG?Cc?CB??IC?AEO?A`_?", "st": "F", "vs": [7]}
{"root": 10924, "n": 13, "g6": "Z?????????????~??[AA_GK?`GA@OCCoA@C?@H??_W??gO?_G_?CC_?@Oo??", "st": "F", "vs": [7]}
{"root": 11085, "n": 13, "g6": "X?????????????~??[?Q_OQ?_gCCo?SGA?c?CB?ACC?AEO?@P_?", "st": "F", "vs": [7]}
{"root": 11091, "n": 13, "g6": "X?????????????~??[AA_GQ@?gCCo?QGA?c?CB?CAC?AEO?@`_?", "st": "F", "vs": [7]}
{"root": 11549, "n": 13, "g6": "Y?????????????}?Aq?P_CQ@Cg@?o?SG@@C?CH?C?W?O_O?Gw_??D_??", "st": "F", "vs": [7]}
{"root": 12180, "n": 13, "g6": "X?????????????~??[?a_OQ?GgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 12182, "n": 13, "g6": "X?????????????~??[AA_CQ@?gCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 12238, "n": 13, "g6": "X?????????????~??[?a_AQ@?gCCo?cG?Gc?GB??SC?CEO?@P_?", "st": "F", "vs": [7]}
{"root": 13105, "n": 13, "g6": "W?????????????~?@P?aOGI?CW?cG?IG?Gc?OD??Fc?O@o?", "st": "F", "vs": [7]}
{"root": 14529, "n": 13, "g6": "W?????????????}?@Q@AO_I@CW?gGAAG?ac?AB?CMC?AEO?", "st": "F", "vs": [7]}
{"root": 14529, "n": 13, "g6": "Y?????????????}?Ow?S_CK?`GC@OAGo?SC?OP??OW?@_O??S_?Gh_??", "st": "F", "vs": [7]}
{"root": 14529, "n": 13, "g6": "X?????????????}?Ow?`__I@CW?gGAAG?ac?AB?A@C?@QO?GQ_?", "st": "F", "vs": [7]}
{"root": 14529, "n": 14, "g6": "Z???????????????^??S_GQA?gAGo?gG@@C?AB?CMC?AEO?B?O??SO?CSg??", "st": "F", "vs": [7, 7]}
{"root": 14529, "n": 14, "g6": "Y???????????????^?C@OPE?SCAAG@DG?GK?`o_?`c?GCG?AcO?GQO??", "st": "F", "vs": [7, 7]}
{"root": 14529, "n": 14, "g6": "[???????????????^?CM?CKA?gAGo?gG@@C?AB??WC??IO?Gh_?OGO?@QG?@AQ??", "st": "F", "vs": [7, 7]}
{"root": 15872, "n": 13, "g6": "Y?????????????}?Oq?P_AQ@Ag?_o?SG@@C?_H?@?W?COO?DW_??D_??", "st": "F", "vs": [7]}
{"root": 16255, "n": 13, "g6": "X?????????????~?G[?Q_Aa?Cg?_o?IG@?S?GB?CCc??HO?CH_?", "st": "F", "vs": [7]}
{"root": 17952, "n": 13, "g6": "X?????????????KOTCAo_dA?@g?CoBGG?Ac??T??OW?WWO?@K_?", "st": "F", "vs": [7]}
{"root": 17952, "n": 13, "g6": "X?????????????KOWWAo_@KASG?BOBGG?Ac??T??OW?TCO??e_?", "st": "F", "vs": [7]}
{"root": 17952, "n": 14, "g6": "Y???????????????EGAo_dA?@gBGG?DG?@S?AB?EEC??eO?iGO??eO??", "st": "F", "vs": [7, 7]}
{"root": 17952, "n": 14, "g6": "Y???????????????EGEE?@KASG?BOBGG?@S?AB?DPC??RO?UCO??hO??", "st": "F", "vs": [7, 7]}
{"root": 17952, "n": 14, "g6": "Y???????????????EGEE?UC?Co?BOBGG?@S?AB?DPC??RO?dAO??hO??", "st": "F", "vs": [7, 7]}
{"root": 23583, "n": 13, "g6": "Y?????????????jOMS?P_CQ?_W?gG?SG?@c?OD?C?W?W?O??s_?@I_??", "st": "F", "vs": [7]}
{"root": 26365, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?BC?GD?A?W?[CO?E@_?", "st": "F", "vs": [7]}
{"root": 26365, "n": 13, "g6": "X?????????????J_IgCc_?[AHG?DO?Go?WC?GD?A?W?[CO??p_?", "st": "F", "vs": [7]}
{"root": 27565, "n": 13, "g6": "[?????????????m_WkAC_CS?Go?gO?EO?_g?B@?@AG??S_?W?_?AO_?ACO???{??", "st": "F", "vs": [7]}
{"root": 28498, "n": 13, "g6": "X?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?KKO?_B_?", "st": "F", "vs": [7]}
{"root": 28498, "n": 13, "g6": "Z?????????????l?XO?Y_Ck?BG?HO@?o?PC?AH?A?g?O@_?WW_?AA_??_o??", "st": "F", "vs": [7]}
{"root": 28498, "n": 13, "g6": "X?????????????l?XOBB?BS?BG?HO@?o?PC?AH?A?g?AUO?_B_?", "st": "F", "vs": [7]}
{"root": 28498, "n": 14, "g6": "[???????????????U_ES?BS?BG?HO@?o?PC?AH?A?g?KKO?AA_?@@_?AUG?C?Y??", "st": "F", "vs": [7, 7]}
{"root": 40471, "n": 13, "g6": "Z?????????????}?GwCH_BAAAG@@OA?o?SC?_P?A@G?CA_?Cg_?AS_??@o??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/tree/b44_p0.roots.jsonl <==
{"root": 0, "kind": "O4", "mult": {"2": 27, "4": 4, "6": 1}, "time": 1.14, "levels": [[13, {"F": 120, "patterns": 120}, 4, {"F": 4}], [14, {"E": 510, "R": 4, "patterns": 514}, 0, {}]], "open17": 0}
{"root": 12, "kind": "O3", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 1.27, "levels": [[13, {"E": 42, "F": 14, "R": 50, "patterns": 106}, 7, {"F": 7}], [14, {"E": 1033, "R": 4, "patterns": 1037}, 0, {}]], "open17": 0}
{"root": 19, "kind": "O3", "mult": {"2": 24, "3": 4, "5": 3}, "time": 2.37, "levels": [[13, {"E": 37, "F": 27, "O": 3, "R": 114, "patterns": 181}, 6, {"F": 5, "O": 1}], [14, {"E": 1516, "R": 9, "patterns": 1525}, 0, {}]], "open17": 0}
{"root": 26, "kind": "O3", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.57, "levels": [[13, {"E": 22, "F": 10, "R": 32, "patterns": 64}, 3, {"F": 3}], [14, {"E": 277, "R": 6, "patterns": 283}, 0, {}]], "open17": 0}
{"root": 36, "kind": "O3", "mult": {"2": 24, "3": 4, "5": 3}, "time": 4.63, "levels": [[13, {"E": 18, "F": 9, "O": 16, "R": 138, "patterns": 181}, 6, {"O": 4, "F": 2}], [14, {"E": 1329, "F": 2, "R": 27, "patterns": 1576, "subset-fail": 218}, 1, {"F": 1}], [15, {"E": 526, "patterns": 526}, 0, {}]], "open17": 0}
{"root": 40, "kind": "O2", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 2.69, "levels": [[13, {"E": 174, "F": 19, "O": 1, "R": 14, "patterns": 208}, 11, {"F": 10, "O": 1}], [14, {"E": 3425, "F": 1, "R": 148, "patterns": 3706, "subset-fail": 133}, 0, {}]], "open17": 0}
{"root": 51, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 5.5, "levels": [[13, {"E": 161, "F": 9, "O": 2, "R": 55, "patterns": 227}, 11, {"O": 2, "F": 9}], [14, {"E": 3882, "F": 13, "R": 128, "patterns": 4319, "subset-fail": 301}, 4, {"F": 4}], [15, {"E": 1854, "R": 6, "patterns": 1860}, 0, {}]], "open17": 0}
{"root": 55, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.01, "levels": [[13, {"E": 155, "F": 8, "O": 3, "R": 48, "patterns": 214}, 11, {"O": 3, "F": 8}], [14, {"E": 3258, "F": 2, "R": 101, "patterns": 3788, "subset-fail": 427}, 1, {"F": 1}], [15, {"E": 136, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 57, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.12, "levels": [[13, {"E": 171, "F": 5, "O": 3, "R": 57, "patterns": 236}, 8, {"O": 3, "F": 5}], [14, {"E": 2856, "F": 2, "R": 54, "patterns": 3253, "subset-fail": 341}, 1, {"F": 1}], [15, {"E": 201, "patterns": 201}, 0, {}]], "open17": 0}
{"root": 63, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 6.11, "levels": [[13, {"E": 171, "F": 7, "O": 4, "R": 50, "patterns": 232}, 11, {"O": 4, "F": 7}], [14, {"E": 3720, "R": 88, "patterns": 4265, "subset-fail": 457}, 0, {}]], "open17": 0}
{"root": 69, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.09, "levels": [[13, {"E": 103, "F": 5, "O": 1, "R": 42, "patterns": 151}, 6, {"F": 5, "O": 1}], [14, {"E": 1440, "F": 2, "R": 32, "patterns": 1556, "subset-fail": 82}, 1, {"F": 1}], [15, {"E": 81, "R": 1, "patterns": 82}, 0, {}]], "open17": 0}
{"root": 77, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.97, "levels": [[13, {"E": 148, "F": 5, "R": 54, "patterns": 207}, 3, {"F": 3}], [14, {"E": 1101, "F": 2, "R": 16, "patterns": 1119}, 1, {"F": 1}], [15, {"E": 190, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 82, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.17, "levels": [[13, {"E": 156, "F": 4, "O": 3, "R": 48, "patterns": 211}, 5, {"O": 2, "F": 3}], [14, {"E": 1447, "F": 7, "O": 3, "R": 62, "patterns": 1768, "subset-fail": 249}, 4, {"O": 1, "F": 3}], [15, {"E": 455, "R": 1, "patterns": 589, "subset-fail": 133}, 0, {}]], "open17": 0}
{"root": 88, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.93, "levels": [[13, {"E": 110, "F": 4, "R": 34, "patterns": 148}, 4, {"F": 4}], [14, {"E": 1091, "R": 15, "patterns": 1106}, 0, {}]], "open17": 0}
{"root": 93, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.74, "levels": [[13, {"E": 126, "F": 4, "O": 2, "R": 31, "patterns": 163}, 6, {"O": 2, "F": 4}], [14, {"E": 1470, "R": 23, "patterns": 1647, "subset-fail": 154}, 0, {}]], "open17": 0}
{"root": 98, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.57, "levels": [[13, {"E": 188, "F": 8, "O": 4, "R": 112, "patterns": 312}, 2, {"O": 1, "F": 1}], [14, {"E": 824, "F": 8, "O": 2, "R": 67, "patterns": 1152, "subset-fail": 254}, 3, {"O": 1, "F": 2}], [15, {"E": 1180, "F": 2, "R": 9, "patterns": 1413, "subset-fail": 224}, 0, {}]], "open17": 0}
{"root": 106, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.7, "levels": [[13, {"E": 107, "F": 3, "O": 1, "R": 37, "patterns": 148}, 4, {"F": 3, "O": 1}], [14, {"E": 985, "R": 13, "patterns": 1105, "subset-fail": 107}, 0, {}]], "open17": 0}
{"root": 113, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.77, "levels": [[13, {"E": 170, "F": 6, "O": 2, "R": 52, "patterns": 230}, 8, {"O": 2, "F": 6}], [14, {"E": 2838, "R": 52, "patterns": 3204, "subset-fail": 314}, 0, {}]], "open17": 0}
{"root": 116, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.33, "levels": [[13, {"E": 87, "F": 4, "R": 19, "patterns": 110}, 4, {"F": 4}], [14, {"E": 835, "R": 10, "patterns": 845}, 0, {}]], "open17": 0}
{"root": 128, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.79, "levels": [[13, {"E": 124, "F": 2, "O": 2, "R": 34, "patterns": 162}, 2, {"O": 1, "F": 1}], [14, {"E": 521, "R": 5, "patterns": 595, "subset-fail": 69}, 0, {}]], "open17": 0}
{"root": 145, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.53, "levels": [[13, {"E": 130, "F": 2, "O": 3, "R": 37, "patterns": 172}, 5, {"O": 3, "F": 2}], [14, {"E": 1237, "R": 14, "patterns": 1489, "subset-fail": 238}, 0, {}]], "open17": 0}
{"root": 153, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.53, "levels": [[13, {"E": 113, "F": 4, "O": 1, "R": 37, "patterns": 155}, 5, {"O": 1, "F": 4}], [14, {"E": 1258, "R": 15, "patterns": 1346, "subset-fail": 73}, 0, {}]], "open17": 0}
{"root": 155, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.34, "levels": [[13, {"E": 115, "F": 5, "R": 40, "patterns": 160}, 5, {"F": 5}], [14, {"E": 1467, "R": 25, "patterns": 1492}, 0, {}]], "open17": 0}
{"root": 170, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.86, "levels": [[13, {"E": 125, "F": 2, "O": 3, "R": 40, "patterns": 170}, 3, {"O": 2, "F": 1}], [14, {"E": 737, "F": 3, "O": 3, "R": 35, "patterns": 921, "subset-fail": 143}, 2, {"O": 1, "F": 1}], [15, {"E": 223, "patterns": 316, "subset-fail": 93}, 0, {}]], "open17": 0}
{"root": 205, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.71, "levels": [[13, {"E": 78, "F": 2, "R": 26, "patterns": 106}, 2, {"F": 2}], [14, {"E": 430, "R": 3, "patterns": 433}, 0, {}]], "open17": 0}
{"root": 212, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.96, "levels": [[13, {"E": 120, "F": 4, "R": 34, "patterns": 158}, 2, {"F": 2}], [14, {"E": 544, "R": 4, "patterns": 548}, 0, {}]], "open17": 0}
{"root": 227, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.11, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 229, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.25, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}], [14, {"E": 180, "R": 3, "patterns": 183}, 0, {}]], "open17": 0}
{"root": 233, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 185, "R": 24, "patterns": 209}, 0, {}]], "open17": 0}
{"root": 236, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 194, "R": 16, "patterns": 210}, 0, {}]], "open17": 0}
{"root": 238, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 125, "R": 16, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 280, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.57, "levels": [[13, {"E": 55, "F": 3, "R": 18, "patterns": 76}, 2, {"F": 2}], [14, {"E": 268, "R": 10, "patterns": 278}, 0, {}]], "open17": 0}
{"root": 285, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.22, "levels": [[13, {"E": 56, "R": 8, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 331, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.56, "levels": [[13, {"E": 77, "F": 1, "R": 31, "patterns": 109}, 1, {"F": 1}], [14, {"E": 199, "R": 5, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 352, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.73, "levels": [[13, {"E": 112, "F": 2, "R": 78, "patterns": 192}, 1, {"F": 1}], [14, {"E": 374, "R": 4, "patterns": 378}, 0, {}]], "open17": 0}
{"root": 436, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.64, "levels": [[13, {"E": 99, "F": 2, "R": 12, "patterns": 113}, 1, {"F": 1}], [14, {"E": 210, "patterns": 210}, 0, {}]], "open17": 0}
{"root": 441, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.71, "levels": [[13, {"E": 78, "F": 6, "R": 9, "patterns": 93}, 2, {"F": 2}], [14, {"E": 293, "R": 4, "patterns": 297}, 0, {}]], "open17": 0}
{"root": 449, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}], [14, {"E": 451, "R": 18, "patterns": 469}, 0, {}]], "open17": 0}
{"root": 452, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 128, "F": 1, "R": 9, "patterns": 138}, 1, {"F": 1}], [14, {"E": 311, "R": 9, "patterns": 320}, 0, {}]], "open17": 0}
{"root": 456, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.79, "levels": [[13, {"E": 204, "F": 3, "R": 15, "patterns": 222}, 3, {"F": 3}], [14, {"E": 1442, "F": 6, "R": 46, "patterns": 1494, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 459, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.56, "levels": [[13, {"E": 204, "F": 2, "R": 13, "patterns": 219}, 2, {"F": 2}], [14, {"E": 930, "F": 2, "R": 28, "patterns": 960, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 462, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 141, "R": 10, "patterns": 151}, 0, {}]], "open17": 0}
{"root": 466, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 145, "F": 1, "R": 9, "patterns": 155}, 1, {"F": 1}], [14, {"E": 192, "R": 9, "patterns": 201}, 0, {}]], "open17": 0}
{"root": 469, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 146, "R": 14, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 471, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 2.02, "levels": [[13, {"E": 206, "O": 1, "R": 12, "patterns": 219}, 1, {"O": 1}], [14, {"E": 329, "R": 9, "patterns": 485, "subset-fail": 147}, 0, {}]], "open17": 0}
{"root": 473, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.19, "levels": [[13, {"E": 46, "R": 10, "patterns": 56}, 0, {}]], "open17": 0}
{"root": 486, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.93, "levels": [[13, {"E": 250, "F": 3, "R": 35, "patterns": 288}, 3, {"F": 3}], [14, {"E": 1534, "F": 6, "R": 105, "patterns": 1645, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 490, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.48, "levels": [[13, {"E": 154, "F": 2, "R": 17, "patterns": 173}, 2, {"F": 2}], [14, {"E": 634, "F": 2, "R": 32, "patterns": 668, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 497, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"E": 119, "F": 1, "R": 11, "patterns": 131}, 1, {"F": 1}], [14, {"E": 283, "R": 9, "patterns": 292}, 0, {}]], "open17": 0}
{"root": 502, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 194, "F": 2, "R": 18, "patterns": 214}, 2, {"F": 2}], [14, {"E": 913, "F": 2, "R": 30, "patterns": 945, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 504, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 130, "F": 1, "R": 12, "patterns": 143}, 1, {"F": 1}], [14, {"E": 325, "R": 10, "patterns": 335}, 0, {}]], "open17": 0}
{"root": 512, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 211, "F": 2, "R": 15, "patterns": 228}, 2, {"F": 2}], [14, {"E": 964, "F": 2, "R": 33, "patterns": 999, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 520, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.12, "levels": [[13, {"E": 199, "F": 3, "R": 12, "patterns": 214}, 2, {"F": 2}], [14, {"E": 930, "F": 4, "R": 27, "patterns": 961, "subset-fail": 3}, 1, {"F": 1}], [15, {"E": 812, "R": 4, "patterns": 816}, 0, {}]], "open17": 0}
{"root": 530, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 134, "F": 1, "R": 16, "patterns": 151}, 1, {"F": 1}], [14, {"E": 325, "R": 16, "patterns": 341}, 0, {}]], "open17": 0}
{"root": 533, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 127, "F": 1, "R": 14, "patterns": 142}, 1, {"F": 1}], [14, {"E": 321, "R": 11, "patterns": 332}, 0, {}]], "open17": 0}
{"root": 537, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 2, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 542, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 550, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 552, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 88, "F": 1, "R": 8, "patterns": 97}, 1, {"F": 1}], [14, {"E": 237, "R": 8, "patterns": 245}, 0, {}]], "open17": 0}
{"root": 560, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 119, "R": 11, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 563, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 136, "R": 16, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 567, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 82, "R": 9, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 569, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 101, "F": 1, "R": 6, "patterns": 108}, 1, {"F": 1}], [14, {"E": 123, "R": 4, "patterns": 127}, 0, {}]], "open17": 0}
{"root": 573, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.3, "levels": [[13, {"E": 134, "F": 1, "R": 18, "patterns": 153}, 1, {"F": 1}], [14, {"E": 237, "R": 18, "patterns": 255}, 0, {}]], "open17": 0}
{"root": 587, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 110, "F": 1, "R": 14, "patterns": 125}, 1, {"F": 1}], [14, {"E": 230, "R": 14, "patterns": 244}, 0, {}]], "open17": 0}
{"root": 590, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.39, "levels": [[13, {"E": 247, "F": 1, "R": 33, "patterns": 281}, 1, {"F": 1}], [14, {"E": 431, "R": 27, "patterns": 458}, 0, {}]], "open17": 0}
{"root": 593, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.41, "levels": [[13, {"E": 195, "F": 1, "R": 19, "patterns": 215}, 1, {"F": 1}], [14, {"E": 436, "R": 13, "patterns": 449}, 0, {}]], "open17": 0}
{"root": 596, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 188, "R": 17, "patterns": 205}, 0, {}]], "open17": 0}
{"root": 618, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 85, "R": 5, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 621, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 623, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}], [14, {"E": 169, "R": 7, "patterns": 176}, 0, {}]], "open17": 0}
{"root": 640, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 87, "R": 8, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 643, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 90, "R": 2, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 648, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}], [14, {"E": 254, "R": 10, "patterns": 264}, 0, {}]], "open17": 0}
{"root": 656, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 143, "F": 1, "R": 11, "patterns": 155}, 1, {"F": 1}], [14, {"E": 347, "R": 7, "patterns": 354}, 0, {}]], "open17": 0}
{"root": 659, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 80, "F": 1, "R": 4, "patterns": 85}, 1, {"F": 1}], [14, {"E": 163, "R": 3, "patterns": 166}, 0, {}]], "open17": 0}
{"root": 667, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 131, "R": 16, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 674, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 102, "R": 5, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 681, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 138, "F": 1, "R": 5, "patterns": 144}, 1, {"F": 1}], [14, {"E": 250, "R": 5, "patterns": 255}, 0, {}]], "open17": 0}
{"root": 687, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 689, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 698, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 700, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 703, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 170, "R": 16, "patterns": 186}, 0, {}]], "open17": 0}
{"root": 722, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 105, "R": 5, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 729, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 53, "R": 4, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 733, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 92, "R": 9, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 735, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 137, "F": 1, "R": 11, "patterns": 149}, 1, {"F": 1}], [14, {"E": 340, "R": 11, "patterns": 351}, 0, {}]], "open17": 0}
{"root": 743, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 109, "F": 1, "R": 12, "patterns": 122}, 1, {"F": 1}], [14, {"E": 301, "R": 12, "patterns": 313}, 0, {}]], "open17": 0}
{"root": 747, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 40, "R": 14, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 751, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 133, "F": 1, "R": 15, "patterns": 149}, 1, {"F": 1}], [14, {"E": 315, "R": 15, "patterns": 330}, 0, {}]], "open17": 0}
{"root": 758, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 144, "R": 17, "patterns": 161}, 0, {}]], "open17": 0}
{"root": 775, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 112, "R": 14, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 780, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 68, "R": 7, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 783, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.04, "levels": [[13, {"E": 196, "F": 2, "R": 19, "patterns": 217}, 2, {"F": 2}], [14, {"E": 674, "F": 2, "R": 30, "patterns": 706}, 1, {"F": 1}], [15, {"E": 140, "R": 2, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 787, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 11, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 792, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 120, "R": 15, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 794, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 193, "F": 1, "R": 22, "patterns": 216}, 1, {"F": 1}], [14, {"E": 344, "R": 21, "patterns": 365}, 0, {}]], "open17": 0}
{"root": 812, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 145, "R": 12, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 820, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 187, "F": 1, "R": 11, "patterns": 199}, 1, {"F": 1}], [14, {"E": 316, "R": 10, "patterns": 326}, 0, {}]], "open17": 0}
{"root": 822, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 831, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 130, "F": 1, "R": 9, "patterns": 140}, 1, {"F": 1}], [14, {"E": 246, "R": 5, "patterns": 251}, 0, {}]], "open17": 0}
{"root": 838, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 143, "F": 1, "R": 8, "patterns": 152}, 1, {"F": 1}], [14, {"E": 367, "R": 8, "patterns": 375}, 0, {}]], "open17": 0}
{"root": 843, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"E": 106, "R": 84, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 847, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 83, "R": 4, "patterns": 87}, 0, {}]], "open17": 0}
{"root": 850, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 77, "R": 7, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 853, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 4, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 857, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 142, "R": 14, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 859, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 867, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 60, "R": 2, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 870, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.34, "levels": [[13, {"E": 194, "F": 1, "O": 1, "R": 17, "patterns": 213}, 2, {"O": 1, "F": 1}], [14, {"E": 544, "F": 1, "R": 20, "patterns": 782, "subset-fail": 218}, 0, {}]], "open17": 0}
{"root": 876, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 180, "R": 20, "patterns": 200}, 0, {}]], "open17": 0}
{"root": 878, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 8, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 881, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 117, "F": 1, "R": 11, "patterns": 129}, 1, {"F": 1}], [14, {"E": 300, "R": 11, "patterns": 311}, 0, {}]], "open17": 0}
{"root": 883, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 195, "R": 17, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 885, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.31, "levels": [[13, {"E": 128, "F": 1, "R": 12, "patterns": 141}, 1, {"F": 1}], [14, {"E": 307, "R": 10, "patterns": 317}, 0, {}]], "open17": 0}
{"root": 887, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 127, "F": 1, "R": 9, "patterns": 137}, 1, {"F": 1}], [14, {"E": 295, "R": 9, "patterns": 304}, 0, {}]], "open17": 0}
{"root": 889, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 928, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 115, "R": 12, "patterns": 127}, 0, {}]], "open17": 0}
{"root": 934, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 155, "R": 26, "patterns": 181}, 0, {}]], "open17": 0}
{"root": 937, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 193, "F": 1, "R": 18, "patterns": 212}, 1, {"F": 1}], [14, {"E": 453, "R": 15, "patterns": 468}, 0, {}]], "open17": 0}
{"root": 944, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 182, "F": 1, "R": 21, "patterns": 204}, 1, {"F": 1}], [14, {"E": 419, "R": 19, "patterns": 438}, 0, {}]], "open17": 0}
{"root": 970, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 9, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 976, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.61, "levels": [[13, {"E": 185, "F": 2, "R": 14, "patterns": 201}, 2, {"F": 2}], [14, {"E": 845, "F": 2, "R": 30, "patterns": 877, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 978, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.56, "levels": [[13, {"E": 241, "F": 2, "R": 29, "patterns": 272}, 2, {"F": 2}], [14, {"E": 944, "F": 2, "R": 54, "patterns": 1000, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 981, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 141, "F": 1, "R": 11, "patterns": 153}, 1, {"F": 1}], [14, {"E": 249, "R": 11, "patterns": 260}, 0, {}]], "open17": 0}
{"root": 985, "kind": "O3", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.55, "levels": [[13, {"E": 12, "F": 12, "R": 12, "patterns": 36}, 1, {"F": 1}], [14, {"E": 66, "F": 1, "patterns": 67}, 1, {"F": 1}], [15, {"E": 112, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 1009, "kind": "O2", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 4.77, "levels": [[13, {"E": 134, "F": 21, "O": 4, "R": 44, "patterns": 203}, 13, {"O": 2, "F": 11}], [14, {"E": 3788, "F": 36, "O": 2, "R": 262, "patterns": 4343, "subset-fail": 271}, 11, {"F": 10, "O": 1}], [15, {"E": 1784, "F": 1, "R": 13, "patterns": 1938, "subset-fail": 141}, 0, {}]], "open17": 0}
{"root": 1026, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 187, "F": 2, "R": 13, "patterns": 202}, 2, {"F": 2}], [14, {"E": 856, "F": 2, "R": 26, "patterns": 884, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1032, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 110, "R": 7, "patterns": 117}, 0, {}]], "open17": 0}
{"root": 1041, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 114, "R": 12, "patterns": 126}, 0, {}]], "open17": 0}
{"root": 1044, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 61, "F": 1, "R": 10, "patterns": 72}, 1, {"F": 1}], [14, {"E": 132, "R": 10, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 1046, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 89, "R": 11, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 1054, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.74, "levels": [[13, {"E": 192, "F": 2, "R": 14, "patterns": 208}, 2, {"F": 2}], [14, {"E": 860, "F": 2, "R": 28, "patterns": 890, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1059, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.51, "levels": [[13, {"E": 123, "F": 2, "R": 10, "patterns": 135}, 2, {"F": 2}], [14, {"E": 540, "F": 2, "R": 24, "patterns": 566, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1064, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.72, "levels": [[13, {"E": 81, "F": 2, "R": 18, "patterns": 101}, 2, {"F": 2}], [14, {"E": 340, "R": 5, "patterns": 345}, 0, {}]], "open17": 0}
{"root": 1069, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1074, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 1080, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 1087, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 108, "R": 5, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 1090, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 1092, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 53, "R": 16, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 1119, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.62, "levels": [[13, {"E": 82, "F": 2, "R": 16, "patterns": 100}, 2, {"F": 2}], [14, {"E": 342, "R": 3, "patterns": 345}, 0, {}]], "open17": 0}
{"root": 1123, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 99, "R": 9, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1167, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.27, "levels": [[13, {"E": 190, "F": 1, "R": 23, "patterns": 214}, 1, {"F": 1}], [14, {"E": 457, "R": 22, "patterns": 479}, 0, {}]], "open17": 0}
{"root": 1171, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 1183, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 96, "R": 3, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 1189, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 1201, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 133, "R": 7, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 1206, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 135, "F": 1, "R": 8, "patterns": 144}, 1, {"F": 1}], [14, {"E": 354, "R": 8, "patterns": 362}, 0, {}]], "open17": 0}
{"root": 1208, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 13, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1210, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 181, "R": 19, "patterns": 200}, 0, {}]], "open17": 0}
{"root": 1216, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 122, "R": 8, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 1221, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 115, "R": 15, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 1227, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 10, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 1235, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 1239, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 13, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 1243, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 14, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 1263, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 138, "R": 16, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 1271, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 134, "R": 12, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 1281, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 86, "R": 4, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 1298, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 188, "R": 19, "patterns": 207}, 0, {}]], "open17": 0}
{"root": 1321, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 146, "F": 1, "R": 14, "patterns": 161}, 1, {"F": 1}], [14, {"E": 177, "R": 10, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 1336, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 1339, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 1344, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 59, "R": 5, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 1347, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 5, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 1349, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 1357, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 1360, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 1367, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 6, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1375, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.38, "levels": [[13, {"E": 102, "F": 1, "R": 4, "patterns": 107}, 1, {"F": 1}], [14, {"E": 276, "R": 4, "patterns": 280}, 0, {}]], "open17": 0}
{"root": 1378, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 1380, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.49, "levels": [[13, {"E": 148, "F": 2, "R": 9, "patterns": 159}, 2, {"F": 2}], [14, {"E": 508, "F": 2, "R": 18, "patterns": 528}, 1, {"F": 1}], [15, {"E": 101, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 1382, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 48, "R": 14, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 1410, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 151, "R": 11, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 1415, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}], [14, {"E": 176, "R": 9, "patterns": 185}, 0, {}]], "open17": 0}
{"root": 1419, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 96, "R": 13, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 1433, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 1435, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 140, "R": 11, "patterns": 151}, 0, {}]], "open17": 0}
{"root": 1477, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 48, "R": 14, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 1489, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 1496, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 89, "F": 1, "R": 3, "patterns": 93}, 1, {"F": 1}], [14, {"E": 167, "R": 3, "patterns": 170}, 0, {}]], "open17": 0}
{"root": 1501, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.1, "levels": [[13, {"E": 141, "R": 13, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 1513, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.68, "levels": [[13, {"E": 74, "F": 3, "R": 14, "patterns": 91}, 2, {"F": 2}], [14, {"E": 329, "R": 3, "patterns": 332}, 0, {}]], "open17": 0}
{"root": 1529, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 53, "R": 9, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 1544, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.33, "levels": [[13, {"E": 74, "F": 4, "R": 29, "patterns": 107}, 4, {"F": 4}], [14, {"E": 749, "F": 2, "R": 17, "patterns": 768}, 1, {"F": 1}], [15, {"E": 209, "R": 3, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 1546, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.67, "levels": [[13, {"E": 62, "F": 3, "R": 36, "patterns": 101}, 2, {"F": 2}], [14, {"E": 433, "R": 5, "patterns": 438}, 0, {}]], "open17": 0}
{"root": 1548, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.44, "levels": [[13, {"E": 98, "F": 5, "R": 49, "patterns": 152}, 5, {"F": 5}], [14, {"E": 1379, "F": 2, "R": 23, "patterns": 1404}, 1, {"F": 1}], [15, {"E": 139, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 1550, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.37, "levels": [[13, {"E": 102, "F": 7, "R": 55, "patterns": 164}, 4, {"F": 4}], [14, {"E": 1134, "F": 2, "R": 21, "patterns": 1157, "subset-fail": 1}, 1, {"F": 1}], [15, {"E": 142, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 1573, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.81, "levels": [[13, {"E": 120, "F": 6, "R": 40, "patterns": 166}, 6, {"F": 6}], [14, {"E": 1769, "R": 30, "patterns": 1799}, 0, {}]], "open17": 0}
{"root": 1575, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.59, "levels": [[13, {"E": 81, "F": 2, "R": 26, "patterns": 109}, 2, {"F": 2}], [14, {"E": 468, "R": 3, "patterns": 471}, 0, {}]], "open17": 0}
{"root": 1581, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.21, "levels": [[13, {"E": 64, "R": 12, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 1590, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.14, "levels": [[13, {"E": 50, "R": 20, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 1613, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 78, "R": 11, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 1828, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 86, "R": 12, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 2072, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 29, "R": 7, "patterns": 36}, 0, {}]], "open17": 0}
{"root": 2085, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.04, "levels": [[13, {"E": 59, "R": 19, "patterns": 78}, 0, {}]], "open17": 0}
{"root": 2095, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.53, "levels": [[13, {"E": 116, "F": 3, "R": 17, "patterns": 136}, 3, {"F": 3}], [14, {"E": 779, "F": 6, "R": 50, "patterns": 835, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 174, "F": 1, "R": 2, "patterns": 177, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 2336, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.2, "levels": [[13, {"E": 142, "F": 1, "R": 15, "patterns": 158}, 1, {"F": 1}], [14, {"E": 275, "R": 13, "patterns": 288}, 0, {}]], "open17": 0}
{"root": 2364, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.35, "levels": [[13, {"E": 140, "R": 20, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 2366, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"E": 142, "R": 20, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 2389, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 149, "R": 9, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 2395, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 140, "R": 18, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 2397, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 145, "R": 14, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 2399, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 140, "R": 17, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 2401, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 139, "F": 1, "R": 18, "patterns": 158}, 1, {"F": 1}], [14, {"E": 283, "R": 18, "patterns": 301}, 0, {}]], "open17": 0}
{"root": 2418, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"E": 137, "F": 2, "R": 11, "patterns": 150}, 2, {"F": 2}], [14, {"E": 627, "F": 2, "R": 21, "patterns": 650}, 1, {"F": 1}], [15, {"E": 166, "R": 2, "patterns": 168}, 0, {}]], "open17": 0}
{"root": 2430, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 2446, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}]], "open17": 0}
{"root": 2482, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 144, "R": 14, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 2486, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 141, "F": 1, "R": 15, "patterns": 157}, 1, {"F": 1}], [14, {"E": 350, "R": 13, "patterns": 363}, 0, {}]], "open17": 0}
{"root": 2488, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.62, "levels": [[13, {"E": 142, "F": 3, "R": 13, "patterns": 158}, 3, {"F": 3}], [14, {"E": 880, "F": 6, "R": 43, "patterns": 929, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 277, "R": 4, "patterns": 281}, 0, {}]], "open17": 0}
{"root": 2496, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 62, "R": 14, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 2685, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 2705, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.6, "levels": [[13, {"E": 207, "F": 1, "R": 14, "patterns": 222}, 1, {"F": 1}], [14, {"E": 367, "R": 14, "patterns": 381}, 0, {}]], "open17": 0}
{"root": 2708, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 195, "F": 1, "R": 23, "patterns": 219}, 1, {"F": 1}], [14, {"E": 466, "R": 22, "patterns": 488}, 0, {}]], "open17": 0}
{"root": 2710, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"E": 203, "F": 2, "R": 16, "patterns": 221}, 2, {"F": 2}], [14, {"E": 701, "F": 2, "R": 31, "patterns": 734}, 1, {"F": 1}], [15, {"E": 147, "R": 3, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 2713, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 2.2, "levels": [[13, {"E": 202, "O": 2, "R": 18, "patterns": 222}, 2, {"O": 2}], [14, {"E": 568, "R": 16, "patterns": 990, "subset-fail": 406}, 0, {}]], "open17": 0}
{"root": 2718, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 203, "R": 17, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2724, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 207, "R": 16, "patterns": 223}, 0, {}]], "open17": 0}
{"root": 2731, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 206, "R": 15, "patterns": 221}, 0, {}]], "open17": 0}
{"root": 2734, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 203, "R": 18, "patterns": 221}, 0, {}]], "open17": 0}
{"root": 2736, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 204, "R": 16, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2738, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 210, "R": 13, "patterns": 223}, 0, {}]], "open17": 0}
{"root": 2746, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.36, "levels": [[13, {"E": 199, "F": 1, "R": 17, "patterns": 217}, 1, {"F": 1}], [14, {"E": 459, "R": 17, "patterns": 476}, 0, {}]], "open17": 0}
{"root": 2798, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.49, "levels": [[13, {"E": 204, "O": 2, "R": 18, "patterns": 224}, 2, {"O": 2}], [14, {"E": 571, "R": 16, "patterns": 997, "subset-fail": 410}, 0, {}]], "open17": 0}
{"root": 2805, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.03, "levels": [[13, {"E": 52, "patterns": 52}, 0, {}]], "open17": 0}
{"root": 2809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 95, "F": 1, "R": 9, "patterns": 105}, 1, {"F": 1}], [14, {"E": 149, "R": 8, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 2811, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 72, "R": 2, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 2819, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 14, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 2828, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 2831, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 2836, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 202, "R": 16, "patterns": 218}, 0, {}]], "open17": 0}
{"root": 2838, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2843, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 2849, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 63, "F": 1, "R": 2, "patterns": 66}, 1, {"F": 1}], [14, {"E": 111, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 2851, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 48, "R": 4, "patterns": 52}, 0, {}]], "open17": 0}
{"root": 2853, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}], [14, {"E": 147, "R": 5, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 2864, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 97, "R": 11, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 2869, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 2875, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 12, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 2891, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 190, "F": 1, "R": 20, "patterns": 211}, 1, {"F": 1}], [14, {"E": 357, "R": 19, "patterns": 376}, 0, {}]], "open17": 0}
{"root": 2906, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.1, "levels": [[13, {"E": 152, "R": 50, "patterns": 202}, 0, {}]], "open17": 0}
{"root": 2908, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 49, "R": 3, "patterns": 52}, 0, {}]], "open17": 0}
{"root": 2914, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 2918, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 102, "R": 8, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2920, "kind": "O2", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.33, "levels": [[13, {"E": 120, "F": 16, "R": 80, "patterns": 216}, 8, {"F": 8}], [14, {"E": 2680, "F": 2, "R": 117, "patterns": 2799, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 2927, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.22, "levels": [[13, {"E": 134, "R": 16, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 2945, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 73, "R": 4, "patterns": 77}, 0, {}]], "open17": 0}
{"root": 2950, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 2952, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 66, "F": 1, "R": 4, "patterns": 71}, 1, {"F": 1}], [14, {"E": 110, "R": 4, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 2954, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 69, "F": 1, "R": 2, "patterns": 72}, 1, {"F": 1}], [14, {"E": 126, "R": 2, "patterns": 128}, 0, {}]], "open17": 0}
{"root": 2957, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 106, "R": 6, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 2962, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 2964, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.29, "levels": [[13, {"E": 102, "F": 1, "R": 6, "patterns": 109}, 1, {"F": 1}], [14, {"E": 200, "R": 6, "patterns": 206}, 0, {}]], "open17": 0}
{"root": 2966, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2971, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 2975, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 203, "F": 1, "R": 12, "patterns": 216}, 1, {"F": 1}], [14, {"E": 342, "R": 12, "patterns": 354}, 0, {}]], "open17": 0}
{"root": 2978, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 9, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 2981, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 150, "R": 6, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 2984, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 149, "R": 4, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 2995, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3002, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 151, "R": 10, "patterns": 161}, 0, {}]], "open17": 0}
{"root": 3005, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 143, "R": 8, "patterns": 151}, 0, {}]], "open17": 0}
{"root": 3008, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3015, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 69, "R": 8, "patterns": 77}, 0, {}]], "open17": 0}
{"root": 3030, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.41, "levels": [[13, {"E": 149, "F": 1, "R": 10, "patterns": 160}, 1, {"F": 1}], [14, {"E": 385, "R": 10, "patterns": 395}, 0, {}]], "open17": 0}
{"root": 3040, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3045, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3056, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 106, "R": 3, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3071, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 141, "R": 19, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3073, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 3075, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 151, "R": 7, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 3077, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 61, "R": 2, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 3079, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 152, "R": 7, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3085, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3087, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 145, "R": 10, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 3090, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 148, "R": 12, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3106, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 141, "R": 16, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 3109, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3119, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 140, "R": 16, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 3121, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 3128, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 68, "R": 5, "patterns": 73}, 0, {}]], "open17": 0}
{"root": 3133, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 3137, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 148, "R": 3, "patterns": 151}, 0, {}]], "open17": 0}
{"root": 3141, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 3143, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3145, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 9, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 3155, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 151, "R": 12, "patterns": 163}, 0, {}]], "open17": 0}
{"root": 3158, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 93, "R": 5, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 3165, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 106, "F": 1, "R": 2, "patterns": 109}, 1, {"F": 1}], [14, {"E": 203, "R": 1, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 3169, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 146, "R": 8, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 3180, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"E": 145, "F": 1, "R": 13, "patterns": 159}, 1, {"F": 1}], [14, {"E": 380, "R": 12, "patterns": 392}, 0, {}]], "open17": 0}
{"root": 3184, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 143, "F": 1, "R": 10, "patterns": 154}, 1, {"F": 1}], [14, {"E": 191, "R": 9, "patterns": 200}, 0, {}]], "open17": 0}
{"root": 3200, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3211, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 150, "R": 14, "patterns": 164}, 0, {}]], "open17": 0}
{"root": 3214, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 141, "R": 11, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 3216, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 150, "R": 11, "patterns": 161}, 0, {}]], "open17": 0}
{"root": 3222, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.47, "levels": [[13, {"E": 103, "R": 9, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 3233, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 100, "R": 5, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3235, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3275, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 105, "R": 4, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3280, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 104, "R": 8, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 3284, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3298, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"E": 127, "F": 1, "R": 8, "patterns": 136}, 1, {"F": 1}], [14, {"E": 352, "R": 8, "patterns": 360}, 0, {}]], "open17": 0}
{"root": 3302, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.91, "levels": [[13, {"E": 133, "O": 1, "R": 7, "patterns": 141}, 1, {"O": 1}], [14, {"E": 174, "R": 1, "patterns": 348, "subset-fail": 173}, 0, {}]], "open17": 0}
{"root": 3304, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 14, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3306, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3308, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 131, "R": 11, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 3311, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 98, "F": 1, "R": 5, "patterns": 104}, 1, {"F": 1}], [14, {"E": 196, "R": 5, "patterns": 201}, 0, {}]], "open17": 0}
{"root": 3314, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3316, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}]], "open17": 0}
{"root": 3318, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3320, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 137, "R": 9, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3328, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3335, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 99, "R": 7, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3342, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 9, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3357, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3362, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.36, "levels": [[13, {"E": 136, "F": 1, "R": 12, "patterns": 149}, 1, {"F": 1}], [14, {"E": 357, "R": 12, "patterns": 369}, 0, {}]], "open17": 0}
{"root": 3364, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 130, "R": 16, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3367, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 63, "R": 4, "patterns": 67}, 0, {}]], "open17": 0}
{"root": 3370, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3373, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3376, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 135, "R": 11, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3408, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3426, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 69, "R": 1, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 3429, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 100, "F": 1, "R": 8, "patterns": 109}, 1, {"F": 1}], [14, {"E": 164, "R": 8, "patterns": 172}, 0, {}]], "open17": 0}
{"root": 3432, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 56, "R": 7, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 3445, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3447, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3449, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 139, "R": 5, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3451, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 1, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 3457, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 62, "R": 6, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 3475, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 10, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3477, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 8, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3482, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.69, "levels": [[13, {"E": 98, "O": 1, "R": 1, "patterns": 100}, 1, {"O": 1}], [14, {"E": 123, "patterns": 253, "subset-fail": 130}, 0, {}]], "open17": 0}
{"root": 3491, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"E": 134, "F": 2, "R": 11, "patterns": 147}, 2, {"F": 2}], [14, {"E": 518, "F": 2, "R": 22, "patterns": 542}, 1, {"F": 1}], [15, {"E": 114, "R": 2, "patterns": 116}, 0, {}]], "open17": 0}
{"root": 3493, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 136, "R": 12, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3496, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3498, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 139, "F": 1, "R": 10, "patterns": 150}, 1, {"F": 1}], [14, {"E": 247, "R": 10, "patterns": 257}, 0, {}]], "open17": 0}
{"root": 3502, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 142, "R": 11, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 3506, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 14, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3534, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3544, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 142, "R": 5, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3547, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3549, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 4, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3556, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3562, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3569, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 8, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3571, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 3574, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3640, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 133, "R": 15, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3642, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 141, "R": 8, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3644, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}], [14, {"E": 351, "R": 12, "patterns": 363}, 0, {}]], "open17": 0}
{"root": 3647, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3649, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3652, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.37, "levels": [[13, {"E": 128, "F": 1, "R": 19, "patterns": 148}, 1, {"F": 1}], [14, {"E": 350, "R": 19, "patterns": 369}, 0, {}]], "open17": 0}
{"root": 3656, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 63, "R": 6, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 3658, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}], [14, {"E": 159, "R": 9, "patterns": 168}, 0, {}]], "open17": 0}
{"root": 3663, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 135, "R": 12, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3674, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 131, "R": 17, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3676, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3680, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 60, "R": 8, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 3685, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 8, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3691, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3695, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.31, "levels": [[13, {"E": 140, "F": 1, "R": 10, "patterns": 151}, 1, {"F": 1}], [14, {"E": 282, "R": 9, "patterns": 291}, 0, {}]], "open17": 0}
{"root": 3697, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.71, "levels": [[13, {"E": 140, "O": 1, "R": 5, "patterns": 146}, 1, {"O": 1}], [14, {"E": 173, "patterns": 361, "subset-fail": 188}, 0, {}]], "open17": 0}
{"root": 3699, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3701, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3703, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3706, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.42, "levels": [[13, {"E": 143, "R": 7, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3710, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3735, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3737, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3739, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 136, "R": 9, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3742, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 13, "patterns": 143}, 0, {}]], "open17": 0}
{"root": 3750, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3752, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 102, "F": 1, "R": 3, "patterns": 106}, 1, {"F": 1}], [14, {"E": 201, "R": 2, "patterns": 203}, 0, {}]], "open17": 0}
{"root": 3759, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 91, "R": 6, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 3763, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3774, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 102, "R": 3, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3776, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 138, "R": 8, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3779, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 3781, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3783, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 137, "R": 7, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3786, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 95, "R": 3, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 3792, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3797, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3804, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 3, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3808, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 4, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3810, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 3813, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 105, "F": 1, "R": 1, "patterns": 107}, 1, {"F": 1}], [14, {"E": 206, "R": 1, "patterns": 207}, 0, {}]], "open17": 0}
{"root": 3820, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 74, "R": 3, "patterns": 77}, 0, {}]], "open17": 0}
{"root": 3822, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 137, "R": 3, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 3824, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 188, "R": 12, "patterns": 200}, 0, {}]], "open17": 0}
{"root": 3827, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 128, "R": 11, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 3829, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 3831, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"E": 185, "F": 2, "R": 16, "patterns": 203}, 2, {"F": 2}], [14, {"E": 765, "F": 2, "R": 28, "patterns": 795}, 1, {"F": 1}], [15, {"E": 197, "R": 1, "patterns": 198}, 0, {}]], "open17": 0}
{"root": 3833, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 192, "F": 1, "R": 12, "patterns": 205}, 1, {"F": 1}], [14, {"E": 297, "R": 11, "patterns": 308}, 0, {}]], "open17": 0}
{"root": 3835, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 7, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3837, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 99, "R": 2, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3841, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3845, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 64, "R": 3, "patterns": 67}, 0, {}]], "open17": 0}
{"root": 3847, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 88, "R": 9, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 3853, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 143, "R": 7, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3858, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"E": 195, "F": 1, "R": 9, "patterns": 205}, 1, {"F": 1}], [14, {"E": 482, "R": 9, "patterns": 491}, 0, {}]], "open17": 0}
{"root": 3864, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 191, "R": 16, "patterns": 207}, 0, {}]], "open17": 0}
{"root": 3889, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 3, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3898, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3901, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 7, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3917, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 105, "R": 3, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3920, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3922, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 64, "R": 2, "patterns": 66}, 0, {}]], "open17": 0}
{"root": 3928, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3930, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3934, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3938, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 184, "R": 20, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 3942, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 103, "R": 6, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3949, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 4106, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.29, "levels": [[13, {"E": 120, "F": 1, "R": 20, "patterns": 141}, 1, {"F": 1}], [14, {"E": 318, "R": 18, "patterns": 336}, 0, {}]], "open17": 0}
{"root": 4161, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.1, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 4222, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 54, "F": 1, "R": 3, "patterns": 58}, 1, {"F": 1}], [14, {"E": 112, "R": 3, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 4224, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"E": 37, "R": 2, "patterns": 39}, 0, {}]], "open17": 0}
{"root": 4226, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 55, "R": 1, "patterns": 56}, 0, {}]], "open17": 0}
{"root": 4228, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 55, "R": 3, "patterns": 58}, 0, {}]], "open17": 0}
{"root": 4326, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 40, "R": 1, "patterns": 41}, 0, {}]], "open17": 0}
{"root": 4431, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 42, "patterns": 42}, 0, {}]], "open17": 0}
{"root": 5197, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 73, "R": 10, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 5229, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 79, "R": 19, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 5401, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 75, "F": 1, "R": 11, "patterns": 87}, 1, {"F": 1}], [14, {"E": 143, "R": 11, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 5471, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 76, "R": 19, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 5548, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 70, "R": 13, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 5587, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.43, "levels": [[13, {"E": 152, "F": 4, "R": 26, "patterns": 182}, 3, {"F": 3}], [14, {"E": 983, "F": 9, "R": 84, "patterns": 1076, "subset-fail": 9}, 0, {}]], "open17": 0}
{"root": 6437, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 83, "R": 10, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 6462, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.51, "levels": [[13, {"E": 178, "F": 2, "R": 23, "patterns": 203}, 2, {"F": 2}], [14, {"E": 859, "F": 2, "R": 46, "patterns": 907}, 1, {"F": 1}], [15, {"E": 233, "patterns": 233}, 0, {}]], "open17": 0}
{"root": 6575, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 59, "R": 4, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 6692, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 6713, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 9, "patterns": 83}, 0, {}]], "open17": 0}
{"root": 6762, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 15, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 6789, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"E": 128, "F": 2, "R": 15, "patterns": 145}, 2, {"F": 2}], [14, {"E": 536, "F": 2, "R": 29, "patterns": 567}, 1, {"F": 1}], [15, {"E": 109, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 6852, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.81, "levels": [[13, {"E": 176, "F": 4, "R": 22, "patterns": 202}, 4, {"F": 4}], [14, {"E": 1533, "F": 12, "R": 92, "patterns": 1637, "subset-fail": 10}, 1, {"F": 1}], [15, {"E": 136, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 6880, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.75, "levels": [[13, {"E": 115, "F": 3, "R": 14, "patterns": 132}, 3, {"F": 3}], [14, {"E": 768, "F": 6, "R": 50, "patterns": 824, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 354, "R": 8, "patterns": 362}, 0, {}]], "open17": 0}
{"root": 6968, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.53, "levels": [[13, {"E": 101, "F": 3, "R": 21, "patterns": 125}, 3, {"F": 3}], [14, {"E": 741, "F": 6, "R": 62, "patterns": 809, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 7242, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.62, "levels": [[13, {"E": 177, "F": 2, "R": 26, "patterns": 205}, 2, {"F": 2}], [14, {"E": 831, "F": 2, "R": 54, "patterns": 887, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 8073, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.31, "levels": [[13, {"E": 124, "F": 1, "R": 17, "patterns": 142}, 1, {"F": 1}], [14, {"E": 318, "R": 16, "patterns": 334}, 0, {}]], "open17": 0}
{"root": 8883, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.42, "levels": [[13, {"E": 118, "F": 1, "R": 25, "patterns": 144}, 1, {"F": 1}], [14, {"E": 336, "R": 25, "patterns": 361}, 0, {}]], "open17": 0}
{"root": 9325, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}], [14, {"E": 228, "R": 6, "patterns": 234}, 0, {}]], "open17": 0}
{"root": 9328, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 86, "R": 7, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 9424, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 128, "F": 1, "R": 17, "patterns": 146}, 1, {"F": 1}], [14, {"E": 315, "R": 16, "patterns": 331}, 0, {}]], "open17": 0}
{"root": 9498, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.27, "levels": [[13, {"E": 124, "F": 2, "R": 16, "patterns": 142}, 2, {"F": 2}], [14, {"E": 512, "F": 2, "R": 33, "patterns": 547, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 9520, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 62, "R": 7, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 10359, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 106, "F": 1, "R": 16, "patterns": 123}, 1, {"F": 1}], [14, {"E": 266, "R": 16, "patterns": 282}, 0, {}]], "open17": 0}
{"root": 10575, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 84, "R": 9, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 10680, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 98, "F": 1, "R": 11, "patterns": 110}, 1, {"F": 1}], [14, {"E": 179, "R": 11, "patterns": 190}, 0, {}]], "open17": 0}
{"root": 10846, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"E": 62, "R": 3, "patterns": 65}, 0, {}]], "open17": 0}
{"root": 10848, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.5, "levels": [[13, {"E": 96, "F": 2, "R": 6, "patterns": 104}, 2, {"F": 2}], [14, {"E": 391, "F": 2, "R": 11, "patterns": 404}, 1, {"F": 1}], [15, {"E": 250, "R": 4, "patterns": 254}, 0, {}]], "open17": 0}
{"root": 10851, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10854, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}], [14, {"E": 219, "R": 7, "patterns": 226}, 0, {}]], "open17": 0}
{"root": 10895, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 10897, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 10902, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 71, "R": 4, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 10916, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 9, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 10920, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 57, "R": 6, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 10922, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 94, "R": 11, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10924, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 94, "F": 1, "R": 10, "patterns": 105}, 1, {"F": 1}], [14, {"E": 134, "R": 10, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 10927, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"E": 95, "R": 10, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10929, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 10, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10931, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 10933, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 62, "R": 4, "patterns": 66}, 0, {}]], "open17": 0}
{"root": 10936, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.43, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10938, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 11080, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 67, "R": 8, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 11082, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 58, "R": 4, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 11085, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.3, "levels": [[13, {"E": 90, "F": 1, "R": 13, "patterns": 104}, 1, {"F": 1}], [14, {"E": 214, "R": 10, "patterns": 224}, 0, {}]], "open17": 0}
{"root": 11089, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 11091, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 93, "F": 1, "R": 10, "patterns": 104}, 1, {"F": 1}], [14, {"E": 174, "R": 9, "patterns": 183}, 0, {}]], "open17": 0}
{"root": 11549, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.18, "levels": [[13, {"E": 54, "F": 1, "R": 5, "patterns": 60}, 1, {"F": 1}], [14, {"E": 119, "R": 5, "patterns": 124}, 0, {}]], "open17": 0}
{"root": 12180, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.54, "levels": [[13, {"E": 104, "F": 1, "R": 8, "patterns": 113}, 1, {"F": 1}], [14, {"E": 219, "R": 8, "patterns": 227}, 0, {}]], "open17": 0}
{"root": 12182, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.31, "levels": [[13, {"E": 105, "F": 1, "R": 8, "patterns": 114}, 1, {"F": 1}], [14, {"E": 226, "R": 7, "patterns": 233}, 0, {}]], "open17": 0}
{"root": 12238, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.52, "levels": [[13, {"E": 105, "F": 1, "R": 8, "patterns": 114}, 1, {"F": 1}], [14, {"E": 217, "R": 7, "patterns": 224}, 0, {}]], "open17": 0}
{"root": 12382, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.41, "levels": [[13, {"E": 102, "R": 13, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 12384, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 12386, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 8, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 12416, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 13, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 12432, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 88, "R": 11, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 12435, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 107, "R": 7, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 12442, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 101, "R": 13, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 12444, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 103, "R": 13, "patterns": 116}, 0, {}]], "open17": 0}
{"root": 12446, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.2, "levels": [[13, {"E": 61, "R": 8, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 12449, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 99, "R": 14, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 13026, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 13105, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.43, "levels": [[13, {"E": 180, "F": 1, "R": 3, "patterns": 184}, 1, {"F": 1}], [14, {"E": 452, "R": 3, "patterns": 455}, 0, {}]], "open17": 0}
{"root": 13774, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 49, "R": 4, "patterns": 53}, 0, {}]], "open17": 0}
{"root": 13892, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 45, "R": 5, "patterns": 50}, 0, {}]], "open17": 0}
{"root": 13938, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.32, "levels": [[13, {"E": 124, "R": 8, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 14166, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 34, "patterns": 34}, 0, {}]], "open17": 0}
{"root": 14168, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.26, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 14170, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 14172, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 65, "R": 7, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 14182, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 64, "R": 9, "patterns": 73}, 0, {}]], "open17": 0}
{"root": 14272, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 14332, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 14351, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 68, "R": 2, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 14519, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 14521, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 119, "R": 22, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 14529, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.71, "levels": [[13, {"E": 127, "F": 3, "R": 21, "patterns": 151}, 3, {"F": 3}], [14, {"E": 816, "F": 6, "R": 63, "patterns": 885}, 3, {"F": 3}], [15, {"E": 453, "R": 7, "patterns": 460}, 0, {}]], "open17": 0}
{"root": 14560, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 15044, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 15046, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 15298, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 13, "patterns": 89}, 0, {}]], "open17": 0}
{"root": 15765, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 63, "R": 5, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 15872, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}], [14, {"E": 141, "R": 6, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 16253, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 16255, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.28, "levels": [[13, {"E": 67, "F": 1, "R": 3, "patterns": 71}, 1, {"F": 1}], [14, {"E": 147, "R": 3, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 16257, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 16261, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 16263, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 16281, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 94, "R": 12, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 17952, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.53, "levels": [[13, {"E": 144, "F": 6, "R": 32, "patterns": 182}, 2, {"F": 2}], [14, {"E": 683, "F": 10, "R": 61, "patterns": 754, "subset-fail": 5}, 3, {"F": 3}], [15, {"E": 511, "R": 2, "patterns": 513}, 0, {}]], "open17": 0}
{"root": 23583, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.21, "levels": [[13, {"E": 86, "F": 1, "R": 8, "patterns": 95}, 1, {"F": 1}], [14, {"E": 166, "R": 8, "patterns": 174}, 0, {}]], "open17": 0}
{"root": 26365, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.33, "levels": [[13, {"E": 95, "F": 2, "R": 33, "patterns": 130}, 2, {"F": 2}], [14, {"E": 500, "F": 2, "R": 56, "patterns": 558, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 27565, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.17, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 28498, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.47, "levels": [[13, {"E": 109, "F": 5, "R": 14, "patterns": 128}, 3, {"F": 3}], [14, {"E": 782, "F": 12, "R": 40, "patterns": 834, "subset-fail": 9}, 1, {"F": 1}], [15, {"E": 179, "F": 1, "R": 4, "patterns": 184, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 30645, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.06, "levels": [[13, {"E": 38, "R": 5, "patterns": 43}, 0, {}]], "open17": 0}
{"root": 40471, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.13, "levels": [[13, {"E": 44, "F": 1, "R": 6, "patterns": 51}, 1, {"F": 1}], [14, {"E": 124, "R": 6, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 41284, "kind": "O1", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.14, "levels": [[13, {"E": 24, "patterns": 24}, 0, {}]], "open17": 0}
{"root": 44326, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.05, "levels": [[13, {"E": 54, "R": 6, "patterns": 60}, 0, {}]], "open17": 0}
{"root": 45929, "kind": "O1", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.2, "levels": [[13, {"E": 42, "R": 8, "patterns": 50}, 0, {}]], "open17": 0}
{"root": 45935, "kind": "O2", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.21, "levels": [[13, {"E": 36, "R": 24, "patterns": 60}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b44_p1.final.json <==
[]

==> anc/gst1718_computation/tree/b44_p1.nodes.jsonl <==
{"root": 5, "n": 13, "g6": "R?????????????c[Cd@CgQRB_A?{C?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?I?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????w?QM@HOGd@HK?{CA@CA?E?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKA_CCCC?ci?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "T?????????????w?BoCb_Gd@HKCCCA?c?ci?", "st": "O", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Ga??a_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?AC_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa??E_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?IC?Aa?C@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?CQ??a_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?PC?AI?@@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 13, "g6": "U?????????????F_QM@HOGd@HKF?C?DC??Y?@@_?", "st": "F", "vs": [7]}
{"root": 5, "n": 14, "g6": "U???????????????QM@CgQRB_A?{CCCA@?P?HIO?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????QM@CgQRB_A?{CCCA@?P?HIO??M??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????QM@HOGd@HK?{C?DA??X?@@OF?E??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?I?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "V???????????????[?Cb_HI@HK?{CC?SAC@?GdOA@E??", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[?Cb_HI@HK?{CA@CA?I?S?OCGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?S?OCCA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?a?OACA?CdG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[?Cb_Gd@HK?{CA@CA?E?__OA?a?CdG?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?a?OAGA?CQg?", "st": "F", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?`?OA@A?CQg?", "st": "O", "vs": [7, 7]}
{"root": 5, "n": 14, "g6": "W???????????????[??{?c[@HKA_CCCC?ci?P?OC?Q?CQg?", "st": "F", "vs": [7, 7]}
{"root": 13, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAACA?a?AE_?CK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Oa?AE_?CK??", "st": "F", "vs": [7]}
{"root": 13, "n": 13, "g6": "V?????????????~?OYADOGX?CS?_WAAC?Ca?AE_?CK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "T?????????????hSKTEoG?L?@K?BC?cc?KI?", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@CA??W_?cc??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC@@A?@G_?cc??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW@OC?@a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAGC?HA?_G_?cc??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AWAAC?Ga?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QCA?a?Cc_?GK??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_C?S??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????hS@`BDOu@??s?AW?QC?Ca?Cc_@?K??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@_C?EA?AO_?@k??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?SA??o_?@k??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW@OC?EA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AWAGC?IA?CO_?@k??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gCAAA?AO_?@k??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?gC?IA?OO_?@k??", "st": "O", "vs": [7]}
{"root": 28, "n": 13, "g6": "V?????????????CcSi?WOWiBWC?AW?KC?HA?CA_?@k??", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW@CA?___?aC?@CO?G@_?", "st": "F", "vs": [7]}
{"root": 28, "n": 13, "g6": "X?????????????CcSi?WOWiBWC?@g?AW?EA?OO_C@C?@AO?CA_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????}?Oo?UOHE?Kc?cgABcA?I?G@_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cgC@C?JI?O@_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg@@C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????}?OoAB_HE?Kc?cg?`C?JI?_@_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "U?????????????}?OoAB_Aq?Kc?cgC@C?cY??P_?", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?`A?CG_??[??", "st": "F", "vs": [7]}
{"root": 39, "n": 13, "g6": "V?????????????}?GM?UOHE?Kc?cgCKC?PA?GG_??[??", "st": "F", "vs": [7]}
{"root": 45, "n": 13, "g6": "V?????????????TSDU?KOw@?HC?`G??w?BA?@G_CoS??", "st": "O", "vs": [7]}
{"root": 45, "n": 13, "g6": "U?????????????TSDUCoOw@?Oc??wC@C?EI?AP_?", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?SA?ga_?AK??", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_AQ?YC?Gg?@W?DA?ga_A?K??", "st": "O", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@WA@A?@A_?sK??", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA?OA_?sK??", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?DA??E_?sK??", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "V?????????????rGMI?D_ga?HG?Gg?@W?@a?@A_?sK??", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WC_C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@WACC?HI?@D_?", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W@@C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 53, "n": 13, "g6": "U?????????????rGMI?D_ga?YC?@W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 53, "n": 14, "g6": "Y???????????????XcBa_?k?HG?Gg?@W?SA?ga_?AK??KG?@AO?E`O??", "st": "F", "vs": [7, 7]}
{"root": 56, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?aA?SW_?OK??", "st": "O", "vs": [7]}
{"root": 56, "n": 13, "g6": "V?????????????BGWqDQO?M?sC?Ag?CW?IA?SW_C?K??", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW@GA??g_@gK??", "st": "O", "vs": [7]}
{"root": 56, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?IA?_G_@gK??", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "V?????????????BGIKEK_iQ??w?Ag?CW?Aa?AC_@gK??", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?CW?cC?Ka??T_?", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?AgC_C?Ka??b_?", "st": "O", "vs": [7]}
{"root": 56, "n": 13, "g6": "U?????????????SWWqDQO?M?sC?Ag?XC?OQ??b_?", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA?G__?@s?@?o?", "st": "F", "vs": [7]}
{"root": 56, "n": 13, "g6": "W?????????????BGIKEK_iQ?sC?Ag?CWAOA??o_?@s?@?o?", "st": "F", "vs": [7]}
{"root": 56, "n": 14, "g6": "Z???????????????@cAb?pcAhG?Ag?CW?Aa?AC_@gK?Q?G?G_O??MO?@?g??", "st": "F", "vs": [7, 7]}
{"root": 61, "n": 13, "g6": "V?????????????rG?[?sO?M@pC?Og?GW?DA?gc_A?S??", "st": "O", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?cA??S_?sS??", "st": "O", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GWA@A?@C_?sS??", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "V?????????????rG?[DC_?M@pC?Og?GW?DA?OC_?sS??", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC@?Q?@B_?", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "U?????????????rGSQ?sO?M@pC?Og?FC?OQ?@B_?", "st": "F", "vs": [7]}
{"root": 61, "n": 13, "g6": "W?????????????rGSQ?sO?M@pC?Og?GW?SA??w_A?c?C@O?", "st": "F", "vs": [7]}
{"root": 65, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OW?aA?bG_?AK??", "st": "F", "vs": [7]}
{"root": 65, "n": 13, "g6": "V??????????????wJQ@iO?MB_C?Gg?OWAKa??S_?CK??", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "T?????????????bGJQ@iO?M?CS?OW?FCB_E?", "st": "O", "vs": [7]}
{"root": 65, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OWC_C?Ba?@D_?", "st": "F", "vs": [7]}
{"root": 65, "n": 13, "g6": "U?????????????bGJQ@iO?MB_C?OW?FCA?I?@D_?", "st": "F", "vs": [7]}
{"root": 65, "n": 14, "g6": "W???????????????JQ@iO?M?CS?OWCXC?@Q??`_?FA?[?g?", "st": "O", "vs": [7, 7]}
{"root": 65, "n": 14, "g6": "V???????????????PcAs_LQ??w?OWF?KA?H?@DO?FE??", "st": "F", "vs": [7, 7]}
{"root": 71, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?KA?Sc_C?K??", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?HA?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w?_a?Sc_?GK??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?GA_?GK??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xO?e?EOeI?iC?BG??w@QQ?@A_C?K??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "T?????????????xOIQ?EOeI?@c??w?Hc?iE?", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA?_C_@SK??", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?SA??S_@SK??", "st": "O", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??wA?Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "V?????????????xOIQ?H_?qAWg?BG??w?@Q?@A_@SK??", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?_@_?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?O@_?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "U?????????????xOIQCpOI`?@c??w?Hc?BI?C@_?", "st": "F", "vs": [7]}
{"root": 71, "n": 13, "g6": "W?????????????xOIQ?H_?qAWg@SG?BG?SA?AO_A@C??Bo?", "st": "F", "vs": [7]}
{"root": 71, "n": 14, "g6": "W???????????????[g?EOeI?@c??w?QC@QQ?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 71, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?_I?@@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 71, "n": 14, "g6": "W???????????????[g?EOeI?@c??wAcc?CI?_@_?Ha?DOg?", "st": "F", "vs": [7, 7]}
{"root": 71, "n": 14, "g6": "X???????????????[gAc_?qAWg?BG?Hc?iE?D?O?QA?GCG??FO?", "st": "F", "vs": [7, 7]}
{"root": 80, "n": 13, "g6": "T?????????????poDQ?BO?h?@SAoWD`C?CY?", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoW?KA?kG_A?c??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poDQ?BO@E?Ac?AgAoWAoa?OC_?GK??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?SA?OG_@Sc??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?PA?@G_@Sc??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW@?a?Ic_?GK??", "st": "O", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?S??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "V?????????????poUC?BO@E?Ac?AgAoW?Ca?Ic_C?K??", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoWB?C?CY??h_?", "st": "F", "vs": [7]}
{"root": 80, "n": 13, "g6": "U?????????????poUC@S_?Y?@SAoW@AC?CY??h_?", "st": "F", "vs": [7]}
{"root": 80, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?COO?HA?DQG?", "st": "F", "vs": [7, 7]}
{"root": 80, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?OGO@Sa??_g?", "st": "O", "vs": [7, 7]}
{"root": 80, "n": 14, "g6": "W???????????????Ww?BO?h?@SAoWD`C?CY?@GO@Sa?O?g?", "st": "F", "vs": [7, 7]}
{"root": 87, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?KA?_q_?@K??", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "V?????????????LgZA?B_@E?ICBAG?_W?Ga?_q_?GK??", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "V?????????????LgZA?B__q?CW?SG?_W?KA??I_BAK??", "st": "O", "vs": [7]}
{"root": 87, "n": 13, "g6": "U?????????????LgZACEO@E?ICBAG?WC?@q?CB_?", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WC@C?CY?A`_?", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "U?????????????LgZA?B__q@`C?_WA@C?CY?A`_?", "st": "O", "vs": [7]}
{"root": 87, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W?gA?O__?Gs??Co?", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "W?????????????LgZA?B__q?ICBAG?_W@AA?AO_?Gs??Co?", "st": "F", "vs": [7]}
{"root": 87, "n": 13, "g6": "W?????????????LgZA?B__q?CW?SGBAGACA?O__?PC?A@o?", "st": "F", "vs": [7]}
{"root": 87, "n": 14, "g6": "Y???????????????EsEo__q?ICBAG?WC?@q?CB_ACA?@GG?@EO??HO??", "st": "F", "vs": [7, 7]}
{"root": 90, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?SA??g_EOc??", "st": "O", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?QA?@G_EOc??", "st": "O", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????hoFD?AoB@@PC?@g?CW?Aa?qC_?GS??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Ca??c_AaK??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "V?????????????hoXA@pO?U?KC?@g?CW?Aa?@C_AaK??", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?CWAOA?O__?GS??Eo?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A?_G_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 90, "n": 13, "g6": "W?????????????hoXA@pO?U?KCAaG?@g@_A??W_?Gc??Po?", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?QA??W_EOc??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????JoId?Aok@?Gc?Gg?CW?Aa?qC_?AK??", "st": "O", "vs": [7]}
{"root": 94, "n": 13, "g6": "V?????????????JoXAAhO?U?Gc?Gg?CW?@a??c_D_K??", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "U?????????????JoXAAhOk@?CS?CWCCC?@Y?AH_?", "st": "F", "vs": [7]}
{"root": 94, "n": 13, "g6": "W?????????????JoXAAhO?UAoC?PG?CW@AA??W_C?S??ao?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?PA?`a_?@K??", "st": "O", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????XWZA?D_AQ?iC?Gg?_W?Oa?`a_?AK??", "st": "O", "vs": [7]}
{"root": 100, "n": 13, "g6": "V?????????????XWZA?D_`a?HG?Gg?_W?PA??I_@SK??", "st": "O", "vs": [7]}
{"root": 100, "n": 13, "g6": "U?????????????XWZACKOAQ?iC?GgCAC?Aq?CB_?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "U?????????????XWZA?D_`a?iC?_W?`C?HI?@D_?", "st": "F", "vs": [7]}
{"root": 100, "n": 13, "g6": "W?????????????XWZA?D_`a?HG@SG?GgA_A?AG_?Ac?A@o?", "st": "F", "vs": [7]}
{"root": 112, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?EA??W_CoS??", "st": "F", "vs": [7]}
{"root": 112, "n": 13, "g6": "V?????????????[oDe?CoAP?OcE?g?GW?DA??g_CoS??", "st": "F", "vs": [7]}
{"root": 112, "n": 13, "g6": "W?????????????[oDeCoO?e?HC?`GE?g@GA?_O_?DC??`o?", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "V?????????????PwZA?QO?eA`C?`G?Gg?Ga?LA_?CK??", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "V?????????????PwZA@gOAQ?AW?`G?Gg?IA??I_DAK??", "st": "O", "vs": [7]}
{"root": 115, "n": 13, "g6": "U?????????????PwZA@gO?eA`C?Gg@CC?HI?CH_?", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "U?????????????PwZA@gOAQA`C?Gg@OC?AY?CH_?", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_A?K??", "st": "O", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGMH?DOAE?YC?BG?Gg?DA?gc_??[??", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?cA??S_?sK??", "st": "O", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA?OC_?sK??", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?DA??K_?sK??", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "V?????????????rGSQBaO?i?GW?BG?Gg?@Q?@A_?sK??", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BGCAC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "U?????????????rGSQBaOAE?YC?BG?QC?Ai?@D_?", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg@GC?GY??X_?", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?gC?GY??X_?", "st": "F", "vs": [7]}
{"root": 119, "n": 13, "g6": "U?????????????rGSQBaO?i?YC?Gg?KC?GY??X_?", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag@GA?KQ_?GK??", "st": "O", "vs": [7]}
{"root": 131, "n": 13, "g6": "V?????????????bo[E?HO?e@QC?PG?Ag?GQ?KQ_?GK??", "st": "F", "vs": [7]}
{"root": 131, "n": 13, "g6": "U?????????????bo[E@aO?e@QC?PG?oC?Ci??T_?", "st": "F", "vs": [7]}
{"root": 131, "n": 14, "g6": "X???????????????PwF@_?e@QC?PG?Oc?pI?@@_?oA??dG??TO?", "st": "F", "vs": [7, 7]}
{"root": 148, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?QA??W_CWc??", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?PA??g_CWc??", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?Aa?bC_?AK??", "st": "O", "vs": [7]}
{"root": 148, "n": 13, "g6": "V?????????????YoEd?Aos@?EC?@g?OW?@a?bC_?CS??", "st": "O", "vs": [7]}
{"root": 148, "n": 13, "g6": "V?????????????YoPa@hO?U?EC?@g?OW?@a??c_E_K??", "st": "F", "vs": [7]}
{"root": 148, "n": 13, "g6": "U?????????????YoPa@hOs@??s?OWC@C?@Y?@`_?", "st": "F", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?PA??g_EOc??", "st": "F", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????JoId?Cok@?@c?Gg?OW?Aa?qC_?AS??", "st": "O", "vs": [7]}
{"root": 154, "n": 13, "g6": "V?????????????JoXAAhO?e?@c?Gg?OW?Aa??S_D_K??", "st": "F", "vs": [7]}
{"root": 154, "n": 13, "g6": "W?????????????JoXAAhO?eAoC?Gg?OWACA?O__?_c??Ko?", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?aA?bG_?Ac??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????wCJP?BO@E?tC?DG?Og?BA?bG_?_c??", "st": "O", "vs": [7]}
{"root": 169, "n": 13, "g6": "V?????????????bGJP?BO@E?tC?DG?Og?BA?CG_F?c??", "st": "F", "vs": [7]}
{"root": 169, "n": 13, "g6": "U?????????????bG[AAsO@E?tC?DGCCC?@i?AD_?", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????Iw]A?H_EA@KC?Cg?AW?PA?`a_?@K??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "V?????????????Iw]A?H_EAAEG?Cg?AW?PA??I_AWK??", "st": "F", "vs": [7]}
{"root": 209, "n": 13, "g6": "U?????????????Iw]A?oO`a@KC?Cg?cC?Cq??R_?", "st": "F", "vs": [7]}
{"root": 213, "n": 13, "g6": "Y?????????????F?USBQ_PI?AW?BGCGg?_K?O__CAC??EO?AA_?C@_??", "st": "F", "vs": [7]}
{"root": 234, "n": 13, "g6": "U?????????????}?O[?h_Ca?dG?Ag?@W?GY?P`_?", "st": "F", "vs": [7]}
{"root": 237, "n": 13, "g6": "U?????????????}?@k@DO`E?IC?@g?AW@BQ?D@_?", "st": "F", "vs": [7]}
{"root": 279, "n": 13, "g6": "V?????????????~?@H?HO_e@ACCBG?Gg?Qa?GS_??[??", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_A?S?@?o?", "st": "F", "vs": [7]}
{"root": 281, "n": 13, "g6": "W?????????????~?CH?HOAE@@C?`G?GgAAK??{_?_S?@?o?", "st": "O", "vs": [7]}
{"root": 281, "n": 13, "g6": "X?????????????~??]@AOAE@@C?`G?GgAAK?O__CAC?AAO?@I_?", "st": "F", "vs": [7]}
{"root": 281, "n": 14, "g6": "[???????????????^_?F_GQ?GWAAG?`GAAK?O__?_c??dO?G_O?AGO??ag?CAE??", "st": "F", "vs": [7, 7]}
{"root": 332, "n": 13, "g6": "V?????????????~?G[CCo@P?Gc@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 444, "n": 13, "g6": "U?????????????}?Aa@B_Aa@Cg?QG?dG?FA?_F_?", "st": "O", "vs": [7]}
{"root": 451, "n": 13, "g6": "V?????????????@oCQCB_CQ@CW?QG@HGAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 451, "n": 13, "g6": "W?????????????}??w@C_CQ@CW?QG@HGAAK?D?_?SC?OMO?", "st": "F", "vs": [7]}
{"root": 457, "n": 13, "g6": "V?????????????@o@I@AOPIAAW?aG?TG?cS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 457, "n": 13, "g6": "U?????????????}??w?Q_GQAAW?TG@Gg@Ci?CP_?", "st": "F", "vs": [7]}
{"root": 461, "n": 13, "g6": "U?????????????}??w@AO`I?QW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 461, "n": 13, "g6": "U?????????????}??wAB_GQ?QW?aG@GgACi?A`_?", "st": "F", "vs": [7]}
{"root": 461, "n": 14, "g6": "V???????????????^??M?GQ?QW?aG@Gg@@q?`IO?SM??", "st": "F", "vs": [7, 7]}
{"root": 464, "n": 13, "g6": "U?????????????}??w@AODIAAW?aG@Gg@@q?A`_?", "st": "F", "vs": [7]}
{"root": 464, "n": 13, "g6": "U?????????????}??wAB_GQAAW?aG@Gg?Si?A`_?", "st": "F", "vs": [7]}
{"root": 470, "n": 13, "g6": "W?????????????}??w?R_GQ@AW?SG?aGACS?G__?hS?G?o?", "st": "F", "vs": [7]}
{"root": 472, "n": 13, "g6": "V?????????????~?@S?Q_@IAAWABG@?g?FA??K_?_[??", "st": "F", "vs": [7]}
{"root": 472, "n": 13, "g6": "V?????????????~??w?T?_e@@c@?g?_W?HQ?@I_?CK??", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "V?????????????@o@QCB_AQ?SW?aGAHG?aK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "U?????????????}??wCB_AQ?SW?aG@CW?IQ?PH_?", "st": "F", "vs": [7]}
{"root": 484, "n": 13, "g6": "W?????????????}??w?S__[?HG?go?aG?aK?C__@?c?Gco?", "st": "F", "vs": [7]}
{"root": 487, "n": 13, "g6": "V?????????????@o@QCB_AQ@Cg?aG@GgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 487, "n": 13, "g6": "W?????????????}??w?S_AQ@Cg?aG@GgAAK?C__CBc?C@O?", "st": "F", "vs": [7]}
{"root": 493, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aG?Wg@AK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 493, "n": 13, "g6": "U?????????????}??wCB_AQ?PC?WgACW?aQ?DI_?", "st": "F", "vs": [7]}
{"root": 499, "n": 13, "g6": "V?????????????@oCQCB_AQ?Sg?aGAGgAAK?}?_?DC??", "st": "F", "vs": [7]}
{"root": 503, "n": 13, "g6": "U?????????????}??w?QOCi@CW?aGCHG?`q?A`_?", "st": "F", "vs": [7]}
{"root": 503, "n": 13, "g6": "U?????????????}??w@B_AQ?Qg?aGCHG@CY?A`_?", "st": "F", "vs": [7]}
{"root": 519, "n": 13, "g6": "V?????????????@oCI?QODI@AW?aG?TGACS?}?_?BC??", "st": "F", "vs": [7]}
{"root": 519, "n": 13, "g6": "U?????????????}??w?QOOe?PC?TGCGg?`Q?DI_?", "st": "F", "vs": [7]}
{"root": 529, "n": 13, "g6": "U?????????????}??w?c__K@Cg?bG@Gg?HQ?_b_?", "st": "F", "vs": [7]}
{"root": 532, "n": 13, "g6": "U?????????????}??wC@_PA?agACgCAW?HQ?DH_?", "st": "F", "vs": [7]}
{"root": 536, "n": 13, "g6": "X?????????????}??w?SODI@@W?QGADG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 538, "n": 13, "g6": "X?????????????}??w?T?AS?SgACoABG?cS?G__?aC?OEO??B_?", "st": "F", "vs": [7]}
{"root": 572, "n": 13, "g6": "V?????????????}??w@H?Ci?`W?SgAGW?KA?_K_?aK??", "st": "F", "vs": [7]}
{"root": 582, "n": 13, "g6": "U?????????????}??wC@_PA?ag?SgCAW@@Q?DH_?", "st": "F", "vs": [7]}
{"root": 622, "n": 13, "g6": "W?????????????}?Ck?Q_OkABG@?o?`G?GK?C__A?S?Oao?", "st": "F", "vs": [7]}
{"root": 639, "n": 13, "g6": "U?????????????}?@M?co`P?Oc@?g?OW?ea?OQ_?", "st": "F", "vs": [7]}
{"root": 651, "n": 13, "g6": "W?????????????}?CICD_AI@BC@HG?Og?OK?A__?_c?OhO?", "st": "F", "vs": [7]}
{"root": 664, "n": 13, "g6": "U?????????????}?Ak@E__M?_c?Og?_W?HI?P`_?", "st": "O", "vs": [7]}
{"root": 699, "n": 13, "g6": "W?????????????}?@K@E_Ci?GWCIG?_g?_K?PK_?AS??Oo?", "st": "F", "vs": [7]}
{"root": 738, "n": 13, "g6": "U?????????????}?@IAD_AIACWCBG@?g?fA?CB_?", "st": "F", "vs": [7]}
{"root": 746, "n": 13, "g6": "V?????????????~?@W?P__i?_W?KGAAg?AQ?@Q_?`K??", "st": "F", "vs": [7]}
{"root": 750, "n": 13, "g6": "U?????????????}?A[?P_GQ@CgCIG?_g?eQ?AB_?", "st": "O", "vs": [7]}
{"root": 757, "n": 13, "g6": "U?????????????}?Ck?P_AQ?QgAEG?_gAEQ?GB_?", "st": "F", "vs": [7]}
{"root": 778, "n": 13, "g6": "U?????????????}?@s?b__q?GW?cG?QG?_i?PD_?", "st": "F", "vs": [7]}
{"root": 785, "n": 13, "g6": "U?????????????}?AkAD__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 785, "n": 13, "g6": "X?????????????}?AkAD__q?_g?Oo?QGACS?AG_@?c??`O?C`_?", "st": "F", "vs": [7]}
{"root": 785, "n": 14, "g6": "Y???????????????^??j?OkABG?Oo?QG?_i?`D_?PA?CAG?@AO?C`O??", "st": "F", "vs": [7, 7]}
{"root": 790, "n": 13, "g6": "U?????????????}?Cq?b__q?_g?cG?QG?GY?PH_?", "st": "F", "vs": [7]}
{"root": 793, "n": 13, "g6": "V?????????????}?Gq?b__q?GW?QGCHG?KA?GI_?cK??", "st": "F", "vs": [7]}
{"root": 795, "n": 13, "g6": "W?????????????}?Gs?b_GI?GW?cG?QGACS?D?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 795, "n": 13, "g6": "U?????????????}?Gs?b__q?GW?cG?QG?_i?`D_?", "st": "F", "vs": [7]}
{"root": 795, "n": 13, "g6": "V?????????????}?Gs?b__q?_g?QGCGg?cA?AE_?cK??", "st": "F", "vs": [7]}
{"root": 795, "n": 14, "g6": "W???????????????^?AL?C[ABG?QG@@SACU?H?O?Oq?AOg?", "st": "F", "vs": [7, 7]}
{"root": 827, "n": 13, "g6": "U?????????????}?AwCD_CI?`W?QG?_g?II?PH_?", "st": "F", "vs": [7]}
{"root": 837, "n": 13, "g6": "U?????????????}?Gs@B__q?GW?cG?QG?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 837, "n": 13, "g6": "X?????????????}?Gs@B__q?Og?cG?QGACS?D?_@CC?@BO??H_?", "st": "F", "vs": [7]}
{"root": 837, "n": 14, "g6": "Y???????????????^?AL?G[ABG?cG?QG?Oi?`D_?gA?COG?AEO??HO??", "st": "F", "vs": [7, 7]}
{"root": 840, "n": 13, "g6": "X?????????????~?O[?HOAe?HC@@GA?g?OK?AG_?Ic?G@O??`_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "X?????????????~?O[?I_Ae?HC@@GA?g?OK?GO_?_c??dO??`_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "X?????????????~?O[?I_@I?IW@@GA?g?OK?G__?@c?G@O?AP_?", "st": "F", "vs": [7]}
{"root": 840, "n": 13, "g6": "Z?????????????~?O[?I_@I?IW?QG@@G@?S?CB?@AC?@CO?CC_?OA_??Oo??", "st": "F", "vs": [7]}
{"root": 864, "n": 13, "g6": "W?????????????}?@IAD_GI?SW?cG?JG?GK?P?_CES?C?o?", "st": "F", "vs": [7]}
{"root": 864, "n": 13, "g6": "W?????????????}?@IAD__q?_g?cG?JG?GK?GO_?gs?G?o?", "st": "F", "vs": [7]}
{"root": 864, "n": 14, "g6": "Z???????????????^??Q_Ok?_g?cG?JG?GK?P?_CES?C?o?GOO?DEO?G?g??", "st": "F", "vs": [7, 7]}
{"root": 871, "n": 13, "g6": "U?????????????}?@I?h_AI@AW?cGABGAFA?GB_?", "st": "F", "vs": [7]}
{"root": 871, "n": 13, "g6": "U?????????????}?Ow?Q_AI@AW?cGABG?Sq?GB_?", "st": "F", "vs": [7]}
{"root": 877, "n": 13, "g6": "U?????????????}?@I?d__q?Gg?JG?_W@CY?G`_?", "st": "F", "vs": [7]}
{"root": 879, "n": 13, "g6": "U?????????????}?@I?d__q?Gg@CGAGg?da?CB_?", "st": "F", "vs": [7]}
{"root": 879, "n": 13, "g6": "W?????????????}?Ck?Q_Ck?Gg@CGAGg?OK?D?_CES?@?o?", "st": "F", "vs": [7]}
{"root": 879, "n": 13, "g6": "U?????????????}?Ck?Q_CkABG@CG?_W?Gi?PD_?", "st": "F", "vs": [7]}
{"root": 879, "n": 14, "g6": "X???????????????^?@J?AS?Qo@CG?_W?SA?_q_?OK?@DG?PDO?", "st": "F", "vs": [7, 7]}
{"root": 886, "n": 13, "g6": "U?????????????}?@I?d__q?_g?SG@Gg@Da?CB_?", "st": "F", "vs": [7]}
{"root": 935, "n": 13, "g6": "V?????????????}?Ck?k_AQAAg?SGAAg?KA?GE_?`K??", "st": "F", "vs": [7]}
{"root": 977, "n": 13, "g6": "U?????????????}?O[?S_AI?`W@KG?QG@Cq?CB_?", "st": "F", "vs": [7]}
{"root": 979, "n": 13, "g6": "U?????????????}?@Q@B__q?Og?aGCGg@Ea?AB_?", "st": "F", "vs": [7]}
{"root": 979, "n": 13, "g6": "U?????????????}?Gs?S_G[ABG?aG?OW?Oi?`D_?", "st": "F", "vs": [7]}
{"root": 979, "n": 13, "g6": "W?????????????}?Gs?S_G[ABG?`O?aG?GK?C__@?S?Oao?", "st": "F", "vs": [7]}
{"root": 979, "n": 14, "g6": "X???????????????^??S_G[ABG?`O?aG@Ea?AB_?cA?C@G?`DO?", "st": "F", "vs": [7, 7]}
{"root": 986, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?O@_?", "st": "F", "vs": [7]}
{"root": 986, "n": 13, "g6": "X?????????????~??qAB_@Q?Og?QG?_g?aK?_O_?TC??BO?@@_?", "st": "F", "vs": [7]}
{"root": 1016, "n": 13, "g6": "U?????????????}?@WCK_Gi?GW?PG@Ag@Da?CB_?", "st": "F", "vs": [7]}
{"root": 1016, "n": 14, "g6": "V???????????????^??U?Gi?GW?PG@Ag@Da?`cO?_]??", "st": "F", "vs": [7, 7]}
{"root": 1030, "n": 13, "g6": "U?????????????}?CY?QOOM@DC@@G?OgAEa?CB_?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "U?????????????}?AYA@o`P?Gc@?g?_W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 1056, "n": 13, "g6": "U?????????????}?AY?QOOMADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1060, "n": 13, "g6": "U?????????????}?GY?QO_MADC?PG@?g?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1081, "n": 13, "g6": "U?????????????}?A[@A_HI?OWCIGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 1091, "n": 13, "g6": "X?????????????~?G[?Q_@I?QW?`G@?g?GK?A__?@c?O@O?@P_?", "st": "F", "vs": [7]}
{"root": 1108, "n": 13, "g6": "V?????????????~?OY?dOCP?_cA?g?GW?Da?AE_?CK??", "st": "F", "vs": [7]}
{"root": 1108, "n": 13, "g6": "X?????????????~??kCE_Ci?GW?aG@@G@?S?O__?QC??EO?@B_?", "st": "F", "vs": [7]}
{"root": 1120, "n": 13, "g6": "W?????????????~?AH?PO@E?DC?`G?OgAAK??{_A?S?C?o?", "st": "O", "vs": [7]}
{"root": 1156, "n": 13, "g6": "U?????????????}?AWAI_AIAAWCBG?Og?ea?CB_?", "st": "F", "vs": [7]}
{"root": 1170, "n": 13, "g6": "U?????????????}?GM?co`P?Oc?Og@?W?ea?AQ_?", "st": "F", "vs": [7]}
{"root": 1186, "n": 13, "g6": "W?????????????}?C[AH_OQADC?`G?Og?_K?H?_?QC?ARO?", "st": "F", "vs": [7]}
{"root": 1204, "n": 13, "g6": "U?????????????}?Ge?iO``?Gc?_g@?W?ba?AE_?", "st": "F", "vs": [7]}
{"root": 1207, "n": 13, "g6": "U?????????????}?CeAIO``?Gc?_g@?W?Ra?AE_?", "st": "F", "vs": [7]}
{"root": 1236, "n": 13, "g6": "W?????????????}?GY@H_AQ?Qg?PG?_g?_K?A__A?S?Ogo?", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?W?fA?OD_?", "st": "F", "vs": [7]}
{"root": 1319, "n": 13, "g6": "X?????????????}?CwCB_DI?IW?PGA?g?_K?B?_ACC?O@O?CP_?", "st": "F", "vs": [7]}
{"root": 1319, "n": 14, "g6": "Y???????????????^?CB_DI?IW?PG@?W?fA?OD_?WA?GOG?_AO?CPO??", "st": "F", "vs": [7, 7]}
{"root": 1381, "n": 13, "g6": "U?????????????}?Ok?TOGU?PC@@G?Og?UQ?OB_?", "st": "F", "vs": [7]}
{"root": 1384, "n": 13, "g6": "W?????????????}?Gw@@__Y?OW?QG?dG@?K?G__?OS?Oao?", "st": "F", "vs": [7]}
{"root": 1421, "n": 13, "g6": "U?????????????}?O[@A_HI?OW?iGA@G@EQ?AB_?", "st": "F", "vs": [7]}
{"root": 1460, "n": 13, "g6": "U?????????????}?OM?hOAe?PC?PG@?g?fA?OB_?", "st": "F", "vs": [7]}
{"root": 1530, "n": 13, "g6": "V?????????????~?CU?eOOPA?c?_g@?W?DQ?AI_?CK??", "st": "F", "vs": [7]}
{"root": 1530, "n": 13, "g6": "X?????????????~??i@D_Cq?GgAAGC@G?_K?O__?BC??`O?CD_?", "st": "F", "vs": [7]}
{"root": 1530, "n": 14, "g6": "[???????????????^_?I_Gk?RG?POAAGA?c?O__?GS?AAo?__O?ACO?C@g??BE??", "st": "F", "vs": [7, 7]}
{"root": 1547, "n": 13, "g6": "V?????????????~??[@@_CaAAC?Ig?PW@?a?Ac_@AS??", "st": "F", "vs": [7]}
{"root": 1547, "n": 13, "g6": "X?????????????~??[@@_Ca?`GCCG?Ig?Gk?_O_?`C?@QO?OA_?", "st": "F", "vs": [7]}
{"root": 1547, "n": 13, "g6": "V?????????????~??[?S_GQAAC?Ig?PW@@A?GK_?cS??", "st": "F", "vs": [7]}
{"root": 1549, "n": 13, "g6": "X?????????????~??[@A_Ga?OgCCG?Hg?HK?_O_A@C?AQO?@A_?", "st": "F", "vs": [7]}
{"root": 1549, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Hg?QW@AA?GS_?`S??", "st": "F", "vs": [7]}
{"root": 1557, "n": 13, "g6": "V?????????????~??[@A_GaAAC?Pg?IW?HA?Cc_A@S??", "st": "F", "vs": [7]}
{"root": 1557, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_@@C?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 1557, "n": 13, "g6": "X?????????????~??[@A_Ga@?gCCG?Pg?DK?_O_?HC?AQO?AA_?", "st": "F", "vs": [7]}
{"root": 1557, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?IA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 1557, "n": 13, "g6": "V?????????????~??[?c_GaAAC?Pg?IW?EA?GS_A@S??", "st": "F", "vs": [7]}
{"root": 1574, "n": 13, "g6": "V?????????????~??[AA_OaAAC?Pg?IW?PA?Gc_C@S??", "st": "F", "vs": [7]}
{"root": 1574, "n": 13, "g6": "X?????????????~??[AA_OaA?gCCG?Pg?DK?_O_?`C?CQO?AA_?", "st": "F", "vs": [7]}
{"root": 1574, "n": 13, "g6": "V?????????????~??[@C_OaAAC?Pg?IW?QA?OS_C@S??", "st": "F", "vs": [7]}
{"root": 1574, "n": 13, "g6": "X?????????????~??[@C_OaA?gCCG?Pg?DK?C__@@C?GIO?AA_?", "st": "F", "vs": [7]}
{"root": 1574, "n": 13, "g6": "X?????????????~??[@C_OSA?gCCG?Pg?DK?AO_?`C?OAO?Oa_?", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "V?????????????~??[@@_OaAAC?Ig?PW?Oa?Ac_CAS??", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "V?????????????~??[?S__QAAC?Ig?PW?PA?GK_ACS??", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "V?????????????~??[?S_OaAAC?Ig?PW?QA?GK_CAS??", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "X?????????????~??[?S_OaA@GCCG?Ig?Gk?C__?QC?CEO?@A_?", "st": "F", "vs": [7]}
{"root": 1580, "n": 13, "g6": "X?????????????~??[?S_GK@AGCAO?Ig?Gk?CO_?HC??BO?_`_?", "st": "F", "vs": [7]}
{"root": 1592, "n": 13, "g6": "V?????????????~??[CA_GaAAC?Hg?QW@@A?Cc_C@S??", "st": "F", "vs": [7]}
{"root": 1592, "n": 13, "g6": "X?????????????~??[?c_GaA?gCCG?Hg?HK?O__?`C?OIO?@A_?", "st": "F", "vs": [7]}
{"root": 2070, "n": 13, "g6": "X?????????????BoT@AgO?i?@WCcGBAG?Gc?@D??oC?COO?oK_?", "st": "F", "vs": [7]}
{"root": 2070, "n": 14, "g6": "[???????????????@wDOOTA?Ag?AoCcG@`C?AH??Gg?B?O?G__?H?O?AGG?E@e??", "st": "F", "vs": [7, 7]}
{"root": 2094, "n": 13, "g6": "V?????????????RODSAc_LAB_C?KG?Ag??k?cW_?Os??", "st": "F", "vs": [7]}
{"root": 2094, "n": 13, "g6": "X?????????????RODSAc_LA?GWF?G?KG?@S??J?CbC?CAO?OA_?", "st": "F", "vs": [7]}
{"root": 2094, "n": 13, "g6": "V?????????????RODSCb?Sc?sG?KG?Ag??k?AE_F?K??", "st": "F", "vs": [7]}
{"root": 2094, "n": 13, "g6": "X?????????????RODSCb?Sc?sG?Oo?KG?@S??J??@c??HO?w@_?", "st": "F", "vs": [7]}
{"root": 2340, "n": 13, "g6": "X?????????????N?IWCQ_WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?", "st": "F", "vs": [7]}
{"root": 2340, "n": 13, "g6": "X?????????????N?IWCL?aS@_o?BO?Go?Gc??d?AOC?COO?cB_?", "st": "F", "vs": [7]}
{"root": 2340, "n": 14, "g6": "[???????????????F_Ae?WK?@g?Go?PG?AS?cB?CLC?G@O?G@_?aSO?C@G?A?I??", "st": "F", "vs": [7, 7]}
{"root": 2340, "n": 14, "g6": "[???????????????F_Ae?aS@_o?BO?Go?Gc??d?CLC?G@O?G@_?Q?O?COG?C_Y??", "st": "F", "vs": [7, 7]}
{"root": 2340, "n": 14, "g6": "[???????????????F_Ae?`gAHOB@_?BO?CW?AH??Cg?H?O?G__?P?O?CGG?C_]??", "st": "F", "vs": [7, 7]}
{"root": 2400, "n": 13, "g6": "W?????????????{?POAD?ECA@O@OO@Hg?RK?AW_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 2419, "n": 13, "g6": "V?????????????EGHACC_AaA@GA@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 2485, "n": 13, "g6": "V?????????????aOGW?o_OK?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2487, "n": 13, "g6": "V?????????????aOGS?o_OS?gGCCO@Kg?Pk?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2492, "n": 13, "g6": "V?????????????aOHC?o__K?gGAAO@Ig?Qk?{?_?[C??", "st": "O", "vs": [7]}
{"root": 2539, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?cG?@g?@K?gW_?WK??", "st": "F", "vs": [7]}
{"root": 2539, "n": 13, "g6": "V?????????????UOGs@g_IaB?W?WG?@g?@K?gW_?cK??", "st": "F", "vs": [7]}
{"root": 2539, "n": 14, "g6": "W???????????????JGAL?LC?iG?@g?AWA`a?B@_E?q?AOg?", "st": "F", "vs": [7, 7]}
{"root": 2712, "n": 13, "g6": "V?????????????QOBCAC__SAGGA@O@FG?S[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 2712, "n": 13, "g6": "Y?????????????{?@o?p?OcA@OCOOA@O?bc?DF?@GC?HGO??K_?_@_??", "st": "F", "vs": [7]}
{"root": 2712, "n": 14, "g6": "Z???????????????BCAC__SAGGA@O@FG?S[?{?_?[C?C_G?QOO??KO?O?g??", "st": "F", "vs": [7, 7]}
{"root": 2723, "n": 13, "g6": "W?????????????{?BGCP?Ac@?oAAO@FG?S[?R?_?`C?OPO?", "st": "F", "vs": [7]}
{"root": 2732, "n": 13, "g6": "V?????????????EOGSAO__cAGGAAO@MG?O{?{?_?XC??", "st": "F", "vs": [7]}
{"root": 2742, "n": 13, "g6": "V?????????????E_PCAD?`C?KGAAO@MG?O{?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 2742, "n": 13, "g6": "V?????????????E_PCAD?`C?HOAAO@MG?O{?{?_?WS??", "st": "O", "vs": [7]}
{"root": 2755, "n": 13, "g6": "V?????????????F?QWAT?HWBCG?@oB_G?AS?iC_?A[??", "st": "F", "vs": [7]}
{"root": 2755, "n": 13, "g6": "Y?????????????coHS@J?iCBCG?@oB_G?AS??R??wC??IO??a_??H_??", "st": "F", "vs": [7]}
{"root": 2755, "n": 14, "g6": "W???????????????B_Ce?Qg?d_?@oB_GAgQ??R_EGQ??Qg?", "st": "F", "vs": [7, 7]}
{"root": 2755, "n": 14, "g6": "Z???????????????QWAT?HWBCG?@oB_G?AS?iC_?A[?B_G??SO??aO??Cg??", "st": "F", "vs": [7, 7]}
{"root": 2806, "n": 13, "g6": "X?????????????GWCQCGOEi@?WCOGA@G?TS?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 2826, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 2826, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C??oO?AG_?", "st": "F", "vs": [7]}
{"root": 2826, "n": 13, "g6": "X?????????????J?GSCA_GK@@G?soCCG?Tc?GB?F_C?@CO?@A_?", "st": "F", "vs": [7]}
{"root": 2826, "n": 13, "g6": "W?????????????{?OI@@_OQ?YWCCG?jG?_K?J?_ADC?O@O?", "st": "F", "vs": [7]}
{"root": 2833, "n": 13, "g6": "X?????????????HGCQ?r_QAA@G@AGC@G@?S?Db?F_C?@OO?@O_?", "st": "F", "vs": [7]}
{"root": 2846, "n": 13, "g6": "X?????????????N?QSAR?PcA`O@CO?aO?Cc?AD??SC??gO?oB_?", "st": "F", "vs": [7]}
{"root": 2846, "n": 14, "g6": "[???????????????F_Cd?QW@EODA_@CO?PG?@H??Og?@OO?@O_?GGO?AAG?E?]??", "st": "F", "vs": [7, 7]}
{"root": 2852, "n": 13, "g6": "X?????????????HGOS@O_OS@CG@COCAO?NC?CN?F_C??KO?AA_?", "st": "F", "vs": [7]}
{"root": 2868, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 2868, "n": 13, "g6": "X?????????????GoOKCC_PA?Yg@?oAOG?_c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 2874, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??oO?AO_?", "st": "F", "vs": [7]}
{"root": 2874, "n": 13, "g6": "X?????????????GoGKAC_HA?YgC?o@OGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 2898, "n": 13, "g6": "X?????????????H_OQAA_GK?gGCAOA@O?Jc?DF?F_C??gO?AC_?", "st": "F", "vs": [7]}
{"root": 2915, "n": 13, "g6": "Y?????????????{?@W?p?QCACO@OOA@O?dc?Cf??WC?COO?_Q_?O@_??", "st": "F", "vs": [7]}
{"root": 2951, "n": 13, "g6": "W?????????????{?Cc?r_aA?`GA@G@?g?UK?B?_ACc?OGo?", "st": "F", "vs": [7]}
{"root": 2963, "n": 13, "g6": "V?????????????EGPAAA_IAA@GA@O@JG?Q[?{?_?[C??", "st": "O", "vs": [7]}
{"root": 2967, "n": 13, "g6": "W?????????????{?BCAO__S?gGA@O@JG?Q[?Ao_CGS?G?o?", "st": "F", "vs": [7]}
{"root": 2980, "n": 13, "g6": "W?????????????{?PC?W_OS?WGA@O?jG?a[?H?_ASC?OHO?", "st": "F", "vs": [7]}
{"root": 2982, "n": 13, "g6": "V?????????????Q_OQ?Q_EAA@GA@O?fG?c[?{?_?XC??", "st": "F", "vs": [7]}
{"root": 3039, "n": 13, "g6": "W?????????????{?OWAB?Oc@CGC?oAOGA?c?DT?CGC?DTO?", "st": "F", "vs": [7]}
{"root": 3039, "n": 13, "g6": "X?????????????_oGKAC_PA?igC?oAOGA?c?DT?F_C??cO?AC_?", "st": "F", "vs": [7]}
{"root": 3039, "n": 14, "g6": "Y???????????????]?CE?OW@AOAGOC?o@GC?_H?CGC?DTO?a?O?DTO??", "st": "F", "vs": [7, 7]}
{"root": 3054, "n": 13, "g6": "W?????????????{?H_AE?_cA?gA?oCAG@?c?Db?CGC?DMO?", "st": "O", "vs": [7]}
{"root": 3054, "n": 14, "g6": "Y???????????????]?AW?OoAAOC@OA?oA@C?OH?CGC?DMO?a?O?DbO??", "st": "O", "vs": [7, 7]}
{"root": 3089, "n": 13, "g6": "Y?????????????{?HG?p?_WAGOAC_@OO?ec?CV??SC?CGO?PA_?_@_??", "st": "F", "vs": [7]}
{"root": 3120, "n": 13, "g6": "V?????????????R?OoCQ?OS@?g?Oo@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 3120, "n": 13, "g6": "V?????????????R?OoCQ?Ag@@OA@O@Hg?RK?{?_?Os??", "st": "F", "vs": [7]}
{"root": 3154, "n": 13, "g6": "W?????????????{?BC?S__S@AG?QO@FG?S[?R?_@?c?ODO?", "st": "F", "vs": [7]}
{"root": 3163, "n": 13, "g6": "V?????????????QGPAAC_Aa@@GC@O@FG?S[?{?_?YC??", "st": "F", "vs": [7]}
{"root": 3182, "n": 13, "g6": "V?????????????QGOQ?Q_EA@@GC@O?fG?c[?{?_?[C??", "st": "F", "vs": [7]}
{"root": 3182, "n": 13, "g6": "W?????????????{?@o?Q_EA@@GC@O?fG?c[?@O_APC?OQO?", "st": "F", "vs": [7]}
{"root": 3182, "n": 14, "g6": "X???????????????@I?oOOQA?g?fG@GwBoA?B__?IA?HCG?_cO?", "st": "F", "vs": [7, 7]}
{"root": 3220, "n": 13, "g6": "W?????????????{?HCCO_OS?WGC@O?jG?a[?Ao_AGS?O?o?", "st": "F", "vs": [7]}
{"root": 3283, "n": 13, "g6": "V?????????????`_Gg?Q_BA@?WCOG@Hg?RK?{?_?TC??", "st": "F", "vs": [7]}
{"root": 3330, "n": 13, "g6": "V?????????????`_@QA@_BA@@GCOG@Ig?Qk?{?_?RC??", "st": "F", "vs": [7]}
{"root": 3330, "n": 13, "g6": "V?????????????`_@KA@_BA@@GCOG@Ig?Qk?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 3372, "n": 13, "g6": "W?????????????{?BOCK?PG?Go@OO@FG?S[?GC_AAS?P?o?", "st": "F", "vs": [7]}
{"root": 3492, "n": 13, "g6": "W?????????????{?D_AQ?Ac@AGCAO@FG?S[?PG_?Ac?P?o?", "st": "F", "vs": [7]}
{"root": 3648, "n": 13, "g6": "V?????????????J?GoCH?Aa@?gCOG@FG?S[?{?_?Qc??", "st": "O", "vs": [7]}
{"root": 3675, "n": 13, "g6": "V?????????????J?GoAA__a?HGCOG@FG?S[?{?_?Pc??", "st": "F", "vs": [7]}
{"root": 3775, "n": 13, "g6": "W?????????????{?@gAP?OS@CGCOG@Hg?RK?`__?`C?@BO?", "st": "F", "vs": [7]}
{"root": 3825, "n": 13, "g6": "V?????????????P_HGCI?AcA?WCOG@Hg?RK?{?_?PS??", "st": "F", "vs": [7]}
{"root": 3830, "n": 13, "g6": "V?????????????P_HGCB?`A?GgCOG@Hg?RK?{?_?Sc??", "st": "F", "vs": [7]}
{"root": 4208, "n": 13, "g6": "X?????????????DW@qC@_Ca@?g?Ao?QG?Ac?GD?CGW?^?O??o_?", "st": "F", "vs": [7]}
{"root": 4832, "n": 13, "g6": "Y?????????????}??w?d?PC?PG@HOCCoACC?CD??OW?@OO?GC_?OX_??", "st": "F", "vs": [7]}
{"root": 5518, "n": 13, "g6": "W?????????????}?@K?c_HK?KG?aOCDO?IC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 6400, "n": 13, "g6": "W?????????????}??w?W_CS@Ao?cOAAO?aC?_F?@HS?@Go?", "st": "F", "vs": [7]}
{"root": 6400, "n": 13, "g6": "Y?????????????}??w?W_CS@Ao?cOAAO?aC?AP?C?w?OGO?HI_?C@_??", "st": "F", "vs": [7]}
{"root": 6438, "n": 13, "g6": "W?????????????}??w?b?BC?ao?cO@AO@AC?_F?AHS?@Go?", "st": "F", "vs": [7]}
{"root": 6438, "n": 13, "g6": "Y?????????????}??w?b?BC?ao?cO@AO@AC?AP?C?w?OGO?PI_?G@_??", "st": "F", "vs": [7]}
{"root": 6438, "n": 13, "g6": "W?????????????}?AK?W_Gk?QG@AOAHO@AC?AP??MC?OBo?", "st": "F", "vs": [7]}
{"root": 6438, "n": 14, "g6": "X???????????????^??b?BC?ao?cO@AO@AC?PI_?QK??wG?_FO?", "st": "F", "vs": [7, 7]}
{"root": 6704, "n": 13, "g6": "X?????????????}??w?c_HK?PGADO?SG?`C?_F?AAc?@`O??H_?", "st": "F", "vs": [7]}
{"root": 6749, "n": 13, "g6": "W?????????????}?GK?S_HK?SG?QOCDO?QC?GP??MC?GBo?", "st": "F", "vs": [7]}
{"root": 6781, "n": 13, "g6": "X?????????????}??w?T?CS?SgACoAGG?HC?GL??WC?CHO?_`_?", "st": "F", "vs": [7]}
{"root": 6865, "n": 13, "g6": "X?????????????@oAK@C_ASA?o?cO@HO?IC?PD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 6865, "n": 13, "g6": "W?????????????}??w?b?Gc?HOC@_?cO@CS?_R?@HS?@Oo?", "st": "F", "vs": [7]}
{"root": 6865, "n": 13, "g6": "X?????????????}??w?b?Gc?HO@HO?SG@CS?_R??WC?OEO?Ca_?", "st": "F", "vs": [7]}
{"root": 6865, "n": 14, "g6": "Y???????????????^??M?CW?aO?Q_AGgA@K?HI_?SK?@_G?_KO?CaO??", "st": "F", "vs": [7, 7]}
{"root": 6920, "n": 13, "g6": "X?????????????@oCK?S_CSA?o@COAHO?QC?HD?CAW?^?O??g_?", "st": "F", "vs": [7]}
{"root": 6920, "n": 13, "g6": "W?????????????}??w@B?CSA?o@CO?cG?cS?_R??Sc?GdO?", "st": "F", "vs": [7]}
{"root": 7375, "n": 13, "g6": "X?????????????@o@c@D?DCA?oCCO?bOA@C?Ad?AGW?^?O??S_?", "st": "F", "vs": [7]}
{"root": 8382, "n": 13, "g6": "W?????????????}?@S?Q_`a?`G?gG@@G@AS?AB?AJC?ABO?", "st": "F", "vs": [7]}
{"root": 8978, "n": 13, "g6": "X?????????????Oc?m?WO_q?_g?_o@KG?PC?AH?C?g?^?O??g_?", "st": "F", "vs": [7]}
{"root": 8978, "n": 13, "g6": "Y?????????????}?GQ?J_BA?_g?_o@KG?PC?AH?C?g?A_O?OG_?_q_??", "st": "F", "vs": [7]}
{"root": 8978, "n": 13, "g6": "X?????????????}?GQ?J_BAABG?_o@KG?PC?AH?AAC?CDO?_D_?", "st": "F", "vs": [7]}
{"root": 8978, "n": 14, "g6": "[???????????????GQ?J_BAABG?_o@KG?PC?AH?FoC??SO?OOO?GIO?OAg??GE??", "st": "F", "vs": [7, 7]}
{"root": 8978, "n": 14, "g6": "[???????????????^?AC_@[?KG?_o@KG?PC?AH??gC?GCO?_q_?OOO?CDG?C?i??", "st": "F", "vs": [7, 7]}
{"root": 9327, "n": 13, "g6": "X?????????????}?Gw?T?GQACg?Oo?`G?aS?OB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 9425, "n": 13, "g6": "W?????????????}?Gw?S_DA?Gg?QGA@G?OS?_b?CHc?CHO?", "st": "F", "vs": [7]}
{"root": 9499, "n": 13, "g6": "X?????????????}?Gw?P_Aa?`GCHOA@GAAS?CB?@@C?AaO?AP_?", "st": "F", "vs": [7]}
{"root": 10896, "n": 13, "g6": "X?????????????~??[?`_AQ?_gCCo?KGA@C?CB??cC?GIO?AH_?", "st": "F", "vs": [7]}
{"root": 10932, "n": 13, "g6": "X?????????????~??[?H_GQ?GgCCo?SG?DC?CB?@CC?GIO?_H_?", "st": "F", "vs": [7]}
{"root": 12181, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?QG?Cc?GB??IC?CEO?C`_?", "st": "F", "vs": [7]}
{"root": 12181, "n": 13, "g6": "X?????????????~??[?a_OQ?OgCCo?cG?Cc?GB?ACC?CEO?AP_?", "st": "F", "vs": [7]}
{"root": 12433, "n": 13, "g6": "Z?????????????~??[AA_CK?PGA@OCCo?HC?@H?@?W??gO?AG_?GC_?AOo??", "st": "F", "vs": [7]}
{"root": 12683, "n": 13, "g6": "W?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@o?", "st": "O", "vs": [7]}
{"root": 14219, "n": 13, "g6": "W?????????????}?Cc?c_PS?`GCKGA@G?GS?CB??UC?OFO?", "st": "F", "vs": [7]}
{"root": 15240, "n": 13, "g6": "W?????????????}?Oq?Q_Oq?Gg?_o?cG@?c?_B??jC?CAo?", "st": "F", "vs": [7]}
{"root": 27564, "n": 13, "g6": "[?????????????m_WkAC_AS?Oo?gO?EO?_g?B@?@AG??S_?W?_?CO_?@CO???{??", "st": "F", "vs": [7]}
{"root": 30641, "n": 13, "g6": "Z?????????????~?AK?c_@a?HGA@O@?o?IC?@P?@@G?GA_?_o_?@K_??@o??", "st": "F", "vs": [7]}
{"root": 37397, "n": 13, "g6": "Y?????????????}??w?R?Oc?POCCO@AO@?g?H@?AAG?@B_?`K_?C`_??", "st": "F", "vs": [7]}
{"root": 37397, "n": 13, "g6": "Z?????????????}??w?R?Oc?POCH_CCO?`G?C`?AAG?@B_?A__?OI_?C_o??", "st": "F", "vs": [7]}
{"root": 37397, "n": 14, "g6": "[???????????????^??M?AW@AO?a_CCO?`G?OP??Ow?OeO?C`_?A_O?GDG?@GI??", "st": "F", "vs": [7, 7]}
{"root": 44615, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?GCO?@?c??", "st": "F", "vs": [7]}
{"root": 44615, "n": 13, "g6": "[?????????????}?AS?R?Ac?PO?gOACO?`G?B@?@CG?GG_??N??`o_?CCO?A?c??", "st": "F", "vs": [7]}


==> anc/gst1718_computation/tree/b44_p1.roots.jsonl <==
{"root": 5, "kind": "O3", "mult": {"2": 25, "3": 1, "4": 3, "5": 2}, "time": 10.65, "levels": [[13, {"E": 70, "F": 26, "O": 13, "R": 240, "patterns": 349}, 12, {"O": 5, "F": 7}], [14, {"E": 4633, "F": 35, "O": 7, "R": 378, "patterns": 6047, "subset-fail": 1000}, 12, {"O": 2, "F": 10}], [15, {"E": 4202, "F": 1, "R": 27, "patterns": 4628, "subset-fail": 399}, 0, {}]], "open17": 0}
{"root": 13, "kind": "O3", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 1.16, "levels": [[13, {"E": 45, "F": 15, "R": 108, "patterns": 168}, 3, {"F": 3}], [14, {"E": 651, "R": 6, "patterns": 657}, 0, {}]], "open17": 0}
{"root": 25, "kind": "O3", "mult": {"2": 24, "3": 3, "4": 3, "6": 1}, "time": 0.18, "levels": [[13, {"E": 36, "patterns": 36}, 0, {}]], "open17": 0}
{"root": 28, "kind": "O3", "mult": {"2": 24, "3": 4, "5": 3}, "time": 7.43, "levels": [[13, {"E": 20, "F": 22, "O": 11, "R": 130, "patterns": 183}, 18, {"O": 6, "F": 12}], [14, {"E": 4228, "R": 68, "patterns": 4530, "subset-fail": 234}, 0, {}]], "open17": 0}
{"root": 39, "kind": "O2", "mult": {"2": 23, "3": 1, "4": 5, "5": 1}, "time": 1.4, "levels": [[13, {"E": 119, "F": 12, "R": 18, "patterns": 149}, 7, {"F": 7}], [14, {"E": 1647, "R": 60, "patterns": 1707}, 0, {}]], "open17": 0}
{"root": 45, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.89, "levels": [[13, {"E": 76, "F": 2, "O": 1, "R": 21, "patterns": 100}, 2, {"O": 1, "F": 1}], [14, {"E": 307, "R": 4, "patterns": 395, "subset-fail": 84}, 0, {}]], "open17": 0}
{"root": 53, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.71, "levels": [[13, {"E": 171, "F": 8, "O": 2, "R": 53, "patterns": 234}, 10, {"O": 2, "F": 8}], [14, {"E": 3626, "F": 2, "R": 66, "patterns": 3938, "subset-fail": 244}, 1, {"F": 1}], [15, {"E": 203, "patterns": 203}, 0, {}]], "open17": 0}
{"root": 56, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.71, "levels": [[13, {"E": 122, "F": 7, "O": 3, "R": 40, "patterns": 172}, 10, {"O": 3, "F": 7}], [14, {"E": 2562, "F": 2, "R": 79, "patterns": 2915, "subset-fail": 272}, 1, {"F": 1}], [15, {"E": 118, "patterns": 118}, 0, {}]], "open17": 0}
{"root": 61, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.53, "levels": [[13, {"E": 169, "F": 5, "O": 2, "R": 60, "patterns": 236}, 7, {"O": 2, "F": 5}], [14, {"E": 2408, "R": 57, "patterns": 2729, "subset-fail": 264}, 0, {}]], "open17": 0}
{"root": 65, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.82, "levels": [[13, {"E": 118, "F": 6, "O": 3, "R": 32, "patterns": 159}, 5, {"F": 3, "O": 2}], [14, {"E": 1268, "F": 5, "O": 3, "R": 55, "patterns": 1537, "subset-fail": 208}, 2, {"O": 1, "F": 1}], [15, {"E": 636, "R": 2, "patterns": 768, "subset-fail": 130}, 0, {}]], "open17": 0}
{"root": 71, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 7.2, "levels": [[13, {"E": 223, "F": 10, "O": 4, "R": 84, "patterns": 321}, 14, {"O": 4, "F": 10}], [14, {"E": 6297, "F": 14, "R": 190, "patterns": 7330, "subset-fail": 835}, 4, {"F": 4}], [15, {"E": 1033, "R": 4, "patterns": 1037}, 0, {}]], "open17": 0}
{"root": 80, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 4.67, "levels": [[13, {"E": 156, "F": 8, "O": 2, "R": 64, "patterns": 230}, 10, {"O": 2, "F": 8}], [14, {"E": 3516, "F": 10, "O": 2, "R": 124, "patterns": 3992, "subset-fail": 346}, 3, {"F": 2, "O": 1}], [15, {"E": 520, "patterns": 687, "subset-fail": 167}, 0, {}]], "open17": 0}
{"root": 87, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.28, "levels": [[13, {"E": 109, "F": 7, "O": 2, "R": 33, "patterns": 151}, 9, {"F": 7, "O": 2}], [14, {"E": 2017, "F": 4, "R": 69, "patterns": 2266, "subset-fail": 178}, 1, {"F": 1}], [15, {"E": 80, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 90, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.12, "levels": [[13, {"E": 130, "F": 6, "O": 2, "R": 32, "patterns": 170}, 8, {"O": 2, "F": 6}], [14, {"E": 2037, "R": 60, "patterns": 2266, "subset-fail": 169}, 0, {}]], "open17": 0}
{"root": 94, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.97, "levels": [[13, {"E": 116, "F": 5, "O": 1, "R": 27, "patterns": 149}, 6, {"F": 5, "O": 1}], [14, {"E": 1460, "R": 30, "patterns": 1605, "subset-fail": 115}, 0, {}]], "open17": 0}
{"root": 100, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.93, "levels": [[13, {"E": 127, "F": 3, "O": 3, "R": 37, "patterns": 170}, 6, {"O": 3, "F": 3}], [14, {"E": 1534, "R": 18, "patterns": 1778, "subset-fail": 226}, 0, {}]], "open17": 0}
{"root": 112, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.88, "levels": [[13, {"E": 93, "F": 3, "R": 21, "patterns": 117}, 3, {"F": 3}], [14, {"E": 609, "R": 7, "patterns": 616}, 0, {}]], "open17": 0}
{"root": 115, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.45, "levels": [[13, {"E": 82, "F": 3, "O": 1, "R": 31, "patterns": 117}, 4, {"F": 3, "O": 1}], [14, {"E": 867, "R": 21, "patterns": 924, "subset-fail": 36}, 0, {}]], "open17": 0}
{"root": 119, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 3.72, "levels": [[13, {"E": 158, "F": 9, "O": 2, "R": 58, "patterns": 227}, 11, {"O": 2, "F": 9}], [14, {"E": 3827, "R": 106, "patterns": 4204, "subset-fail": 271}, 0, {}]], "open17": 0}
{"root": 131, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.32, "levels": [[13, {"E": 117, "F": 4, "O": 2, "R": 36, "patterns": 159}, 3, {"O": 1, "F": 2}], [14, {"E": 785, "F": 2, "R": 13, "patterns": 869, "subset-fail": 69}, 1, {"F": 1}], [15, {"E": 129, "R": 1, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 148, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 2.04, "levels": [[13, {"E": 123, "F": 4, "O": 2, "R": 32, "patterns": 161}, 6, {"F": 4, "O": 2}], [14, {"E": 1494, "R": 26, "patterns": 1732, "subset-fail": 212}, 0, {}]], "open17": 0}
{"root": 154, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.2, "levels": [[13, {"E": 112, "F": 3, "O": 1, "R": 31, "patterns": 147}, 4, {"F": 3, "O": 1}], [14, {"E": 904, "R": 13, "patterns": 1026, "subset-fail": 109}, 0, {}]], "open17": 0}
{"root": 169, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 1.39, "levels": [[13, {"E": 116, "F": 5, "O": 1, "R": 40, "patterns": 162}, 4, {"F": 3, "O": 1}], [14, {"E": 1008, "F": 1, "R": 17, "patterns": 1147, "subset-fail": 122}, 0, {}]], "open17": 0}
{"root": 204, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 60, "R": 20, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 209, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.98, "levels": [[13, {"E": 132, "F": 3, "R": 28, "patterns": 163}, 3, {"F": 3}], [14, {"E": 855, "R": 7, "patterns": 862}, 0, {}]], "open17": 0}
{"root": 213, "kind": "O2", "mult": {"2": 22, "3": 4, "4": 2, "5": 2}, "time": 0.26, "levels": [[13, {"E": 89, "F": 1, "R": 19, "patterns": 109}, 1, {"F": 1}], [14, {"E": 110, "R": 1, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 228, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.05, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 230, "kind": "F", "mult": {"2": 21, "3": 1, "4": 7}, "time": 0.05, "levels": [[13, {"E": 50, "R": 4, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 234, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 182, "F": 1, "R": 19, "patterns": 202}, 1, {"F": 1}], [14, {"E": 409, "R": 19, "patterns": 428}, 0, {}]], "open17": 0}
{"root": 237, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 275, "F": 2, "R": 22, "patterns": 299}, 1, {"F": 1}], [14, {"E": 606, "F": 1, "R": 22, "patterns": 629, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 279, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.27, "levels": [[13, {"E": 55, "F": 2, "R": 18, "patterns": 75}, 1, {"F": 1}], [14, {"E": 162, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 281, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.89, "levels": [[13, {"E": 135, "F": 4, "O": 1, "R": 116, "patterns": 256}, 3, {"F": 2, "O": 1}], [14, {"E": 1142, "F": 1, "R": 17, "patterns": 1248, "subset-fail": 88}, 1, {"F": 1}], [15, {"E": 350, "R": 6, "patterns": 356}, 0, {}]], "open17": 0}
{"root": 287, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 28, "R": 4, "patterns": 32}, 0, {}]], "open17": 0}
{"root": 332, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.44, "levels": [[13, {"E": 78, "F": 1, "R": 30, "patterns": 109}, 1, {"F": 1}], [14, {"E": 204, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 435, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 48, "R": 8, "patterns": 56}, 0, {}]], "open17": 0}
{"root": 440, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.1, "levels": [[13, {"E": 42, "patterns": 42}, 0, {}]], "open17": 0}
{"root": 444, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.08, "levels": [[13, {"E": 177, "O": 1, "R": 25, "patterns": 203}, 1, {"O": 1}], [14, {"E": 303, "R": 13, "patterns": 456, "subset-fail": 140}, 0, {}]], "open17": 0}
{"root": 451, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 126, "F": 2, "R": 11, "patterns": 139}, 2, {"F": 2}], [14, {"E": 514, "F": 2, "R": 26, "patterns": 542, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 454, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 73, "R": 7, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 457, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.43, "levels": [[13, {"E": 207, "F": 2, "R": 16, "patterns": 225}, 2, {"F": 2}], [14, {"E": 977, "F": 2, "R": 33, "patterns": 1012, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 461, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.03, "levels": [[13, {"E": 133, "F": 2, "R": 9, "patterns": 144}, 2, {"F": 2}], [14, {"E": 674, "F": 2, "R": 18, "patterns": 694}, 1, {"F": 1}], [15, {"E": 637, "R": 1, "patterns": 638}, 0, {}]], "open17": 0}
{"root": 464, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 133, "F": 2, "R": 13, "patterns": 148}, 2, {"F": 2}], [14, {"E": 686, "F": 2, "R": 24, "patterns": 712, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 468, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 141, "R": 12, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 470, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 146, "F": 1, "R": 13, "patterns": 160}, 1, {"F": 1}], [14, {"E": 279, "R": 13, "patterns": 292}, 0, {}]], "open17": 0}
{"root": 472, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 86, "F": 3, "R": 22, "patterns": 111}, 2, {"F": 2}], [14, {"E": 414, "R": 4, "patterns": 418}, 0, {}]], "open17": 0}
{"root": 484, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.79, "levels": [[13, {"E": 259, "F": 3, "R": 25, "patterns": 287}, 3, {"F": 3}], [14, {"E": 1592, "F": 6, "R": 72, "patterns": 1670, "subset-fail": 6}, 0, {}]], "open17": 0}
{"root": 487, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.44, "levels": [[13, {"E": 163, "F": 2, "R": 22, "patterns": 187}, 2, {"F": 2}], [14, {"E": 641, "F": 2, "R": 42, "patterns": 685, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 493, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"E": 184, "F": 2, "R": 17, "patterns": 203}, 2, {"F": 2}], [14, {"E": 866, "F": 2, "R": 37, "patterns": 905, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 499, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 123, "F": 1, "R": 11, "patterns": 135}, 1, {"F": 1}], [14, {"E": 275, "R": 11, "patterns": 286}, 0, {}]], "open17": 0}
{"root": 503, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.41, "levels": [[13, {"E": 194, "F": 2, "R": 14, "patterns": 210}, 2, {"F": 2}], [14, {"E": 923, "F": 2, "R": 27, "patterns": 952, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 505, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 519, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.44, "levels": [[13, {"E": 203, "F": 3, "R": 16, "patterns": 222}, 2, {"F": 2}], [14, {"E": 936, "F": 4, "R": 37, "patterns": 977, "subset-fail": 4}, 0, {}]], "open17": 0}
{"root": 529, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 132, "F": 1, "R": 18, "patterns": 151}, 1, {"F": 1}], [14, {"E": 314, "R": 16, "patterns": 330}, 0, {}]], "open17": 0}
{"root": 532, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 133, "F": 1, "R": 11, "patterns": 145}, 1, {"F": 1}], [14, {"E": 325, "R": 11, "patterns": 336}, 0, {}]], "open17": 0}
{"root": 536, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.17, "levels": [[13, {"E": 159, "F": 1, "R": 26, "patterns": 186}, 1, {"F": 1}], [14, {"E": 225, "R": 26, "patterns": 251}, 0, {}]], "open17": 0}
{"root": 538, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.15, "levels": [[13, {"E": 83, "F": 1, "R": 2, "patterns": 86}, 1, {"F": 1}], [14, {"E": 121, "R": 2, "patterns": 123}, 0, {}]], "open17": 0}
{"root": 543, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 144, "R": 15, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 551, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 553, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 562, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 97, "R": 6, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 564, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.13, "levels": [[13, {"E": 136, "R": 17, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 568, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 5, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 572, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 137, "F": 1, "R": 14, "patterns": 152}, 1, {"F": 1}], [14, {"E": 254, "R": 14, "patterns": 268}, 0, {}]], "open17": 0}
{"root": 582, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.41, "levels": [[13, {"E": 187, "F": 1, "R": 18, "patterns": 206}, 1, {"F": 1}], [14, {"E": 427, "R": 17, "patterns": 444}, 0, {}]], "open17": 0}
{"root": 589, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 161, "R": 27, "patterns": 188}, 0, {}]], "open17": 0}
{"root": 592, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 270, "R": 19, "patterns": 289}, 0, {}]], "open17": 0}
{"root": 594, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 117, "R": 13, "patterns": 130}, 0, {}]], "open17": 0}
{"root": 598, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 188, "R": 24, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 620, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 622, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 82, "F": 1, "R": 5, "patterns": 88}, 1, {"F": 1}], [14, {"E": 144, "R": 5, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 639, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.35, "levels": [[13, {"E": 139, "F": 1, "R": 9, "patterns": 149}, 1, {"F": 1}], [14, {"E": 349, "R": 9, "patterns": 358}, 0, {}]], "open17": 0}
{"root": 642, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 92, "R": 5, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 647, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 129, "R": 6, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 651, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.16, "levels": [[13, {"E": 94, "F": 1, "R": 6, "patterns": 101}, 1, {"F": 1}], [14, {"E": 178, "R": 6, "patterns": 184}, 0, {}]], "open17": 0}
{"root": 658, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.04, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}]], "open17": 0}
{"root": 664, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 1.26, "levels": [[13, {"E": 200, "O": 1, "R": 15, "patterns": 216}, 1, {"O": 1}], [14, {"E": 321, "R": 10, "patterns": 496, "subset-fail": 165}, 0, {}]], "open17": 0}
{"root": 669, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 126, "R": 12, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 677, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 686, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 142, "R": 16, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 688, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 128, "R": 9, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 690, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 144, "R": 9, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 699, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 134, "F": 1, "R": 10, "patterns": 145}, 1, {"F": 1}], [14, {"E": 240, "R": 10, "patterns": 250}, 0, {}]], "open17": 0}
{"root": 701, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 96, "R": 7, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 704, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 137, "R": 11, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 723, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 109, "R": 6, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 730, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 58, "R": 5, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 734, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 10, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 738, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.23, "levels": [[13, {"E": 86, "F": 1, "R": 6, "patterns": 93}, 1, {"F": 1}], [14, {"E": 244, "R": 6, "patterns": 250}, 0, {}]], "open17": 0}
{"root": 746, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.6, "levels": [[13, {"E": 83, "F": 2, "R": 25, "patterns": 110}, 1, {"F": 1}], [14, {"E": 212, "R": 2, "patterns": 214}, 0, {}]], "open17": 0}
{"root": 750, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.99, "levels": [[13, {"E": 142, "O": 1, "R": 10, "patterns": 153}, 1, {"O": 1}], [14, {"E": 199, "R": 4, "patterns": 343, "subset-fail": 140}, 0, {}]], "open17": 0}
{"root": 757, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.34, "levels": [[13, {"E": 145, "F": 1, "R": 12, "patterns": 158}, 1, {"F": 1}], [14, {"E": 348, "R": 9, "patterns": 357}, 0, {}]], "open17": 0}
{"root": 770, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.2, "levels": [[13, {"E": 32, "R": 8, "patterns": 40}, 0, {}]], "open17": 0}
{"root": 778, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.29, "levels": [[13, {"E": 107, "F": 1, "R": 15, "patterns": 123}, 1, {"F": 1}], [14, {"E": 306, "R": 15, "patterns": 321}, 0, {}]], "open17": 0}
{"root": 782, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 15, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 785, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"E": 122, "F": 2, "R": 14, "patterns": 138}, 2, {"F": 2}], [14, {"E": 479, "F": 2, "R": 27, "patterns": 508}, 1, {"F": 1}], [15, {"E": 99, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 790, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.32, "levels": [[13, {"E": 191, "F": 1, "R": 17, "patterns": 209}, 1, {"F": 1}], [14, {"E": 447, "R": 15, "patterns": 462}, 0, {}]], "open17": 0}
{"root": 793, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 126, "F": 1, "R": 10, "patterns": 137}, 1, {"F": 1}], [14, {"E": 228, "R": 9, "patterns": 237}, 0, {}]], "open17": 0}
{"root": 795, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.61, "levels": [[13, {"E": 118, "F": 3, "R": 14, "patterns": 135}, 3, {"F": 3}], [14, {"E": 698, "F": 6, "R": 48, "patterns": 752, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 102, "R": 1, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 814, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 153, "R": 7, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 821, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 125, "R": 15, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 827, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 160, "F": 1, "R": 15, "patterns": 176}, 1, {"F": 1}], [14, {"E": 409, "R": 15, "patterns": 424}, 0, {}]], "open17": 0}
{"root": 837, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.6, "levels": [[13, {"E": 165, "F": 2, "R": 22, "patterns": 189}, 2, {"F": 2}], [14, {"E": 607, "F": 2, "R": 43, "patterns": 652}, 1, {"F": 1}], [15, {"E": 112, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 840, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.8, "levels": [[13, {"E": 72, "F": 4, "R": 24, "patterns": 100}, 4, {"F": 4}], [14, {"E": 485, "R": 18, "patterns": 503}, 0, {}]], "open17": 0}
{"root": 845, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 140, "R": 12, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 848, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 136, "R": 7, "patterns": 143}, 0, {}]], "open17": 0}
{"root": 852, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 124, "R": 11, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 856, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 80, "R": 4, "patterns": 84}, 0, {}]], "open17": 0}
{"root": 858, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.12, "levels": [[13, {"E": 88, "R": 3, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 864, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.49, "levels": [[13, {"E": 188, "F": 2, "R": 15, "patterns": 205}, 2, {"F": 2}], [14, {"E": 674, "F": 2, "R": 26, "patterns": 702}, 1, {"F": 1}], [15, {"E": 144, "R": 3, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 868, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.11, "levels": [[13, {"E": 139, "R": 16, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 871, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.37, "levels": [[13, {"E": 123, "F": 2, "R": 9, "patterns": 134}, 2, {"F": 2}], [14, {"E": 636, "F": 2, "R": 17, "patterns": 655, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 877, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 180, "F": 1, "R": 19, "patterns": 200}, 1, {"F": 1}], [14, {"E": 409, "R": 19, "patterns": 428}, 0, {}]], "open17": 0}
{"root": 879, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.57, "levels": [[13, {"E": 183, "F": 3, "R": 16, "patterns": 202}, 3, {"F": 3}], [14, {"E": 1147, "F": 6, "R": 47, "patterns": 1200, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 227, "R": 1, "patterns": 228}, 0, {}]], "open17": 0}
{"root": 882, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 124, "R": 10, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 884, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.42, "levels": [[13, {"E": 193, "R": 25, "patterns": 218}, 0, {}]], "open17": 0}
{"root": 886, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.28, "levels": [[13, {"E": 194, "F": 1, "R": 20, "patterns": 215}, 1, {"F": 1}], [14, {"E": 444, "R": 18, "patterns": 462}, 0, {}]], "open17": 0}
{"root": 888, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 128, "R": 15, "patterns": 143}, 0, {}]], "open17": 0}
{"root": 892, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 90, "R": 10, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 931, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 123, "R": 16, "patterns": 139}, 0, {}]], "open17": 0}
{"root": 935, "kind": "O1", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.52, "levels": [[13, {"E": 202, "F": 1, "R": 12, "patterns": 215}, 1, {"F": 1}], [14, {"E": 314, "R": 8, "patterns": 322}, 0, {}]], "open17": 0}
{"root": 942, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 179, "R": 17, "patterns": 196}, 0, {}]], "open17": 0}
{"root": 947, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.09, "levels": [[13, {"E": 169, "R": 17, "patterns": 186}, 0, {}]], "open17": 0}
{"root": 972, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.23, "levels": [[13, {"E": 64, "R": 12, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 977, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 119, "F": 1, "R": 10, "patterns": 130}, 1, {"F": 1}], [14, {"E": 324, "R": 10, "patterns": 334}, 0, {}]], "open17": 0}
{"root": 979, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.74, "levels": [[13, {"E": 167, "F": 3, "R": 16, "patterns": 186}, 3, {"F": 3}], [14, {"E": 1049, "F": 6, "R": 48, "patterns": 1103, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 186, "R": 3, "patterns": 189}, 0, {}]], "open17": 0}
{"root": 984, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 24, "R": 12, "patterns": 36}, 0, {}]], "open17": 0}
{"root": 986, "kind": "O3", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.4, "levels": [[13, {"F": 24, "R": 48, "patterns": 72}, 2, {"F": 2}], [14, {"E": 215, "patterns": 215}, 0, {}]], "open17": 0}
{"root": 1016, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.48, "levels": [[13, {"E": 119, "F": 2, "R": 5, "patterns": 126}, 1, {"F": 1}], [14, {"E": 315, "F": 1, "R": 5, "patterns": 321}, 1, {"F": 1}], [15, {"E": 620, "R": 1, "patterns": 621}, 0, {}]], "open17": 0}
{"root": 1030, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 112, "F": 1, "R": 16, "patterns": 129}, 1, {"F": 1}], [14, {"E": 299, "R": 16, "patterns": 315}, 0, {}]], "open17": 0}
{"root": 1035, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 115, "R": 7, "patterns": 122}, 0, {}]], "open17": 0}
{"root": 1042, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 67, "R": 6, "patterns": 73}, 0, {}]], "open17": 0}
{"root": 1045, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 1048, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.08, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 1056, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.67, "levels": [[13, {"E": 192, "F": 2, "R": 20, "patterns": 214}, 2, {"F": 2}], [14, {"E": 883, "F": 2, "R": 38, "patterns": 923, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 1060, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 125, "F": 1, "R": 12, "patterns": 138}, 1, {"F": 1}], [14, {"E": 317, "R": 12, "patterns": 329}, 0, {}]], "open17": 0}
{"root": 1066, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 119, "R": 10, "patterns": 129}, 0, {}]], "open17": 0}
{"root": 1071, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 7, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 1079, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 103, "R": 9, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 1081, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 97, "F": 1, "R": 7, "patterns": 105}, 1, {"F": 1}], [14, {"E": 248, "R": 7, "patterns": 255}, 0, {}]], "open17": 0}
{"root": 1089, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 1091, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.3, "levels": [[13, {"E": 52, "F": 1, "R": 16, "patterns": 69}, 1, {"F": 1}], [14, {"E": 102, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 1108, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.45, "levels": [[13, {"E": 72, "F": 2, "R": 25, "patterns": 99}, 2, {"F": 2}], [14, {"E": 347, "patterns": 347}, 0, {}]], "open17": 0}
{"root": 1120, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.01, "levels": [[13, {"E": 76, "O": 2, "R": 60, "patterns": 138}, 1, {"O": 1}], [14, {"E": 295, "patterns": 295}, 0, {}]], "open17": 0}
{"root": 1156, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.33, "levels": [[13, {"E": 164, "F": 2, "R": 19, "patterns": 185}, 1, {"F": 1}], [14, {"E": 407, "F": 1, "R": 18, "patterns": 426, "subset-fail": 1}, 0, {}]], "open17": 0}
{"root": 1170, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.26, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}], [14, {"E": 455, "R": 16, "patterns": 471}, 0, {}]], "open17": 0}
{"root": 1173, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 127, "R": 11, "patterns": 138}, 0, {}]], "open17": 0}
{"root": 1186, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 143, "F": 1, "R": 9, "patterns": 153}, 1, {"F": 1}], [14, {"E": 256, "R": 9, "patterns": 265}, 0, {}]], "open17": 0}
{"root": 1195, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 1204, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.25, "levels": [[13, {"E": 143, "F": 1, "R": 12, "patterns": 156}, 1, {"F": 1}], [14, {"E": 365, "R": 11, "patterns": 376}, 0, {}]], "open17": 0}
{"root": 1207, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.21, "levels": [[13, {"E": 147, "F": 1, "R": 8, "patterns": 156}, 1, {"F": 1}], [14, {"E": 368, "R": 5, "patterns": 373}, 0, {}]], "open17": 0}
{"root": 1209, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 1215, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 121, "R": 11, "patterns": 132}, 0, {}]], "open17": 0}
{"root": 1217, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 193, "R": 19, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 1222, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 120, "R": 16, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 1230, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 180, "R": 26, "patterns": 206}, 0, {}]], "open17": 0}
{"root": 1236, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.19, "levels": [[13, {"E": 193, "F": 1, "R": 17, "patterns": 211}, 1, {"F": 1}], [14, {"E": 361, "R": 17, "patterns": 378}, 0, {}]], "open17": 0}
{"root": 1240, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 121, "R": 15, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 1254, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 1266, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 142, "R": 12, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 1275, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 86, "R": 8, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 1283, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 92, "R": 4, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 1319, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.45, "levels": [[13, {"E": 142, "F": 2, "R": 19, "patterns": 163}, 2, {"F": 2}], [14, {"E": 557, "F": 2, "R": 38, "patterns": 597}, 1, {"F": 1}], [15, {"E": 141, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 1331, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 118, "R": 17, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 1338, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 1343, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 47, "R": 1, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 1346, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 69, "R": 3, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 1348, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 1351, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 1358, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 104, "R": 4, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1362, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 110, "R": 5, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 1371, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 103, "R": 5, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 1376, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 92, "R": 6, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1379, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 150, "R": 10, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 1381, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 151, "F": 1, "R": 11, "patterns": 163}, 1, {"F": 1}], [14, {"E": 377, "R": 11, "patterns": 388}, 0, {}]], "open17": 0}
{"root": 1384, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.22, "levels": [[13, {"E": 65, "F": 1, "R": 2, "patterns": 68}, 1, {"F": 1}], [14, {"E": 118, "R": 2, "patterns": 120}, 0, {}]], "open17": 0}
{"root": 1414, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.13, "levels": [[13, {"E": 47, "R": 15, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 1417, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 4, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 1421, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.2, "levels": [[13, {"E": 96, "F": 1, "R": 7, "patterns": 104}, 1, {"F": 1}], [14, {"E": 244, "R": 5, "patterns": 249}, 0, {}]], "open17": 0}
{"root": 1434, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 1460, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.24, "levels": [[13, {"E": 153, "F": 1, "R": 8, "patterns": 162}, 1, {"F": 1}], [14, {"E": 380, "R": 8, "patterns": 388}, 0, {}]], "open17": 0}
{"root": 1488, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 1495, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.06, "levels": [[13, {"E": 91, "R": 5, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 1500, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 1502, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.07, "levels": [[13, {"E": 142, "R": 15, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 1514, "kind": "F", "mult": {"2": 20, "3": 4, "4": 4, "5": 1}, "time": 0.05, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 1530, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.75, "levels": [[13, {"E": 65, "F": 3, "R": 23, "patterns": 91}, 2, {"F": 2}], [14, {"E": 305, "F": 1, "R": 9, "patterns": 315}, 1, {"F": 1}], [15, {"E": 172, "patterns": 172}, 0, {}]], "open17": 0}
{"root": 1545, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.18, "levels": [[13, {"E": 48, "R": 28, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 1547, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.65, "levels": [[13, {"E": 72, "F": 3, "R": 35, "patterns": 110}, 3, {"F": 3}], [14, {"E": 604, "R": 11, "patterns": 615}, 0, {}]], "open17": 0}
{"root": 1549, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.53, "levels": [[13, {"E": 86, "F": 3, "R": 30, "patterns": 119}, 2, {"F": 2}], [14, {"E": 423, "R": 2, "patterns": 425}, 0, {}]], "open17": 0}
{"root": 1557, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.08, "levels": [[13, {"E": 111, "F": 5, "R": 50, "patterns": 166}, 5, {"F": 5}], [14, {"E": 1387, "R": 19, "patterns": 1406}, 0, {}]], "open17": 0}
{"root": 1574, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 1.22, "levels": [[13, {"E": 75, "F": 5, "R": 39, "patterns": 119}, 5, {"F": 5}], [14, {"E": 1004, "R": 19, "patterns": 1023}, 0, {}]], "open17": 0}
{"root": 1580, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.86, "levels": [[13, {"E": 79, "F": 5, "R": 27, "patterns": 111}, 5, {"F": 5}], [14, {"E": 977, "R": 18, "patterns": 995}, 0, {}]], "open17": 0}
{"root": 1584, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.12, "levels": [[13, {"E": 44, "R": 20, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 1592, "kind": "O2", "mult": {"2": 21, "3": 6, "4": 2, "6": 1}, "time": 0.58, "levels": [[13, {"E": 57, "F": 4, "R": 40, "patterns": 101}, 2, {"F": 2}], [14, {"E": 330, "R": 5, "patterns": 335}, 0, {}]], "open17": 0}
{"root": 1729, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.05, "levels": [[13, {"E": 46, "R": 2, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 2070, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.42, "levels": [[13, {"E": 95, "F": 2, "R": 14, "patterns": 111}, 1, {"F": 1}], [14, {"E": 183, "F": 1, "R": 14, "patterns": 198}, 1, {"F": 1}], [15, {"E": 296, "R": 4, "patterns": 300}, 0, {}]], "open17": 0}
{"root": 2076, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.08, "levels": [[13, {"E": 88, "R": 22, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2094, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.72, "levels": [[13, {"E": 131, "F": 4, "R": 9, "patterns": 144}, 4, {"F": 4}], [14, {"E": 1042, "F": 12, "R": 37, "patterns": 1091, "subset-fail": 12}, 0, {}]], "open17": 0}
{"root": 2219, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.07, "levels": [[13, {"E": 114, "R": 21, "patterns": 135}, 0, {}]], "open17": 0}
{"root": 2340, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.57, "levels": [[13, {"E": 94, "F": 4, "R": 10, "patterns": 108}, 2, {"F": 2}], [14, {"E": 374, "F": 6, "R": 25, "patterns": 405}, 3, {"F": 3}], [15, {"E": 553, "R": 11, "patterns": 564}, 0, {}]], "open17": 0}
{"root": 2365, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"E": 145, "R": 16, "patterns": 161}, 0, {}]], "open17": 0}
{"root": 2388, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 11, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 2394, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 142, "R": 16, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 2396, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 2398, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 146, "R": 15, "patterns": 161}, 0, {}]], "open17": 0}
{"root": 2400, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.21, "levels": [[13, {"E": 147, "F": 1, "R": 13, "patterns": 161}, 1, {"F": 1}], [14, {"E": 283, "R": 13, "patterns": 296}, 0, {}]], "open17": 0}
{"root": 2409, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.03, "levels": [[13, {"E": 71, "R": 9, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 2419, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 137, "F": 1, "R": 15, "patterns": 153}, 1, {"F": 1}], [14, {"E": 371, "R": 15, "patterns": 386}, 0, {}]], "open17": 0}
{"root": 2444, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 2462, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 2485, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.24, "levels": [[13, {"E": 144, "F": 1, "R": 14, "patterns": 159}, 1, {"F": 1}], [14, {"E": 353, "R": 13, "patterns": 366}, 0, {}]], "open17": 0}
{"root": 2487, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 148, "F": 1, "R": 12, "patterns": 161}, 1, {"F": 1}], [14, {"E": 364, "R": 9, "patterns": 373}, 0, {}]], "open17": 0}
{"root": 2492, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.71, "levels": [[13, {"E": 154, "O": 1, "R": 6, "patterns": 161}, 1, {"O": 1}], [14, {"E": 191, "patterns": 371, "subset-fail": 180}, 0, {}]], "open17": 0}
{"root": 2539, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.5, "levels": [[13, {"E": 128, "F": 4, "R": 44, "patterns": 176}, 2, {"F": 2}], [14, {"E": 662, "F": 6, "R": 78, "patterns": 746, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 226, "F": 2, "patterns": 228, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 2686, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 92, "R": 11, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 2706, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 199, "R": 23, "patterns": 222}, 0, {}]], "open17": 0}
{"root": 2709, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.59, "levels": [[13, {"E": 200, "R": 21, "patterns": 221}, 0, {}]], "open17": 0}
{"root": 2712, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.5, "levels": [[13, {"E": 192, "F": 2, "R": 26, "patterns": 220}, 2, {"F": 2}], [14, {"E": 731, "F": 2, "R": 47, "patterns": 780}, 1, {"F": 1}], [15, {"E": 163, "R": 2, "patterns": 165}, 0, {}]], "open17": 0}
{"root": 2714, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 2723, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.73, "levels": [[13, {"E": 211, "F": 1, "R": 8, "patterns": 220}, 1, {"F": 1}], [14, {"E": 347, "R": 7, "patterns": 354}, 0, {}]], "open17": 0}
{"root": 2730, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 198, "R": 22, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2732, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 196, "F": 1, "R": 20, "patterns": 217}, 1, {"F": 1}], [14, {"E": 462, "R": 19, "patterns": 481}, 0, {}]], "open17": 0}
{"root": 2735, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 202, "R": 18, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2737, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 194, "R": 23, "patterns": 217}, 0, {}]], "open17": 0}
{"root": 2742, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 2.18, "levels": [[13, {"E": 200, "O": 2, "R": 20, "patterns": 222}, 2, {"O": 2}], [14, {"E": 574, "R": 20, "patterns": 993, "subset-fail": 399}, 0, {}]], "open17": 0}
{"root": 2755, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.3, "levels": [[13, {"E": 105, "F": 4, "R": 13, "patterns": 122}, 2, {"F": 2}], [14, {"E": 395, "F": 6, "R": 30, "patterns": 431}, 2, {"F": 2}], [15, {"E": 209, "R": 3, "patterns": 212}, 0, {}]], "open17": 0}
{"root": 2802, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.13, "levels": [[13, {"E": 201, "R": 18, "patterns": 219}, 0, {}]], "open17": 0}
{"root": 2806, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 45, "F": 1, "patterns": 46}, 1, {"F": 1}], [14, {"E": 79, "patterns": 79}, 0, {}]], "open17": 0}
{"root": 2810, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 70, "R": 4, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 2812, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 75, "R": 3, "patterns": 78}, 0, {}]], "open17": 0}
{"root": 2826, "kind": "O2", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.81, "levels": [[13, {"E": 50, "F": 11, "R": 40, "patterns": 101}, 4, {"F": 4}], [14, {"E": 630, "F": 4, "R": 22, "patterns": 656, "subset-fail": 4}, 0, {}]], "open17": 0}
{"root": 2830, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 2833, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 61, "F": 1, "R": 5, "patterns": 67}, 1, {"F": 1}], [14, {"E": 105, "R": 5, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2837, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.12, "levels": [[13, {"E": 206, "R": 14, "patterns": 220}, 0, {}]], "open17": 0}
{"root": 2842, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 39, "R": 4, "patterns": 43}, 0, {}]], "open17": 0}
{"root": 2846, "kind": "F", "mult": {"2": 18, "3": 4, "4": 6}, "time": 0.5, "levels": [[13, {"E": 169, "F": 2, "R": 32, "patterns": 203}, 1, {"F": 1}], [14, {"E": 287, "F": 1, "R": 32, "patterns": 320}, 1, {"F": 1}], [15, {"E": 440, "R": 4, "patterns": 444}, 0, {}]], "open17": 0}
{"root": 2850, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 139, "R": 12, "patterns": 151}, 0, {}]], "open17": 0}
{"root": 2852, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.36, "levels": [[13, {"E": 202, "F": 1, "R": 14, "patterns": 217}, 1, {"F": 1}], [14, {"E": 347, "R": 13, "patterns": 360}, 0, {}]], "open17": 0}
{"root": 2863, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 2868, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 86, "F": 2, "R": 10, "patterns": 98}, 2, {"F": 2}], [14, {"E": 292, "F": 2, "R": 20, "patterns": 314, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 2874, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 98, "F": 2, "R": 6, "patterns": 106}, 2, {"F": 2}], [14, {"E": 300, "F": 2, "R": 12, "patterns": 314, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 2876, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 8, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 2898, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.3, "levels": [[13, {"E": 138, "F": 1, "R": 10, "patterns": 149}, 1, {"F": 1}], [14, {"E": 253, "R": 10, "patterns": 263}, 0, {}]], "open17": 0}
{"root": 2907, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 52, "R": 2, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 2911, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 147, "R": 9, "patterns": 156}, 0, {}]], "open17": 0}
{"root": 2915, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 95, "F": 1, "R": 6, "patterns": 102}, 1, {"F": 1}], [14, {"E": 128, "R": 6, "patterns": 134}, 0, {}]], "open17": 0}
{"root": 2919, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.42, "levels": [[13, {"E": 206, "R": 12, "patterns": 218}, 0, {}]], "open17": 0}
{"root": 2923, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 2942, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 2949, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 109, "R": 2, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 2951, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 64, "F": 1, "R": 6, "patterns": 71}, 1, {"F": 1}], [14, {"E": 144, "R": 6, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 2953, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 67, "R": 4, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 2956, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.14, "levels": [[13, {"E": 101, "R": 9, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2958, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 97, "R": 13, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 2963, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.85, "levels": [[13, {"E": 96, "O": 1, "R": 10, "patterns": 107}, 1, {"O": 1}], [14, {"E": 163, "R": 3, "patterns": 277, "subset-fail": 111}, 0, {}]], "open17": 0}
{"root": 2965, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 99, "R": 10, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 2967, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.18, "levels": [[13, {"E": 102, "F": 1, "R": 5, "patterns": 108}, 1, {"F": 1}], [14, {"E": 195, "R": 4, "patterns": 199}, 0, {}]], "open17": 0}
{"root": 2972, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 2976, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 147, "R": 13, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 2980, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.26, "levels": [[13, {"E": 142, "F": 1, "R": 9, "patterns": 152}, 1, {"F": 1}], [14, {"E": 261, "R": 8, "patterns": 269}, 0, {}]], "open17": 0}
{"root": 2982, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"E": 150, "F": 1, "R": 7, "patterns": 158}, 1, {"F": 1}], [14, {"E": 380, "R": 7, "patterns": 387}, 0, {}]], "open17": 0}
{"root": 2991, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 101, "R": 5, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3000, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 133, "R": 17, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3004, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 106, "R": 4, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 3006, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 151, "R": 9, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3012, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 70, "R": 3, "patterns": 73}, 0, {}]], "open17": 0}
{"root": 3016, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 72, "R": 5, "patterns": 77}, 0, {}]], "open17": 0}
{"root": 3039, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.72, "levels": [[13, {"E": 259, "F": 3, "R": 20, "patterns": 282}, 2, {"F": 2}], [14, {"E": 1057, "F": 4, "R": 44, "patterns": 1105, "subset-fail": 3}, 1, {"F": 1}], [15, {"E": 538, "R": 2, "patterns": 540}, 0, {}]], "open17": 0}
{"root": 3044, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3054, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 1.71, "levels": [[13, {"E": 250, "O": 2, "R": 30, "patterns": 282}, 1, {"O": 1}], [14, {"E": 368, "O": 1, "R": 6, "patterns": 646, "subset-fail": 271}, 1, {"O": 1}], [15, {"E": 177, "patterns": 551, "subset-fail": 374}, 0, {}]], "open17": 0}
{"root": 3057, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 104, "R": 7, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 3072, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 7, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 3074, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3076, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3078, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 72, "R": 3, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 3080, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 156, "R": 6, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 3086, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 144, "R": 11, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 3089, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.16, "levels": [[13, {"E": 150, "F": 1, "R": 11, "patterns": 162}, 1, {"F": 1}], [14, {"E": 196, "R": 11, "patterns": 207}, 0, {}]], "open17": 0}
{"root": 3097, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 149, "R": 11, "patterns": 160}, 0, {}]], "open17": 0}
{"root": 3108, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 147, "R": 12, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3118, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 150, "R": 8, "patterns": 158}, 0, {}]], "open17": 0}
{"root": 3120, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.78, "levels": [[13, {"E": 283, "F": 2, "R": 19, "patterns": 304}, 2, {"F": 2}], [14, {"E": 1267, "F": 2, "R": 36, "patterns": 1305, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 3125, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 70, "R": 2, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 3130, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 77, "R": 3, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 3135, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 64, "R": 7, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3140, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3142, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 97, "R": 5, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3144, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 145, "R": 9, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 3154, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.33, "levels": [[13, {"E": 138, "F": 1, "R": 9, "patterns": 148}, 1, {"F": 1}], [14, {"E": 253, "R": 9, "patterns": 262}, 0, {}]], "open17": 0}
{"root": 3156, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 148, "R": 6, "patterns": 154}, 0, {}]], "open17": 0}
{"root": 3163, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"E": 196, "F": 1, "R": 16, "patterns": 213}, 1, {"F": 1}], [14, {"E": 493, "R": 16, "patterns": 509}, 0, {}]], "open17": 0}
{"root": 3168, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 149, "R": 6, "patterns": 155}, 0, {}]], "open17": 0}
{"root": 3175, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 149, "R": 8, "patterns": 157}, 0, {}]], "open17": 0}
{"root": 3182, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.44, "levels": [[13, {"E": 145, "F": 2, "R": 11, "patterns": 158}, 2, {"F": 2}], [14, {"E": 672, "F": 2, "R": 25, "patterns": 699}, 1, {"F": 1}], [15, {"E": 194, "R": 1, "patterns": 195}, 0, {}]], "open17": 0}
{"root": 3191, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3207, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 195, "R": 15, "patterns": 210}, 0, {}]], "open17": 0}
{"root": 3213, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 107, "R": 6, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 3215, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 148, "R": 11, "patterns": 159}, 0, {}]], "open17": 0}
{"root": 3220, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.23, "levels": [[13, {"E": 145, "F": 1, "R": 11, "patterns": 157}, 1, {"F": 1}], [14, {"E": 259, "R": 9, "patterns": 268}, 0, {}]], "open17": 0}
{"root": 3232, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 106, "R": 7, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 3234, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 94, "R": 8, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3264, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3276, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 107, "R": 4, "patterns": 111}, 0, {}]], "open17": 0}
{"root": 3283, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 122, "F": 1, "R": 12, "patterns": 135}, 1, {"F": 1}], [14, {"E": 343, "R": 12, "patterns": 355}, 0, {}]], "open17": 0}
{"root": 3285, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3301, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 137, "R": 11, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3303, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 11, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3305, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 135, "R": 13, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3307, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 120, "R": 20, "patterns": 140}, 0, {}]], "open17": 0}
{"root": 3309, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 127, "R": 15, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 3313, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 92, "R": 13, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3315, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 96, "R": 8, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3317, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 97, "R": 10, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3319, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 6, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3321, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 129, "R": 12, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 3330, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.61, "levels": [[13, {"E": 182, "F": 3, "R": 13, "patterns": 198}, 2, {"F": 2}], [14, {"E": 910, "F": 4, "R": 26, "patterns": 940, "subset-fail": 4}, 0, {}]], "open17": 0}
{"root": 3341, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 90, "R": 9, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3344, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 100, "R": 6, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3358, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 8, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3363, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 3, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 3365, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 69, "R": 2, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 3369, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3372, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.15, "levels": [[13, {"E": 97, "F": 1, "R": 5, "patterns": 103}, 1, {"F": 1}], [14, {"E": 168, "R": 5, "patterns": 173}, 0, {}]], "open17": 0}
{"root": 3375, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 130, "R": 15, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3393, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 134, "R": 14, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3425, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3428, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 133, "R": 14, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3431, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 60, "R": 4, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 3444, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 135, "R": 10, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3446, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 132, "R": 14, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3448, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3450, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 143, "R": 6, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3452, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 90, "R": 3, "patterns": 93}, 0, {}]], "open17": 0}
{"root": 3459, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 43, "R": 2, "patterns": 45}, 0, {}]], "open17": 0}
{"root": 3476, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 3478, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 94, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 3490, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 6, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3492, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.19, "levels": [[13, {"E": 140, "F": 1, "R": 7, "patterns": 148}, 1, {"F": 1}], [14, {"E": 241, "R": 7, "patterns": 248}, 0, {}]], "open17": 0}
{"root": 3495, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.38, "levels": [[13, {"E": 142, "R": 10, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 3497, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 144, "R": 1, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 3501, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.34, "levels": [[13, {"E": 141, "R": 12, "patterns": 153}, 0, {}]], "open17": 0}
{"root": 3505, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 140, "R": 7, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3533, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3538, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 96, "R": 6, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3546, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 101, "R": 4, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3548, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3550, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 91, "R": 8, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3558, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3564, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 66, "R": 2, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 3570, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 144, "R": 5, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3573, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3576, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 95, "R": 4, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3641, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3643, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 93, "R": 6, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3645, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 97, "R": 9, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 3648, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.77, "levels": [[13, {"E": 95, "O": 1, "R": 3, "patterns": 99}, 1, {"O": 1}], [14, {"E": 149, "R": 1, "patterns": 271, "subset-fail": 121}, 0, {}]], "open17": 0}
{"root": 3650, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 137, "R": 15, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 3654, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 140, "R": 10, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3657, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 8, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3661, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 6, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3666, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 4, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3675, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.25, "levels": [[13, {"E": 134, "F": 1, "R": 12, "patterns": 147}, 1, {"F": 1}], [14, {"E": 354, "R": 11, "patterns": 365}, 0, {}]], "open17": 0}
{"root": 3677, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 94, "R": 6, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3684, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3688, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 138, "R": 14, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 3692, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 7, "patterns": 108}, 0, {}]], "open17": 0}
{"root": 3696, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 96, "R": 5, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3698, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 12, "patterns": 150}, 0, {}]], "open17": 0}
{"root": 3700, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3702, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3705, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 97, "R": 4, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 3708, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 100, "R": 7, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3712, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 5, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3736, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3738, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 134, "R": 15, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 3740, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 102, "R": 7, "patterns": 109}, 0, {}]], "open17": 0}
{"root": 3743, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3751, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3758, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 131, "R": 13, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3762, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 132, "R": 9, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 3767, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 3, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3775, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.17, "levels": [[13, {"E": 132, "F": 1, "R": 9, "patterns": 142}, 1, {"F": 1}], [14, {"E": 257, "R": 8, "patterns": 265}, 0, {}]], "open17": 0}
{"root": 3778, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 138, "R": 10, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3780, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 10, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 3782, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 139, "R": 9, "patterns": 148}, 0, {}]], "open17": 0}
{"root": 3785, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 133, "R": 8, "patterns": 141}, 0, {}]], "open17": 0}
{"root": 3788, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 142, "R": 2, "patterns": 144}, 0, {}]], "open17": 0}
{"root": 3793, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 100, "R": 3, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3798, "kind": "O1", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.27, "levels": [[13, {"E": 105, "R": 5, "patterns": 110}, 0, {}]], "open17": 0}
{"root": 3806, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3809, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 89, "R": 7, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 3812, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 66, "R": 4, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 3814, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 62, "R": 1, "patterns": 63}, 0, {}]], "open17": 0}
{"root": 3821, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 98, "R": 6, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3823, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 134, "R": 8, "patterns": 142}, 0, {}]], "open17": 0}
{"root": 3825, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.32, "levels": [[13, {"E": 189, "F": 1, "R": 12, "patterns": 202}, 1, {"F": 1}], [14, {"E": 467, "R": 11, "patterns": 478}, 0, {}]], "open17": 0}
{"root": 3828, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 130, "R": 7, "patterns": 137}, 0, {}]], "open17": 0}
{"root": 3830, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.4, "levels": [[13, {"E": 188, "F": 1, "R": 11, "patterns": 200}, 1, {"F": 1}], [14, {"E": 467, "R": 11, "patterns": 478}, 0, {}]], "open17": 0}
{"root": 3832, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.11, "levels": [[13, {"E": 194, "R": 12, "patterns": 206}, 0, {}]], "open17": 0}
{"root": 3834, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 94, "R": 5, "patterns": 99}, 0, {}]], "open17": 0}
{"root": 3836, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 90, "R": 6, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 3838, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.08, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3843, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.09, "levels": [[13, {"E": 106, "R": 1, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3846, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 65, "R": 2, "patterns": 67}, 0, {}]], "open17": 0}
{"root": 3850, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.1, "levels": [[13, {"E": 92, "R": 10, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3854, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 93, "R": 3, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 3860, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 136, "R": 11, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3865, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 144, "R": 3, "patterns": 147}, 0, {}]], "open17": 0}
{"root": 3897, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 95, "R": 5, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 3899, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 97, "R": 1, "patterns": 98}, 0, {}]], "open17": 0}
{"root": 3916, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 95, "R": 9, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3918, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 12, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 3921, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.04, "levels": [[13, {"E": 63, "R": 3, "patterns": 66}, 0, {}]], "open17": 0}
{"root": 3925, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.07, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3929, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 101, "R": 6, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 3931, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 4, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 3937, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 90, "R": 7, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 3939, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.05, "levels": [[13, {"E": 96, "R": 9, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 3944, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 99, "R": 5, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 3952, "kind": "F", "mult": {"2": 19, "3": 7, "4": 1, "5": 2}, "time": 0.06, "levels": [[13, {"E": 102, "R": 4, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 4116, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 16, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 4208, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 98, "F": 1, "R": 12, "patterns": 111}, 1, {"F": 1}], [14, {"E": 260, "R": 12, "patterns": 272}, 0, {}]], "open17": 0}
{"root": 4223, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 55, "R": 2, "patterns": 57}, 0, {}]], "open17": 0}
{"root": 4225, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 4, "patterns": 61}, 0, {}]], "open17": 0}
{"root": 4227, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.04, "levels": [[13, {"E": 52, "R": 6, "patterns": 58}, 0, {}]], "open17": 0}
{"root": 4325, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.13, "levels": [[13, {"E": 40, "R": 1, "patterns": 41}, 0, {}]], "open17": 0}
{"root": 4327, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 60, "R": 1, "patterns": 61}, 0, {}]], "open17": 0}
{"root": 4832, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 94, "F": 1, "R": 14, "patterns": 109}, 1, {"F": 1}], [14, {"E": 201, "R": 14, "patterns": 215}, 0, {}]], "open17": 0}
{"root": 5198, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 124, "R": 21, "patterns": 145}, 0, {}]], "open17": 0}
{"root": 5231, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 46, "R": 8, "patterns": 54}, 0, {}]], "open17": 0}
{"root": 5456, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 77, "R": 8, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 5518, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.24, "levels": [[13, {"E": 134, "F": 1, "R": 13, "patterns": 148}, 1, {"F": 1}], [14, {"E": 338, "R": 12, "patterns": 350}, 0, {}]], "open17": 0}
{"root": 5551, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 100, "R": 16, "patterns": 116}, 0, {}]], "open17": 0}
{"root": 6400, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.26, "levels": [[13, {"E": 87, "F": 2, "R": 9, "patterns": 98}, 2, {"F": 2}], [14, {"E": 409, "F": 2, "R": 17, "patterns": 428, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 6438, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.49, "levels": [[13, {"E": 126, "F": 3, "R": 11, "patterns": 140}, 3, {"F": 3}], [14, {"E": 836, "F": 6, "R": 36, "patterns": 878, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 184, "R": 1, "patterns": 185}, 0, {}]], "open17": 0}
{"root": 6493, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 128, "R": 21, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 6593, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 6704, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.16, "levels": [[13, {"E": 90, "F": 1, "R": 9, "patterns": 100}, 1, {"F": 1}], [14, {"E": 155, "R": 7, "patterns": 162}, 0, {}]], "open17": 0}
{"root": 6749, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.2, "levels": [[13, {"E": 133, "F": 1, "R": 12, "patterns": 146}, 1, {"F": 1}], [14, {"E": 315, "R": 12, "patterns": 327}, 0, {}]], "open17": 0}
{"root": 6781, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 136, "F": 1, "R": 13, "patterns": 150}, 1, {"F": 1}], [14, {"E": 250, "R": 13, "patterns": 263}, 0, {}]], "open17": 0}
{"root": 6811, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 76, "R": 9, "patterns": 85}, 0, {}]], "open17": 0}
{"root": 6865, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.75, "levels": [[13, {"E": 180, "F": 3, "R": 25, "patterns": 208}, 3, {"F": 3}], [14, {"E": 1166, "F": 6, "R": 77, "patterns": 1249, "subset-fail": 4}, 1, {"F": 1}], [15, {"E": 151, "R": 1, "patterns": 152}, 0, {}]], "open17": 0}
{"root": 6920, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.35, "levels": [[13, {"E": 101, "F": 2, "R": 22, "patterns": 125}, 2, {"F": 2}], [14, {"E": 566, "F": 2, "R": 45, "patterns": 613, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 7169, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.06, "levels": [[13, {"E": 92, "R": 15, "patterns": 107}, 0, {}]], "open17": 0}
{"root": 7375, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.23, "levels": [[13, {"E": 133, "F": 1, "R": 20, "patterns": 154}, 1, {"F": 1}], [14, {"E": 324, "R": 17, "patterns": 341}, 0, {}]], "open17": 0}
{"root": 8382, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.17, "levels": [[13, {"E": 114, "F": 1, "R": 17, "patterns": 132}, 1, {"F": 1}], [14, {"E": 288, "R": 16, "patterns": 304}, 0, {}]], "open17": 0}
{"root": 8978, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.84, "levels": [[13, {"E": 182, "F": 3, "R": 27, "patterns": 212}, 3, {"F": 3}], [14, {"E": 1058, "F": 6, "R": 81, "patterns": 1145, "subset-fail": 2}, 2, {"F": 2}], [15, {"E": 610, "R": 14, "patterns": 624}, 0, {}]], "open17": 0}
{"root": 9327, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.19, "levels": [[13, {"E": 121, "F": 1, "R": 18, "patterns": 140}, 1, {"F": 1}], [14, {"E": 211, "R": 15, "patterns": 226}, 0, {}]], "open17": 0}
{"root": 9377, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 87, "R": 10, "patterns": 97}, 0, {}]], "open17": 0}
{"root": 9425, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.25, "levels": [[13, {"E": 81, "F": 1, "R": 11, "patterns": 93}, 1, {"F": 1}], [14, {"E": 212, "R": 10, "patterns": 222}, 0, {}]], "open17": 0}
{"root": 9499, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 79, "F": 1, "R": 14, "patterns": 94}, 1, {"F": 1}], [14, {"E": 173, "R": 14, "patterns": 187}, 0, {}]], "open17": 0}
{"root": 10309, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 63, "R": 11, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 10420, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.08, "levels": [[13, {"E": 81, "R": 14, "patterns": 95}, 0, {}]], "open17": 0}
{"root": 10576, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 86, "R": 6, "patterns": 92}, 0, {}]], "open17": 0}
{"root": 10709, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 82, "R": 14, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 10847, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 97, "R": 7, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 10849, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 10853, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 68, "R": 4, "patterns": 72}, 0, {}]], "open17": 0}
{"root": 10894, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 68, "R": 8, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 10896, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.17, "levels": [[13, {"E": 94, "F": 1, "R": 11, "patterns": 106}, 1, {"F": 1}], [14, {"E": 202, "R": 9, "patterns": 211}, 0, {}]], "open17": 0}
{"root": 10898, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"E": 71, "R": 5, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 10915, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 13, "patterns": 106}, 0, {}]], "open17": 0}
{"root": 10919, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 85, "R": 6, "patterns": 91}, 0, {}]], "open17": 0}
{"root": 10921, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 93, "R": 9, "patterns": 102}, 0, {}]], "open17": 0}
{"root": 10923, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 90, "R": 14, "patterns": 104}, 0, {}]], "open17": 0}
{"root": 10926, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.14, "levels": [[13, {"E": 55, "R": 9, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 10928, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 10930, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.21, "levels": [[13, {"E": 70, "R": 5, "patterns": 75}, 0, {}]], "open17": 0}
{"root": 10932, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.28, "levels": [[13, {"E": 89, "F": 1, "R": 13, "patterns": 103}, 1, {"F": 1}], [14, {"E": 186, "R": 13, "patterns": 199}, 0, {}]], "open17": 0}
{"root": 10935, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 98, "R": 7, "patterns": 105}, 0, {}]], "open17": 0}
{"root": 10937, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 69, "R": 7, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 11068, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 46, "R": 7, "patterns": 53}, 0, {}]], "open17": 0}
{"root": 11081, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 69, "R": 5, "patterns": 74}, 0, {}]], "open17": 0}
{"root": 11084, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 89, "R": 14, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 11086, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.24, "levels": [[13, {"E": 70, "R": 6, "patterns": 76}, 0, {}]], "open17": 0}
{"root": 11090, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 95, "R": 8, "patterns": 103}, 0, {}]], "open17": 0}
{"root": 11204, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 51, "patterns": 51}, 0, {}]], "open17": 0}
{"root": 12179, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 11, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 12181, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.3, "levels": [[13, {"E": 92, "F": 2, "R": 5, "patterns": 99}, 2, {"F": 2}], [14, {"E": 388, "F": 2, "R": 10, "patterns": 400, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 12236, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.22, "levels": [[13, {"E": 76, "R": 5, "patterns": 81}, 0, {}]], "open17": 0}
{"root": 12381, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 73, "R": 7, "patterns": 80}, 0, {}]], "open17": 0}
{"root": 12383, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.1, "levels": [[13, {"E": 102, "R": 10, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 12385, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 105, "R": 7, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 12387, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.11, "levels": [[13, {"E": 101, "R": 12, "patterns": 113}, 0, {}]], "open17": 0}
{"root": 12422, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.07, "levels": [[13, {"E": 95, "R": 6, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 12433, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.19, "levels": [[13, {"E": 87, "F": 1, "R": 10, "patterns": 98}, 1, {"F": 1}], [14, {"E": 139, "R": 10, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 12441, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 95, "R": 17, "patterns": 112}, 0, {}]], "open17": 0}
{"root": 12443, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 102, "R": 12, "patterns": 114}, 0, {}]], "open17": 0}
{"root": 12445, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 106, "R": 9, "patterns": 115}, 0, {}]], "open17": 0}
{"root": 12447, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 87, "R": 13, "patterns": 100}, 0, {}]], "open17": 0}
{"root": 12683, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.9, "levels": [[13, {"E": 179, "O": 1, "R": 6, "patterns": 186}, 1, {"O": 1}], [14, {"E": 369, "R": 6, "patterns": 459, "subset-fail": 84}, 0, {}]], "open17": 0}
{"root": 13027, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 13625, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 74, "R": 13, "patterns": 87}, 0, {}]], "open17": 0}
{"root": 13870, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 50, "R": 6, "patterns": 56}, 0, {}]], "open17": 0}
{"root": 13930, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.03, "levels": [[13, {"E": 37, "R": 8, "patterns": 45}, 0, {}]], "open17": 0}
{"root": 13939, "kind": "O2", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.23, "levels": [[13, {"E": 40, "R": 96, "patterns": 136}, 0, {}]], "open17": 0}
{"root": 14167, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.18, "levels": [[13, {"E": 46, "R": 1, "patterns": 47}, 0, {}]], "open17": 0}
{"root": 14169, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.16, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 14171, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 44, "R": 2, "patterns": 46}, 0, {}]], "open17": 0}
{"root": 14181, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.15, "levels": [[13, {"E": 48, "patterns": 48}, 0, {}]], "open17": 0}
{"root": 14219, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 71, "F": 1, "R": 18, "patterns": 90}, 1, {"F": 1}], [14, {"E": 188, "R": 16, "patterns": 204}, 0, {}]], "open17": 0}
{"root": 14318, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 14338, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 56, "R": 5, "patterns": 61}, 0, {}]], "open17": 0}
{"root": 14460, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 57, "R": 7, "patterns": 64}, 0, {}]], "open17": 0}
{"root": 14520, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 66, "R": 3, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 14527, "kind": "O1", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.25, "levels": [[13, {"E": 64, "R": 4, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 14559, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.05, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 14771, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.05, "levels": [[13, {"E": 125, "R": 21, "patterns": 146}, 0, {}]], "open17": 0}
{"root": 15045, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.09, "levels": [[13, {"E": 68, "R": 3, "patterns": 71}, 0, {}]], "open17": 0}
{"root": 15240, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.21, "levels": [[13, {"E": 80, "F": 1, "R": 8, "patterns": 89}, 1, {"F": 1}], [14, {"E": 210, "R": 7, "patterns": 217}, 0, {}]], "open17": 0}
{"root": 15423, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 84, "R": 10, "patterns": 94}, 0, {}]], "open17": 0}
{"root": 15864, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 53, "R": 5, "patterns": 58}, 0, {}]], "open17": 0}
{"root": 16187, "kind": "F", "mult": {"2": 17, "3": 7, "4": 3, "5": 1}, "time": 0.04, "levels": [[13, {"E": 54, "R": 8, "patterns": 62}, 0, {}]], "open17": 0}
{"root": 16254, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 67, "R": 2, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 16256, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 5, "patterns": 70}, 0, {}]], "open17": 0}
{"root": 16260, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.06, "levels": [[13, {"E": 65, "R": 3, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 16262, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.08, "levels": [[13, {"E": 67, "R": 1, "patterns": 68}, 0, {}]], "open17": 0}
{"root": 16264, "kind": "F", "mult": {"2": 18, "3": 9, "4": 1, "6": 1}, "time": 0.07, "levels": [[13, {"E": 65, "R": 4, "patterns": 69}, 0, {}]], "open17": 0}
{"root": 17465, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 80, "R": 16, "patterns": 96}, 0, {}]], "open17": 0}
{"root": 18136, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.04, "levels": [[13, {"E": 54, "R": 11, "patterns": 65}, 0, {}]], "open17": 0}
{"root": 24034, "kind": "F", "mult": {"2": 15, "3": 7, "4": 5}, "time": 0.03, "levels": [[13, {"E": 52, "R": 8, "patterns": 60}, 0, {}]], "open17": 0}
{"root": 27564, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.11, "levels": [[13, {"E": 90, "F": 1, "R": 14, "patterns": 105}, 1, {"F": 1}], [14, {"E": 135, "R": 14, "patterns": 149}, 0, {}]], "open17": 0}
{"root": 27928, "kind": "F", "mult": {"2": 16, "3": 10, "5": 2}, "time": 0.06, "levels": [[13, {"E": 87, "R": 14, "patterns": 101}, 0, {}]], "open17": 0}
{"root": 30641, "kind": "F", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.11, "levels": [[13, {"E": 36, "F": 1, "R": 6, "patterns": 43}, 1, {"F": 1}], [14, {"E": 84, "R": 6, "patterns": 90}, 0, {}]], "open17": 0}
{"root": 37397, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.21, "levels": [[13, {"E": 84, "F": 2, "R": 13, "patterns": 99}, 2, {"F": 2}], [14, {"E": 382, "F": 2, "R": 27, "patterns": 411}, 1, {"F": 1}], [15, {"E": 119, "R": 1, "patterns": 120}, 0, {}]], "open17": 0}
{"root": 41283, "kind": "O1", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.09, "levels": [[13, {"E": 24, "patterns": 24}, 0, {}]], "open17": 0}
{"root": 42757, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.04, "levels": [[13, {"E": 105, "R": 28, "patterns": 133}, 0, {}]], "open17": 0}
{"root": 44615, "kind": "F", "mult": {"2": 14, "3": 10, "4": 2, "5": 1}, "time": 0.15, "levels": [[13, {"E": 64, "F": 2, "R": 24, "patterns": 90}, 2, {"F": 2}], [14, {"E": 272, "F": 2, "R": 48, "patterns": 322, "subset-fail": 2}, 0, {}]], "open17": 0}
{"root": 45933, "kind": "O0,0", "mult": {"2": 15, "3": 12, "6": 1}, "time": 0.14, "levels": [[13, {"E": 48, "R": 3, "patterns": 51}, 0, {}]], "open17": 0}


==> anc/gst1718_computation/tree/b45_p0.final.json <==
[]

==> anc/gst1718_computation/tree/b45_p0.nodes.jsonl <==
{"root": 14, "n": 13, "g6": "U?????????????v?SU?PO@D@`K?eC?HC??Y?A@_?", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA?@O_??s??Co?", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?IA??S_?GS??Co?", "st": "O", "vs": [7]}
{"root": 14, "n": 13, "g6": "W?????????????v?AWDD_AI?CSBAW@_C?Ca??S_?CS?@?o?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "U?????????????woD`?@oeH?AS?AW?BC@SQ??a_?", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?IA?@O_?@s??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW@_C?EA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AWCGC?QA?AO_?@s??", "st": "O", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?cC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_A?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WOeH?AS?AW?SC?DA??M_@?K??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AWCGC?@a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?aC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?QC?Ca?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC@?a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?_A_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?OA_?Ck??", "st": "F", "vs": [7]}
{"root": 20, "n": 13, "g6": "V?????????????woIa@WO?MAWc?AW?IC?_a?CA_?Ck??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "T?????????????poJED_OI`?CK@GC?DS?@U?", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_C?K??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_OI`?@S?GW@AC?CQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GWB?C?Ca?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW@GCA?a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?gC?_a?AA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?GW?WC?_a?OA_?Ak??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?AgB?C?@a??c_?G[??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?cC?@a?GC_?G[??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag@ACA?a??c_?G[??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?aC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QCA?a?GC_?G[??", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a?_C_?G[??", "st": "O", "vs": [7]}
{"root": 52, "n": 13, "g6": "V?????????????poJED_O?i?iC?Ag?QC?_a??c_?G[??", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "T?????????????~?GO`AGCH?GS?GW?FsA?E?", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_@@C?AAO?AA_?", "st": "F", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?OO_?PC??aO?CA_?", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_@@C??aO?AA_?", "st": "O", "vs": [7]}
{"root": 109, "n": 13, "g6": "X?????????????~??^ACGGP?Oc?Og?GWAAA?CO_?PC??aO?GA_?", "st": "O", "vs": [7]}
{"root": 109, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?GGG?AGO?@CO?A@G?@?E??", "st": "O", "vs": [7, 7]}
{"root": 109, "n": 14, "g6": "[???????????????^_ACGGP?Oc?Og?GW?By?_@_CCA?AGG?GGO?@CO?@@G?A?E??", "st": "O", "vs": [7, 7]}
{"root": 109, "n": 14, "g6": "_???????????????^_?FoO`?`C?`G?Og?CK?___AAC?@CO?@C_?CA_?COG?CAA??@GO??OP???OQ????M???", "st": "O", "vs": [7, 7]}
{"root": 109, "n": 15, "g6": "c?????????????????Fw?O`?`C?`G?Og?CK??}_C?K?OOG?OOO?AGO??aG??_Q??G?o??a?_?CA@???H@???OO_??AAG??A?D?????k???", "st": "O", "vs": [7, 7, 7]}
{"root": 195, "n": 13, "g6": "V?????????????}??wAD_DE?QC?QGCHG?IA?GY_??k??", "st": "O", "vs": [7]}
{"root": 195, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?GGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 195, "n": 13, "g6": "Y?????????????}??wAD_GY?SW?cG?QGACc?B?_@CC?AGO?_C_??B_??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?CC_CDS??", "st": "O", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?`A?AC_CDS??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????}??w?QOHE?IC?hGAAg?PA?AC_CDS??", "st": "O", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg@AA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 203, "n": 13, "g6": "V?????????????}??w?QO_i?IC?hGAAg?QA??W_@Gs??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "V?????????????}??w?SOHI?PCCDGAGg?QA?AG_CAs??", "st": "F", "vs": [7]}
{"root": 214, "n": 13, "g6": "U?????????????}??w@HO_UAAcAGg?@c?II?CP_?", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????}??w?QO_e?QC@BGAGg?IA??S_?hS??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg@@A?AG_CCs??", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????}??w?QODI?QC@BGAGg?PA?AG_CCs??", "st": "F", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg@AA?AC_@BK??", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "V?????????????}??w?QODIAAW?cGAGg?IA?CC_@BK??", "st": "O", "vs": [7]}
{"root": 239, "n": 13, "g6": "U?????????????}??w?hO_e?`cAGg?@c?HI?C`_?", "st": "O", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????}?OTAAo@p?_c?_g?OW?aA?CO_?Xc??", "st": "O", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?cA?CO_CDS??", "st": "O", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????}?@eAAo@p?_c?_g?OW?SA?GO_CDS??", "st": "O", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GC_?MK??", "st": "F", "vs": [7]}
{"root": 287, "n": 13, "g6": "V?????????????}?@eCDOOU?_c?_g?OW?Oa?GA_?MK??", "st": "F", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?GiCBOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?AsCBOAE?Gc@Cg?_W@DQ??a_C?K??", "st": "F", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W@AA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?AsAI_AE?Gc@Cg?_W?IA?_Y_?GK??", "st": "F", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?PA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 337, "n": 13, "g6": "V?????????????}?AsAI__Y?GW?PG?_W?HA?@A_@Ck??", "st": "O", "vs": [7]}
{"root": 347, "n": 13, "g6": "T?????????????}?OeADOAE?Gc@Ag?]C?OM?", "st": "O", "vs": [7]}
{"root": 347, "n": 13, "g6": "V?????????????}?@wCH_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 347, "n": 13, "g6": "W?????????????}?@wCH_Oi?Gc@Ag?_W@CA?CO_?Os??Oo?", "st": "F", "vs": [7]}
{"root": 349, "n": 13, "g6": "T?????????????}?AeADOAE?Gc@AgCMC?OM?", "st": "O", "vs": [7]}
{"root": 349, "n": 13, "g6": "V?????????????}?AeADOAE?Gc@Ag?_WAFA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 349, "n": 13, "g6": "V?????????????}?OwADOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 349, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?PA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 349, "n": 13, "g6": "V?????????????}?Ow?h_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "F", "vs": [7]}
{"root": 353, "n": 13, "g6": "T?????????????}?Oe@DOAE?Gc@AgAMC?OM?", "st": "O", "vs": [7]}
{"root": 353, "n": 13, "g6": "V?????????????}?GwCH_AE?Gc@Ag?_W?PA?Gi_?GK??", "st": "F", "vs": [7]}
{"root": 356, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?_A_@IK??", "st": "F", "vs": [7]}
{"root": 356, "n": 13, "g6": "V?????????????}?GYCH_Gi?GW?PG?_W?QA?OA_@IK??", "st": "F", "vs": [7]}
{"root": 464, "n": 13, "g6": "V?????????????}?CKADO_U?FC?Og?_W?IA?DK_@?K??", "st": "O", "vs": [7]}
{"root": 464, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GC_?MK??", "st": "F", "vs": [7]}
{"root": 464, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?Ga?GA_?MK??", "st": "O", "vs": [7]}
{"root": 464, "n": 13, "g6": "V?????????????}?CK?h_OiA@W?Og?_W?_Q?AA_?MK??", "st": "F", "vs": [7]}
{"root": 514, "n": 13, "g6": "V?????????????}?AMCHOGE@BC?PG?_W?MQ??Q_@?K??", "st": "F", "vs": [7]}
{"root": 514, "n": 13, "g6": "V?????????????}?@q?b_`I?_W?PG?_W?cA?AA_AEK??", "st": "F", "vs": [7]}
{"root": 612, "n": 13, "g6": "V?????????????}?Ce?`O_e@@c?Og@?W?VA?AA_C?K??", "st": "F", "vs": [7]}
{"root": 612, "n": 13, "g6": "V?????????????}?Aw@H_CI@@c?Og@?W?HA?_e_?GK??", "st": "O", "vs": [7]}
{"root": 612, "n": 13, "g6": "V?????????????}?Aw@H_CIAAW?Og@?W?IA?@A_ABK??", "st": "O", "vs": [7]}
{"root": 612, "n": 13, "g6": "W?????????????}?Aw@H_CIAAWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "V?????????????}?C[CH_CI@@W?Og@?W?PA?AA_AKK??", "st": "F", "vs": [7]}
{"root": 615, "n": 13, "g6": "W?????????????}?C[CH_CI@@WAKG@?W?QA?_O_?GS?@Ao?", "st": "F", "vs": [7]}
{"root": 622, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?cA?AC_?FS??", "st": "O", "vs": [7]}
{"root": 622, "n": 13, "g6": "V?????????????}?Oe?_oD`?GcAAg@?W?KA?GC_?FS??", "st": "O", "vs": [7]}
{"root": 622, "n": 13, "g6": "V?????????????}?Oe?FOCE?GcAAg@?W?`A?AA_?kK??", "st": "F", "vs": [7]}
{"root": 646, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_C?K??", "st": "O", "vs": [7]}
{"root": 646, "n": 13, "g6": "V?????????????}?@YCH_AI@@c?_g@?W?`A?Da_?OK??", "st": "F", "vs": [7]}
{"root": 653, "n": 13, "g6": "W?????????????}?AsAI__Y?GcCCg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 659, "n": 13, "g6": "V?????????????}?Ce?`OOe@@c?Og@?WAFA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 659, "n": 13, "g6": "W?????????????}?Ow@H_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 836, "n": 13, "g6": "U?????????????p_@i?d_SQ?Cg?EGB@GAwA??F_?", "st": "O", "vs": [7]}
{"root": 865, "n": 13, "g6": "W?????????????B_CkAg__k@aGEOG?Ag??k?g?_?qS??Oo?", "st": "F", "vs": [7]}
{"root": 875, "n": 13, "g6": "W?????????????DWPIAD_pA?BGD_G?Gg??k?J__?_S?G?o?", "st": "F", "vs": [7]}
{"root": 893, "n": 13, "g6": "W?????????????`oDSAb?LA?@WAWG?@g?AK?eC_A?S?C?o?", "st": "F", "vs": [7]}
{"root": 898, "n": 13, "g6": "W?????????????J_WWD`?DS??wAHG?Cg?@K?GC_AoS?O?o?", "st": "F", "vs": [7]}
{"root": 909, "n": 13, "g6": "W?????????????ooUC?[_DQ??wAHG?Ag?AK?_C_BOS?A?o?", "st": "F", "vs": [7]}
{"root": 911, "n": 13, "g6": "W?????????????ooUC?k_HQ??w?XG?Ag?AK?YC_?_S?O?o?", "st": "F", "vs": [7]}
{"root": 1029, "n": 13, "g6": "W?????????????f?DWAd?PQ??w@HG?Ag?AK?wC_?OS?A?o?", "st": "O", "vs": [7]}
{"root": 1314, "n": 13, "g6": "U?????????????aOHCC@_OQ?GW@Ig?dWBoA?B__?", "st": "O", "vs": [7]}
{"root": 1314, "n": 13, "g6": "V?????????????{?PGAP?OQ?GW@Ig?dW?MA?_K_A?K??", "st": "F", "vs": [7]}
{"root": 1338, "n": 13, "g6": "V?????????????{?PG?o_Aa@?W@Kg?bW?BA?QG_CGS??", "st": "F", "vs": [7]}
{"root": 1345, "n": 13, "g6": "W?????????????R?PG?T?OSA?g?Oo@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 1345, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA?G__C@S??", "st": "O", "vs": [7]}
{"root": 1345, "n": 13, "g6": "V?????????????{?PG?T?OS?GW@Hg?eW@KA??c_C@S??", "st": "F", "vs": [7]}
{"root": 1345, "n": 13, "g6": "V?????????????{?H_CQ?_I?GW@Hg?eWACA?Ag_AAc??", "st": "F", "vs": [7]}
{"root": 1358, "n": 13, "g6": "V?????????????{?@SAO_BAA?W@Hg?eW?EA?aO_A@S??", "st": "F", "vs": [7]}
{"root": 1358, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?OO_C@C??QO?BA_?", "st": "F", "vs": [7]}
{"root": 1390, "n": 13, "g6": "V?????????????{?HO?P_EAA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 1390, "n": 13, "g6": "X?????????????{?HOCQ?EA@CGC?o?kg?`k?H?_CCC?GGO?AK_?", "st": "F", "vs": [7]}
{"root": 1400, "n": 13, "g6": "W?????????????b?HG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1400, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW?SA?QO_CCc??", "st": "F", "vs": [7]}
{"root": 1400, "n": 13, "g6": "V?????????????{?P_?p?OI?GW@Hg?eW@HA?_c_?GS??", "st": "F", "vs": [7]}
{"root": 1413, "n": 13, "g6": "V?????????????{?BCAO_aA@?g@LG?aw?LA?_c_A?K??", "st": "F", "vs": [7]}
{"root": 1426, "n": 13, "g6": "W?????????????a_BCAO__S?KGA@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1426, "n": 13, "g6": "V?????????????{?BCAO__S?KG@Hg?eWAIA?@O_A@S??", "st": "O", "vs": [7]}
{"root": 1426, "n": 13, "g6": "V?????????????{?PO?p?QC@?g@Hg?eW@AA?_S_?WS??", "st": "F", "vs": [7]}
{"root": 1438, "n": 13, "g6": "V?????????????{?BCCO_QAA?g@Hg?eW?MA?OS_C?K??", "st": "F", "vs": [7]}
{"root": 1454, "n": 13, "g6": "W?????????????b?BCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1474, "n": 13, "g6": "W?????????????aOBCAO__K@CG?SO@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 1474, "n": 13, "g6": "V?????????????{?BCAO__K?IG@LG?aw?QA?aO_AGS??", "st": "F", "vs": [7]}
{"root": 1474, "n": 13, "g6": "X?????????????{?BCAO__K@CG?SO@LG?P[?D?_ACC?PGO??I_?", "st": "F", "vs": [7]}
{"root": 1514, "n": 13, "g6": "V?????????????{?BOAO_aA@?g@LG?aw@AA?BO_C@c??", "st": "F", "vs": [7]}
{"root": 1523, "n": 13, "g6": "W?????????????F?@KAO__KAGGACO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1523, "n": 13, "g6": "V?????????????{?@KAO__KAGG@LG?aw?[A?_O_ACS??", "st": "F", "vs": [7]}
{"root": 1523, "n": 13, "g6": "V?????????????{?B_AO__KAGG@LG?awACA?AW_ACS??", "st": "F", "vs": [7]}
{"root": 1534, "n": 13, "g6": "X?????????????{?PG?T?QC@?gC?o@Hg?RK?F?_AAC?OCO??c_?", "st": "F", "vs": [7]}
{"root": 1534, "n": 13, "g6": "V?????????????{?B_?T?QCA?W@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 1594, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW?SA?Q__CBC??", "st": "F", "vs": [7]}
{"root": 1594, "n": 13, "g6": "V?????????????{?P_?o_IA@?W@Ig?dW@IA?_W_?GS??", "st": "F", "vs": [7]}
{"root": 1596, "n": 13, "g6": "V?????????????{?PO?o_IA@@G@Ig?dW@KA??o_C@c??", "st": "O", "vs": [7]}
{"root": 1596, "n": 13, "g6": "Z?????????????{?H_CS?ECA?o@OOAAO?dS?Cj?CGC?GOO?CO_?GG_?@?o??", "st": "F", "vs": [7]}
{"root": 1610, "n": 13, "g6": "V?????????????{?BCAO__S?gG@Hg?eWAIA??W_AGS??", "st": "O", "vs": [7]}
{"root": 1693, "n": 13, "g6": "W?????????????_oGI@@_aA?cGA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 1693, "n": 13, "g6": "V?????????????{?GI@@_aA@?g?ZG?cw@GA?_o_@GS??", "st": "F", "vs": [7]}
{"root": 1707, "n": 13, "g6": "X?????????????{?CSCA_OK@CG@?o?[g?Pk?O__@AC??cO?aA_?", "st": "F", "vs": [7]}
{"root": 1774, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 1774, "n": 13, "g6": "W?????????????a_GI@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 1774, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?a__AAc??", "st": "F", "vs": [7]}
{"root": 1774, "n": 13, "g6": "V?????????????{?GI@@_GQA?g?ZG?cwAIA?PA_@?K??", "st": "F", "vs": [7]}
{"root": 1792, "n": 13, "g6": "W?????????????PGGQCAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1873, "n": 13, "g6": "W?????????????R?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1873, "n": 13, "g6": "V?????????????{?GEAAOIi@ACC@G?ig@KA??o_C?s??", "st": "F", "vs": [7]}
{"root": 1873, "n": 13, "g6": "X?????????????{?H_A@_OQ?igACGC@G?TS?@__?BC?OBO?A@_?", "st": "F", "vs": [7]}
{"root": 1897, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 1897, "n": 13, "g6": "W?????????????_oHA@@_HA@@GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 1945, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 1945, "n": 13, "g6": "W?????????????OgCKAO__c?cGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 1945, "n": 13, "g6": "V?????????????{?CKAO__cA@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 1945, "n": 13, "g6": "V?????????????{?GS@B?_cA@G?]G?`w@GQ?HA_C?K??", "st": "O", "vs": [7]}
{"root": 1950, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 1950, "n": 13, "g6": "W?????????????OgOK@O__c?cGAAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 1950, "n": 13, "g6": "V?????????????{?OKCC_HA@@G?]G?`wACA?Og_@Oc??", "st": "O", "vs": [7]}
{"root": 1950, "n": 13, "g6": "V?????????????{?OK@O__c@@G?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 1950, "n": 13, "g6": "V?????????????{?GSCB?_c?cG?]G?`wACA?IC_AAS??", "st": "O", "vs": [7]}
{"root": 1964, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 1964, "n": 13, "g6": "W?????????????_gCK@O_Oc@CGCAO?]G?O{?{?_?Gc?@@O?", "st": "O", "vs": [7]}
{"root": 1964, "n": 13, "g6": "V?????????????{?OS@O_OcA@G?]G?`wAGA?GW_AGS??", "st": "O", "vs": [7]}
{"root": 1964, "n": 13, "g6": "V?????????????{?OS@B?OcA@G?]G?`w?gQ?PA_C?K??", "st": "O", "vs": [7]}
{"root": 2019, "n": 13, "g6": "V?????????????{?D_AQ?_QAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 2021, "n": 13, "g6": "X?????????????{?D_AQ?_a@?gCOG@FG?S[?@O_C@C?@QO?O@_?", "st": "F", "vs": [7]}
{"root": 2183, "n": 13, "g6": "V?????????????{?D_AI?AcAGC@FG?gw@Ga??S_CCS??", "st": "O", "vs": [7]}
{"root": 2183, "n": 13, "g6": "X?????????????{?D_AI?QGAAGCOG@FG?S[?_O_?Sc??DO?O@_?", "st": "F", "vs": [7]}
{"root": 2253, "n": 13, "g6": "V?????????????{?D_AK?AcAGC@FG?gw@HA?GC_C@S??", "st": "F", "vs": [7]}
{"root": 2361, "n": 13, "g6": "V?????????????{?D_?S_OSAGC@FG?gw?EA?QG_CAS??", "st": "O", "vs": [7]}
{"root": 2389, "n": 13, "g6": "W?????????????`_HG?T?BA@?WCOG@Hg?RK?{?_?BC?@AO?", "st": "O", "vs": [7]}
{"root": 2389, "n": 13, "g6": "V?????????????{?OoAQ?BAAGC@Hg?eWA@A?Ag_A?s??", "st": "F", "vs": [7]}
{"root": 2389, "n": 13, "g6": "X?????????????{?OoAQ?Ag@?WCOG@Hg?RK?_G_?Ac?@`O?O@_?", "st": "F", "vs": [7]}
{"root": 2389, "n": 13, "g6": "V?????????????{?OoAQ?Ag?KG@Hg?eW?@a?OE_COK??", "st": "F", "vs": [7]}
{"root": 2394, "n": 13, "g6": "V?????????????{?D_AQ?`GAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 2394, "n": 13, "g6": "V?????????????{?D_AQ?`G?Gg@FG?gw@AQ??Q_COK??", "st": "F", "vs": [7]}
{"root": 2400, "n": 13, "g6": "X?????????????{?D_AQ?`O@AOCOG@FG?S[?C__C?c?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 2475, "n": 13, "g6": "V?????????????{?H_AE?ASAGC@JG?cwAEA?OC_?PS??", "st": "F", "vs": [7]}
{"root": 2475, "n": 13, "g6": "V?????????????{?H_CK?ASAGC@JG?cw@BA?_C_?PS??", "st": "F", "vs": [7]}
{"root": 2475, "n": 13, "g6": "X?????????????{?H_CK?Oo?GgCOG@JG?Q[?_G_?Qc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 2475, "n": 13, "g6": "X?????????????{?H_CK?Oo?HOCOG@JG?Q[?_O_?Gc?@DO?O@_?", "st": "F", "vs": [7]}
{"root": 2488, "n": 13, "g6": "W?????????????a_Gg@X_OIA?WC@GA?g?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 2488, "n": 13, "g6": "V?????????????{?DeA@O_EA?cA?g?eWAIA?PO_?`C??", "st": "F", "vs": [7]}
{"root": 2493, "n": 13, "g6": "W?????????????b?GEAAOIiA?WACGC@G?TS?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 2493, "n": 13, "g6": "V?????????????{?GH@TO_E@ACC@G?igAKA??o_A@c??", "st": "F", "vs": [7]}
{"root": 2493, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA?C__AAS??", "st": "F", "vs": [7]}
{"root": 2493, "n": 13, "g6": "V?????????????{?GE@TO_E@ACC@G?igAKA??c_AAS??", "st": "F", "vs": [7]}
{"root": 2513, "n": 13, "g6": "V?????????????}?O[?SOPQ?OW?WG?Ag??k?HK_?cK??", "st": "O", "vs": [7]}
{"root": 2513, "n": 13, "g6": "W?????????????}?O[@H_Aa@DG?cG?Ag??k?G__?_s?@_o?", "st": "F", "vs": [7]}
{"root": 2534, "n": 13, "g6": "Y?????????????}?@SCJ?Pc?bG?Oo?WG?@S??J??QC??EO?@A_?C`_??", "st": "O", "vs": [7]}
{"root": 2708, "n": 13, "g6": "V?????????????}?@QAI_BA?ag?_o?@g?@K?CW_CKK??", "st": "O", "vs": [7]}
{"root": 2708, "n": 13, "g6": "X?????????????}?AK?S_PS?KG@DO?_o??s??R?@AC?@CO?``_?", "st": "O", "vs": [7]}
{"root": 2848, "n": 13, "g6": "X?????????????}?Ck?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "O", "vs": [7]}
{"root": 2885, "n": 13, "g6": "X?????????????}?@Q?a_HK?QGAIO?PO?@c??F??QC?ACO?``_?", "st": "O", "vs": [7]}
{"root": 2914, "n": 13, "g6": "Y?????????????}?Ow?P_Aa?@g@Go?QG@Cc??d??WC??SO??S_?CB_??", "st": "O", "vs": [7]}
{"root": 3261, "n": 13, "g6": "W?????????????}??w?T__Y@CWACG?_g?GK?DG_?CS?CGo?", "st": "F", "vs": [7]}
{"root": 4265, "n": 13, "g6": "V?????????????}??w?Q_Ok?QG@AO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 4277, "n": 13, "g6": "V?????????????}??w?Q_Ok?aGAAO?SG?cS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 4279, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG@AOACGACS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 4359, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?gG?IC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 4387, "n": 13, "g6": "V?????????????}?AK?Q_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 4389, "n": 13, "g6": "V?????????????}?@K?a_HK?SGACo?SG?`C?@o_C@[??", "st": "O", "vs": [7]}
{"root": 4495, "n": 13, "g6": "V?????????????}?AI?QOGi@CW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 4497, "n": 13, "g6": "V?????????????}?AI?QOHI@AW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 4502, "n": 13, "g6": "W?????????????}??w?a_GQ@Cg?So?WGA?s?H?_?RC?AOo?", "st": "F", "vs": [7]}
{"root": 4774, "n": 13, "g6": "X?????????????}??w?d_AaA@G@GoCGG?GS?CB??gC?OOO?OX_?", "st": "F", "vs": [7]}
{"root": 5245, "n": 13, "g6": "V?????????????}?AI@D_DA?HG?SG@AG@CS?@o_C@[??", "st": "F", "vs": [7]}
{"root": 5308, "n": 13, "g6": "Y?????????????}??wAB?AS?co?WOACo?QC?_J??gC??SO?_C_?GP_??", "st": "F", "vs": [7]}
{"root": 5376, "n": 13, "g6": "W?????????????}??w@A_BK?HG?co?gGA?k?H?_ABC?@Oo?", "st": "F", "vs": [7]}
{"root": 5528, "n": 13, "g6": "V?????????????}?CICH_Aa?PG?gG?QG@AS?@o_@@[??", "st": "F", "vs": [7]}
{"root": 5726, "n": 13, "g6": "W?????????????}??w?T?AS?cg@AGAGgAAK?G__C@c?AHO?", "st": "F", "vs": [7]}
{"root": 5756, "n": 13, "g6": "W?????????????}??w?b?AS@Cg@Co?SGA@K?C__C@c?C_o?", "st": "F", "vs": [7]}
{"root": 5830, "n": 13, "g6": "W?????????????}??w@G_CcA?o@DO?hGA@K?AS_AGS??Oo?", "st": "F", "vs": [7]}
{"root": 5864, "n": 13, "g6": "V?????????????}??w?S__K?cGADO@CGA@K?AW_?gk??", "st": "O", "vs": [7]}
{"root": 6010, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?Sc?Ac_CA[??", "st": "F", "vs": [7]}
{"root": 6038, "n": 13, "g6": "W?????????????}??w?h?BC?HG@DO@Ag@CK?CO_C@c?@Oo?", "st": "F", "vs": [7]}
{"root": 6129, "n": 13, "g6": "W?????????????}??w?R?CS@Cg?So?WGA@K?D?_C@c?COo?", "st": "F", "vs": [7]}
{"root": 6237, "n": 13, "g6": "W?????????????}??w?T?CS?QGAHOACgA@K?AO_C@c?C_o?", "st": "F", "vs": [7]}
{"root": 6313, "n": 13, "g6": "V?????????????}??w?h?OWA?oAGO@DO?KS?Cc_CA[??", "st": "F", "vs": [7]}
{"root": 6331, "n": 13, "g6": "Y?????????????}??w?X?Gg?SO?bO@AG?IS?PB?@GC?@GO?_K_??a_??", "st": "F", "vs": [7]}
{"root": 6337, "n": 13, "g6": "V?????????????}??w?X?OWA?oAGO@DO?IS?DC_CA[??", "st": "F", "vs": [7]}
{"root": 6496, "n": 13, "g6": "V?????????????}??w@G_OSA?oAGO@DO?IS?DG_CA[??", "st": "F", "vs": [7]}
{"root": 6518, "n": 13, "g6": "[?????????????}??w@H?Og?H_C@_?co?IC?GT?AGW?@_O?G__?OO_?O@O??@K??", "st": "O", "vs": [7]}
{"root": 6634, "n": 13, "g6": "W?????????????}??wAH?BA?ag?ao?QG?cS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 6643, "n": 13, "g6": "W?????????????}?Gc?QOGi?SW?WG?cG@@S?@o_C@c?C?o?", "st": "F", "vs": [7]}
{"root": 6677, "n": 13, "g6": "Y?????????????}??wAH?DA?agAAo@GG?PC?Ad??WC?CGO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 6727, "n": 13, "g6": "W?????????????}?GS?g_GY?IW?cGCAG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 6792, "n": 13, "g6": "V?????????????}??w@D?_KAAGCAG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 7048, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?SoCCG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 7091, "n": 13, "g6": "W?????????????}??w@D?HC?PgCCG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 7176, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?OT?CGC?CGO?Ac_??B_??", "st": "F", "vs": [7]}
{"root": 7243, "n": 13, "g6": "V?????????????}??wAC__K@CG@DOCCG?Pc?_Q_?Wk??", "st": "F", "vs": [7]}
{"root": 7243, "n": 13, "g6": "W?????????????}??wAC__Q?agCCG?bG?KS?AO_C@c?G`O?", "st": "F", "vs": [7]}
{"root": 7284, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 7286, "n": 13, "g6": "V?????????????}??w?X?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 7311, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 7313, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 7315, "n": 13, "g6": "W?????????????}?Aa?S_OSAAG@BO?dG@CK?@o_C@c?@?o?", "st": "F", "vs": [7]}
{"root": 7315, "n": 13, "g6": "Y?????????????}??w?g_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 7323, "n": 13, "g6": "V?????????????}??w?g_GcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 7333, "n": 13, "g6": "V?????????????}??w?g_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 7335, "n": 13, "g6": "V?????????????}??wAD?_KAAG?aG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 7369, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?Qc?AS_AG[??", "st": "F", "vs": [7]}
{"root": 7373, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_@BO?Qc?PB??WC?AGO?_a_??D_??", "st": "F", "vs": [7]}
{"root": 7392, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?Sg@CK?HC_?bS??", "st": "F", "vs": [7]}
{"root": 7396, "n": 13, "g6": "V?????????????}??w@G_OcA?oCCO@BO?HS?Cg_AG[??", "st": "F", "vs": [7]}
{"root": 7648, "n": 13, "g6": "V?????????????}??w@C__KACGADO?cG?`c?CQ_?Wk??", "st": "O", "vs": [7]}
{"root": 7774, "n": 13, "g6": "V?????????????}??wAH?_KACGAAoACG?SS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 7791, "n": 13, "g6": "V?????????????}??wAH?_KACG?ao?cG?KS?Gi_AAK??", "st": "O", "vs": [7]}
{"root": 7909, "n": 13, "g6": "Y?????????????}?Ow?T?BC?PG@HO@AG@AS?AB??QC?AEO?OA_?_@_??", "st": "F", "vs": [7]}
{"root": 8862, "n": 13, "g6": "X?????????????}?G[?P_AaADGA?o?QG?Oc?GB?@@C?A@O?@d_?", "st": "F", "vs": [7]}
{"root": 9202, "n": 13, "g6": "V?????????????}?CYCIOCI?GW?QG@@G@?K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 9206, "n": 13, "g6": "V?????????????}?AW?\\?AE?HCA@G?_gAAK?PS_@@S??", "st": "F", "vs": [7]}
{"root": 9235, "n": 13, "g6": "W?????????????}?Gw?S_CK?PGCDO?QGACS?HG_?Ac?G@o?", "st": "F", "vs": [7]}
{"root": 9283, "n": 13, "g6": "V?????????????}?CWCD_CE?HC?`G@?g?EK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 9356, "n": 13, "g6": "V?????????????}?AWCD_AI?HC?`GA?g?EK?PW_@?s??", "st": "F", "vs": [7]}
{"root": 9360, "n": 13, "g6": "Y?????????????}?AWAL?`S?Gg@?o?QG@?S?_b?@GC??QO??Q_?CH_??", "st": "F", "vs": [7]}
{"root": 9474, "n": 13, "g6": "V?????????????}?@H?`O_e?PCCHG?Og@?K?Po_@@c??", "st": "F", "vs": [7]}
{"root": 9742, "n": 13, "g6": "W?????????????}?Ow?R?CQ@CW?WGADG?OS?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 11149, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?QG?_g?_K?Hc_A@K??", "st": "F", "vs": [7]}
{"root": 11658, "n": 13, "g6": "V?????????????}?CW?l?CE?PC@@G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 11836, "n": 13, "g6": "V?????????????}?@WAL?CE?PC@@GA?gAAK?HS_?PS??", "st": "O", "vs": [7]}
{"root": 11845, "n": 13, "g6": "X?????????????}?GU?aOGI?GW?QG?`G?_S?`B?@MC?@CO?CC_?", "st": "F", "vs": [7]}
{"root": 11851, "n": 13, "g6": "X?????????????~??p?aOAI?_W?cG?QG@?c?@D??Fc?O@O?G@_?", "st": "F", "vs": [7]}
{"root": 11851, "n": 13, "g6": "[?????????????~??]?KOCQ?Gg@?o?cG?HC?OH??Gg?COO?@O_?CG_?OAO???[??", "st": "F", "vs": [7]}
{"root": 12061, "n": 13, "g6": "X?????????????}?AK?Q_HK?QG?PO?SG?OS?PB?CMC??BO??H_?", "st": "O", "vs": [7]}
{"root": 12365, "n": 13, "g6": "V?????????????}?@QAKOCQ?GgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 12443, "n": 13, "g6": "W?????????????}?O[AKOAQ?OWA@G?Ig?_K?H?_?Pc?AOo?", "st": "F", "vs": [7]}
{"root": 13123, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?QGA?g?OK?@U_@@K??", "st": "F", "vs": [7]}
{"root": 13360, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?aG?Og?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 13365, "n": 13, "g6": "V?????????????}?G[?aOAI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 13427, "n": 13, "g6": "V?????????????}?@W@L?CE?`C?`G?OgAAK?PS_?PS??", "st": "F", "vs": [7]}
{"root": 13467, "n": 13, "g6": "V?????????????}?@WCJ?AK?OgADG?_g?GK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 13544, "n": 13, "g6": "V?????????????}?AH@DOAE?`C?PGCGg@?K?Po_?`c??", "st": "F", "vs": [7]}
{"root": 13690, "n": 13, "g6": "V?????????????}?@ICEOGI?OW@CGAIG?Oc?@k_?O[??", "st": "F", "vs": [7]}
{"root": 13699, "n": 13, "g6": "V?????????????}?O[?Q_GQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 13701, "n": 13, "g6": "X?????????????}?G[?Q_Ba?_g?_o@CG?PC?AH??`C??HO?`D_?", "st": "F", "vs": [7]}
{"root": 13813, "n": 13, "g6": "X?????????????~?CP?aOAI?CW?KG@AG?Oc?AD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 13960, "n": 13, "g6": "W?????????????}?Gs?b??u?QCCIG?Og@?K?___@Gc?@DO?", "st": "F", "vs": [7]}
{"root": 14661, "n": 13, "g6": "V?????????????}?Gh?POGE?HC@DGA?g?OK?CW_CKc??", "st": "F", "vs": [7]}
{"root": 14775, "n": 13, "g6": "X?????????????}?G[?Q_Ca?Gg@Go?aG?_c?OD??@c??HO?``_?", "st": "F", "vs": [7]}
{"root": 15013, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g?SG@IG?OS?@e_A@K??", "st": "F", "vs": [7]}
{"root": 15063, "n": 13, "g6": "V?????????????}?O[?Q_PQ?OW?aGA@G?GK?GI_?Kk??", "st": "F", "vs": [7]}
{"root": 15281, "n": 13, "g6": "V?????????????}?AWAD_AI@@C?`G?Og?EK?`W_@?s??", "st": "F", "vs": [7]}
{"root": 15349, "n": 13, "g6": "V?????????????}?AWAL?AE@@C?PG?_gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 15463, "n": 13, "g6": "X?????????????}?GU?QOCI?_WAAG?PG?OS?`B??mC?CCO?_C_?", "st": "F", "vs": [7]}
{"root": 16442, "n": 13, "g6": "X?????????????~?OPAAO@I?GW@CG?aG?Gc?@D??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 16442, "n": 14, "g6": "[???????????????^_CCOOQ?Cg?Oo@CG?PC?AH??Gg?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 18232, "n": 13, "g6": "W?????????????go@sE@_eA?@g?Co@OG?Oc?@B?BgC??Io?", "st": "F", "vs": [7]}
{"root": 19618, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gGB@G?AS?AB?DKC??MO?", "st": "F", "vs": [7]}
{"root": 23877, "n": 13, "g6": "Y?????????????k_PgBP?TC?Ag?Ao?KG?`C?CH??Og??KO??c_?oB_??", "st": "F", "vs": [7]}
{"root": 24469, "n": 13, "g6": "Z?????????????jOJS?K_?q?_gC?o?aG?Cc?OD??OW?E?O??[_?OA_?O?o??", "st": "F", "vs": [7]}
{"root": 24795, "n": 13, "g6": "Y?????????????eGSaAgOGa?@g?OoBOG?QC?@H??Ag?WWO?GG_?CC_??", "st": "F", "vs": [7]}
{"root": 25921, "n": 13, "g6": "W?????????????dGJABGOAa?@gDOG?KG?@S?CB?EEC?CEO?", "st": "O", "vs": [7]}
{"root": 28078, "n": 13, "g6": "Z?????????????MOPcF?_AcAQG?@oAKG?Oc??T?@?W?I?O?GG_?@Q_?O?o??", "st": "F", "vs": [7]}
{"root": 29154, "n": 13, "g6": "W?????????????Z?SW?l?eA?@g?Co?PG?_S?@B?E@c?AGo?", "st": "F", "vs": [7]}
{"root": 31692, "n": 13, "g6": "Y?????????????T_SW?S_YA?Og?Ao@GG?@c?cD??CW?GGO?bG_?GC_??", "st": "F", "vs": [7]}
{"root": 32450, "n": 13, "g6": "X?????????????W[CP?aO@I?GWE?G@_G?HC??h??Gg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 33324, "n": 13, "g6": "W?????????????YOCs?s_sA?BG?@o?WG@?S?GB?CIc?ACo?", "st": "F", "vs": [7]}
{"root": 34526, "n": 13, "g6": "X?????????????r_UK?P_AQ?Cg?Co?IG?Ac?GD?@GC?GIO?CB_?", "st": "F", "vs": [7]}
{"root": 35639, "n": 13, "g6": "Y?????????????V?AW@J?IcB?o?PO?Go@_C??h??Ag??oO?AO_?cB_??", "st": "F", "vs": [7]}
{"root": 36061, "n": 13, "g6": "W?????????????EOHS@`_iA?CgB?G?kG?@c?_D?EIC??RO?", "st": "F", "vs": [7]}
{"root": 36061, "n": 13, "g6": "Z?????????????EOWgAT?KKAgG?CoB?G?UC??X?C?g?CGO?OC_?@I_?@?o??", "st": "F", "vs": [7]}
{"root": 36836, "n": 13, "g6": "Y?????????????}?CS?b?OcACoCEO?Oo?SC??T??@W?GGO?HA_?A`_??", "st": "F", "vs": [7]}
{"root": 37136, "n": 13, "g6": "X?????????????}?@K@C_PK?cG?SO?_o?KC?C`??Ag?OwO??J_?", "st": "F", "vs": [7]}
{"root": 37408, "n": 13, "g6": "X?????????????}?CWAD?`W?cO?P_CCO?HG??T??@W?GBO?D`_?", "st": "F", "vs": [7]}
{"root": 39088, "n": 13, "g6": "Y?????????????}?GkCK_AS?KGACO?_o?SC??L??AW?AGO?GI_?A`_??", "st": "F", "vs": [7]}
{"root": 40619, "n": 13, "g6": "X?????????????}?CK@C_BK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 40619, "n": 13, "g6": "X?????????????}?Ow@B?Gc?IG?`O?Ao?HC??h??_g?@eO?OB_?", "st": "F", "vs": [7]}
{"root": 40622, "n": 13, "g6": "X?????????????}?AK?S_PK?QG@@O?Ao?HC??h?@?g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 40637, "n": 13, "g6": "X?????????????}?@WAK_AK?PG?DO@?o?aC?CH??Ag?OkO?AB_?", "st": "F", "vs": [7]}
{"root": 40931, "n": 13, "g6": "[?????????????~??w?T?CS?Co?QO@@O?QC??X?A?g??`_?OO_?CG_??RO?C?K??", "st": "F", "vs": [7]}
{"root": 42191, "n": 13, "g6": "X?????????????}??wCB?AcACG@AO?dO?aC?CD??OW?CeO?OP_?", "st": "F", "vs": [7]}
{"root": 45171, "n": 13, "g6": "X?????????????}??w?h?Og?IGAAOCGo@CC?AD??_W?AQO?GX_?", "st": "F", "vs": [7]}
{"root": 60398, "n": 13, "g6": "Y?????????????}??w?b?OcACoAGOCAOAAC?OP?@@W?@IO?Ca_?@@_??", "st": "F", "vs": [7]}
{"root": 60635, "n": 13, "g6": "Y?????????????}??w@G_Ac?POC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 67732, "n": 13, "g6": "Y?????????????}?@WAL?`S?_oC@O?Oo?Gc?CD?A?W?@_O?Ca_?GP_??", "st": "F", "vs": [7]}
{"root": 71013, "n": 13, "g6": "[?????????????~?@W?L?Cc?PG?PO?Go?DC?CH??Og??P_?___??[_?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 71013, "n": 14, "g6": "_???????????????^_?U?@g?QO?aO?PO?CW?@P??`G?@A_??b??___?G@O?@?K??O_O??_H??C?I???Be???", "st": "O", "vs": [7, 7]}
{"root": 71013, "n": 15, "g6": "c?????????????????Fw?Ao?E_?c_?aO?Gg?@E??IG?AC_?AD???b??OOO?A?S??G@_?@A@??@?Q??C?I???a?_??_AG??A?H????M[???", "st": "O", "vs": [7, 7, 7]}
{"root": 72063, "n": 13, "g6": "[?????????????~?AW?L?Ac?@oCAO?PO?OW?@P?A@G?CA_?AO_?GG_??aO??C[??", "st": "F", "vs": [7]}
{"root": 72415, "n": 13, "g6": "X?????????????}?AS?S_`K?PG?PO@?o?HC?GH??_g?CwO?OB_?", "st": "F", "vs": [7]}
{"root": 76118, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?_G_?GC_?G@O??EK??", "st": "O", "vs": [7]}
{"root": 76118, "n": 13, "g6": "[?????????????~?AS?R?Ac?DO?KO?aO??w?OH?C?g?C@_?@G_?CC_?@@O??EK??", "st": "O", "vs": [7]}
{"root": 76118, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??GGO?@?P??C?Q???EM???", "st": "O", "vs": [7, 7]}
{"root": 76118, "n": 14, "g6": "_???????????????^_?d?AW?IO?I_?KO?PG??M?A@G?OA_?GB??_G_?CAO?A?S??@GO??OP???OQ???EM???", "st": "O", "vs": [7, 7]}
{"root": 76118, "n": 15, "g6": "c?????????????????Fw?Cg?H_?S_?I_?EG?CQ??@o?GC_?_D??GB??OCO?@?c??OA_??_`??A?a??C?Q???C__??CCG???OP????W{???", "st": "O", "vs": [7, 7, 7]}
{"root": 77543, "n": 13, "g6": "[?????????????~?GW?L?AS?Oo?IO@@O?IC??X?@?g?A@_?_O_?AG_??RO??GK??", "st": "F", "vs": [7]}
{"root": 77543, "n": 14, "g6": "`???????????????^_AE?@g?HO?`_?IO?_g?A`?@?g?A@_?_O_?AG_??RO??GK??__O??CP???OQ???BI??@?B???", "st": "F", "vs": [7, 7]}
{"root": 78221, "n": 13, "g6": "Z?????????????}?Gw?d?AS?KG@COA@O?SC?GP?A?g?O@_?`K_??Q_??Oo??", "st": "F", "vs": [7]}
{"root": 79199, "n": 13, "g6": "X?????????????}?OwAH?OSA?o?gOACO?GW?B@??_g?CQO??Z_?", "st": "F", "vs": [7]}
{"root": 80066, "n": 13, "g6": "X?????????????}?AS@C_`KA@G?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 80341, "n": 13, "g6": "X?????????????}?AS@A_`KAAG?POA?o?HC?OH??_g?GwO?GB_?", "st": "F", "vs": [7]}
{"root": 80492, "n": 13, "g6": "Y?????????????}?@S?a_GK?HG?Ko?cG?Dc?OD?@?W?A_O?_o_?OI_??", "st": "F", "vs": [7]}
{"root": 83484, "n": 13, "g6": "Z?????????????MOQcAB?PcB_G?SO?IO?OW?C`??Ag??D_?___?AK_?C_o??", "st": "F", "vs": [7]}
{"root": 91074, "n": 13, "g6": "Y?????????????JOQKB__?k?Cg?AoCOG?BC?GH??Gg?G@_?p__?EA_??", "st": "F", "vs": [7]}
{"root": 91074, "n": 13, "g6": "Z?????????????p_DgCb?[C?Ao?oO?HO?BC?GH??Gg?G@_?G__??U_?P?o??", "st": "F", "vs": [7]}
{"root": 92445, "n": 13, "g6": "Y?????????????qO?w?x?XCA?o@OO?DO?@W?S@??BG??Q_?k__?@B_??", "st": "F", "vs": [7]}
{"root": 106487, "n": 13, "g6": "Y?????????????f??sAb?Kc?HO?EO?PO?CW?@P??@g?A@_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 114316, "n": 13, "g6": "Y?????????????ogIa?E_AK?iG?aO?HO@_C?@`??BG??B_?hO_?E@_??", "st": "F", "vs": [7]}
{"root": 127089, "n": 13, "g6": "Y?????????????b_HG@H?Gc?SGADO?Ao?QC??X?AGg?O@_?kO_?AK_??", "st": "F", "vs": [7]}
{"root": 150199, "n": 13, "g6": "[?????????????}?GWCA_HK?KG@CO?BO@?W?GP?A@G??Q_?_B??AO_?OSO??gK??", "st": "O", "vs": [7]}
{"root": 163279, "n": 13, "g6": "[?????????????@oASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 163279, "n": 13, "g6": "\\?????????????}??w?d?OW?KOCC_@A_?SG?Ga??QO?G__?A`??CP??C_O?CAC???N_??", "st": "F", "vs": [7]}
{"root": 163279, "n": 13, "g6": "]?????????????}?ASAB?BCAAO@A_?gO?aG?AQ?AGG?@O_?CP???N???wO??PC??_A_??_E???", "st": "F", "vs": [7]}
{"root": 182927, "n": 13, "g6": "]?????????????Ao?s?b?QC?cO@_OCOO@DG??M?A_G?O__?IH???T???P_?@AC??OG_?AQQ???", "st": "F", "vs": [7]}
{"root": 187542, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?HG?CI??Co?CO_?CP??AH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 187542, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?AQ??`O??R??G`??CP??@C_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 199436, "n": 13, "g6": "]?????????????CgCK?K_AS@?o?SO?IOA?g?KE?@CG?AG_?BH??_D??G@_?@OC??D?_?BBA???", "st": "F", "vs": [7]}
{"root": 199436, "n": 14, "g6": "`???????????????AS@B?@c?HOA@_?SO?DG?_I?@_o?CO_?CP??BH??OA_?A?W??I?_??SA???oA??@GA??BBB???", "st": "F", "vs": [7, 7]}


==> anc/gst1718_computation/tree/b45_p1.final.json <==
[]

==> anc/gst1718_computation/tree/b45_p1.nodes.jsonl <==
{"root": 17, "n": 13, "g6": "T?????????????}?A[?WoOT?_k?@c?ASAEE?", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "T?????????????XoQeAoOi@?CK?WC?DS?@U?", "st": "O", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GWCAC?GQ??i_?_K??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????XoQeAoOi@?@S?GW?aC?GQ??i_A?K??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?AgCCC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 50, "n": 13, "g6": "V?????????????XoQeAoO?iAgC?Ag?cC?@a?AC_?G[??", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "V?????????????}?Oo?TOOU?`c?Cg?GW?BA?DK_C?K??", "st": "F", "vs": [7]}
{"root": 115, "n": 13, "g6": "T?????????????}?Ae?TOOU?AS?GWCKC?`e?", "st": "O", "vs": [7]}
{"root": 115, "n": 13, "g6": "W?????????????}?Ae?TOOU?`c?Cg?GWAEA?CO_@?S?G?o?", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?OO_?hc??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????}??w?cO_Y?HC@CgAGW?IA?GO_?hc??", "st": "F", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????}??w?h_Ca?HC@CgAGW@AA?AC_CBS??", "st": "O", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW@@A?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 196, "n": 13, "g6": "V?????????????}??w?h_CaA@g?QGAGW?PA?AG_@Ck??", "st": "O", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGWAAA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??w?QOGi?IC?agCGW?QA?GO_AHc??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGWA@A?AC_@DS??", "st": "F", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?_C_@DS??", "st": "O", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??wAH_AQ?IC?agCGW@@A?AC_@DS??", "st": "O", "vs": [7]}
{"root": 207, "n": 13, "g6": "V?????????????}??wAH_AQ?ag?SG?ag?@a??c_CG[??", "st": "F", "vs": [7]}
{"root": 230, "n": 13, "g6": "V?????????????}??w@BOPE?IC?aGCHG?HA?Ck_??[??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "V?????????????}??w?cOGY?HC@CgCGW?IA?CO_AHc??", "st": "F", "vs": [7]}
{"root": 245, "n": 13, "g6": "V?????????????}??wAH_Ca?HC@CgCGW?IA?CC_@BS??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?OA_?AK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????}?GMCIOAE?Gc@Cg?_W?Ua?GA_?AK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "V?????????????}?AsCIOAE?Gc@Cg?_W@@q??a_?GK??", "st": "F", "vs": [7]}
{"root": 336, "n": 13, "g6": "W?????????????}?AsAB_`Q?GW@Cg?_W?BA?@C_@?S?@Co?", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W@@A?CC_?LS??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?GC_?LS??", "st": "O", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?PA?@i_C?K??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?OoGp?GcAGg?_W?HA?CC_?LS??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?_A_@EK??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?LOAE?GcAGg?_W?SA?OA_@EK??", "st": "F", "vs": [7]}
{"root": 342, "n": 13, "g6": "V?????????????}?OM?LOAE?bC?PG?_W?QA??Q_AGk??", "st": "F", "vs": [7]}
{"root": 348, "n": 13, "g6": "V?????????????}?AeCKOAE?Gc@Ag?_W@Ba?GA_?GK??", "st": "F", "vs": [7]}
{"root": 348, "n": 13, "g6": "V?????????????}?G[CKOAE?Gc@Ag?_W?Sq??Q_?CK??", "st": "F", "vs": [7]}
{"root": 348, "n": 13, "g6": "V?????????????}?G[?h_AE?Gc@Ag?_W?PA?`a_A?K??", "st": "F", "vs": [7]}
{"root": 350, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?_A_A?K??", "st": "F", "vs": [7]}
{"root": 350, "n": 13, "g6": "V?????????????}?OeADOAE?Gc@Ag?_W?VA?GA_A?K??", "st": "F", "vs": [7]}
{"root": 350, "n": 13, "g6": "V?????????????}?AwADOAE?Gc@Ag?_WACq??Q_?CK??", "st": "O", "vs": [7]}
{"root": 350, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_WA@A?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 350, "n": 13, "g6": "V?????????????}?AwCH_AE?Gc@Ag?_W?HA?Oi_?GK??", "st": "O", "vs": [7]}
{"root": 354, "n": 13, "g6": "V?????????????}?G[CI_AE?Gc@Cg?_W?QA?HI_?AK??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_C?K??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@K@DO_U?FC?Og?_W?QA?PK_@?K??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_C?K??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH__U?FC?Og?_W?SA?Gi_A?K??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_WA?a?CC_?MK??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?GC_?MK??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?OA_?MK??", "st": "O", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?Oa?AA_?MK??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?OA_?MK??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "V?????????????}?@KAH_GiA@W?Og?_W?OQ?AA_?MK??", "st": "F", "vs": [7]}
{"root": 407, "n": 13, "g6": "W?????????????}?@KAH_GiA@W?MG?_W?cA?___?aC?@Ao?", "st": "F", "vs": [7]}
{"root": 511, "n": 13, "g6": "V?????????????}?AMCHOGE?Gc?Kg?_W?KA?Oq_@?K??", "st": "F", "vs": [7]}
{"root": 511, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?`A?AA_?Kk??", "st": "F", "vs": [7]}
{"root": 511, "n": 13, "g6": "V?????????????}?AMAEO`I?_W?PG?_W?HA?GG_?Kk??", "st": "F", "vs": [7]}
{"root": 517, "n": 13, "g6": "V?????????????}?Gi?d_`I?_W?PG?_W?cA?AA_CEK??", "st": "F", "vs": [7]}
{"root": 517, "n": 13, "g6": "W?????????????}?Gi?d_`I?_WCEG?_W?SA?GO_?CS?@Co?", "st": "F", "vs": [7]}
{"root": 614, "n": 13, "g6": "W?????????????}?AwCH_Oe@@c?Og@?W?IA?GO_?`S??_o?", "st": "F", "vs": [7]}
{"root": 614, "n": 13, "g6": "W?????????????}?AwCH_CI@AWABG@?W@CA?G__?AS?@Ao?", "st": "F", "vs": [7]}
{"root": 624, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?aA?AA_?iK??", "st": "F", "vs": [7]}
{"root": 624, "n": 13, "g6": "V?????????????}?GY@H__i?OW?PG@?W?IA?OA_?iK??", "st": "O", "vs": [7]}
{"root": 645, "n": 13, "g6": "W?????????????}?A[CH_AI@@WAKG@?W?KA?GO_?CS?AAo?", "st": "O", "vs": [7]}
{"root": 648, "n": 13, "g6": "V?????????????}?CYCH_AI@@c?_g@?WA@A?Da_?OK??", "st": "O", "vs": [7]}
{"root": 654, "n": 13, "g6": "V?????????????}?CiCBOCE?GcACg@?W?Ua?AA_?AK??", "st": "F", "vs": [7]}
{"root": 654, "n": 13, "g6": "V?????????????}?As@I_CE?GcACg@?W?IA?_Y_?GK??", "st": "O", "vs": [7]}
{"root": 654, "n": 13, "g6": "V?????????????}?As@I__Y?OW?PG@?W?HA?@A_ACk??", "st": "O", "vs": [7]}
{"root": 654, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?KA?G__?_s??Go?", "st": "F", "vs": [7]}
{"root": 654, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?WAAA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 654, "n": 13, "g6": "W?????????????}?As@I__Y?GcACg@?W?aA?AO_?_s??_o?", "st": "F", "vs": [7]}
{"root": 660, "n": 13, "g6": "V?????????????}?Oe?`OOe@@c?Og@?W?fA?AA_?_K??", "st": "F", "vs": [7]}
{"root": 895, "n": 13, "g6": "W?????????????QoESCJ?TA?@W@WG?@g?AK?eC_@?S?G?o?", "st": "O", "vs": [7]}
{"root": 1143, "n": 13, "g6": "W?????????????ROScEC_?i?gW?pG?Ag?CK?Ko_A?S?O?o?", "st": "F", "vs": [7]}
{"root": 1335, "n": 13, "g6": "W?????????????R?POAB?AS?GgC?o@Hg?RK?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 1335, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA?G__C?s??", "st": "O", "vs": [7]}
{"root": 1335, "n": 13, "g6": "V?????????????{?POAB?AS?Gg@Hg?eW@KA??g_C?s??", "st": "F", "vs": [7]}
{"root": 1335, "n": 13, "g6": "X?????????????{?H_CS?OW?HOC?o@Hg?RK?`?_ACC?CGO?AI_?", "st": "F", "vs": [7]}
{"root": 1342, "n": 13, "g6": "V?????????????{?BCAO_AaA?W?kg@BWAHA??g_AGS??", "st": "F", "vs": [7]}
{"root": 1354, "n": 13, "g6": "W?????????????aOHC?S__K?KGAAO@Ig?Qk?{?_?KC?@?o?", "st": "O", "vs": [7]}
{"root": 1354, "n": 13, "g6": "V?????????????{?PGAP?_K?KG@Ig?dWACA?Ac_AAS??", "st": "F", "vs": [7]}
{"root": 1401, "n": 13, "g6": "W?????????????R?PG?p?_c@?g?Oo@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1401, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA?GO_CCc??", "st": "O", "vs": [7]}
{"root": 1401, "n": 13, "g6": "V?????????????{?PG?p?OI?GW@Hg?eW@KA??W_CCc??", "st": "F", "vs": [7]}
{"root": 1401, "n": 13, "g6": "V?????????????{?H_?p?_c?GW@Hg?eW?EA?aO_A@S??", "st": "O", "vs": [7]}
{"root": 1401, "n": 13, "g6": "X?????????????{?H_?p?_c@?g?Oo@Hg?RK?O__CQC?AAO?@A_?", "st": "F", "vs": [7]}
{"root": 1401, "n": 13, "g6": "X?????????????{?H_CQ?EGAAOA@O@Hg?RK?`?_AAC??SO?AE_?", "st": "F", "vs": [7]}
{"root": 1418, "n": 13, "g6": "W?????????????QOBCCD?aC?KGA?o@Hg?RK?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1418, "n": 13, "g6": "V?????????????{?BCCO_BA@?W@Hg?eW?SA?QO_CDC??", "st": "F", "vs": [7]}
{"root": 1420, "n": 13, "g6": "V?????????????{?HG?p?aCA?g@Hg?eW?MA?_O_A?s??", "st": "F", "vs": [7]}
{"root": 1420, "n": 13, "g6": "X?????????????{?HG?p?aCA?gA?o@Hg?RK?B__CAC?GCO?CC_?", "st": "F", "vs": [7]}
{"root": 1437, "n": 13, "g6": "W?????????????b?BC?S_OS@GGC@O@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1437, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA?G__AAc??", "st": "O", "vs": [7]}
{"root": 1437, "n": 13, "g6": "V?????????????{?BC?S_QAA?g@Hg?eWAKA??g_AAc??", "st": "F", "vs": [7]}
{"root": 1449, "n": 13, "g6": "V?????????????{?P_?p?Ac@?g@Hg?eW?EA?QO_C?s??", "st": "O", "vs": [7]}
{"root": 1449, "n": 13, "g6": "X?????????????{?P_AQ?EG@?gC?o@Hg?RK?P?_CAC?@QO?GA_?", "st": "F", "vs": [7]}
{"root": 1473, "n": 13, "g6": "W?????????????aOBCAO_`C?IGA@O@LG?P[?{?_?WC??WO?", "st": "O", "vs": [7]}
{"root": 1473, "n": 13, "g6": "V?????????????{?PG?p?QC@?g@LG?aw@@A?`C_?SS??", "st": "F", "vs": [7]}
{"root": 1527, "n": 13, "g6": "W?????????????F?HOCP?_S@?g?Oo@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1527, "n": 13, "g6": "X?????????????{?HOCP?_S@?g?Oo@Hg?RK?F?_CCC??KO?OC_?", "st": "F", "vs": [7]}
{"root": 1527, "n": 13, "g6": "V?????????????{?B_CP?OI?GW@Hg?eW@IA?_S_?GS??", "st": "F", "vs": [7]}
{"root": 1536, "n": 13, "g6": "W?????????????F?PCAB?Ac@GGC?o@Hg?RK?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1536, "n": 13, "g6": "V?????????????{?PC?S_QAA?W@Hg?eW?[A?___ABC??", "st": "F", "vs": [7]}
{"root": 1536, "n": 13, "g6": "V?????????????{?B_CP?QAA?W@Hg?eWACA?OW_?Sc??", "st": "F", "vs": [7]}
{"root": 1542, "n": 13, "g6": "W?????????????F?PGAO__K@AG?PO@LG?P[?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1607, "n": 13, "g6": "V?????????????{?BCCO_IA@?W@Hg?eWAEA?QO_?@S??", "st": "F", "vs": [7]}
{"root": 1611, "n": 13, "g6": "V?????????????{?HG?p?IAA?W@Hg?eWAKA??W_ACc??", "st": "O", "vs": [7]}
{"root": 1662, "n": 13, "g6": "V?????????????{?BG@P?QCA?W@Eg?hWAKA??W_ACS??", "st": "O", "vs": [7]}
{"root": 1702, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 1702, "n": 13, "g6": "W?????????????_oHA@@_`A?`GA@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 1702, "n": 13, "g6": "V?????????????{?CECGOGQ@?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 1702, "n": 13, "g6": "V?????????????{?OW@@_GQ@?g?ZG?cw?aA?QC_CGS??", "st": "F", "vs": [7]}
{"root": 1789, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1789, "n": 13, "g6": "W?????????????PGGQAAO_I?kWAOG?fGA?S?{?_?KC?@GO?", "st": "O", "vs": [7]}
{"root": 1791, "n": 13, "g6": "W?????????????PGOQAAO_I?kWCOG?fG@?S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1791, "n": 13, "g6": "V?????????????{?GHC@OJEAGC?fGA?g?HA?PG_CCc??", "st": "O", "vs": [7]}
{"root": 1923, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?SC??aO?", "st": "O", "vs": [7]}
{"root": 1923, "n": 13, "g6": "W?????????????_oHA@@_PA?`GC@O?ZG?Q[?{?_?KC?@@O?", "st": "O", "vs": [7]}
{"root": 1923, "n": 13, "g6": "V?????????????{?CEAGOGQA?g?ZG?cw?cA?_o_AOc??", "st": "F", "vs": [7]}
{"root": 1923, "n": 13, "g6": "V?????????????{?HA@@_GQA?g?ZG?cw?gA?_o_AGS??", "st": "F", "vs": [7]}
{"root": 1947, "n": 13, "g6": "W?????????????IGGcCC__Q?[W?fG@?g@?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1963, "n": 13, "g6": "W?????????????OgOKCC_GS@GG@GO?]G?O{?{?_?PC??aO?", "st": "O", "vs": [7]}
{"root": 1963, "n": 13, "g6": "V?????????????{?OKCC_GS@GG?]G?`wAGA?Og_@GS??", "st": "O", "vs": [7]}
{"root": 1983, "n": 13, "g6": "W?????????????a_CIA@_`A@@G@@O?ZG?Q[?{?_?KC?@AO?", "st": "O", "vs": [7]}
{"root": 1983, "n": 13, "g6": "V?????????????{?GECGOOQ?_g?ZG?cw@CA?a__@Ac??", "st": "F", "vs": [7]}
{"root": 1983, "n": 13, "g6": "V?????????????{?CIA@_`A?_g?ZG?cw?cA?a__AAS??", "st": "F", "vs": [7]}
{"root": 1991, "n": 13, "g6": "W?????????????QGOcCA_Oa?kW?fGA?gA?K?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 1991, "n": 13, "g6": "V?????????????{?OcACOJE?RcA?gC?W?EA?QG_CAc??", "st": "O", "vs": [7]}
{"root": 1993, "n": 13, "g6": "W?????????????`GGQAAOGI?[WCOG?fG?_S?{?_?SC??gO?", "st": "O", "vs": [7]}
{"root": 2020, "n": 13, "g6": "V?????????????{?HG?S__SAGC@FG?gw?kA?___A@S??", "st": "F", "vs": [7]}
{"root": 2020, "n": 13, "g6": "V?????????????{?D_AQ?_SAGC@FG?gwACA?Ac_A@S??", "st": "F", "vs": [7]}
{"root": 2020, "n": 13, "g6": "V?????????????{?D_AQ?AcA@O@FG?gw?EA?OI_COK??", "st": "F", "vs": [7]}
{"root": 2360, "n": 13, "g6": "W?????????????`_@gAP?OS?GWCOG@Hg?RK?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 2360, "n": 13, "g6": "V?????????????{?@gAA_AEAGC@Hg?eWAEA?QG_@?S??", "st": "O", "vs": [7]}
{"root": 2367, "n": 13, "g6": "V?????????????{?@gAGOAEAGC@Hg?eWAEA?QG_?Ac??", "st": "F", "vs": [7]}
{"root": 2406, "n": 13, "g6": "V?????????????{?D_CK?QOAGC@FG?gwA@A?Oc_?PS??", "st": "F", "vs": [7]}
{"root": 2437, "n": 13, "g6": "W?????????????Q_Oo?Y?OI?GWCOG@Hg?RK?{?_?PC??IO?", "st": "O", "vs": [7]}
{"root": 2437, "n": 13, "g6": "V?????????????{?HOCK?AEAGC@Hg?eW?LA?_C_A@S??", "st": "F", "vs": [7]}
{"root": 2437, "n": 13, "g6": "V?????????????{?HOCK?BO?GW@Hg?eW?@Q?OI_COK??", "st": "F", "vs": [7]}
{"root": 2473, "n": 13, "g6": "W?????????????R?OoAA_AK?HGCOG@JG?Q[?{?_?SC??DO?", "st": "O", "vs": [7]}
{"root": 2473, "n": 13, "g6": "V?????????????{?H_AA_AQAGC@JG?cwAEA?AK_A?S??", "st": "F", "vs": [7]}
{"root": 2473, "n": 13, "g6": "V?????????????{?H_AA_AKAGC@JG?cwAEA?OG_?QS??", "st": "F", "vs": [7]}
{"root": 2473, "n": 13, "g6": "X?????????????{?H_CK?OS?GoCOG@JG?Q[?G__C@C?@HO?O@_?", "st": "F", "vs": [7]}
{"root": 2489, "n": 13, "g6": "V?????????????{?CECCOEY@?WA@G?kgAKA?O__@AK??", "st": "F", "vs": [7]}
{"root": 2491, "n": 13, "g6": "V?????????????{?OE?tOOE?aCA@G?igAKA?O__@AS??", "st": "F", "vs": [7]}
{"root": 2501, "n": 13, "g6": "V?????????????}?ASCJ?Gq?GW?gG?SG?@S?Pc_?@[??", "st": "F", "vs": [7]}
{"root": 2528, "n": 13, "g6": "V?????????????}?O[@COPQ?GW?WG?Ag??k?HK_?cK??", "st": "F", "vs": [7]}
{"root": 2546, "n": 13, "g6": "V?????????????}?C[?SO`Q?_W?WG?Ag??k?PK_?cK??", "st": "F", "vs": [7]}
{"root": 2627, "n": 13, "g6": "Y?????????????}?@gCF?Ac?Gg@GoAKG??s??R??HC??IO?Ca_?A@_??", "st": "O", "vs": [7]}
{"root": 2652, "n": 13, "g6": "Y?????????????}?@K?S_PS?KG@DOCKG??s??R??EC??cO?CE_?A@_??", "st": "O", "vs": [7]}
{"root": 2666, "n": 13, "g6": "V?????????????}?Ok?W_Os?IG@?o?@g?@K?CI_@KK??", "st": "F", "vs": [7]}
{"root": 2669, "n": 13, "g6": "V?????????????}?Ck?W_Os?IG@?o?@g?@K?CI_CKK??", "st": "F", "vs": [7]}
{"root": 2688, "n": 13, "g6": "V?????????????}?@QCI_BA@Ag@?o?@g?@K?CW_@KK??", "st": "F", "vs": [7]}
{"root": 2847, "n": 13, "g6": "X?????????????}?C[?c_AK?IG?aOCGo?@S??J??QC?ACO?P`_?", "st": "F", "vs": [7]}
{"root": 2939, "n": 13, "g6": "V?????????????}?Gh?PO?eAEC?BG?Og?_K?Co_@Hc??", "st": "F", "vs": [7]}
{"root": 2943, "n": 13, "g6": "V?????????????}?Ch?PO?e@EC?BG?Og?OK?Co_CHc??", "st": "O", "vs": [7]}
{"root": 3765, "n": 13, "g6": "Y?????????????}??w@G_O[?QG?PO?aG?ac?`B??gC?GOO??Q_?AD_??", "st": "F", "vs": [7]}
{"root": 4235, "n": 13, "g6": "Y?????????????}?@c?a__k?QGABO@CG?HC?@F??MC?CAO?AA_?_@_??", "st": "F", "vs": [7]}
{"root": 4266, "n": 13, "g6": "V?????????????}??w?Q_Gk?QG@AO?SG@CS?`I_?aK??", "st": "F", "vs": [7]}
{"root": 4287, "n": 13, "g6": "V?????????????}??w?Q_Gk?IG?aO?cG@CS?`I_@AK??", "st": "F", "vs": [7]}
{"root": 4310, "n": 13, "g6": "V?????????????}??w?Q__k?IG?aOACG?SS?PI_@AK??", "st": "F", "vs": [7]}
{"root": 4335, "n": 13, "g6": "V?????????????}?CK?Q_`K?SGADO?SG?PC?@o_@?{??", "st": "O", "vs": [7]}
{"root": 4360, "n": 13, "g6": "V?????????????}?AK?Q_GQACgACo?gG?IC?@o_@@k??", "st": "O", "vs": [7]}
{"root": 4386, "n": 13, "g6": "V?????????????}?AK?Q_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 4388, "n": 13, "g6": "V?????????????}?@K?a_`K?SG@Co?SG?`C?@o_A@[??", "st": "O", "vs": [7]}
{"root": 4490, "n": 13, "g6": "V?????????????}?CK?Q_CQ@Cg@Co?WG?QC?@o_C@k??", "st": "O", "vs": [7]}
{"root": 4494, "n": 13, "g6": "V?????????????}?AI?QOPI?aW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 4498, "n": 13, "g6": "V?????????????}?AI?QOOi?cW?WG?cG?`C?@o_C@k??", "st": "F", "vs": [7]}
{"root": 4760, "n": 13, "g6": "Y?????????????}??w?d__a?cWCGGABG?GS?CB??gC?OCO?AQ_??`_??", "st": "F", "vs": [7]}
{"root": 5244, "n": 13, "g6": "V?????????????}?AI@H_DA?HGACo?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 5246, "n": 13, "g6": "V?????????????}?AIAH_DA?HG@Co?SG?`C?@o_C@[??", "st": "F", "vs": [7]}
{"root": 5281, "n": 13, "g6": "W?????????????}??w@A_DK?KGACo?QGA?k?H?_ABC?AOo?", "st": "O", "vs": [7]}
{"root": 5281, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?`?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 5281, "n": 13, "g6": "W?????????????}??wAB?DK?KGACo?QGA?k?P?_@Ac?AOo?", "st": "F", "vs": [7]}
{"root": 5281, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?OGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 5281, "n": 13, "g6": "Y?????????????}??wAB?GS?SoACo?cG?HC?_J?@CC?AGO?BA_??D_??", "st": "F", "vs": [7]}
{"root": 5298, "n": 13, "g6": "W?????????????}??w@B?`K?HG@Co?WG@?k?H?_AAc?AOo?", "st": "F", "vs": [7]}
{"root": 5378, "n": 13, "g6": "W?????????????}??wAA_`K?HG?co?gG@?k?P?_@BC?@Oo?", "st": "F", "vs": [7]}
{"root": 5383, "n": 13, "g6": "W?????????????}??w?R?`K@@G?co?SG?_k?O__@Ac?A_o?", "st": "F", "vs": [7]}
{"root": 5534, "n": 13, "g6": "V?????????????}??w@A__k?IG?aO?cG@CS?HI_?QK??", "st": "F", "vs": [7]}
{"root": 5643, "n": 13, "g6": "Y?????????????}??wAA_Gk?IGAHO@GG?HC?_F??WC?OCO?CQ_??`_??", "st": "F", "vs": [7]}
{"root": 5650, "n": 13, "g6": "V?????????????}??wAA__k?aG?QO?SG?cS?PI_?aK??", "st": "F", "vs": [7]}
{"root": 5721, "n": 13, "g6": "W?????????????}??w?T?AS@Cg?aG@GgAAK?C__C@c?CHO?", "st": "F", "vs": [7]}
{"root": 5963, "n": 13, "g6": "W?????????????}??w?b?Ac@Ag?cG@GgA@K?AO_C@c?A`O?", "st": "F", "vs": [7]}
{"root": 6358, "n": 13, "g6": "W?????????????}??w@D?DC?Pg?So?cG@CK?H?_C@c?@Go?", "st": "F", "vs": [7]}
{"root": 6465, "n": 13, "g6": "Y?????????????}??wAD?HCA?o@BO?QG?QS?PB??SC?AcO??S_?_A_??", "st": "F", "vs": [7]}
{"root": 6486, "n": 13, "g6": "W?????????????}??w@D?HC?Pg?cG?Qg@CK?D?_C@c?@PO?", "st": "F", "vs": [7]}
{"root": 6582, "n": 13, "g6": "X?????????????}??w@H?OW@AOC@_@AO?Qg?AT?CCC?AAO?PB_?", "st": "F", "vs": [7]}
{"root": 6642, "n": 13, "g6": "W?????????????}??wAH?AQ?ag?go?WG?`S?OO_C@c?AOo?", "st": "O", "vs": [7]}
{"root": 6683, "n": 13, "g6": "Y?????????????}??wAH?_K?KG@DO?ao@@C?Ad??cC??KO?_A_?H@_??", "st": "F", "vs": [7]}
{"root": 6694, "n": 13, "g6": "X?????????????}??wAH?_K?SG@DOACG?PC?BD?CCC?GJO??H_?", "st": "F", "vs": [7]}
{"root": 6694, "n": 13, "g6": "W?????????????}??wAH?DA?agAAo?aG?KS?GO_C@c?GOo?", "st": "F", "vs": [7]}
{"root": 6724, "n": 13, "g6": "Y?????????????}??w?X?DCA?o@BOCAG?aS?PB??aC?GSO??E_?A@_??", "st": "F", "vs": [7]}
{"root": 6728, "n": 13, "g6": "V?????????????}??wAD?_K?QGCAG?Sg@CK?DC_@BS??", "st": "O", "vs": [7]}
{"root": 6748, "n": 13, "g6": "W?????????????}??w?X?GgA?o?bO?Sg@CK?HC_?CS?OGo?", "st": "F", "vs": [7]}
{"root": 6779, "n": 13, "g6": "V?????????????}??wAD?_KAAGCAG?Sg@CK?DC_@BS??", "st": "F", "vs": [7]}
{"root": 7195, "n": 13, "g6": "V?????????????}??w?c__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 7242, "n": 13, "g6": "V?????????????}??wAC__KA@G@DOCCG?Sc?PA_?Qk??", "st": "F", "vs": [7]}
{"root": 7242, "n": 13, "g6": "Y?????????????}??wC@_PAA@G@DOCCG?Sc?AT?CGC?AGO?Oc_??B_??", "st": "F", "vs": [7]}
{"root": 7268, "n": 13, "g6": "W?????????????}??w?h?BCAAG@BO@Cg@CK?C__C@c?@Go?", "st": "F", "vs": [7]}
{"root": 7278, "n": 13, "g6": "V?????????????}??w@D?_KAAG@AG?cg@CK?BC_?bS??", "st": "F", "vs": [7]}
{"root": 7285, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 7287, "n": 13, "g6": "V?????????????}??w?X?CgA?oCCO@BO?IS?CS_AG[??", "st": "F", "vs": [7]}
{"root": 7342, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?QS?AS_AG[??", "st": "F", "vs": [7]}
{"root": 7344, "n": 13, "g6": "V?????????????}??w?h?OgA?oCCO@BO?PS?Ac_AG[??", "st": "F", "vs": [7]}
{"root": 7647, "n": 13, "g6": "V?????????????}??w@C__K?PGADO?cG?cc?`A_?Qk??", "st": "O", "vs": [7]}
{"root": 7651, "n": 13, "g6": "X?????????????}??w@C__KACG@AOADO?QC?AT??aC??BO?HH_?", "st": "F", "vs": [7]}
{"root": 7682, "n": 13, "g6": "Y?????????????}??w@G_`A?PGADO?gG?`c?Ad?AGC?@GO?_K_??B_??", "st": "F", "vs": [7]}
{"root": 7775, "n": 13, "g6": "V?????????????}??wAH?_KACG?aoACG?cS?Gi_?QK??", "st": "F", "vs": [7]}
{"root": 8195, "n": 13, "g6": "V?????????????}?CYAIOAI?OW?aGA@G?_K?`g_?Ok??", "st": "F", "vs": [7]}
{"root": 8585, "n": 13, "g6": "V?????????????}?AH@HOAE?`C?PG?cgA?K?`o_A@c??", "st": "F", "vs": [7]}
{"root": 8816, "n": 13, "g6": "V?????????????}?CIAEOAI?OWCIG?`G?GS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 9028, "n": 13, "g6": "X?????????????}?G[?P_AQ?Og?cGCIG?_S?OB?@@C??rO?A@_?", "st": "F", "vs": [7]}
{"root": 9198, "n": 13, "g6": "V?????????????}?CWCL?AE?HC@@G?_g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 9217, "n": 13, "g6": "V?????????????}?AW@L?GE?HCA@G?_gAAK?PS_?PS??", "st": "O", "vs": [7]}
{"root": 9284, "n": 13, "g6": "V?????????????}?CWCD_AI?HC?`G@?g?EK?PW_?_s??", "st": "F", "vs": [7]}
{"root": 9347, "n": 13, "g6": "V?????????????}?AWAL?AE?HC?`GA?gAAK?`S_@@S??", "st": "F", "vs": [7]}
{"root": 9473, "n": 13, "g6": "V?????????????}?@H?`OOe?PCAHG?Og?_K?`o_@@c??", "st": "F", "vs": [7]}
{"root": 9749, "n": 13, "g6": "W?????????????}?Cw?R?CSACW?WGADG?OK?Ac_@@S??Go?", "st": "F", "vs": [7]}
{"root": 9753, "n": 13, "g6": "X?????????????}?@K?S_GQ?OgAGo?WG?ac?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 9821, "n": 13, "g6": "V?????????????}?@KCEOCI?GW?SGAIG?OS?@k_@?[??", "st": "F", "vs": [7]}
{"root": 10985, "n": 13, "g6": "X?????????????}?AKAD_Ga?GWAAG?PG?OS?`B??]C?CAO??I_?", "st": "F", "vs": [7]}
{"root": 11156, "n": 13, "g6": "V?????????????}?@QAKOAQ?OgCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 11412, "n": 13, "g6": "V?????????????}?AICIOAI?_W@EG?`G?GS?@k_A?[??", "st": "F", "vs": [7]}
{"root": 11573, "n": 13, "g6": "V?????????????}?Gk?`_CQ?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 11646, "n": 13, "g6": "V?????????????}?@WCL?CE?PC@@G?Og@AK?HS_?PS??", "st": "F", "vs": [7]}
{"root": 11678, "n": 13, "g6": "X?????????????}?O[?c_AS?IG?`OAGo?PC?AH??@c??HO?H`_?", "st": "F", "vs": [7]}
{"root": 11776, "n": 13, "g6": "V?????????????}?CWCL?AE?PC?PG@?g@AK?PS_?`S??", "st": "F", "vs": [7]}
{"root": 12060, "n": 13, "g6": "X?????????????}?AK?Q_Ca?GgAGo?SG?cc?CD?CMC??EO??B_?", "st": "O", "vs": [7]}
{"root": 12065, "n": 13, "g6": "X?????????????~?AP?QO@I@?W?KG?aG?Gc?GD??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 12065, "n": 13, "g6": "[?????????????~??]?cOAQ?CgA?o?KG?PC?AH?@?g?@OO?@O_?CG_?OAO???[??", "st": "O", "vs": [7]}
{"root": 12065, "n": 14, "g6": "[???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g?O@O?O@_?GAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 12065, "n": 14, "g6": "_???????????????^_?cOAQ?CgA?o?KG?PC?AH?@?g??]O?_A_?O@_?@OG??IA??CGO?A?P????Y??@?E???", "st": "O", "vs": [7, 7]}
{"root": 12065, "n": 15, "g6": "c?????????????????Fw?Ca?HG?HOA?o?EC?CP??PG?CA_?_A_?O@_?C@G?C?I???{o??I?_??I@???`@??A?O_???BG??@?D???G?K???", "st": "O", "vs": [7, 7, 7]}
{"root": 12358, "n": 13, "g6": "V?????????????}?@SAKOCQ?GWCEGA@G?OS?@[_@?[??", "st": "O", "vs": [7]}
{"root": 12444, "n": 13, "g6": "V?????????????}?@IAEOAI?OW?cGCIG@?c?@k_@?[??", "st": "F", "vs": [7]}
{"root": 12628, "n": 13, "g6": "V?????????????}?GYCIOAI?OW?QGC@G@?K?Dg_@?k??", "st": "F", "vs": [7]}
{"root": 13254, "n": 13, "g6": "V?????????????}?G[?c_AIAEC?aG?Og@?K?@U_@@K??", "st": "F", "vs": [7]}
{"root": 13324, "n": 13, "g6": "W?????????????}?Cw?QOGIACW?cGAHG?_S?CW_?Sc??@o?", "st": "F", "vs": [7]}
{"root": 13324, "n": 13, "g6": "W?????????????}?Cw?S_AQ?_gCGo?cG@Cc?CW_?CS?CAo?", "st": "F", "vs": [7]}
{"root": 13367, "n": 13, "g6": "X?????????????}?G[@@_AQ?Og?cGCIG?GS?OB??PC??rO?G@_?", "st": "F", "vs": [7]}
{"root": 13367, "n": 13, "g6": "V?????????????}?G[?QOCI?EW?cG?Og@?K?GK_CIK??", "st": "F", "vs": [7]}
{"root": 13381, "n": 13, "g6": "X?????????????}?O[@@_Aa?OgAKG?QG?OS?GB??PC??jO?_@_?", "st": "F", "vs": [7]}
{"root": 13381, "n": 13, "g6": "V?????????????}?O[?SOCI?DW?QG?_g?_K?GK_AKK??", "st": "F", "vs": [7]}
{"root": 13424, "n": 13, "g6": "V?????????????}?AWCJ?GK?GgADG?Og?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 13433, "n": 13, "g6": "V?????????????}?AWAJ?CK?GgCDG?Og@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 13465, "n": 13, "g6": "V?????????????}?O[?Q_CK?Gg?SGAHG?OK?@e_@AK??", "st": "F", "vs": [7]}
{"root": 13492, "n": 13, "g6": "Y?????????????}?G[@KOAI?OW?SG@AG?Oc?`D??cC??cO?AS_??B_??", "st": "F", "vs": [7]}
{"root": 13538, "n": 13, "g6": "V?????????????}?G[?a_AK?Og?SGCHG@?K?@e_@AK??", "st": "F", "vs": [7]}
{"root": 13569, "n": 13, "g6": "W?????????????}?Gw?S_CK?PG@DO@AGACS??S_?WS?GCo?", "st": "F", "vs": [7]}
{"root": 13574, "n": 13, "g6": "V?????????????}?AHA@OGe?`CCHG?_g?GK?Po_?Pc??", "st": "F", "vs": [7]}
{"root": 13662, "n": 13, "g6": "X?????????????}?CKAE_CI?GW?QG?LG?OS?GB?@CC??EO?`Q_?", "st": "F", "vs": [7]}
{"root": 13662, "n": 13, "g6": "V?????????????}?CKAE_`Q?Og?QG?_g?_K?AE_?LK??", "st": "F", "vs": [7]}
{"root": 13698, "n": 13, "g6": "V?????????????}?O[?Q_CQ?_g@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 13700, "n": 13, "g6": "V?????????????}?O[@A_AQ?Og@CGAIG?OS?@e_?PK??", "st": "O", "vs": [7]}
{"root": 13814, "n": 13, "g6": "X?????????????~?CP?aO@I?GW?cG@AG?Gc?@D??Fc?O@O?O@_?", "st": "O", "vs": [7]}
{"root": 13814, "n": 13, "g6": "[?????????????~??]@COCQ?Cg?Oo?cG?`C?AH??Gg?OOO?OO_?GG_?AAO???[??", "st": "F", "vs": [7]}
{"root": 13814, "n": 14, "g6": "[???????????????^_@COCQ?Cg?Oo?cG?`C?AH??Gg?O@O?O@_?OAO?O?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 13814, "n": 14, "g6": "`???????????????^_?F_Ga?PG?HO?Oo?QC?GP??PG??a_?___?OO_?CCO??_c??O_O?A@@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 14563, "n": 13, "g6": "V?????????????}?CYAIOCI?GW?aG?PG?_K?`g_A?k??", "st": "F", "vs": [7]}
{"root": 14599, "n": 13, "g6": "V?????????????}?OkAEOCI?GW?aGA?g?_K?Hc_?PK??", "st": "F", "vs": [7]}
{"root": 14681, "n": 13, "g6": "Y?????????????}?O[?S_AIACW?kG?QG?_c?OD??WC?GCO?GC_?CQ_??", "st": "F", "vs": [7]}
{"root": 14878, "n": 13, "g6": "W?????????????}?AK?c_`K?IGAIO@KG?HC??o_@@S?GAo?", "st": "O", "vs": [7]}
{"root": 15230, "n": 13, "g6": "Y?????????????}?AW@L?PS?IGA@O?QG?_S?`B??WC?AEO??Q_??`_??", "st": "F", "vs": [7]}
{"root": 15353, "n": 13, "g6": "V?????????????}?CYCIOCI?GWAAG?PG?_K?Pg_?_k??", "st": "F", "vs": [7]}
{"root": 15357, "n": 13, "g6": "V?????????????}?@WAL?AE@@C@@G?_gAAK?HS_?`S??", "st": "O", "vs": [7]}
{"root": 15399, "n": 13, "g6": "X?????????????}?@E?QOOi?OWAAG?`GACS?GB??mC?OCO?GC_?", "st": "F", "vs": [7]}
{"root": 15712, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?O@O?C@_?", "st": "F", "vs": [7]}
{"root": 15712, "n": 13, "g6": "X?????????????~?GP?aO@I?GWCCG?QG?_c?@D??Fc?C@O?C@_?", "st": "O", "vs": [7]}
{"root": 15981, "n": 13, "g6": "V?????????????}?A[CIOAI?OW?QGC?g@?K?Pc_@@K??", "st": "F", "vs": [7]}
{"root": 16441, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?_@_?", "st": "O", "vs": [7]}
{"root": 16441, "n": 13, "g6": "X?????????????~?OPAAOAI?CW?SG?IG?_c?CD??Fc?C@O?O@_?", "st": "F", "vs": [7]}
{"root": 16441, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?_O_?@G_?@AO???[??", "st": "F", "vs": [7]}
{"root": 16441, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?GOO?AO_?@G_?CAO???[??", "st": "F", "vs": [7]}
{"root": 16441, "n": 13, "g6": "[?????????????~??]CCOOQ?Gg?Go?SG?DC?GH??_g?COO?CO_?_G_?GAO???[??", "st": "O", "vs": [7]}
{"root": 16441, "n": 14, "g6": "[???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g?C@O?_@_?CAO?G?g??Fe??", "st": "O", "vs": [7, 7]}
{"root": 16441, "n": 14, "g6": "_???????????????^_CCOOQ?Gg?Go?SG?DC?GH??_g??]O?GA_?_@_?COG??aA??_GO?@?P????Y???OE???", "st": "O", "vs": [7, 7]}
{"root": 16441, "n": 14, "g6": "`???????????????^_?F__a@@G?PO?Go?IC?@P?@@G?AA_?O__?_O_??cO??Oc??@_O??H@???`A??@?a????N???", "st": "F", "vs": [7, 7]}
{"root": 16441, "n": 15, "g6": "c?????????????????Fw?_a@@G?PO?Go?IC?@P?@@G?AA_?GA_?_@_?A@G?A?I???{o??a?_??a@??C@@??@?O_???BG???OD????_K???", "st": "O", "vs": [7, 7, 7]}
{"root": 16505, "n": 13, "g6": "W?????????????MOHaE_O?q?Cg?gG?SG@_c??F?DKC??MO?", "st": "F", "vs": [7]}
{"root": 16611, "n": 13, "g6": "W?????????????bGJAD_O@Q?AgBGG?SG?PC??F?EEC?CEO?", "st": "F", "vs": [7]}
{"root": 18342, "n": 13, "g6": "Y?????????????KoOsDO_sA?@g?Co?gG?_c??T??OW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 20757, "n": 13, "g6": "W?????????????WoCaE@_BQ?OW?kG?BG?GS?OB?DoC??TO?", "st": "F", "vs": [7]}
{"root": 20757, "n": 13, "g6": "Y?????????????m?KW@G_BQ?Ag?_o?kG?@c?AD?A?W?@OO?CO_?oK_??", "st": "F", "vs": [7]}
{"root": 21839, "n": 13, "g6": "Y?????????????D_JC@a__k?@g?Oo?EG?_c?@D?E?W?T_O?OO_??a_??", "st": "F", "vs": [7]}
{"root": 24768, "n": 13, "g6": "Z?????????????b_Kg?E_oK?qG?OoAoG?Ac?@D??AW?S?O?AO_?CC_??dO??", "st": "F", "vs": [7]}
{"root": 25153, "n": 13, "g6": "Y?????????????gg@K?S_cS@QG?IO@?o?EC?WP??`G?X_O??I_??D_??", "st": "F", "vs": [7]}
{"root": 25732, "n": 13, "g6": "W?????????????KgIaCWO?q@?gASG?IG?_S?CB?FAC?@EO?", "st": "F", "vs": [7]}
{"root": 26376, "n": 13, "g6": "Y?????????????KoQcEC_iA?Ag?AoB?G?Gc?CD??GW?HgO??K_??`_??", "st": "F", "vs": [7]}
{"root": 26376, "n": 13, "g6": "W?????????????ROEWCh?iA?Ag?AoB?G?OS?@B?ECc?@Co?", "st": "F", "vs": [7]}
{"root": 29150, "n": 13, "g6": "W?????????????[_@wDH?eA?@g?Co?aG?_S?@B?EAc?@Co?", "st": "F", "vs": [7]}
{"root": 31805, "n": 13, "g6": "X?????????????WsE@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?", "st": "O", "vs": [7]}
{"root": 31805, "n": 13, "g6": "\\?????????????fGKY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?o?_?I?_?AOO??IC???B_??", "st": "O", "vs": [7]}
{"root": 31805, "n": 14, "g6": "[???????????????E@?KOAQ??w@GG?SG?PC?OH?C?g?RcO?OA_?WsO?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 31805, "n": 14, "g6": "_???????????????KY@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?W?G?@OA??C_O??D@????Y????e???", "st": "O", "vs": [7, 7]}
{"root": 31805, "n": 15, "g6": "c?????????????????@_O@a?HG?@o@GG?IC?CP?A@G?OA_?fG_?OA_?KYG?C?Q???@o?B??_?@O@???c@???D?_???BG????d????CK???", "st": "O", "vs": [7, 7, 7]}
{"root": 32421, "n": 13, "g6": "X?????????????TSB@@GO?Y?AW@_G?KG?HC?OH?C?g?TSO?OA_?", "st": "F", "vs": [7]}
{"root": 32421, "n": 13, "g6": "\\?????????????igIi?oOHA?@g?Co@_G?EC?AP?A@G?OA_?Q?_?`?_?AOO?@AC???B_??", "st": "F", "vs": [7]}
{"root": 32452, "n": 13, "g6": "X?????????????W[D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?", "st": "O", "vs": [7]}
{"root": 32452, "n": 13, "g6": "X?????????????f_KM?aO?i?CW@_G?QG?Cc??d??IC?D@O?o@_?", "st": "F", "vs": [7]}
{"root": 32452, "n": 14, "g6": "[???????????????D@?aO?i?CWE?G@_G?HC?@H??Cg?RoO?OA_?W[O?O@G???M??", "st": "O", "vs": [7, 7]}
{"root": 34782, "n": 13, "g6": "W?????????????w_JG?[_LA?BG?@oAGG?Oc?AB?CJC?CAo?", "st": "F", "vs": [7]}
{"root": 36571, "n": 13, "g6": "Y?????????????}?Os@C_PS?Go?QO?`O?KC??X???w?OGO?HA_?C`_??", "st": "F", "vs": [7]}
{"root": 37915, "n": 13, "g6": "Z?????????????}?CWCJ?BCAAO?a_@GO?Og?OE??@g??H_?AG_?_A_?Goo??", "st": "F", "vs": [7]}
{"root": 38351, "n": 13, "g6": "Y?????????????}?@WCJ?DC?`O?WOA@O@EC??L??AW?ASO?_E_?G@_??", "st": "F", "vs": [7]}
{"root": 39042, "n": 13, "g6": "X?????????????}?AW?T?`W?SO?Q_?WO?Og??L??AW?GBO?H`_?", "st": "F", "vs": [7]}
{"root": 39093, "n": 13, "g6": "Y?????????????}?@cCF?Cc@DO?`O?Oo?IC??L??AW?OAO?Ga_?D@_??", "st": "F", "vs": [7]}
{"root": 40224, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?AD??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 40267, "n": 13, "g6": "Y?????????????}?@S?c_?[@Cg@?o?iG?_c?_D??CW?OoO?OC_?AQ_??", "st": "F", "vs": [7]}
{"root": 40620, "n": 13, "g6": "X?????????????}?CK@C_PK?IG?`O?Ao?HC??h??_g?OwO?OB_?", "st": "F", "vs": [7]}
{"root": 40620, "n": 13, "g6": "Y?????????????}?Ow@B?Gc@Co?SO?`O?HC?CD?A?W?@_O??U_??h_??", "st": "F", "vs": [7]}
{"root": 40653, "n": 13, "g6": "Y?????????????}?Os?b?Ac@DO?QO?@o?BC?AH?A?W?@_O?Ca_?GD_??", "st": "F", "vs": [7]}
{"root": 40913, "n": 13, "g6": "[?????????????~??w@D?OS?Go?aO?HOAAC??X??Gg?@@_?AO_?_G_??RO?@?K??", "st": "F", "vs": [7]}
{"root": 40913, "n": 14, "g6": "`???????????????^_?M?Gg@@O?P_?aO?Cg?_`??Gg?@@_?AO_?_G_??RO?@?K??A_O??OP??A?Q???BI???CB???", "st": "F", "vs": [7, 7]}
{"root": 48886, "n": 13, "g6": "Y?????????????}??w@D?GS?QG?POAGo?HC?`H??_g??EO?_Q_?O`_??", "st": "F", "vs": [7]}
{"root": 54736, "n": 13, "g6": "[?????????????}??w@B?Ac?POCH_@CO?SC?_`??QG?GD_?C__?_O_?@`O???k??", "st": "O", "vs": [7]}
{"root": 60686, "n": 13, "g6": "Y?????????????}??w@G_Ac@@OC@_AHO?SC?AP?CCW?ASO?GQ_??D_??", "st": "F", "vs": [7]}
{"root": 74035, "n": 13, "g6": "Y?????????????}?Ow@C_AS@Co?cO?PO?KC?CD?@?W?@OO?OQ_?_H_??", "st": "F", "vs": [7]}
{"root": 79268, "n": 13, "g6": "X?????????????}?Ow@H?AW?aOC@_?WO?OW?D@??Og?GIO??j_?", "st": "F", "vs": [7]}
{"root": 81413, "n": 13, "g6": "Y?????????????WoAK?w_?kAoGAOO?KO?@W?@P?@?g??D_?pG_?A`_??", "st": "F", "vs": [7]}
{"root": 81413, "n": 13, "g6": "Y?????????????WoWc?b?FC?AoAOO?KO?@W?@P?@?g??D_?kA_?A`_??", "st": "F", "vs": [7]}
{"root": 84371, "n": 13, "g6": "Z?????????????F_WWDH??k?DGB?o@_G@GC??X??Gg??P_?CS_?AI_?O?o??", "st": "F", "vs": [7]}
{"root": 84371, "n": 13, "g6": "Z?????????????F_WWDH?CS?DG?POB?o?oC??X??Gg??P_?c?_??k_?H?o??", "st": "F", "vs": [7]}
{"root": 85011, "n": 13, "g6": "[?????????????TOFCF?_Cc?@o?EO?HO?GW?AP??DG??a_?CB??b__?G@O?@?K??", "st": "O", "vs": [7]}
{"root": 85011, "n": 13, "g6": "Y?????????????b_Ig@p?Cc?@o?EO?HO?GW?AP??DG??a_?wC_?CB_??", "st": "O", "vs": [7]}
{"root": 91947, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?CP??@g??`_?wA_?A`_??", "st": "O", "vs": [7]}
{"root": 91947, "n": 13, "g6": "Y?????????????f?IS?J?@c?hO?EO?PO?OW?A`??aG??`_?wA_??L_??", "st": "O", "vs": [7]}
{"root": 110912, "n": 13, "g6": "Z?????????????b?[OCb?TC?BO@oO?IO?Ag?C`?A@G??B_?@__?AK_?CGo??", "st": "F", "vs": [7]}
{"root": 155430, "n": 13, "g6": "[?????????????@oOSAB?BC?aO?a_?gO?IG?GQ?@GG?AO_?AP???N??^?O??HC??", "st": "O", "vs": [7]}
{"root": 155430, "n": 13, "g6": "\\?????????????}??wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??O_O?ACC???N_??", "st": "O", "vs": [7]}
{"root": 155430, "n": 14, "g6": "_????????????????wCD?OW?KO@C_?a_?SG?Aa?@AO?C__?C`??AP??^?O??HC??`?O?@A@???@y???AE???", "st": "O", "vs": [7, 7]}
{"root": 155430, "n": 14, "g6": "_???????????????^??M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?CGC??O__?@C@??CAA???@}???", "st": "O", "vs": [7, 7]}
{"root": 155430, "n": 15, "g6": "c??????????????????M?_g@@_?W_@C_?PO?DA??SO?CH??H@??C`??@G_?FoC??@G_?AC@??ACA???AE??@C?_??_OG???CD????Fk???", "st": "O", "vs": [7, 7, 7]}
{"root": 163323, "n": 13, "g6": "[?????????????@o@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??", "st": "F", "vs": [7]}
{"root": 163323, "n": 13, "g6": "]?????????????}?@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N???wO?C@C??CA_??GE???", "st": "F", "vs": [7]}
{"root": 163323, "n": 14, "g6": "`???????????????@S?b?`C?QO?Q_?WO@AG?GQ??gG?CO_?OP???N??^?O??HC??@oO?A?`???_Q???OI????R???", "st": "F", "vs": [7, 7]}
{"root": 187541, "n": 13, "g6": "]?????????????k?BoAI?OgAGO@B_@GO?PG?AI??Co?CO_?AP??CH???a_?@OC??CC_?B?M???", "st": "F", "vs": [7]}
{"root": 187541, "n": 14, "g6": "`???????????????U??{?PO@A_CO_@B_?cG?CQ??PO??R??G`??AP??AC_??Gg??I?_??OQ???EA???HA??B?N???", "st": "F", "vs": [7, 7]}
{"root": 194074, "n": 13, "g6": "[?????????????JORCB?_?s?Co?SO?BO?OW?o@??aG??S_?AD??@B??IoO?D?S??", "st": "O", "vs": [7]}


==> anc/mss_comparison/README.txt <==
COMPARISON WITH MONTEIRO, SA EARP AND SILVA
arXiv:2611.14689; Remark 10.1 of the article

Files
  compare_mss.py  Compares the sixteen lattices of Section 10 with [MSS,
                  Table 3] by canonical forms of the line-vertex incidence
                  graphs (nauty labelg, with lines in a separate colour class).
                  It also constructs A(G(6,6,3)) minus a line from equations
                  over Q(zeta_6).
  output.txt      Recorded output of this comparison.

Requirements
  Python 3 with networkx and sympy; nauty (nauty-labelg or labelg on PATH).

Inputs
  Our data: ../gst1718_computation/classify/b41.final.json, included here.
  External data: work/n17/run/checked_L.jsonl from
      https://github.com/TomasSilva/TC17
  The external file is not redistributed. The recorded comparison used
  commit 688751538f4927208ac2b2fdf58592e15e120f3d of 3 November 2026;
  the repository identifies its licence as MIT. At that revision, the
  SHA-256 of checked_L.jsonl is
      20ce997cf3fadc5ddcf56784c9df5abf9b5c2b1a505ead6f77c953e9ca0db946

Reproduction
  Obtain checked_L.jsonl from that exact revision and check its SHA-256.
  From the directory containing gst_terao_1718.tex, run:

      python3 anc/mss_comparison/compare_mss.py \
          anc/gst1718_computation/classify/b41.final.json \
          /absolute/path/to/checked_L.jsonl

  Replace the last argument with the actual path of the external file.
  Compare the output with anc/mss_comparison/output.txt.

Recorded result
  The 16 lattices of Section 10 are exactly the 16 lattices of [MSS, Table 3].
  The lattice of A(G(6,6,3)) minus a line is not among them; it has unjoined
  vertices of multiplicities 6,6 (and 6,5), excluded by condition (W5) of [MSS].

This comparison and the external file are not used in the proofs.


==> anc/mss_comparison/compare_mss.py <==
"""Compare the sixteen lattices of Section 10 (the search continued through rigid nodes for
b(M) = 41; file classify/b41.final.json in gst1718_computation/) with the sixteen
lattices of Monteiro, Sa Earp and Silva, arXiv:2611.14689, Table 3, and test the lattice of
A(G(6,6,3)) minus a line (Remark 10.1).

Their data: file work/n17/run/checked_L.jsonl of https://github.com/TomasSilva/TC17
(not redistributed here).  Usage from the extracted article directory:
    python3 anc/mss_comparison/compare_mss.py anc/gst1718_computation/classify/b41.final.json /path/to/checked_L.jsonl
A lattice on 17 lines is encoded as the bipartite incidence graph lines | vertices of
multiplicity >= 3; canonical forms are computed with nauty's labelg, lines coloured apart.
Requires nauty (labelg), networkx and sympy."""
import sys, json, subprocess, shutil
from collections import Counter
import networkx as nx
N = 17
LABELG = shutil.which('nauty-labelg') or shutil.which('labelg')

def g6_encode(n, edges):
    adj = {(min(a, b), max(a, b)) for a, b in edges}
    bits = [1 if (i, j) in adj else 0 for j in range(1, n) for i in range(j)]
    bits += [0] * (-len(bits) % 6)
    out = [chr(63 + n)]
    for q in range(0, len(bits), 6):
        v = 0
        for b in bits[q:q + 6]: v = (v << 1) | b
        out.append(chr(63 + v))
    return ''.join(out)

def canon(blocks):
    g = g6_encode(N + len(blocks), [(x, N + j) for j, b in enumerate(blocks) for x in b])
    r = subprocess.run([LABELG, '-q', '-f' + 'a' * N], input=g + '\n', capture_output=True, text=True, check=True)
    return r.stdout.strip()

def blocks_from_g6(s):
    G = nx.from_graph6_bytes(s.encode())
    return [sorted(G.neighbors(v)) for v in range(N, G.number_of_nodes())]

def invariants(blocks):
    t = Counter(len(b) for b in blocks)
    t2 = N * (N - 1) // 2 - sum(len(b) * (len(b) - 1) // 2 for b in blocks)
    tv = (t2,) + tuple(t[m] for m in range(3, 7))
    s = Counter(sum(1 for b in blocks if H in b) + N - 1 - sum(len(b) - 1 for b in blocks if H in b) for H in range(N))
    return tv, ' '.join(f'{k}^{s[k]}' for k in sorted(s))

def unjoined_heavy(blocks):
    return [(len(b), len(c)) for i, b in enumerate(blocks) for c in blocks[i + 1:]
            if not set(b) & set(c) and len(b) + len(c) - 2 > 8]

def blocks_from_final(path):
    """distinct lattices of the json list; each g6 is the incidence graph lines | points"""
    seen, out = set(), []
    for e in json.load(open(path)):
        G = nx.from_graph6_bytes(e['g6'].encode())
        bl = [sorted(G.neighbors(v)) for v in range(N, G.number_of_nodes())]
        bl = [b for b in bl if len(b) >= 3]
        c = canon(bl)
        if c not in seen: seen.add(c); out.append(bl)
    return out

def g663_minus_line():
    import sympy as sp
    from itertools import combinations
    x, y, z = sp.symbols('x y z'); w = sp.exp(sp.I * sp.pi / 3)
    forms = [x - w**k * y for k in range(6)] + [y - w**k * z for k in range(6)] + [z - w**k * x for k in range(6)]
    V = [sp.Matrix([sp.Poly(sp.expand(e), x, y, z).coeff_monomial(m) for m in (x, y, z)]) for e in forms[1:]]
    pts = {}
    for i, j in combinations(range(N), 2):
        p = sp.simplify(V[i].cross(V[j])); g = [c for c in p if sp.simplify(c) != 0][0]
        pts.setdefault(tuple(sp.nsimplify(sp.simplify(c / g)) for c in p), set()).update({i, j})
    return [sorted(b) for b in pts.values() if len(b) >= 3]

if __name__ == '__main__':
    ours = blocks_from_final(sys.argv[1])
    theirs = [json.loads(l)['blocks'] for l in open(sys.argv[2]) if l.strip()]
    tc = {canon(b): i for i, b in enumerate(theirs)}
    hit = set()
    for i, b in enumerate(ours + [g663_minus_line()]):
        c = canon(b); tv, s = invariants(b)
        j = tc.get(c)
        if j is not None: hit.add(j)
        name = f'ours {i:2d}' if i < len(ours) else 'G(6,6,3)-H'
        print(f'{name}  t={tv}  s_H={s:22s}  ' + (f'= MSS row {j}' if j is not None else 'not in MSS') +
              ('' if j is not None else f'  unjoined pairs with (m-1)+(m\'-1)>8: {unjoined_heavy(b)}'))
    print(f'{len(ours)} lattices with b(M)=41, {len(theirs)} MSS lattices, {len(hit)} matched; '
          f'unmatched MSS rows: {sorted(set(range(len(theirs))) - hit)}')


==> anc/mss_comparison/output.txt <==
ours  0  t=(20, 18, 2, 2, 2)  s_H=5^1 6^3 7^3 8^10        = MSS row 1
ours  1  t=(23, 15, 3, 2, 2)  s_H=6^4 7^3 8^10            = MSS row 4
ours  2  t=(26, 8, 6, 5, 0)  s_H=6^4 7^3 8^10            = MSS row 2
ours  3  t=(23, 10, 8, 2, 1)  s_H=5^1 6^3 7^3 8^10        = MSS row 3
ours  4  t=(25, 11, 3, 6, 0)  s_H=7^11 8^6                = MSS row 13
ours  5  t=(26, 8, 6, 5, 0)  s_H=6^2 7^7 8^8             = MSS row 11
ours  6  t=(27, 5, 9, 4, 0)  s_H=6^2 7^7 8^8             = MSS row 14
ours  7  t=(27, 5, 9, 4, 0)  s_H=6^3 7^5 8^9             = MSS row 12
ours  8  t=(24, 8, 8, 4, 0)  s_H=5^1 7^9 8^7             = MSS row 10
ours  9  t=(24, 8, 8, 4, 0)  s_H=6^2 7^8 8^7             = MSS row 8
ours 10  t=(24, 8, 8, 4, 0)  s_H=6^1 7^10 8^6            = MSS row 15
ours 11  t=(25, 5, 11, 3, 0)  s_H=6^2 7^8 8^7             = MSS row 9
ours 12  t=(24, 8, 8, 4, 0)  s_H=4^1 7^8 8^8             = MSS row 0
ours 13  t=(22, 8, 10, 3, 0)  s_H=6^3 7^7 8^7             = MSS row 5
ours 14  t=(23, 5, 13, 2, 0)  s_H=6^3 7^7 8^7             = MSS row 7
ours 15  t=(23, 5, 13, 2, 0)  s_H=5^1 7^10 8^6            = MSS row 6
G(6,6,3)-H  t=(6, 30, 0, 1, 2)  s_H=7^17                    not in MSS  unjoined pairs with (m-1)+(m'-1)>8: [(5, 6), (5, 6), (6, 6)]
16 lattices with b(M)=41, 16 MSS lattices, 16 matched; unmatched MSS rows: []

